Multi-Regge Limit of the Two-Loop Five-Point Amplitudes in $\mathcal{N} = 4$ Super Yang-Mills and $\mathcal{N} = 8$ Supergravity

In previous work, the two-loop five-point amplitudes in $\mathcal{N}=4$ super Yang-Mills theory and $\mathcal{N}=8$ supergravity were computed at symbol level. In this paper, we compute the full functional form. The amplitudes are assembled and simplified using the analytic expressions of the two-loop pentagon integrals in the physical scattering region. We provide the explicit functional expressions, and a numerical reference point in the scattering region. We then calculate the multi-Regge limit of both amplitudes. The result is written in terms of an explicit transcendental function basis. For certain non-planar colour structures of the $\mathcal{N}=4$ super Yang-Mills amplitude, we perform an independent calculation based on the BFKL effective theory. We find perfect agreement. We comment on the analytic properties of the amplitudes.

==> anc/F1.txt <==
(s1^3*s2^3*z*(-1 + zb)*(-4*z + z^2 + 2*z*zb + zb^2))/s^3 - 
 (2*L^2*s1^3*s2^3*z*(-1 + zb)*(3*z - 3*z^2 - zb + 4*z^2*zb + zb^2 - 
    4*z*zb^2))/s^3 + (I*Pi*s1^2*s2^2*z*(-1 + zb)*
   (2*s2^2 + 2*s1*s2*z - 3*s2^2*z - s1^2*z^2 + 4*s2^2*z^2 + s1^2*z^3 - 
    s1*s2*z^3 - 3*s2^2*z^3 - 3*s2^2*zb + 3*s1^2*z*zb - 2*s1*s2*z*zb - 
    s2^2*z*zb + s1^2*z^2*zb + 3*s1*s2*z^2*zb + 3*s2^2*z^2*zb - 2*s1^2*zb^2 + 
    3*s2^2*zb^2 - 3*s1^2*z*zb^2 - 3*s1*s2*z*zb^2 - s2^2*z*zb^2 + 
    3*s1^2*zb^3 + s1*s2*zb^3 - s2^2*zb^3))/(s^3*(z - zb)) + 
 (4*s1^3*s2^3*z^2*(-1 + zb)^2*G[1][1])/s^3 + 
 (4*s1^3*s2^3*z^2*(-1 + zb)^2*G[1][2])/s^3 + ((2*I)*Pi*s1^2*s2^4*z^3*G[1][3])/
  (s^3*(z - zb)^3) - ((4*I)*Pi*s1^2*s2^4*z^2*zb^5*G[1][3])/(s^3*(z - zb)^3) + 
 (s1^3*s2^3*z*(-1 + zb)*(-6*z - z^2 - 2*zb + 8*z*zb + 2*z^2*zb + zb^2 - 
    2*z*zb^2)*G[1][3])/s^3 + ((8*I)*Pi*s1^2*s2^4*z^4*zb^4*
   (G[1][3] - G[1][4]))/(s^3*(z - zb)^3) - 
 ((2*I)*Pi*s1^2*s2^4*z^3*zb^5*(G[1][3] - G[1][4]))/(s^3*(z - zb)^3) - 
 ((2*I)*Pi*s1^4*s2^2*z*zb^7*(G[1][3] - G[1][4]))/(s^3*(z - zb)^3) - 
 (s1^3*s2^3*z*(-z + 2*z^2 - zb)*(-1 + zb)*zb*G[1][4])/s^3 + 
 ((2*I)*Pi*s1^3*s2^3*z^4*zb*(4*G[1][2] - 6*G[1][3] + G[1][4]))/
  (s^3*(z - zb)^3) + ((2*I)*Pi*s1^2*s2^4*z^3*zb^4*(3*G[1][3] + 2*G[1][4]))/
  (s^3*(z - zb)^3) - ((2*I)*Pi*s1^2*s2^4*z^3*zb^2*(G[1][3] - 13*G[1][5]))/
  (s^3*(z - zb)^3) - (I*Pi*s1^3*s2^3*z^2*zb^4*(14*G[1][2] + 4*G[1][3] - 
    6*G[1][4] - 11*G[1][5]))/(s^3*(z - zb)^3) - 
 ((2*I)*Pi*s1^4*s2^2*z^4*zb^3*(14*G[1][3] - 9*G[1][5]))/(s^3*(z - zb)^3) + 
 (I*Pi*s1^3*s2^3*z^5*zb^2*(8*G[1][1] + 14*G[1][2] + 30*G[1][3] - 4*G[1][4] - 
    7*G[1][5]))/(s^3*(z - zb)^3) + 
 ((2*I)*Pi*s1^2*s2^4*z^2*zb^2*(10*G[1][3] - G[1][4] - 7*G[1][5]))/
  (s^3*(z - zb)^3) - ((2*I)*Pi*s1^3*s2^3*z^4*zb^2*
   (2*G[1][2] - 4*G[1][3] + G[1][4] - 7*G[1][5]))/(s^3*(z - zb)^3) - 
 ((2*I)*Pi*s1^2*s2^4*z^2*zb^3*(13*G[1][3] - 3*G[1][4] - 5*G[1][5]))/
  (s^3*(z - zb)^3) - ((2*I)*Pi*s1^2*s2^4*z^4*zb^3*
   (13*G[1][3] - 3*G[1][4] - 5*G[1][5]))/(s^3*(z - zb)^3) + 
 ((4*I)*Pi*s1^3*s2^3*z^2*zb^3*(2*G[1][2] + G[1][3] - G[1][4] - 5*G[1][5]))/
  (s^3*(z - zb)^3) - ((2*I)*Pi*s1^2*s2^4*z^4*zb*(9*G[1][3] - G[1][4] - 
    5*G[1][5]))/(s^3*(z - zb)^3) + 
 ((2*I)*Pi*s1^4*s2^2*z^4*zb^2*(16*G[1][3] - G[1][4] - 5*G[1][5]))/
  (s^3*(z - zb)^3) + ((2*I)*Pi*s1^2*s2^4*z^5*(3*G[1][3] - 4*G[1][5]))/
  (s^3*(z - zb)^3) - (I*Pi*s1^3*s2^3*z^6*zb*(2*G[1][1] + 4*G[1][2] + 
    10*G[1][3] - G[1][4] - 4*G[1][5]))/(s^3*(z - zb)^3) - 
 ((2*I)*Pi*s1^2*s2^4*z^6*(2*G[1][3] - 3*G[1][5]))/(s^3*(z - zb)^3) + 
 ((2*I)*Pi*s1^4*s2^2*z^5*zb^2*(5*G[1][3] - 3*G[1][5]))/(s^3*(z - zb)^3) - 
 ((2*I)*Pi*s1^4*s2^2*z^5*zb*(7*G[1][3] - 3*G[1][5]))/(s^3*(z - zb)^3) + 
 (I*Pi*s1^3*s2^3*z^6*zb^2*(2*G[1][1] + 2*G[1][2] + 6*G[1][3] - G[1][4] - 
    3*G[1][5]))/(s^3*(z - zb)^3) - 
 ((2*I)*Pi*s1^4*s2^2*z^3*zb^5*(2*G[1][3] + G[1][4] - 3*G[1][5]))/
  (s^3*(z - zb)^3) + ((12*I)*Pi*s1^2*s2^4*z^4*zb^2*(3*G[1][3] - 2*G[1][5]))/
  (s^3*(z - zb)^3) + ((2*I)*Pi*s1^4*s2^2*z^3*zb^4*(7*G[1][3] - 2*G[1][5]))/
  (s^3*(z - zb)^3) + ((4*I)*Pi*s1^3*s2^3*z^3*zb^4*
   (2*G[1][1] + G[1][2] + 11*G[1][3] - 4*G[1][4] - 2*G[1][5]))/
  (s^3*(z - zb)^3) - ((4*I)*Pi*s1^3*s2^3*z^5*zb^3*
   (2*G[1][1] + 2*G[1][2] + 5*G[1][3] - G[1][4] - 2*G[1][5]))/
  (s^3*(z - zb)^3) + ((2*I)*Pi*s1^2*s2^4*z^6*zb*(G[1][4] - 2*G[1][5]))/
  (s^3*(z - zb)^3) + ((2*I)*Pi*s1^2*s2^4*z^7*(G[1][3] - G[1][5]))/
  (s^3*(z - zb)^3) - ((6*I)*Pi*s1^2*s2^4*z^2*zb*(G[1][3] - G[1][5]))/
  (s^3*(z - zb)^3) - ((2*I)*Pi*s1^2*s2^4*z^7*zb*(G[1][3] - G[1][5]))/
  (s^3*(z - zb)^3) - ((2*I)*Pi*s1^4*s2^2*z^5*zb^3*(G[1][3] - G[1][5]))/
  (s^3*(z - zb)^3) + ((8*I)*Pi*s1^4*s2^2*z^4*zb^4*(G[1][3] - G[1][5]))/
  (s^3*(z - zb)^3) - (I*Pi*s1^3*s2^3*z^5*(2*G[1][2] + 2*G[1][3] - G[1][5]))/
  (s^3*(z - zb)^3) + ((2*I)*Pi*s1^4*s2^2*z^5*(3*G[1][3] - G[1][5]))/
  (s^3*(z - zb)^3) + ((2*I)*Pi*s1^3*s2^3*z^4*(4*G[1][3] - G[1][5]))/
  (s^3*(z - zb)^3) - ((4*I)*Pi*s1^3*s2^3*z^3*zb*(4*G[1][3] - G[1][5]))/
  (s^3*(z - zb)^3) + (I*Pi*s1^3*s2^3*z^6*(2*G[1][2] + 4*G[1][3] - G[1][5]))/
  (s^3*(z - zb)^3) + (I*Pi*s1^3*s2^3*z^2*zb^6*(2*G[1][1] + 2*G[1][2] + 
    6*G[1][3] - 3*G[1][4] - G[1][5]))/(s^3*(z - zb)^3) - 
 (I*Pi*s1^3*s2^3*z*zb^4*(2*G[1][2] + 2*G[1][3] - 2*G[1][4] - G[1][5]))/
  (s^3*(z - zb)^3) + ((2*I)*Pi*s1^3*s2^3*z*zb^5*(2*G[1][2] + 2*G[1][3] - 
    2*G[1][4] - G[1][5]))/(s^3*(z - zb)^3) - 
 (I*Pi*s1^3*s2^3*z*zb^6*(2*G[1][2] + 2*G[1][3] - 2*G[1][4] - G[1][5]))/
  (s^3*(z - zb)^3) - ((4*I)*Pi*s1^3*s2^3*z^3*zb^5*
   (2*G[1][1] + 2*G[1][2] + 5*G[1][3] - 2*G[1][4] - G[1][5]))/
  (s^3*(z - zb)^3) + ((2*I)*Pi*s1^2*s2^4*z^2*zb^4*
   (8*G[1][3] - 2*G[1][4] - G[1][5]))/(s^3*(z - zb)^3) + 
 ((2*I)*Pi*s1^2*s2^4*z^6*zb^2*(2*G[1][3] - G[1][4] - G[1][5]))/
  (s^3*(z - zb)^3) + ((2*I)*Pi*s1^4*s2^2*z^2*zb^6*
   (2*G[1][3] - G[1][4] - G[1][5]))/(s^3*(z - zb)^3) + 
 ((4*I)*Pi*s1^3*s2^3*z^4*zb^4*(3*G[1][1] + 3*G[1][2] + 5*G[1][3] - G[1][4] - 
    G[1][5]))/(s^3*(z - zb)^3) - 
 ((2*I)*Pi*s1^2*s2^4*z^5*zb*(2*G[1][3] + G[1][4] - G[1][5]))/
  (s^3*(z - zb)^3) + ((2*I)*Pi*s1^3*s2^3*z^3*G[1][5])/(s^3*(z - zb)^3) + 
 ((2*I)*Pi*s1^4*s2^2*z^4*G[1][5])/(s^3*(z - zb)^3) + 
 ((4*I)*Pi*s1^2*s2^4*z^4*G[1][5])/(s^3*(z - zb)^3) - 
 ((2*I)*Pi*s1^2*s2^4*z*zb*G[1][5])/(s^3*(z - zb)^3) - 
 ((6*I)*Pi*s1^3*s2^3*z^2*zb*G[1][5])/(s^3*(z - zb)^3) - 
 ((4*I)*Pi*s1^4*s2^2*z^3*zb*G[1][5])/(s^3*(z - zb)^3) - 
 ((14*I)*Pi*s1^2*s2^4*z^3*zb*G[1][5])/(s^3*(z - zb)^3) + 
 ((6*I)*Pi*s1^2*s2^4*z*zb^2*G[1][5])/(s^3*(z - zb)^3) + 
 ((18*I)*Pi*s1^3*s2^3*z^2*zb^2*G[1][5])/(s^3*(z - zb)^3) - 
 ((6*I)*Pi*s1^2*s2^4*z*zb^3*G[1][5])/(s^3*(z - zb)^3) + 
 ((2*I)*Pi*s1^2*s2^4*z*zb^4*G[1][5])/(s^3*(z - zb)^3) + 
 (s1^3*s2^3*(-1 + z)*z*(-1 + zb)*(z - 3*zb + 2*zb^2)*G[1][5])/s^3 - 
 ((2*I)*Pi*s1^3*s2^3*z^5*zb*(2*G[1][2] + 4*G[1][3] + G[1][5]))/
  (s^3*(z - zb)^3) - ((2*I)*Pi*s1^4*s2^2*z^2*zb^5*
   (7*G[1][3] - 5*G[1][4] + G[1][5]))/(s^3*(z - zb)^3) - 
 ((2*I)*Pi*s1^2*s2^4*z^5*zb^3*(2*G[1][3] - 3*G[1][4] + G[1][5]))/
  (s^3*(z - zb)^3) + ((2*I)*Pi*s1^4*s2^2*z*zb^6*(3*G[1][3] - 3*G[1][4] + 
    G[1][5]))/(s^3*(z - zb)^3) - 
 ((6*I)*Pi*s1^4*s2^2*z^2*zb^3*(G[1][3] - G[1][4] + G[1][5]))/
  (s^3*(z - zb)^3) + ((2*I)*Pi*s1^4*s2^2*z*zb^4*
   (G[1][3] - G[1][4] + G[1][5]))/(s^3*(z - zb)^3) - 
 ((2*I)*Pi*s1^4*s2^2*z^4*zb*(6*G[1][3] - G[1][4] + G[1][5]))/
  (s^3*(z - zb)^3) - ((2*I)*Pi*s1^4*s2^2*z*zb^5*(3*G[1][3] - 3*G[1][4] + 
    2*G[1][5]))/(s^3*(z - zb)^3) - 
 (I*Pi*s1^3*s2^3*z^2*zb^5*(2*G[1][1] - 4*G[1][2] + 6*G[1][3] - G[1][4] + 
    2*G[1][5]))/(s^3*(z - zb)^3) - 
 ((4*I)*Pi*s1^3*s2^3*z^4*zb^3*(3*G[1][1] + 4*G[1][2] + 6*G[1][3] - G[1][4] + 
    2*G[1][5]))/(s^3*(z - zb)^3) + 
 ((2*I)*Pi*s1^2*s2^4*z^5*zb^2*(G[1][3] - 2*G[1][4] + 4*G[1][5]))/
  (s^3*(z - zb)^3) + ((2*I)*Pi*s1^4*s2^2*z^2*zb^4*
   (8*G[1][3] - 7*G[1][4] + 5*G[1][5]))/(s^3*(z - zb)^3) + 
 ((4*I)*Pi*s1^3*s2^3*z^3*zb^3*(4*G[1][2] - 13*G[1][3] + 3*G[1][4] + 
    5*G[1][5]))/(s^3*(z - zb)^3) - 
 ((2*I)*Pi*s1^2*s2^4*z^3*zb^3*(2*G[1][3] + 3*G[1][4] + 6*G[1][5]))/
  (s^3*(z - zb)^3) - ((2*I)*Pi*s1^4*s2^2*z^3*zb^3*
   (8*G[1][3] - 4*G[1][4] + 7*G[1][5]))/(s^3*(z - zb)^3) + 
 ((2*I)*Pi*s1^4*s2^2*z^3*zb^2*(3*G[1][3] - 3*G[1][4] + 8*G[1][5]))/
  (s^3*(z - zb)^3) - ((2*I)*Pi*s1^3*s2^3*z^3*zb^2*
   (6*G[1][2] - 22*G[1][3] + 2*G[1][4] + 11*G[1][5]))/(s^3*(z - zb)^3) + 
 (((-2*I)*Pi*s1^2*s2^2*z*(z - zb)*(-1 + zb)*G[1][3])/s - 
   ((2*I)*Pi*s1^2*s2^2*z*(-1 + zb)*zb*G[1][4])/s + 
   ((2*I)*Pi*s1^2*s2^2*(-1 + z)*z*(-1 + zb)*G[1][5])/s)/x^2 + 
 L*((-8*s1^3*s2^3*z^2*(-1 + zb)^2)/s^3 - 
   ((2*I)*Pi*s1^3*s2^3*z*(z - zb)*(-1 + zb)*(1 - z - zb + 2*z*zb))/s^3 + 
   (4*s1^3*s2^3*z^2*(-1 + zb)*(1 - z + 2*z*zb - 2*zb^2)*G[1][1])/s^3 + 
   (4*s1^3*s2^3*z*(-1 + zb)^2*(-2*z + 2*z^2 + zb - 2*z*zb)*G[1][2])/s^3 + 
   (2*s1^3*s2^3*z*(-1 + zb)*(5*z - 5*z^2 - zb + 6*z^2*zb + zb^2 - 6*z*zb^2)*
     G[1][3])/s^3 - (2*s1^3*s2^3*z^2*(z - zb)*(-1 + zb)*zb*G[1][4])/s^3 - 
   (2*s1^3*s2^3*(-1 + z)*z*(z - zb)*(-1 + zb)^2*G[1][5])/s^3) + 
 (((2*I)*Pi*s1^2*s2^2*z*(-1 + zb)*(s2 - s2*z + s1*zb))/s^2 + 
   ((2*I)*Pi*s1^2*s2^2*z*(-1 + zb)*(-2*s2*z - 2*s1*z^2 + s2*z^2 - s2*z^3 + 
      s1*z*zb + 3*s2*z*zb + 2*s1*z^2*zb + s2*z^2*zb - s1*zb^2 - s1*z*zb^2 - 
      2*s2*z*zb^2 + s1*zb^3)*G[1][3])/(s^2*(z - zb)) - 
   ((2*I)*Pi*s1^2*s2^2*z*(-1 + zb)*zb*(s1*z + s2*z^2 - s1*zb + s2*zb - 
      2*s2*z*zb + s1*zb^2)*G[1][4])/(s^2*(z - zb)) - 
   ((2*I)*Pi*s1^2*s2^2*(-1 + z)*z*(-1 + zb)*(-s2 - s1*z + s2*z - s2*z^2 + 
      s2*zb + 2*s1*z*zb - s1*zb^2)*G[1][5])/(s^2*(z - zb)))/x - 
 (s1^3*s2^3*z^5*zb^2*(16*G[1][1]^2 + 56*G[1][1]*G[1][2] + 28*G[1][2]^2 + 
    72*G[1][1]*G[1][3] + 84*G[1][2]*G[1][3] + 56*G[1][3]^2 - 
    16*G[1][1]*G[1][4] - 8*G[1][3]*G[1][4] - 4*G[1][4]^2 - 
    28*G[1][2]*G[1][5] - 14*G[1][3]*G[1][5] + 8*G[1][4]*G[1][5] - 
    7*G[1][5]^2))/(2*s^3*(z - zb)^3) + 
 (s1^3*s2^3*z^2*zb^4*(8*G[1][1]*G[1][2] + 28*G[1][2]^2 + 8*G[1][1]*G[1][3] + 
    36*G[1][2]*G[1][3] + 8*G[1][3]^2 - 28*G[1][2]*G[1][5] - 
    14*G[1][3]*G[1][5] + 12*G[1][4]*G[1][5] - 7*G[1][5]^2))/
  (2*s^3*(z - zb)^3) + 
 (s1^3*s2^3*z^4*zb^3*(12*G[1][1]^2 + 36*G[1][1]*G[1][2] + 16*G[1][2]^2 + 
    48*G[1][1]*G[1][3] + 52*G[1][2]*G[1][3] + 36*G[1][3]^2 - 
    12*G[1][1]*G[1][4] - 6*G[1][3]*G[1][4] - 3*G[1][4]^2 - 
    16*G[1][2]*G[1][5] - 8*G[1][3]*G[1][5] + 5*G[1][4]*G[1][5] - 
    4*G[1][5]^2))/(s^3*(z - zb)^3) - 
 (s1^3*s2^3*z^4*zb*(12*G[1][1]*G[1][2] + 8*G[1][2]^2 + 12*G[1][1]*G[1][3] + 
    20*G[1][2]*G[1][3] + 12*G[1][3]^2 - 8*G[1][2]*G[1][5] - 
    4*G[1][3]*G[1][5] + G[1][4]*G[1][5] - 2*G[1][5]^2))/(s^3*(z - zb)^3) + 
 (s1^3*s2^3*z^6*zb*(4*G[1][1]^2 + 16*G[1][1]*G[1][2] + 8*G[1][2]^2 + 
    20*G[1][1]*G[1][3] + 24*G[1][2]*G[1][3] + 16*G[1][3]^2 - 
    4*G[1][1]*G[1][4] - 2*G[1][3]*G[1][4] - G[1][4]^2 - 8*G[1][2]*G[1][5] - 
    4*G[1][3]*G[1][5] + 2*G[1][4]*G[1][5] - 2*G[1][5]^2))/
  (2*s^3*(z - zb)^3) - (s1^3*s2^3*z^2*zb^3*(4*G[1][1]*G[1][2] + 8*G[1][2]^2 + 
    4*G[1][1]*G[1][3] + 12*G[1][2]*G[1][3] + 4*G[1][3]^2 - 
    8*G[1][2]*G[1][5] - 4*G[1][3]*G[1][5] + 3*G[1][4]*G[1][5] - 2*G[1][5]^2))/
  (s^3*(z - zb)^3) - (2*s1^3*s2^3*z^3*zb^3*(4*G[1][1]*G[1][2] + 8*G[1][2]^2 + 
    4*G[1][1]*G[1][3] + 12*G[1][2]*G[1][3] + 4*G[1][3]^2 - 
    8*G[1][2]*G[1][5] - 4*G[1][3]*G[1][5] + 3*G[1][4]*G[1][5] - 2*G[1][5]^2))/
  (s^3*(z - zb)^3) + (s1^3*s2^3*z^5*(8*G[1][1]*G[1][2] + 4*G[1][2]^2 + 
    8*G[1][1]*G[1][3] + 12*G[1][2]*G[1][3] + 8*G[1][3]^2 - 
    4*G[1][2]*G[1][5] - 2*G[1][3]*G[1][5] - G[1][5]^2))/(2*s^3*(z - zb)^3) - 
 (s1^3*s2^3*z^6*(8*G[1][1]*G[1][2] + 4*G[1][2]^2 + 8*G[1][1]*G[1][3] + 
    12*G[1][2]*G[1][3] + 8*G[1][3]^2 - 4*G[1][2]*G[1][5] - 
    2*G[1][3]*G[1][5] - G[1][5]^2))/(2*s^3*(z - zb)^3) + 
 (s1^3*s2^3*z^5*zb*(8*G[1][1]*G[1][2] + 4*G[1][2]^2 + 8*G[1][1]*G[1][3] + 
    12*G[1][2]*G[1][3] + 8*G[1][3]^2 - 4*G[1][2]*G[1][5] - 
    2*G[1][3]*G[1][5] - G[1][5]^2))/(s^3*(z - zb)^3) + 
 (3*s1^3*s2^3*z^3*zb^2*(4*G[1][1]*G[1][2] + 4*G[1][2]^2 + 4*G[1][1]*G[1][3] + 
    8*G[1][2]*G[1][3] + 4*G[1][3]^2 - 4*G[1][2]*G[1][5] - 2*G[1][3]*G[1][5] + 
    G[1][4]*G[1][5] - G[1][5]^2))/(s^3*(z - zb)^3) - 
 (s1^3*s2^3*z^3*zb^4*(8*G[1][1]^2 + 20*G[1][1]*G[1][2] + 4*G[1][2]^2 + 
    28*G[1][1]*G[1][3] + 24*G[1][2]*G[1][3] + 20*G[1][3]^2 - 
    8*G[1][1]*G[1][4] - 4*G[1][3]*G[1][4] - 2*G[1][4]^2 - 4*G[1][2]*G[1][5] - 
    2*G[1][3]*G[1][5] + G[1][4]*G[1][5] - G[1][5]^2))/(s^3*(z - zb)^3) + 
 (s1^3*s2^3*z^4*zb^2*(4*G[1][2]^2 + 4*G[1][2]*G[1][3] - 4*G[1][2]*G[1][5] - 
    2*G[1][3]*G[1][5] + 2*G[1][4]*G[1][5] - G[1][5]^2))/(s^3*(z - zb)^3) + 
 (s1^3*s2^3*z*zb^4*(4*G[1][2]^2 + 4*G[1][2]*G[1][3] - 4*G[1][2]*G[1][5] - 
    2*G[1][3]*G[1][5] + 2*G[1][4]*G[1][5] - G[1][5]^2))/(2*s^3*(z - zb)^3) - 
 (s1^3*s2^3*z*zb^5*(4*G[1][2]^2 + 4*G[1][2]*G[1][3] - 4*G[1][2]*G[1][5] - 
    2*G[1][3]*G[1][5] + 2*G[1][4]*G[1][5] - G[1][5]^2))/(s^3*(z - zb)^3) + 
 (s1^3*s2^3*z*zb^6*(4*G[1][2]^2 + 4*G[1][2]*G[1][3] - 4*G[1][2]*G[1][5] - 
    2*G[1][3]*G[1][5] + 2*G[1][4]*G[1][5] - G[1][5]^2))/(2*s^3*(z - zb)^3) - 
 (s1^3*s2^3*z^6*zb^2*(4*G[1][1]^2 + 8*G[1][1]*G[1][2] + 4*G[1][2]^2 + 
    12*G[1][1]*G[1][3] + 12*G[1][2]*G[1][3] + 8*G[1][3]^2 - 
    4*G[1][1]*G[1][4] - 2*G[1][3]*G[1][4] - G[1][4]^2 - 4*G[1][2]*G[1][5] - 
    2*G[1][3]*G[1][5] + 2*G[1][4]*G[1][5] - G[1][5]^2))/(2*s^3*(z - zb)^3) + 
 (2*s1^3*s2^3*z^5*zb^3*(4*G[1][1]^2 + 8*G[1][1]*G[1][2] + 4*G[1][2]^2 + 
    12*G[1][1]*G[1][3] + 12*G[1][2]*G[1][3] + 8*G[1][3]^2 - 
    4*G[1][1]*G[1][4] - 2*G[1][3]*G[1][4] - G[1][4]^2 - 4*G[1][2]*G[1][5] - 
    2*G[1][3]*G[1][5] + 2*G[1][4]*G[1][5] - G[1][5]^2))/(s^3*(z - zb)^3) - 
 (3*s1^3*s2^3*z^4*zb^4*(4*G[1][1]^2 + 8*G[1][1]*G[1][2] + 4*G[1][2]^2 + 
    12*G[1][1]*G[1][3] + 12*G[1][2]*G[1][3] + 8*G[1][3]^2 - 
    4*G[1][1]*G[1][4] - 2*G[1][3]*G[1][4] - G[1][4]^2 - 4*G[1][2]*G[1][5] - 
    2*G[1][3]*G[1][5] + 2*G[1][4]*G[1][5] - G[1][5]^2))/(s^3*(z - zb)^3) + 
 (2*s1^3*s2^3*z^3*zb^5*(4*G[1][1]^2 + 8*G[1][1]*G[1][2] + 4*G[1][2]^2 + 
    12*G[1][1]*G[1][3] + 12*G[1][2]*G[1][3] + 8*G[1][3]^2 - 
    4*G[1][1]*G[1][4] - 2*G[1][3]*G[1][4] - G[1][4]^2 - 4*G[1][2]*G[1][5] - 
    2*G[1][3]*G[1][5] + 2*G[1][4]*G[1][5] - G[1][5]^2))/(s^3*(z - zb)^3) - 
 (s1^3*s2^3*z^2*zb^6*(4*G[1][1]^2 + 8*G[1][1]*G[1][2] + 4*G[1][2]^2 + 
    12*G[1][1]*G[1][3] + 12*G[1][2]*G[1][3] + 8*G[1][3]^2 - 
    4*G[1][1]*G[1][4] - 2*G[1][3]*G[1][4] - G[1][4]^2 - 4*G[1][2]*G[1][5] - 
    2*G[1][3]*G[1][5] + 2*G[1][4]*G[1][5] - G[1][5]^2))/(2*s^3*(z - zb)^3) + 
 (s1^3*s2^3*z^2*zb^5*(4*G[1][1]^2 + 8*G[1][1]*G[1][2] - 8*G[1][2]^2 + 
    12*G[1][1]*G[1][3] + 8*G[1][3]^2 - 4*G[1][1]*G[1][4] - 
    2*G[1][3]*G[1][4] - G[1][4]^2 + 8*G[1][2]*G[1][5] + 4*G[1][3]*G[1][5] - 
    4*G[1][4]*G[1][5] + 2*G[1][5]^2))/(2*s^3*(z - zb)^3)


==> anc/F2_lower.txt <==
(((32*I)/3)*L^3*Pi*s1^3*s2^3*z^2*(-2 + z - zb)*(-1 + zb)^2)/(s^2*x^2) - 
 (s1^4*s2^4*z*(-1 + zb)*(-1918*z + 2907*z^2 - 1314*z^3 - 918*zb - 3248*z*zb + 
    2988*z^2*zb + 1224*z^3*zb + 1773*zb^2 + 1962*z*zb^2 - 5688*z^2*zb^2 + 
    918*z^3*zb^2 - 828*zb^3 + 3060*z*zb^3 - 918*z^2*zb^3))/(54*s^4) + 
 (L^4*s1^4*s2^4*z*(-1 + zb)*(43*z - 86*z^2 + 43*z^3 - 5*zb - 38*z*zb + 
    161*z^2*zb - 118*z^3*zb + 10*zb^2 - 47*z*zb^2 + 80*z^3*zb^2 - 5*zb^3 + 
    42*z*zb^3 - 80*z^2*zb^3))/(3*s^4) - 
 (((4*I)/3)*L^3*Pi*s1^3*s2^3*z*(-1 + zb)*(-32*s2*z - 23*s1*z^2 + 32*s2*z^2 + 
    7*s1*z^3 - 24*s2*z^3 + 8*s2*z^4 - 9*s1*z*zb + 49*s2*z*zb + 41*s1*z^2*zb - 
    32*s2*z^2*zb - 24*s1*z^3*zb + 16*s2*z^3*zb - 8*s2*z^4*zb - s2*zb^2 - 
    25*s2*z*zb^2 - 8*s1*z^2*zb^2 + 16*s2*z^2*zb^2 + 16*s1*z^3*zb^2 + 
    8*s2*z^3*zb^2 + s2*zb^3 + 8*s2*z*zb^3 - 8*s1*z^2*zb^3 - 16*s2*z^2*zb^3 + 
    8*s1*z*zb^4))/(s^3*x*(z - zb)) + 
 (Pi^4*s1^3*s2^3*z*(-1 + zb)*(1260*s2^2*z^2 + 2520*s1*s2*z^3 - 
    1470*s2^2*z^3 + 1260*s1^2*z^4 + 189*s1*s2*z^4 + 5040*s2^2*z^4 + 
    630*s1^2*z^5 + 42*s1*s2*z^5 - 5250*s2^2*z^5 + 399*s1*s2*z^6 + 
    2940*s2^2*z^6 - 630*s2^2*z^7 - 3780*s2^2*z*zb - 5040*s1*s2*z^2*zb + 
    4200*s2^2*z^2*zb - 1260*s1^2*z^3*zb - 3666*s1*s2*z^3*zb - 
    11550*s2^2*z^3*zb - 4620*s1^2*z^4*zb + 1104*s1*s2*z^4*zb + 
    3360*s2^2*z^4*zb + 630*s1^2*z^5*zb - 4104*s1*s2*z^5*zb + 
    630*s2^2*z^5*zb + 786*s1*s2*z^6*zb - 1680*s2^2*z^6*zb + 630*s2^2*z^7*zb - 
    2520*s1*s2*z*zb^2 + 8610*s2^2*z*zb^2 - 2520*s1^2*z^2*zb^2 + 
    18684*s1*s2*z^2*zb^2 - 7140*s2^2*z^2*zb^2 + 9030*s1^2*z^3*zb^2 - 
    8706*s1*s2*z^3*zb^2 + 19530*s2^2*z^3*zb^2 + 840*s1^2*z^4*zb^2 + 
    8120*s1*s2*z^4*zb^2 - 9240*s2^2*z^4*zb^2 - 1890*s1^2*z^5*zb^2 + 
    582*s1*s2*z^5*zb^2 + 3360*s2^2*z^5*zb^2 - 1061*s1*s2*z^6*zb^2 - 
    1260*s2^2*z^6*zb^2 + 1854*s1*s2*z*zb^3 - 7770*s2^2*z*zb^3 + 
    840*s1^2*z^2*zb^3 - 18726*s1*s2*z^2*zb^3 + 840*s2^2*z^2*zb^3 - 
    9450*s1^2*z^3*zb^3 + 9555*s1*s2*z^3*zb^3 - 9030*s2^2*z^3*zb^3 + 
    5040*s1^2*z^4*zb^3 - 7343*s1*s2*z^4*zb^3 + 3360*s2^2*z^4*zb^3 + 
    630*s1^2*z^5*zb^3 + 2984*s1*s2*z^5*zb^3 + 1260*s2^2*z^5*zb^3 + 
    579*s1*s2*zb^4 + 420*s1^2*z*zb^4 + 2244*s1*s2*z*zb^4 + 4200*s2^2*z*zb^4 + 
    2520*s1^2*z^2*zb^4 + 8070*s1*s2*z^2*zb^4 + 840*s2^2*z^2*zb^4 + 
    420*s1^2*z^3*zb^4 - 3183*s1*s2*z^3*zb^4 + 1890*s2^2*z^3*zb^4 - 
    2520*s1^2*z^4*zb^4 - 1326*s1*s2*z^4*zb^4 - 2520*s2^2*z^4*zb^4 - 
    1158*s1*s2*zb^5 - 840*s1^2*z*zb^5 - 2459*s1*s2*z*zb^5 - 
    1260*s2^2*z*zb^5 + 420*s1^2*z^2*zb^5 - 1803*s1*s2*z^2*zb^5 + 
    1260*s1^2*z^3*zb^5 + 2984*s1*s2*z^3*zb^5 + 630*s2^2*z^3*zb^5 + 
    579*s1*s2*zb^6 - 210*s1^2*z*zb^6 + 881*s1*s2*z*zb^6 - 
    1260*s1^2*z^2*zb^6 - 1061*s1*s2*z^2*zb^6 + 630*s1^2*z*zb^7))/
  (630*s^4*(z - zb)^3) + ((I/54)*Pi*s1^3*s2^3*z*(-1 + zb)*
   (3564*s2^2*z^2 + 13581*s1*s2*z^3 + 2889*s2^2*z^3 + 9307*s1^2*z^4 + 
    3168*s1*s2*z^4 + 8270*s2^2*z^4 + 2733*s1^2*z^5 + 2493*s1*s2*z^5 - 
    6375*s2^2*z^5 - 272*s1^2*z^6 - 180*s1*s2*z^6 + 4024*s2^2*z^6 - 
    604*s2^2*z^7 - 11232*s2^2*z*zb - 27621*s1*s2*z^2*zb - 729*s2^2*z^2*zb - 
    14265*s1^2*z^3*zb - 19080*s1*s2*z^3*zb - 31395*s2^2*z^3*zb - 
    20439*s1^2*z^4*zb - 15057*s1*s2*z^4*zb - 2362*s2^2*z^4*zb - 
    2238*s1^2*z^5*zb - 4266*s1*s2*z^5*zb - 1722*s2^2*z^5*zb + 
    26*s1^2*z^6*zb + 1224*s1*s2*z^6*zb - 2095*s2^2*z^6*zb + 274*s2^2*z^7*zb - 
    540*s2^2*zb^2 - 1917*s1*s2*z*zb^2 + 30591*s2^2*z*zb^2 - 
    3489*s1^2*z^2*zb^2 + 63396*s1*s2*z^2*zb^2 - 2253*s2^2*z^2*zb^2 + 
    38394*s1^2*z^3*zb^2 + 5058*s1*s2*z^3*zb^2 + 48228*s2^2*z^3*zb^2 + 
    10665*s1^2*z^4*zb^2 + 17388*s1*s2*z^4*zb^2 - 1746*s2^2*z^4*zb^2 + 
    129*s1^2*z^5*zb^2 - 1566*s1*s2*z^5*zb^2 + 5436*s2^2*z^5*zb^2 + 
    78*s1^2*z^6*zb^2 - 378*s1*s2*z^6*zb^2 - 822*s2^2*z^6*zb^2 + 
    198*s2^2*z^7*zb^2 - 459*s1*s2*zb^3 + 945*s2^2*zb^3 + 233*s1^2*z*zb^3 + 
    2448*s1*s2*z*zb^3 - 27485*s2^2*z*zb^3 - 4866*s1^2*z^2*zb^3 - 
    49662*s1*s2*z^2*zb^3 - 8010*s2^2*z^2*zb^3 - 27058*s1^2*z^3*zb^3 + 
    1620*s1*s2*z^3*zb^3 - 23542*s2^2*z^3*zb^3 + 426*s1^2*z^4*zb^3 - 
    2178*s1*s2*z^4*zb^3 - 1908*s2^2*z^4*zb^3 - 360*s1^2*z^5*zb^3 + 
    648*s1*s2*z^5*zb^3 + 1410*s2^2*z^5*zb^3 + 66*s1^2*z^6*zb^3 - 
    528*s2^2*z^6*zb^3 + 6*s1^2*zb^4 + 1044*s1*s2*zb^4 - 705*s2^2*zb^4 + 
    1305*s1^2*z*zb^4 + 2313*s1*s2*z*zb^4 + 9643*s2^2*z*zb^4 + 
    11352*s1^2*z^2*zb^4 + 14202*s1*s2*z^2*zb^4 + 7020*s2^2*z^2*zb^4 + 
    3010*s1^2*z^3*zb^4 - 5814*s1*s2*z^3*zb^4 + 4576*s2^2*z^3*zb^4 - 
    58*s1^2*z^4*zb^4 + 1188*s1*s2*z^4*zb^4 - 2038*s2^2*z^4*zb^4 + 
    396*s2^2*z^5*zb^4 + 153*s1^2*zb^5 - 1305*s1*s2*zb^5 + 348*s2^2*zb^5 - 
    2904*s1^2*z*zb^5 - 2646*s1*s2*z*zb^5 - 780*s2^2*z*zb^5 - 
    1764*s1^2*z^2*zb^5 + 1890*s1*s2*z^2*zb^5 - 705*s2^2*z^2*zb^5 - 
    174*s1^2*z^3*zb^5 + 648*s1*s2*z^3*zb^5 + 36*s2^2*z^3*zb^5 - 
    396*s1^2*z^4*zb^5 - 345*s1^2*zb^6 + 666*s1*s2*zb^6 - 102*s2^2*zb^6 + 
    633*s1^2*z*zb^6 - 468*s1*s2*z*zb^6 - 380*s2^2*z*zb^6 - 
    1020*s1^2*z^2*zb^6 - 378*s1*s2*z^2*zb^6 + 276*s2^2*z^2*zb^6 + 
    528*s1^2*z^3*zb^6 - 66*s2^2*z^3*zb^6 + 132*s1^2*zb^7 + 670*s1^2*z*zb^7 - 
    198*s1^2*z^2*zb^7))/(s^4*(z - zb)^3) - 
 ((I/9)*Pi^3*s1^3*s2^3*z*(-1 + zb)*(-12*s2^2*z^2 - 42*s1*s2*z^3 + 
    108*s2^2*z^3 - 18*s1^2*z^4 + 156*s1*s2*z^4 - 150*s2^2*z^4 + 54*s1^2*z^5 - 
    66*s1*s2*z^5 + 156*s2^2*z^5 + 8*s1^2*z^6 + 30*s1*s2*z^6 - 74*s2^2*z^6 + 
    16*s2^2*z^7 + 48*s2^2*z*zb + 60*s1*s2*z^2*zb - 330*s2^2*z^2*zb - 
    24*s1^2*z^3*zb - 357*s1*s2*z^3*zb + 267*s2^2*z^3*zb - 80*s1^2*z^4*zb + 
    66*s1*s2*z^4*zb - 315*s2^2*z^4*zb - 24*s1^2*z^5*zb - 51*s1*s2*z^5*zb + 
    144*s2^2*z^5*zb + 7*s1^2*z^6*zb - 15*s1*s2*z^6*zb - 27*s2^2*z^6*zb - 
    s2^2*z^7*zb + 36*s2^2*zb^2 + 126*s1*s2*z*zb^2 + 84*s2^2*z*zb^2 + 
    126*s1^2*z^2*zb^2 - 12*s1*s2*z^2*zb^2 + 204*s2^2*z^2*zb^2 - 
    33*s1^2*z^3*zb^2 + 378*s1*s2*z^3*zb^2 + 123*s2^2*z^3*zb^2 + 
    120*s1^2*z^4*zb^2 - 147*s1*s2*z^4*zb^2 + 99*s2^2*z^4*zb^2 - 
    81*s1^2*z^5*zb^2 + 111*s1*s2*z^5*zb^2 - 123*s2^2*z^5*zb^2 - 
    9*s1^2*z^6*zb^2 - 9*s2^2*z^6*zb^2 + 21*s2^2*z^7*zb^2 - 90*s2^2*zb^3 - 
    12*s1^2*z*zb^3 - 69*s1*s2*z*zb^3 - 318*s2^2*z*zb^3 - 72*s1^2*z^2*zb^3 - 
    510*s1*s2*z^2*zb^3 + 342*s2^2*z^2*zb^3 - 122*s1^2*z^3*zb^3 + 
    486*s1*s2*z^3*zb^3 - 721*s2^2*z^3*zb^3 + 106*s1^2*z^4*zb^3 - 
    252*s1*s2*z^4*zb^3 + 288*s2^2*z^4*zb^3 + 39*s1^2*z^5*zb^3 - 
    30*s1*s2*z^5*zb^3 + 69*s2^2*z^5*zb^3 - 9*s1*s2*z^6*zb^3 - 
    34*s2^2*z^6*zb^3 - 5*s2^2*z^7*zb^3 - 30*s1*s2*zb^4 + 87*s2^2*zb^4 + 
    77*s1^2*z*zb^4 - 72*s1*s2*z*zb^4 + 216*s2^2*z*zb^4 - 156*s1^2*z^2*zb^4 + 
    627*s1*s2*z^2*zb^4 - 225*s2^2*z^2*zb^4 + 180*s1^2*z^3*zb^4 - 
    522*s1*s2*z^3*zb^4 + 366*s2^2*z^3*zb^4 - 90*s1^2*z^4*zb^4 + 
    195*s1*s2*z^4*zb^4 - 167*s2^2*z^4*zb^4 - 6*s1^2*z^5*zb^4 + 
    27*s1*s2*z^5*zb^4 - 15*s2^2*z^5*zb^4 + 7*s1^2*z^6*zb^4 + 
    15*s2^2*z^6*zb^4 - 30*s1^2*zb^5 + 72*s1*s2*zb^5 - 48*s2^2*zb^5 - 
    33*s1^2*z*zb^5 - 87*s1*s2*z*zb^5 + 132*s1^2*z^2*zb^5 - 
    135*s1*s2*z^2*zb^5 - 48*s2^2*z^2*zb^5 - 63*s1^2*z^3*zb^5 + 
    72*s1*s2*z^3*zb^5 - 18*s2^2*z^3*zb^5 + 9*s1^2*z^4*zb^5 - 
    27*s1*s2*z^4*zb^5 + 48*s2^2*z^4*zb^5 - 21*s1^2*z^5*zb^5 - 
    15*s2^2*z^5*zb^5 + 57*s1^2*zb^6 - 42*s1*s2*zb^6 + 15*s2^2*zb^6 - 
    58*s1^2*z*zb^6 + 105*s1*s2*z*zb^6 - 22*s2^2*z*zb^6 + 3*s1^2*z^2*zb^6 - 
    45*s1*s2*z^2*zb^6 + 30*s2^2*z^2*zb^6 + 9*s1*s2*z^3*zb^6 - 
    20*s2^2*z^3*zb^6 + 21*s1^2*z^4*zb^6 + 5*s2^2*z^4*zb^6 - 28*s1^2*zb^7 + 
    24*s1^2*z*zb^7 - 3*s1^2*z^2*zb^7 - 7*s1^2*z^3*zb^7))/(s^4*(z - zb)^3) - 
 (Pi^2*s1^2*s2^2*z*(-1 + zb)*(-6*s2^4*z^2 + 12*s1*s2^3*z^3 + 21*s2^4*z^3 + 
    36*s1^2*s2^2*z^4 - 156*s1*s2^3*z^4 + 66*s2^4*z^4 + 24*s1^3*s2*z^5 - 
    360*s1^2*s2^2*z^5 + 72*s1*s2^3*z^5 - 282*s2^4*z^5 + 39*s1^4*z^6 - 
    150*s1^3*s2*z^6 - 316*s1^2*s2^2*z^6 - 861*s1*s2^3*z^6 + 438*s2^4*z^6 - 
    57*s1^4*z^7 - 417*s1^3*s2*z^7 - 372*s1^2*s2^2*z^7 + 771*s1*s2^3*z^7 - 
    363*s2^4*z^7 + 18*s1^4*z^8 + 9*s1^3*s2*z^8 + 115*s1^2*s2^2*z^8 - 
    508*s1*s2^3*z^8 + 126*s2^4*z^8 + 2*s1^3*s2*z^9 - 4*s1^2*s2^2*z^9 + 
    138*s1*s2^3*z^9 + 36*s2^4*z*zb - 72*s1*s2^3*z^2*zb - 105*s2^4*z^2*zb - 
    180*s1^2*s2^2*z^3*zb + 684*s1*s2^3*z^3*zb - 282*s2^4*z^3*zb - 
    24*s1^3*s2*z^4*zb + 1296*s1^2*s2^2*z^4*zb - 180*s1*s2^3*z^4*zb + 
    1038*s2^4*z^4*zb - 171*s1^4*z^5*zb + 180*s1^3*s2*z^5*zb + 
    1592*s1^2*s2^2*z^5*zb + 3390*s1*s2^3*z^5*zb - 1479*s2^4*z^5*zb + 
    189*s1^4*z^6*zb + 2227*s1^3*s2*z^6*zb + 2491*s1^2*s2^2*z^6*zb - 
    804*s1*s2^3*z^6*zb + 1275*s2^4*z^6*zb - 18*s1^4*z^7*zb + 
    390*s1^3*s2*z^7*zb + 478*s1^2*s2^2*z^7*zb + 656*s1*s2^3*z^7*zb - 
    462*s2^4*z^7*zb + 50*s1^3*s2*z^8*zb - 413*s1^2*s2^2*z^8*zb + 
    61*s1*s2^3*z^8*zb - 4*s1^3*s2*z^9*zb + 8*s1^2*s2^2*z^9*zb - 
    126*s1*s2^3*z^9*zb + 78*s2^4*zb^2 + 420*s1*s2^3*z*zb^2 - 
    405*s2^4*z*zb^2 + 360*s1^2*s2^2*z^2*zb^2 - 1656*s1*s2^3*z^2*zb^2 + 
    1260*s2^4*z^2*zb^2 - 252*s1^3*s2*z^3*zb^2 - 1242*s1^2*s2^2*z^3*zb^2 - 
    84*s1*s2^3*z^3*zb^2 - 1650*s2^4*z^3*zb^2 + 330*s1^4*z^4*zb^2 + 
    918*s1^3*s2*z^4*zb^2 - 3742*s1^2*s2^2*z^4*zb^2 - 4293*s1*s2^3*z^4*zb^2 + 
    1545*s2^4*z^4*zb^2 - 102*s1^4*z^5*zb^2 - 4529*s1^3*s2*z^5*zb^2 - 
    6212*s1^2*s2^2*z^5*zb^2 - 5109*s1*s2^3*z^5*zb^2 - 1524*s2^4*z^5*zb^2 - 
    120*s1^4*z^6*zb^2 - 2118*s1^3*s2*z^6*zb^2 - 3689*s1^2*s2^2*z^6*zb^2 + 
    1061*s1*s2^3*z^6*zb^2 + 588*s2^4*z^6*zb^2 - 181*s1^3*s2*z^7*zb^2 + 
    1435*s1^2*s2^2*z^7*zb^2 - 1268*s1*s2^3*z^7*zb^2 + 2*s1^3*s2*z^8*zb^2 + 
    254*s1^2*s2^2*z^8*zb^2 + 510*s1*s2^3*z^8*zb^2 - 24*s1*s2^3*z^9*zb^2 + 
    72*s1*s2^3*zb^3 - 159*s2^4*zb^3 + 468*s1^2*s2^2*z*zb^3 - 
    1092*s1*s2^3*z*zb^3 + 462*s2^4*z*zb^3 + 816*s1^3*s2*z^2*zb^3 - 
    2214*s1^2*s2^2*z^2*zb^3 + 4488*s1*s2^3*z^2*zb^3 - 1158*s2^4*z^2*zb^3 - 
    450*s1^4*z^3*zb^3 - 2172*s1^3*s2*z^3*zb^3 + 5008*s1^2*s2^2*z^3*zb^3 + 
    336*s1*s2^3*z^3*zb^3 + 702*s2^4*z^3*zb^3 - 390*s1^4*z^4*zb^3 + 
    3469*s1^3*s2*z^4*zb^3 + 8983*s1^2*s2^2*z^4*zb^3 + 
    11382*s1*s2^3*z^4*zb^3 + 612*s2^4*z^4*zb^3 + 264*s1^4*z^5*zb^3 + 
    4614*s1^3*s2*z^5*zb^3 + 7488*s1^2*s2^2*z^5*zb^3 + 354*s1*s2^3*z^5*zb^3 - 
    252*s2^4*z^5*zb^3 + 278*s1^3*s2*z^6*zb^3 - 1801*s1^2*s2^2*z^6*zb^3 + 
    1953*s1*s2^3*z^6*zb^3 - 22*s1^3*s2*z^7*zb^3 - 1384*s1^2*s2^2*z^7*zb^3 - 
    930*s1*s2^3*z^7*zb^3 + 120*s1*s2^3*z^8*zb^3 - 36*s1^2*s2^2*zb^4 + 
    60*s1*s2^3*zb^4 + 114*s2^4*zb^4 - 156*s1^3*s2*z*zb^4 - 
    198*s1^2*s2^2*z*zb^4 + 420*s1*s2^3*z*zb^4 - 36*s2^4*z*zb^4 + 
    585*s1^4*z^2*zb^4 - 402*s1^3*s2*z^2*zb^4 + 2584*s1^2*s2^2*z^2*zb^4 - 
    3975*s1*s2^3*z^2*zb^4 + 594*s2^4*z^2*zb^4 + 792*s1^4*z^3*zb^4 + 
    1613*s1^3*s2*z^3*zb^4 - 9946*s1^2*s2^2*z^3*zb^4 - 6159*s1*s2^3*z^3*zb^4 - 
    786*s2^4*z^3*zb^4 - 36*s1^4*z^4*zb^4 - 4620*s1^3*s2*z^4*zb^4 - 
    9063*s1^2*s2^2*z^4*zb^4 - 5235*s1*s2^3*z^4*zb^4 - 36*s2^4*z^4*zb^4 - 
    559*s1^3*s2*z^5*zb^4 + 2073*s1^2*s2^2*z^5*zb^4 - 1984*s1*s2^3*z^5*zb^4 + 
    250*s1^3*s2*z^6*zb^4 + 2970*s1^2*s2^2*z^6*zb^4 + 1270*s1*s2^3*z^6*zb^4 - 
    24*s1^3*s2*z^7*zb^4 - 240*s1*s2^3*z^7*zb^4 + 24*s1^3*s2*zb^5 + 
    126*s1^2*s2^2*zb^5 - 396*s1*s2^3*zb^5 - 72*s2^4*zb^5 - 279*s1^4*z*zb^5 + 
    432*s1^3*s2*z*zb^5 - 1136*s1^2*s2^2*z*zb^5 + 714*s1*s2^3*z*zb^5 - 
    267*s2^4*z*zb^5 - 1248*s1^4*z^2*zb^5 - 1267*s1^3*s2*z^2*zb^5 + 
    1559*s1^2*s2^2*z^2*zb^5 + 2904*s1*s2^3*z^2*zb^5 + 30*s2^4*z^2*zb^5 - 
    252*s1^4*z^3*zb^5 + 786*s1^3*s2*z^3*zb^5 + 9066*s1^2*s2^2*z^3*zb^5 + 
    4308*s1*s2^3*z^3*zb^5 + 264*s2^4*z^3*zb^5 + 434*s1^3*s2*z^4*zb^5 - 
    2001*s1^2*s2^2*z^4*zb^5 + 2393*s1*s2^3*z^4*zb^5 - 566*s1^3*s2*z^5*zb^5 - 
    3972*s1^2*s2^2*z^5*zb^5 - 1286*s1*s2^3*z^5*zb^5 + 120*s1^3*s2*z^6*zb^5 + 
    240*s1*s2^3*z^6*zb^5 + 54*s1^4*zb^6 - 102*s1^3*s2*zb^6 - 
    102*s1^2*s2^2*zb^6 + 369*s1*s2^3*zb^6 + 87*s2^4*zb^6 + 783*s1^4*z*zb^6 + 
    221*s1^3*s2*z*zb^6 + 938*s1^2*s2^2*z*zb^6 - 663*s1*s2^3*z*zb^6 + 
    177*s2^4*z*zb^6 + 588*s1^4*z^2*zb^6 + 798*s1^3*s2*z^2*zb^6 - 
    4147*s1^2*s2^2*z^2*zb^6 - 1265*s1*s2^3*z^2*zb^6 - 120*s2^4*z^2*zb^6 + 
    437*s1^3*s2*z^3*zb^6 - 11*s1^2*s2^2*z^3*zb^6 - 1652*s1*s2^3*z^3*zb^6 + 
    790*s1^3*s2*z^4*zb^6 + 3666*s1^2*s2^2*z^4*zb^6 + 682*s1*s2^3*z^4*zb^6 - 
    240*s1^3*s2*z^5*zb^6 - 120*s1*s2^3*z^5*zb^6 - 183*s1^4*zb^7 - 
    21*s1^3*s2*zb^7 - 33*s1^2*s2^2*zb^7 - 162*s1*s2^3*zb^7 - 69*s2^4*zb^7 - 
    462*s1^4*z*zb^7 - 366*s1^3*s2*z*zb^7 + 368*s1^2*s2^2*z*zb^7 + 
    154*s1*s2^3*z*zb^7 - 18*s2^4*z*zb^7 - 598*s1^3*s2*z^2*zb^7 + 
    1049*s1^2*s2^2*z^2*zb^7 + 375*s1*s2^3*z^2*zb^7 - 930*s1^3*s2*z^3*zb^7 - 
    1952*s1^2*s2^2*z^3*zb^7 - 118*s1*s2^3*z^3*zb^7 + 240*s1^3*s2*z^4*zb^7 + 
    24*s1*s2^3*z^4*zb^7 + 126*s1^4*zb^8 + 75*s1^3*s2*zb^8 + 
    32*s1^2*s2^2*zb^8 + 43*s1*s2^3*zb^8 + 18*s2^4*zb^8 + 125*s1^3*s2*z*zb^8 - 
    325*s1^2*s2^2*z*zb^8 - 18*s1*s2^3*z*zb^8 + 654*s1^3*s2*z^2*zb^8 + 
    406*s1^2*s2^2*z^2*zb^8 + 2*s1*s2^3*z^2*zb^8 - 120*s1^3*s2*z^3*zb^8 + 
    12*s1^3*s2*zb^9 - 2*s1^2*s2^2*zb^9 + 2*s1*s2^3*zb^9 - 
    174*s1^3*s2*z*zb^9 + 4*s1^2*s2^2*z*zb^9 - 4*s1*s2^3*z*zb^9 + 
    24*s1^3*s2*z^2*zb^9))/(18*s^4*(z - zb)^5) + 
 (2*s1^4*s2^4*z*(-1 + zb)*(4 - 17*z + 14*z^2 - 3*z^3 + 3*z*zb - 8*z^2*zb + 
    3*z^3*zb - 6*zb^2 + 25*z*zb^2 - 16*z^2*zb^2 + 2*z^3*zb^2 + 2*zb^3 - 
    5*z*zb^3 + 6*z^2*zb^3)*Zeta[3])/s^4 + 
 ((4*I)*Pi*s1^3*s2^3*z*(-1 + zb)*(-3*s1*s2*z^2 + 4*s2^2*z^2 - 3*s1^2*z^3 + 
    14*s1*s2*z^3 - 3*s2^2*z^3 + 10*s1^2*z^4 + 6*s1*s2*z^4 + 24*s2^2*z^4 + 
    2*s1^2*z^5 - 2*s1*s2*z^5 - 28*s2^2*z^5 + 16*s2^2*z^6 - 4*s2^2*z^7 + 
    3*s2^2*zb + 9*s1*s2*z*zb - 24*s2^2*z*zb + 6*s1^2*z^2*zb - 
    31*s1*s2*z^2*zb + 28*s2^2*z^2*zb - 9*s1^2*z^3*zb - 28*s1*s2*z^3*zb - 
    71*s2^2*z^3*zb - 30*s1^2*z^4*zb + 4*s1*s2*z^4*zb + 16*s2^2*z^4*zb + 
    10*s1^2*z^5*zb - 12*s1*s2*z^5*zb + 17*s2^2*z^5*zb + 8*s1*s2*z^6*zb - 
    17*s2^2*z^6*zb + 7*s2^2*z^7*zb - 9*s2^2*zb^2 - 35*s1*s2*z*zb^2 + 
    63*s2^2*z*zb^2 - 26*s1^2*z^2*zb^2 + 137*s1*s2*z^2*zb^2 - 
    50*s2^2*z^2*zb^2 + 65*s1^2*z^3*zb^2 - 62*s1*s2*z^3*zb^2 + 
    128*s2^2*z^3*zb^2 - 7*s1^2*z^4*zb^2 + 28*s1*s2*z^4*zb^2 - 
    74*s2^2*z^4*zb^2 - 17*s1^2*z^5*zb^2 - 4*s1*s2*z^5*zb^2 + 
    25*s2^2*z^5*zb^2 - 9*s1*s2*z^6*zb^2 - 12*s2^2*z^6*zb^2 + 9*s2^2*zb^3 + 
    3*s1^2*z*zb^3 + 22*s1*s2*z*zb^3 - 63*s2^2*z*zb^3 + 15*s1^2*z^2*zb^3 - 
    122*s1*s2*z^2*zb^3 + 14*s2^2*z^2*zb^3 - 62*s1^2*z^3*zb^3 + 
    100*s1*s2*z^3*zb^3 - 57*s2^2*z^3*zb^3 + 46*s1^2*z^4*zb^3 - 
    40*s1*s2*z^4*zb^3 + 32*s2^2*z^4*zb^3 + 5*s1^2*z^5*zb^3 + 
    22*s1*s2*z^5*zb^3 + 8*s2^2*z^5*zb^3 - s1^2*zb^4 + 5*s1*s2*zb^4 - 
    3*s2^2*zb^4 - 9*s1^2*z*zb^4 + 8*s1*s2*z*zb^4 + 30*s2^2*z*zb^4 + 
    18*s1^2*z^2*zb^4 + 17*s1*s2*z^2*zb^4 + 4*s2^2*z^2*zb^4 - 
    2*s1^2*z^3*zb^4 - 30*s1*s2*z^3*zb^4 + 5*s2^2*z^3*zb^4 - 
    22*s1^2*z^4*zb^4 - 4*s1*s2*z^4*zb^4 - 16*s2^2*z^4*zb^4 + 5*s1^2*zb^5 - 
    10*s1*s2*zb^5 + 4*s1^2*z*zb^5 - 2*s1*s2*z*zb^5 - 6*s2^2*z*zb^5 - 
    7*s1^2*z^2*zb^5 + 4*s1*s2*z^2*zb^5 - s2^2*z^2*zb^5 + 14*s1^2*z^3*zb^5 + 
    10*s1*s2*z^3*zb^5 + 5*s2^2*z^3*zb^5 - 7*s1^2*zb^6 + 5*s1*s2*zb^6 + 
    s1^2*z*zb^6 - 2*s1*s2*z*zb^6 - 6*s1^2*z^2*zb^6 - 3*s1*s2*z^2*zb^6 + 
    3*s1^2*zb^7 + s1^2*z*zb^7)*Zeta[3])/(s^4*(z - zb)^3) - 
 (s1^4*s2^4*z*(-1 + zb)*(-385*z*G[1][1] + 414*z^2*G[1][1] - 126*z^3*G[1][1] + 
    313*z*zb*G[1][1] - 18*z^2*zb*G[1][1] + 126*z^3*zb*G[1][1] - 
    36*z*zb^2*G[1][1] - 396*z^2*zb^2*G[1][1] + 162*z^3*zb^2*G[1][1] + 
    108*z*zb^3*G[1][1] - 162*z^2*zb^3*G[1][1] + 281*z*G[1][2] - 
    432*z^2*G[1][2] + 54*z^3*G[1][2] - 162*zb*G[1][2] - 677*z*zb*G[1][2] + 
    990*z^2*zb*G[1][2] - 216*z^3*zb*G[1][2] + 324*zb^2*G[1][2] - 
    54*z*zb^2*G[1][2] - 396*z^2*zb^2*G[1][2] + 162*z^3*zb^2*G[1][2] - 
    162*zb^3*G[1][2] + 450*z*zb^3*G[1][2] - 162*z^2*zb^3*G[1][2] - 
    32*z*G[1][3] - 72*z^2*G[1][3] - 63*z^3*G[1][3] - 162*zb*G[1][3] - 
    436*z*zb*G[1][3] + 1071*z^2*zb*G[1][3] - 108*z^3*zb*G[1][3] + 
    306*zb^2*G[1][3] - 63*z*zb^2*G[1][3] - 828*z^2*zb^2*G[1][3] + 
    324*z^3*zb^2*G[1][3] - 153*zb^3*G[1][3] + 540*z*zb^3*G[1][3] - 
    324*z^2*zb^3*G[1][3] + 21*z*zb*G[1][4] - 54*z^2*zb*G[1][4] - 
    3*z^3*zb*G[1][4] + 126*z*zb^2*G[1][4] + 126*z^2*zb^2*G[1][4] - 
    120*z^3*zb^2*G[1][4] + 9*zb^3*G[1][4] - 147*z*zb^3*G[1][4] + 
    42*z^2*zb^3*G[1][4] + 60*z*G[1][5] - 156*z^2*G[1][5] + 96*z^3*G[1][5] + 
    141*zb*G[1][5] - 249*z*zb*G[1][5] + 171*z^2*zb*G[1][5] - 
    63*z^3*zb*G[1][5] - 255*zb^2*G[1][5] + 405*z*zb^2*G[1][5] - 
    108*z^2*zb^2*G[1][5] - 42*z^3*zb^2*G[1][5] + 123*zb^3*G[1][5] - 
    243*z*zb^3*G[1][5] + 120*z^2*zb^3*G[1][5]))/(9*s^4) + 
 (L^2*((-8*Pi^2*s1^3*s2^3*z^2*(-2 + z - zb)*(-1 + zb)^2)/s^2 + 
    ((4*I)*Pi*s1^3*s2^3*z*(-1 + zb)*(-z - 3*z^2 - zb + 4*z*zb + 4*z^2*zb + 
       zb^2 - 4*z*zb^2))/s^2 - ((4*I)*Pi*s1^3*s2^3*z*(-1 + zb)*
      (8*z*G[1][1] - 4*z^2*G[1][1] - 4*z*zb*G[1][1] + 4*z^2*zb*G[1][1] - 
       4*z*zb^2*G[1][1] + 8*z*G[1][2] - 4*z^2*G[1][2] - 4*z*zb*G[1][2] + 
       4*z^2*zb*G[1][2] - 4*z*zb^2*G[1][2] + 13*z*G[1][3] - 5*z^2*G[1][3] + 
       zb*G[1][3] - 8*z*zb*G[1][3] + 4*z^2*zb*G[1][3] - zb^2*G[1][3] - 
       4*z*zb^2*G[1][3] - zb*G[1][4] + zb^2*G[1][4] - z*G[1][5] + 
       z^2*G[1][5]))/s^2))/x^2 + 
 L^3*((4*s1^4*s2^4*z*(-1 + zb)*(-25*z + 21*z^2 + 4*z^3 - zb + 37*z*zb - 
      54*z^2*zb - 11*z^3*zb + 2*zb^2 - 17*z*zb^2 + 40*z^2*zb^2 + 8*z^3*zb^2 - 
      zb^3 + 5*z*zb^3 - 8*z^2*zb^3))/(3*s^4) + 
   (((2*I)/3)*Pi*s1^3*s2^3*z*(-1 + zb)*(32*s2^2*z^2 + 92*s1*s2*z^3 - 
      16*s2^2*z^3 + 60*s1^2*z^4 - 5*s1*s2*z^4 + 96*s2^2*z^4 - 12*s1^2*z^5 - 
      14*s1*s2*z^5 - 112*s2^2*z^5 + 7*s1*s2*z^6 + 64*s2^2*z^6 - 16*s2^2*z^7 - 
      96*s2^2*z*zb - 184*s1*s2*z^2*zb + 64*s2^2*z^2*zb - 88*s1^2*z^3*zb - 
      107*s1*s2*z^3*zb - 244*s2^2*z^3*zb - 69*s1^2*z^4*zb + 
      109*s1*s2*z^4*zb + 95*s2^2*z^4*zb + 45*s1^2*z^5*zb - 29*s1*s2*z^5*zb + 
      17*s2^2*z^5*zb - 17*s1*s2*z^6*zb - 32*s2^2*z^6*zb + 16*s2^2*z^7*zb - 
      36*s1*s2*z*zb^2 + 240*s2^2*z*zb^2 - 36*s1^2*z^2*zb^2 + 
      523*s1*s2*z^2*zb^2 - 184*s2^2*z^2*zb^2 + 207*s1^2*z^3*zb^2 - 
      343*s1*s2*z^3*zb^2 + 379*s2^2*z^3*zb^2 - 58*s1^2*z^4*zb^2 - 
      64*s1*s2*z^4*zb^2 - 226*s2^2*z^4*zb^2 - 49*s1^2*z^5*zb^2 + 
      115*s1*s2*z^5*zb^2 + 63*s2^2*z^5*zb^2 + 16*s1*s2*z^6*zb^2 - 
      32*s2^2*z^6*zb^2 + 31*s1*s2*z*zb^3 - 212*s2^2*z*zb^3 + 
      33*s1^2*z^2*zb^3 - 397*s1*s2*z^2*zb^3 + 141*s2^2*z^2*zb^3 - 
      148*s1^2*z^3*zb^3 + 618*s1*s2*z^3*zb^3 - 180*s2^2*z^3*zb^3 + 
      131*s1^2*z^4*zb^3 - 228*s1*s2*z^4*zb^3 + 99*s2^2*z^4*zb^3 + 
      16*s1^2*z^5*zb^3 - 96*s1*s2*z^5*zb^3 + 32*s2^2*z^5*zb^3 + 
      6*s1*s2*zb^4 + s1^2*z*zb^4 + 17*s1*s2*z*zb^4 + 73*s2^2*z*zb^4 + 
      2*s1^2*z^2*zb^4 - 29*s1*s2*z^2*zb^4 - 54*s2^2*z^2*zb^4 - 
      3*s1^2*z^3*zb^4 - 188*s1*s2*z^3*zb^4 + 45*s2^2*z^3*zb^4 - 
      64*s1^2*z^4*zb^4 + 224*s1*s2*z^4*zb^4 - 64*s2^2*z^4*zb^4 - 
      12*s1*s2*zb^5 - s1^2*z*zb^5 + 3*s1*s2*z*zb^5 - 5*s2^2*z*zb^5 + 
      33*s1^2*z^2*zb^5 + 77*s1*s2*z^2*zb^5 + s2^2*z^2*zb^5 + 
      32*s1^2*z^3*zb^5 - 96*s1*s2*z^3*zb^5 + 16*s2^2*z^3*zb^5 + 
      6*s1*s2*zb^6 - 16*s1^2*z*zb^6 - 15*s1*s2*z*zb^6 - 32*s1^2*z^2*zb^6 + 
      16*s1*s2*z^2*zb^6 + 16*s1^2*z*zb^7))/(s^4*(z - zb)^3) - 
   (4*s1^4*s2^4*z*(-1 + zb)*(14*z*G[1][1] - 28*z^2*G[1][1] + 14*z^3*G[1][1] - 
      14*z*zb*G[1][1] + 63*z^2*zb*G[1][1] - 49*z^3*zb*G[1][1] - 
      11*z*zb^2*G[1][1] + 40*z^3*zb^2*G[1][1] + 11*z*zb^3*G[1][1] - 
      40*z^2*zb^3*G[1][1] + 29*z*G[1][2] - 58*z^2*G[1][2] + 29*z^3*G[1][2] - 
      5*zb*G[1][2] - 24*z*zb*G[1][2] + 98*z^2*zb*G[1][2] - 
      69*z^3*zb*G[1][2] + 10*zb^2*G[1][2] - 36*z*zb^2*G[1][2] + 
      40*z^3*zb^2*G[1][2] - 5*zb^3*G[1][2] + 31*z*zb^3*G[1][2] - 
      40*z^2*zb^3*G[1][2] + 34*z*G[1][3] - 68*z^2*G[1][3] + 34*z^3*G[1][3] - 
      2*zb*G[1][3] - 32*z*zb*G[1][3] + 122*z^2*zb*G[1][3] - 
      88*z^3*zb*G[1][3] + 4*zb^2*G[1][3] - 26*z*zb^2*G[1][3] + 
      56*z^3*zb^2*G[1][3] - 2*zb^3*G[1][3] + 24*z*zb^3*G[1][3] - 
      56*z^2*zb^3*G[1][3] - 6*z^2*zb*G[1][4] + 6*z^3*zb*G[1][4] + 
      3*z*zb^2*G[1][4] - 8*z^3*zb^2*G[1][4] - 3*z*zb^3*G[1][4] + 
      8*z^2*zb^3*G[1][4] - 5*z*G[1][5] + 10*z^2*G[1][5] - 5*z^3*G[1][5] + 
      2*zb*G[1][5] + 3*z*zb*G[1][5] - 18*z^2*zb*G[1][5] + 13*z^3*zb*G[1][5] - 
      4*zb^2*G[1][5] + 12*z*zb^2*G[1][5] - 8*z^3*zb^2*G[1][5] + 
      2*zb^3*G[1][5] - 10*z*zb^3*G[1][5] + 8*z^2*zb^3*G[1][5]))/(3*s^4)) + 
 (L^2*((2*Pi^2*s1^3*s2^3*z*(-1 + zb)*(-16*s2*z - 11*s1*z^2 + 17*s2*z^2 + 
       3*s1*z^3 - 13*s2*z^3 + 4*s2*z^4 - 5*s1*z*zb + 24*s2*z*zb + 
       22*s1*z^2*zb - 16*s2*z^2*zb - 12*s1*z^3*zb + 9*s2*z^3*zb - 
       4*s2*z^4*zb - s2*zb^2 - s1*z*zb^2 - 12*s2*z*zb^2 - 5*s1*z^2*zb^2 + 
       7*s2*z^2*zb^2 + 8*s1*z^3*zb^2 + 4*s2*z^3*zb^2 + s2*zb^3 + s1*z*zb^3 + 
       4*s2*z*zb^3 - 4*s1*z^2*zb^3 - 8*s2*z^2*zb^3 + 4*s1*z*zb^4))/
     (s^3*(z - zb)) - ((2*I)*Pi*s1^3*s2^3*z*(-1 + zb)*
      (4*s2*z - 2*s2*z^2 + 11*s1*z^3 + 3*s2*z^3 + 6*s2*z^4 + 6*s1*z*zb + 
       12*s2*z*zb - 10*s1*z^2*zb - 30*s2*z^2*zb - 29*s1*z^3*zb - 
       7*s2*z^3*zb - 8*s2*z^4*zb - 2*s1*zb^2 - 2*s2*zb^2 + 7*s1*z*zb^2 - 
       19*s2*z*zb^2 + 22*s1*z^2*zb^2 + 46*s2*z^2*zb^2 + 16*s1*z^3*zb^2 + 
       8*s2*z^3*zb^2 + 4*s1*zb^3 + 2*s2*zb^3 - 23*s1*z*zb^3 + 3*s2*z*zb^3 - 
       8*s1*z^2*zb^3 - 16*s2*z^2*zb^3 - 2*s1*zb^4 + 8*s1*z*zb^4))/
     (s^3*(z - zb)) + ((2*I)*Pi*s1^3*s2^3*z*(-1 + zb)*
      (-32*s2*z*G[1][1] - 22*s1*z^2*G[1][1] + 32*s2*z^2*G[1][1] + 
       6*s1*z^3*G[1][1] - 24*s2*z^3*G[1][1] + 8*s2*z^4*G[1][1] - 
       10*s1*z*zb*G[1][1] + 48*s2*z*zb*G[1][1] + 42*s1*z^2*zb*G[1][1] - 
       32*s2*z^2*zb*G[1][1] - 24*s1*z^3*zb*G[1][1] + 16*s2*z^3*zb*G[1][1] - 
       8*s2*z^4*zb*G[1][1] - 24*s2*z*zb^2*G[1][1] - 8*s1*z^2*zb^2*G[1][1] + 
       16*s2*z^2*zb^2*G[1][1] + 16*s1*z^3*zb^2*G[1][1] + 
       8*s2*z^3*zb^2*G[1][1] + 8*s2*z*zb^3*G[1][1] - 8*s1*z^2*zb^3*G[1][1] - 
       16*s2*z^2*zb^3*G[1][1] + 8*s1*z*zb^4*G[1][1] - 32*s2*z*G[1][2] - 
       24*s1*z^2*G[1][2] + 32*s2*z^2*G[1][2] + 8*s1*z^3*G[1][2] - 
       24*s2*z^3*G[1][2] + 8*s2*z^4*G[1][2] - 8*s1*z*zb*G[1][2] + 
       50*s2*z*zb*G[1][2] + 40*s1*z^2*zb*G[1][2] - 32*s2*z^2*zb*G[1][2] - 
       24*s1*z^3*zb*G[1][2] + 16*s2*z^3*zb*G[1][2] - 8*s2*z^4*zb*G[1][2] - 
       2*s2*zb^2*G[1][2] - 26*s2*z*zb^2*G[1][2] - 8*s1*z^2*zb^2*G[1][2] + 
       16*s2*z^2*zb^2*G[1][2] + 16*s1*z^3*zb^2*G[1][2] + 
       8*s2*z^3*zb^2*G[1][2] + 2*s2*zb^3*G[1][2] + 8*s2*z*zb^3*G[1][2] - 
       8*s1*z^2*zb^3*G[1][2] - 16*s2*z^2*zb^3*G[1][2] + 8*s1*z*zb^4*G[1][2] - 
       52*s2*z*G[1][3] - 34*s1*z^2*G[1][3] + 46*s2*z^2*G[1][3] + 
       2*s1*z^3*G[1][3] - 36*s2*z^3*G[1][3] + 10*s2*z^4*G[1][3] - 
       20*s1*z*zb*G[1][3] + 76*s2*z*zb*G[1][3] + 68*s1*z^2*zb*G[1][3] - 
       30*s2*z^2*zb*G[1][3] - 20*s1*z^3*zb*G[1][3] + 24*s2*z^3*zb*G[1][3] - 
       8*s2*z^4*zb*G[1][3] + 2*s1*zb^2*G[1][3] - 2*s2*zb^2*G[1][3] + 
       2*s1*z*zb^2*G[1][3] - 36*s2*z*zb^2*G[1][3] - 22*s1*z^2*zb^2*G[1][3] + 
       2*s2*z^2*zb^2*G[1][3] + 16*s1*z^3*zb^2*G[1][3] + 
       8*s2*z^3*zb^2*G[1][3] - 4*s1*zb^3*G[1][3] + 2*s2*zb^3*G[1][3] + 
       8*s1*z*zb^3*G[1][3] + 12*s2*z*zb^3*G[1][3] - 8*s1*z^2*zb^3*G[1][3] - 
       16*s2*z^2*zb^3*G[1][3] + 2*s1*zb^4*G[1][3] + 8*s1*z*zb^4*G[1][3] + 
       2*s1*z*zb*G[1][4] + 2*s2*z*zb*G[1][4] + s1*z^3*zb*G[1][4] - 
       2*s1*zb^2*G[1][4] + 2*s2*zb^2*G[1][4] - 6*s2*z*zb^2*G[1][4] - 
       s1*z^2*zb^2*G[1][4] - s2*z^2*zb^2*G[1][4] - s1*z^3*zb^2*G[1][4] + 
       s2*z^3*zb^2*G[1][4] + 4*s1*zb^3*G[1][4] - 2*s2*zb^3*G[1][4] - 
       2*s1*z*zb^3*G[1][4] + 5*s2*z*zb^3*G[1][4] + s1*z^2*zb^3*G[1][4] - 
       s2*z^2*zb^3*G[1][4] - 2*s1*zb^4*G[1][4] + 4*s2*z*G[1][5] + 
       2*s1*z^2*G[1][5] - 7*s2*z^2*G[1][5] - 2*s1*z^3*G[1][5] + 
       5*s2*z^3*G[1][5] - 2*s2*z^4*G[1][5] + s1*z*zb*G[1][5] - 
       5*s2*z*zb*G[1][5] - 4*s1*z^2*zb*G[1][5] + 5*s2*z^2*zb*G[1][5] + 
       3*s1*z^3*zb*G[1][5] + s1*zb^2*G[1][5] - s1*z*zb^2*G[1][5] + 
       2*s2*z*zb^2*G[1][5] - s1*z^2*zb^2*G[1][5] - s2*z^2*zb^2*G[1][5] + 
       s1*z^3*zb^2*G[1][5] - s2*z^3*zb^2*G[1][5] - s1*zb^3*G[1][5] + 
       2*s1*z*zb^3*G[1][5] - s2*z*zb^3*G[1][5] - s1*z^2*zb^3*G[1][5] + 
       s2*z^2*zb^3*G[1][5]))/(s^3*(z - zb))))/x + 
 L^2*((-2*s1^4*s2^4*z*(-1 + zb)*(-5*z - 51*z^2 + 24*z^3 - 15*zb + 14*z*zb + 
      102*z^2*zb - 66*z^3*zb + 33*zb^2 - 60*z*zb^2 - 12*z^2*zb^2 + 
      60*z^3*zb^2 - 18*zb^3 + 54*z*zb^3 - 60*z^2*zb^3))/(3*s^4) - 
   ((I/3)*Pi*s1^3*s2^3*z*(-1 + zb)*(12*s2^2*z^2 - 108*s2^2*z^3 - 
      30*s1^2*z^4 + 84*s1*s2*z^4 + 190*s2^2*z^4 + 126*s1^2*z^5 - 
      18*s1*s2*z^5 - 57*s2^2*z^5 - 24*s1^2*z^6 + 48*s1*s2*z^6 - s2^2*z^6 + 
      36*s2^2*z^7 - 36*s2^2*z*zb + 228*s2^2*z^2*zb + 102*s1^2*z^3*zb - 
      168*s1*s2*z^3*zb - 180*s2^2*z^3*zb - 268*s1^2*z^4*zb - 
      216*s1*s2*z^4*zb - 132*s2^2*z^4*zb - 279*s1^2*z^5*zb - 
      66*s1*s2*z^5*zb - 156*s2^2*z^5*zb + 24*s1^2*z^6*zb - 84*s1*s2*z^6*zb - 
      41*s2^2*z^6*zb - 49*s2^2*z^7*zb - 48*s1*s2*z*zb^2 - 120*s2^2*z*zb^2 - 
      138*s1^2*z^2*zb^2 + 72*s1*s2*z^2*zb^2 - 24*s2^2*z^2*zb^2 + 
      162*s1^2*z^3*zb^2 + 636*s1*s2*z^3*zb^2 - 36*s2^2*z^3*zb^2 + 
      777*s1^2*z^4*zb^2 + 228*s1*s2*z^4*zb^2 + 582*s2^2*z^4*zb^2 + 
      198*s1^2*z^5*zb^2 + 132*s1*s2*z^5*zb^2 + 228*s2^2*z^5*zb^2 + 
      24*s1*s2*z^6*zb^2 + 90*s2^2*z^6*zb^2 + 54*s1^2*z*zb^3 - 
      24*s1*s2*z*zb^3 + 344*s2^2*z*zb^3 - 18*s1^2*z^2*zb^3 + 
      144*s1*s2*z^2*zb^3 - 330*s2^2*z^2*zb^3 - 650*s1^2*z^3*zb^3 - 
      1308*s1*s2*z^3*zb^3 + 196*s2^2*z^3*zb^3 - 669*s1^2*z^4*zb^3 + 
      72*s1*s2*z^4*zb^3 - 798*s2^2*z^4*zb^3 - 39*s1^2*z^5*zb^3 - 
      72*s2^2*z^5*zb^3 - 12*s1^2*zb^4 - 12*s1*s2*zb^4 + 6*s2^2*zb^4 - 
      92*s1^2*z*zb^4 + 54*s1*s2*z*zb^4 - 303*s2^2*z*zb^4 + 
      594*s1^2*z^2*zb^4 + 24*s1*s2*z^2*zb^4 + 171*s2^2*z^2*zb^4 + 
      494*s1^2*z^3*zb^4 + 888*s1*s2*z^3*zb^4 + 200*s2^2*z^3*zb^4 + 
      166*s1^2*z^4*zb^4 - 240*s1*s2*z^4*zb^4 + 166*s2^2*z^4*zb^4 + 
      42*s1^2*zb^5 + 24*s1*s2*zb^5 - 6*s2^2*zb^5 - 111*s1^2*z*zb^5 - 
      18*s1*s2*z*zb^5 + 144*s2^2*z*zb^5 - 552*s1^2*z^2*zb^5 - 
      276*s1*s2*z^2*zb^5 - 81*s2^2*z^2*zb^5 - 72*s1^2*z^3*zb^5 - 
      39*s2^2*z^3*zb^5 - 43*s1^2*zb^6 - 12*s1*s2*zb^6 + 204*s1^2*z*zb^6 + 
      36*s1*s2*z*zb^6 - 24*s2^2*z*zb^6 + 90*s1^2*z^2*zb^6 + 
      24*s1*s2*z^2*zb^6 + 13*s1^2*zb^7 - 49*s1^2*z*zb^7))/(s^4*(z - zb)^3) - 
   (2*Pi^2*s1^3*s2^3*z*(-1 + zb)*(24*s2^2*z^2 + 66*s1*s2*z^3 - 18*s2^2*z^3 + 
      42*s1^2*z^4 - 7*s1*s2*z^4 + 81*s2^2*z^4 - 6*s1^2*z^5 - 4*s1*s2*z^5 - 
      90*s2^2*z^5 + 5*s1*s2*z^6 + 51*s2^2*z^6 - 12*s2^2*z^7 - 72*s2^2*z*zb - 
      132*s1*s2*z^2*zb + 60*s2^2*z^2*zb - 60*s1^2*z^3*zb - 72*s1*s2*z^3*zb - 
      192*s2^2*z^3*zb - 60*s1^2*z^4*zb + 67*s1*s2*z^4*zb + 69*s2^2*z^4*zb + 
      30*s1^2*z^5*zb - 44*s1*s2*z^5*zb + 12*s2^2*z^5*zb + s1*s2*z^6*zb - 
      27*s2^2*z^6*zb + 12*s2^2*z^7*zb - 30*s1*s2*z*zb^2 + 174*s2^2*z*zb^2 - 
      30*s1^2*z^2*zb^2 + 387*s1*s2*z^2*zb^2 - 147*s2^2*z^2*zb^2 + 
      165*s1^2*z^3*zb^2 - 243*s1*s2*z^3*zb^2 + 306*s2^2*z^3*zb^2 - 
      30*s1^2*z^4*zb^2 + 29*s1*s2*z^4*zb^2 - 171*s2^2*z^4*zb^2 - 
      36*s1^2*z^5*zb^2 + 48*s1*s2*z^5*zb^2 + 54*s2^2*z^5*zb^2 - 
      24*s2^2*z^6*zb^2 + 22*s1*s2*z*zb^3 - 150*s2^2*z*zb^3 + 
      18*s1^2*z^2*zb^3 - 311*s1*s2*z^2*zb^3 + 93*s2^2*z^2*zb^3 - 
      132*s1^2*z^3*zb^3 + 364*s1*s2*z^3*zb^3 - 144*s2^2*z^3*zb^3 + 
      96*s1^2*z^4*zb^3 - 149*s1*s2*z^4*zb^3 + 69*s2^2*z^4*zb^3 + 
      12*s1^2*z^5*zb^3 - 24*s1*s2*z^5*zb^3 + 24*s2^2*z^5*zb^3 + 
      6*s1*s2*zb^4 + 3*s1^2*z*zb^4 + 23*s1*s2*z*zb^4 + 54*s2^2*z*zb^4 + 
      18*s1^2*z^2*zb^4 + 38*s1*s2*z^2*zb^4 - 30*s2^2*z^2*zb^4 + 
      3*s1^2*z^3*zb^4 - 115*s1*s2*z^3*zb^4 + 36*s2^2*z^3*zb^4 - 
      48*s1^2*z^4*zb^4 + 96*s1*s2*z^4*zb^4 - 48*s2^2*z^4*zb^4 - 
      12*s1*s2*zb^5 - 6*s1^2*z*zb^5 - 14*s1*s2*z*zb^5 - 6*s2^2*z*zb^5 + 
      18*s1^2*z^2*zb^5 + 24*s1*s2*z^2*zb^5 + 24*s1^2*z^3*zb^5 - 
      24*s1*s2*z^3*zb^5 + 12*s2^2*z^3*zb^5 + 6*s1*s2*zb^6 - 9*s1^2*z*zb^6 - 
      s1*s2*z*zb^6 - 24*s1^2*z^2*zb^6 + 12*s1^2*z*zb^7))/(3*s^4*(z - zb)^3) - 
   (2*s1^4*s2^4*z*(-1 + zb)*(-20*z*G[1][1] + 18*z^2*G[1][1] + 2*z^3*G[1][1] + 
      24*z*zb*G[1][1] - 52*z^2*zb*G[1][1] - 8*z^3*zb*G[1][1] - 
      6*z*zb^2*G[1][1] + 40*z^2*zb^2*G[1][1] + 8*z^3*zb^2*G[1][1] + 
      2*z*zb^3*G[1][1] - 8*z^2*zb^3*G[1][1] - 30*z*G[1][2] + 24*z^2*G[1][2] + 
      6*z^3*G[1][2] - 2*zb*G[1][2] + 50*z*zb*G[1][2] - 56*z^2*zb*G[1][2] - 
      14*z^3*zb*G[1][2] + 4*zb^2*G[1][2] - 28*z*zb^2*G[1][2] + 
      40*z^2*zb^2*G[1][2] + 8*z^3*zb^2*G[1][2] - 2*zb^3*G[1][2] + 
      8*z*zb^3*G[1][2] - 8*z^2*zb^3*G[1][2] - 36*z*G[1][3] + 25*z^2*G[1][3] + 
      11*z^3*G[1][3] - 4*zb*G[1][3] + 56*z*zb*G[1][3] - 67*z^2*zb*G[1][3] - 
      32*z^3*zb*G[1][3] + 7*zb^2*G[1][3] - 37*z*zb^2*G[1][3] + 
      64*z^2*zb^2*G[1][3] + 24*z^3*zb^2*G[1][3] - 3*zb^3*G[1][3] + 
      16*z*zb^3*G[1][3] - 24*z^2*zb^3*G[1][3] + z*zb*G[1][4] - 
      z^2*zb*G[1][4] + 6*z^3*zb*G[1][4] + zb^2*G[1][4] - 2*z*zb^2*G[1][4] - 
      2*z^2*zb^2*G[1][4] - 10*z^3*zb^2*G[1][4] - zb^3*G[1][4] + 
      2*z*zb^3*G[1][4] + 6*z^2*zb^3*G[1][4] - z*G[1][5] + 8*z^2*G[1][5] - 
      7*z^3*G[1][5] + 5*zb*G[1][5] - 13*z*zb*G[1][5] - 6*z^2*zb*G[1][5] + 
      14*z^3*zb*G[1][5] - 9*zb^2*G[1][5] + 29*z*zb^2*G[1][5] - 
      14*z^2*zb^2*G[1][5] - 6*z^3*zb^2*G[1][5] + 4*zb^3*G[1][5] - 
      14*z*zb^3*G[1][5] + 10*z^2*zb^3*G[1][5]))/s^4 - 
   ((2*I)*Pi*s1^3*s2^3*z*(-1 + zb)*(16*s2^2*z^2*G[1][1] + 
      44*s1*s2*z^3*G[1][1] - 8*s2^2*z^3*G[1][1] + 28*s1^2*z^4*G[1][1] - 
      4*s1*s2*z^4*G[1][1] + 48*s2^2*z^4*G[1][1] - 4*s1^2*z^5*G[1][1] - 
      56*s2^2*z^5*G[1][1] + 32*s2^2*z^6*G[1][1] - 8*s2^2*z^7*G[1][1] - 
      48*s2^2*z*zb*G[1][1] - 88*s1*s2*z^2*zb*G[1][1] + 
      32*s2^2*z^2*zb*G[1][1] - 40*s1^2*z^3*zb*G[1][1] - 
      40*s1*s2*z^3*zb*G[1][1] - 120*s2^2*z^3*zb*G[1][1] - 
      36*s1^2*z^4*zb*G[1][1] + 32*s1*s2*z^4*zb*G[1][1] + 
      47*s2^2*z^4*zb*G[1][1] + 20*s1^2*z^5*zb*G[1][1] - 
      14*s1*s2*z^5*zb*G[1][1] + 9*s2^2*z^5*zb*G[1][1] - 
      2*s1*s2*z^6*zb*G[1][1] - 16*s2^2*z^6*zb*G[1][1] + 
      8*s2^2*z^7*zb*G[1][1] - 20*s1*s2*z*zb^2*G[1][1] + 
      120*s2^2*z*zb^2*G[1][1] - 20*s1^2*z^2*zb^2*G[1][1] + 
      236*s1*s2*z^2*zb^2*G[1][1] - 96*s2^2*z^2*zb^2*G[1][1] + 
      100*s1^2*z^3*zb^2*G[1][1] - 156*s1*s2*z^3*zb^2*G[1][1] + 
      187*s2^2*z^3*zb^2*G[1][1] - 24*s1^2*z^4*zb^2*G[1][1] - 
      3*s1*s2*z^4*zb^2*G[1][1] - 114*s2^2*z^4*zb^2*G[1][1] - 
      24*s1^2*z^5*zb^2*G[1][1] + 38*s1*s2*z^5*zb^2*G[1][1] + 
      31*s2^2*z^5*zb^2*G[1][1] + 8*s1*s2*z^6*zb^2*G[1][1] - 
      16*s2^2*z^6*zb^2*G[1][1] + 32*s1*s2*z*zb^3*G[1][1] - 
      104*s2^2*z*zb^3*G[1][1] + 20*s1^2*z^2*zb^3*G[1][1] - 
      184*s1*s2*z^2*zb^3*G[1][1] + 77*s2^2*z^2*zb^3*G[1][1] - 
      76*s1^2*z^3*zb^3*G[1][1] + 257*s1*s2*z^3*zb^3*G[1][1] - 
      88*s2^2*z^3*zb^3*G[1][1] + 64*s1^2*z^4*zb^3*G[1][1] - 
      101*s1*s2*z^4*zb^3*G[1][1] + 51*s2^2*z^4*zb^3*G[1][1] + 
      8*s1^2*z^5*zb^3*G[1][1] - 48*s1*s2*z^5*zb^3*G[1][1] + 
      16*s2^2*z^5*zb^3*G[1][1] - 12*s1*s2*z*zb^4*G[1][1] + 
      33*s2^2*z*zb^4*G[1][1] + 15*s1*s2*z^2*zb^4*G[1][1] - 
      30*s2^2*z^2*zb^4*G[1][1] - 81*s1*s2*z^3*zb^4*G[1][1] + 
      21*s2^2*z^3*zb^4*G[1][1] - 32*s1^2*z^4*zb^4*G[1][1] + 
      112*s1*s2*z^4*zb^4*G[1][1] - 32*s2^2*z^4*zb^4*G[1][1] + 
      s1*s2*z*zb^5*G[1][1] - s2^2*z*zb^5*G[1][1] + 16*s1^2*z^2*zb^5*G[1][1] + 
      19*s1*s2*z^2*zb^5*G[1][1] + s2^2*z^2*zb^5*G[1][1] + 
      16*s1^2*z^3*zb^5*G[1][1] - 48*s1*s2*z^3*zb^5*G[1][1] + 
      8*s2^2*z^3*zb^5*G[1][1] - 8*s1^2*z*zb^6*G[1][1] - 
      s1*s2*z*zb^6*G[1][1] - 16*s1^2*z^2*zb^6*G[1][1] + 
      8*s1*s2*z^2*zb^6*G[1][1] + 8*s1^2*z*zb^7*G[1][1] + 
      16*s2^2*z^2*G[1][2] + 48*s1*s2*z^3*G[1][2] - 8*s2^2*z^3*G[1][2] + 
      32*s1^2*z^4*G[1][2] - s1*s2*z^4*G[1][2] + 48*s2^2*z^4*G[1][2] - 
      8*s1^2*z^5*G[1][2] - 14*s1*s2*z^5*G[1][2] - 56*s2^2*z^5*G[1][2] + 
      7*s1*s2*z^6*G[1][2] + 32*s2^2*z^6*G[1][2] - 8*s2^2*z^7*G[1][2] - 
      48*s2^2*z*zb*G[1][2] - 96*s1*s2*z^2*zb*G[1][2] + 
      32*s2^2*z^2*zb*G[1][2] - 48*s1^2*z^3*zb*G[1][2] - 
      67*s1*s2*z^3*zb*G[1][2] - 124*s2^2*z^3*zb*G[1][2] - 
      33*s1^2*z^4*zb*G[1][2] + 77*s1*s2*z^4*zb*G[1][2] + 
      48*s2^2*z^4*zb*G[1][2] + 25*s1^2*z^5*zb*G[1][2] - 
      15*s1*s2*z^5*zb*G[1][2] + 8*s2^2*z^5*zb*G[1][2] - 
      15*s1*s2*z^6*zb*G[1][2] - 16*s2^2*z^6*zb*G[1][2] + 
      8*s2^2*z^7*zb*G[1][2] - 16*s1*s2*z*zb^2*G[1][2] + 
      120*s2^2*z*zb^2*G[1][2] - 16*s1^2*z^2*zb^2*G[1][2] + 
      287*s1*s2*z^2*zb^2*G[1][2] - 88*s2^2*z^2*zb^2*G[1][2] + 
      107*s1^2*z^3*zb^2*G[1][2] - 187*s1*s2*z^3*zb^2*G[1][2] + 
      192*s2^2*z^3*zb^2*G[1][2] - 34*s1^2*z^4*zb^2*G[1][2] - 
      61*s1*s2*z^4*zb^2*G[1][2] - 112*s2^2*z^4*zb^2*G[1][2] - 
      25*s1^2*z^5*zb^2*G[1][2] + 77*s1*s2*z^5*zb^2*G[1][2] + 
      32*s2^2*z^5*zb^2*G[1][2] + 8*s1*s2*z^6*zb^2*G[1][2] - 
      16*s2^2*z^6*zb^2*G[1][2] - s1*s2*z*zb^3*G[1][2] - 
      108*s2^2*z*zb^3*G[1][2] + 13*s1^2*z^2*zb^3*G[1][2] - 
      213*s1*s2*z^2*zb^3*G[1][2] + 64*s2^2*z^2*zb^3*G[1][2] - 
      72*s1^2*z^3*zb^3*G[1][2] + 361*s1*s2*z^3*zb^3*G[1][2] - 
      92*s2^2*z^3*zb^3*G[1][2] + 67*s1^2*z^4*zb^3*G[1][2] - 
      127*s1*s2*z^4*zb^3*G[1][2] + 48*s2^2*z^4*zb^3*G[1][2] + 
      8*s1^2*z^5*zb^3*G[1][2] - 48*s1*s2*z^5*zb^3*G[1][2] + 
      16*s2^2*z^5*zb^3*G[1][2] + 6*s1*s2*zb^4*G[1][2] + s1^2*z*zb^4*G[1][2] + 
      29*s1*s2*z*zb^4*G[1][2] + 40*s2^2*z*zb^4*G[1][2] + 
      2*s1^2*z^2*zb^4*G[1][2] - 44*s1*s2*z^2*zb^4*G[1][2] - 
      24*s2^2*z^2*zb^4*G[1][2] - 3*s1^2*z^3*zb^4*G[1][2] - 
      107*s1*s2*z^3*zb^4*G[1][2] + 24*s2^2*z^3*zb^4*G[1][2] - 
      32*s1^2*z^4*zb^4*G[1][2] + 112*s1*s2*z^4*zb^4*G[1][2] - 
      32*s2^2*z^4*zb^4*G[1][2] - 12*s1*s2*zb^5*G[1][2] - 
      s1^2*z*zb^5*G[1][2] + 2*s1*s2*z*zb^5*G[1][2] - 4*s2^2*z*zb^5*G[1][2] + 
      17*s1^2*z^2*zb^5*G[1][2] + 58*s1*s2*z^2*zb^5*G[1][2] + 
      16*s1^2*z^3*zb^5*G[1][2] - 48*s1*s2*z^3*zb^5*G[1][2] + 
      8*s2^2*z^3*zb^5*G[1][2] + 6*s1*s2*zb^6*G[1][2] - 
      8*s1^2*z*zb^6*G[1][2] - 14*s1*s2*z*zb^6*G[1][2] - 
      16*s1^2*z^2*zb^6*G[1][2] + 8*s1*s2*z^2*zb^6*G[1][2] + 
      8*s1^2*z*zb^7*G[1][2] + 26*s2^2*z^2*G[1][3] + 68*s1*s2*z^3*G[1][3] - 
      10*s2^2*z^3*G[1][3] + 42*s1^2*z^4*G[1][3] + 17*s1*s2*z^4*G[1][3] + 
      78*s2^2*z^4*G[1][3] + 6*s1^2*z^5*G[1][3] - 16*s1*s2*z^5*G[1][3] - 
      82*s2^2*z^5*G[1][3] + 11*s1*s2*z^6*G[1][3] + 46*s2^2*z^6*G[1][3] - 
      10*s2^2*z^7*G[1][3] - 78*s2^2*z*zb*G[1][3] - 136*s1*s2*z^2*zb*G[1][3] + 
      46*s2^2*z^2*zb*G[1][3] - 56*s1^2*z^3*zb*G[1][3] - 
      103*s1*s2*z^3*zb*G[1][3] - 204*s2^2*z^3*zb*G[1][3] - 
      71*s1^2*z^4*zb*G[1][3] + 37*s1*s2*z^4*zb*G[1][3] + 
      53*s2^2*z^4*zb*G[1][3] - 3*s1^2*z^5*zb*G[1][3] - 
      33*s1*s2*z^5*zb*G[1][3] - s2^2*z^5*zb*G[1][3] - 
      23*s1*s2*z^6*zb*G[1][3] - 22*s2^2*z^6*zb*G[1][3] + 
      8*s2^2*z^7*zb*G[1][3] - 36*s1*s2*z*zb^2*G[1][3] + 
      188*s2^2*z*zb^2*G[1][3] - 42*s1^2*z^2*zb^2*G[1][3] + 
      383*s1*s2*z^2*zb^2*G[1][3] - 108*s2^2*z^2*zb^2*G[1][3] + 
      149*s1^2*z^3*zb^2*G[1][3] - 167*s1*s2*z^3*zb^2*G[1][3] + 
      299*s2^2*z^3*zb^2*G[1][3] + 28*s1^2*z^4*zb^2*G[1][3] + 
      2*s1*s2*z^4*zb^2*G[1][3] - 106*s2^2*z^4*zb^2*G[1][3] - 
      11*s1^2*z^5*zb^2*G[1][3] + 113*s1*s2*z^5*zb^2*G[1][3] + 
      55*s2^2*z^5*zb^2*G[1][3] + 16*s1*s2*z^6*zb^2*G[1][3] - 
      16*s2^2*z^6*zb^2*G[1][3] + 6*s1^2*z*zb^3*G[1][3] + 
      43*s1*s2*z*zb^3*G[1][3] - 158*s2^2*z*zb^3*G[1][3] + 
      43*s1^2*z^2*zb^3*G[1][3] - 281*s1*s2*z^2*zb^3*G[1][3] + 
      49*s2^2*z^2*zb^3*G[1][3] - 142*s1^2*z^3*zb^3*G[1][3] + 
      314*s1*s2*z^3*zb^3*G[1][3] - 150*s2^2*z^3*zb^3*G[1][3] + 
      33*s1^2*z^4*zb^3*G[1][3] - 192*s1*s2*z^4*zb^3*G[1][3] + 
      15*s2^2*z^4*zb^3*G[1][3] + 8*s1^2*z^5*zb^3*G[1][3] - 
      80*s1*s2*z^5*zb^3*G[1][3] + 16*s2^2*z^5*zb^3*G[1][3] - 
      2*s1^2*zb^4*G[1][3] + 4*s1*s2*zb^4*G[1][3] - 13*s1^2*z*zb^4*G[1][3] - 
      5*s1*s2*z*zb^4*G[1][3] + 49*s2^2*z*zb^4*G[1][3] + 
      22*s1^2*z^2*zb^4*G[1][3] - 9*s1*s2*z^2*zb^4*G[1][3] + 
      33*s1^2*z^3*zb^4*G[1][3] - 48*s1*s2*z^3*zb^4*G[1][3] + 
      55*s2^2*z^3*zb^4*G[1][3] - 32*s1^2*z^4*zb^4*G[1][3] + 
      160*s1*s2*z^4*zb^4*G[1][3] - 32*s2^2*z^4*zb^4*G[1][3] + 
      6*s1^2*zb^5*G[1][3] - 8*s1*s2*zb^5*G[1][3] + s1^2*z*zb^5*G[1][3] + 
      7*s1*s2*z*zb^5*G[1][3] - s2^2*z*zb^5*G[1][3] - 
      7*s1^2*z^2*zb^5*G[1][3] + 31*s1*s2*z^2*zb^5*G[1][3] - 
      13*s2^2*z^2*zb^5*G[1][3] + 16*s1^2*z^3*zb^5*G[1][3] - 
      80*s1*s2*z^3*zb^5*G[1][3] + 8*s2^2*z^3*zb^5*G[1][3] - 
      6*s1^2*zb^6*G[1][3] + 4*s1*s2*zb^6*G[1][3] - 2*s1^2*z*zb^6*G[1][3] - 
      9*s1*s2*z*zb^6*G[1][3] - 16*s1^2*z^2*zb^6*G[1][3] + 
      16*s1*s2*z^2*zb^6*G[1][3] + 2*s1^2*zb^7*G[1][3] + 
      8*s1^2*z*zb^7*G[1][3] - 2*s1^2*z^3*zb*G[1][4] - 
      4*s1*s2*z^3*zb*G[1][4] - 2*s2^2*z^3*zb*G[1][4] - 
      2*s1^2*z^5*zb*G[1][4] - 2*s1*s2*z^5*zb*G[1][4] + 
      2*s1*s2*z^6*zb*G[1][4] + 4*s2^2*z*zb^2*G[1][4] + 
      6*s1^2*z^2*zb^2*G[1][4] + 10*s1*s2*z^2*zb^2*G[1][4] - 
      6*s2^2*z^2*zb^2*G[1][4] + 10*s2^2*z^3*zb^2*G[1][4] + 
      4*s1^2*z^4*zb^2*G[1][4] + 12*s1*s2*z^4*zb^2*G[1][4] + 
      3*s1^2*z^5*zb^2*G[1][4] - 6*s1*s2*z^5*zb^2*G[1][4] + 
      s2^2*z^5*zb^2*G[1][4] - 4*s1*s2*z^6*zb^2*G[1][4] - 
      s2^2*z^6*zb^2*G[1][4] - 6*s1^2*z*zb^3*G[1][4] + 
      4*s1*s2*z*zb^3*G[1][4] - 8*s2^2*z*zb^3*G[1][4] - 
      2*s1^2*z^2*zb^3*G[1][4] - 24*s1*s2*z^2*zb^3*G[1][4] + 
      10*s2^2*z^2*zb^3*G[1][4] - 2*s1^2*z^3*zb^3*G[1][4] - 
      8*s1*s2*z^3*zb^3*G[1][4] - 14*s2^2*z^3*zb^3*G[1][4] - 
      7*s1^2*z^4*zb^3*G[1][4] - 3*s2^2*z^4*zb^3*G[1][4] - 
      s1^2*z^5*zb^3*G[1][4] + 16*s1*s2*z^5*zb^3*G[1][4] + 
      3*s2^2*z^5*zb^3*G[1][4] + 2*s1^2*zb^4*G[1][4] - 2*s1*s2*zb^4*G[1][4] + 
      12*s1^2*z*zb^4*G[1][4] - 4*s1*s2*z*zb^4*G[1][4] + 
      4*s2^2*z*zb^4*G[1][4] - 8*s1^2*z^2*zb^4*G[1][4] + 
      30*s1*s2*z^2*zb^4*G[1][4] - 2*s2^2*z^2*zb^4*G[1][4] + 
      7*s1^2*z^3*zb^4*G[1][4] + 4*s1*s2*z^3*zb^4*G[1][4] + 
      9*s2^2*z^3*zb^4*G[1][4] + 3*s1^2*z^4*zb^4*G[1][4] - 
      24*s1*s2*z^4*zb^4*G[1][4] - 3*s2^2*z^4*zb^4*G[1][4] - 
      6*s1^2*zb^5*G[1][4] + 4*s1*s2*zb^5*G[1][4] - 6*s1^2*z*zb^5*G[1][4] - 
      6*s1*s2*z*zb^5*G[1][4] + 3*s1^2*z^2*zb^5*G[1][4] - 
      14*s1*s2*z^2*zb^5*G[1][4] - 3*s2^2*z^2*zb^5*G[1][4] - 
      3*s1^2*z^3*zb^5*G[1][4] + 16*s1*s2*z^3*zb^5*G[1][4] + 
      s2^2*z^3*zb^5*G[1][4] + 6*s1^2*zb^6*G[1][4] - 2*s1*s2*zb^6*G[1][4] + 
      6*s1*s2*z*zb^6*G[1][4] + s1^2*z^2*zb^6*G[1][4] - 
      4*s1*s2*z^2*zb^6*G[1][4] - 2*s1^2*zb^7*G[1][4] - 2*s2^2*z^2*G[1][5] - 
      4*s1*s2*z^3*G[1][5] + 4*s2^2*z^3*G[1][5] - 2*s1^2*z^4*G[1][5] + 
      4*s1*s2*z^4*G[1][5] - 9*s2^2*z^4*G[1][5] + 2*s1^2*z^5*G[1][5] + 
      12*s2^2*z^5*G[1][5] - 7*s2^2*z^6*G[1][5] + 2*s2^2*z^7*G[1][5] + 
      6*s2^2*z*zb*G[1][5] + 8*s1*s2*z^2*zb*G[1][5] - 10*s2^2*z^2*zb*G[1][5] + 
      3*s1^2*z^3*zb*G[1][5] + 17*s2^2*z^3*zb*G[1][5] - 
      12*s1*s2*z^4*zb*G[1][5] - 14*s2^2*z^4*zb*G[1][5] - 
      3*s1^2*z^5*zb*G[1][5] + 2*s1*s2*z^5*zb*G[1][5] + 
      3*s2^2*z^5*zb*G[1][5] + 2*s1*s2*z^6*zb*G[1][5] - 
      2*s2^2*z^6*zb*G[1][5] + 4*s1*s2*z*zb^2*G[1][5] - 
      14*s2^2*z*zb^2*G[1][5] + s1^2*z^2*zb^2*G[1][5] - 
      34*s1*s2*z^2*zb^2*G[1][5] + 21*s2^2*z^2*zb^2*G[1][5] - 
      8*s1^2*z^3*zb^2*G[1][5] + 36*s1*s2*z^3*zb^2*G[1][5] - 
      24*s2^2*z^3*zb^2*G[1][5] + 7*s1^2*z^4*zb^2*G[1][5] + 
      8*s1*s2*z^4*zb^2*G[1][5] + 16*s2^2*z^4*zb^2*G[1][5] - 
      10*s1*s2*z^5*zb^2*G[1][5] - 4*s1*s2*z^6*zb^2*G[1][5] + 
      s2^2*z^6*zb^2*G[1][5] + 3*s1^2*z*zb^3*G[1][5] + 
      11*s2^2*z*zb^3*G[1][5] - 4*s1^2*z^2*zb^3*G[1][5] + 
      28*s1*s2*z^2*zb^3*G[1][5] - 10*s2^2*z^2*zb^3*G[1][5] + 
      2*s1^2*z^3*zb^3*G[1][5] - 56*s1*s2*z^3*zb^3*G[1][5] + 
      6*s2^2*z^3*zb^3*G[1][5] - 2*s1^2*z^4*zb^3*G[1][5] + 
      12*s1*s2*z^4*zb^3*G[1][5] - 4*s2^2*z^4*zb^3*G[1][5] + 
      s1^2*z^5*zb^3*G[1][5] + 16*s1*s2*z^5*zb^3*G[1][5] - 
      3*s2^2*z^5*zb^3*G[1][5] - s1^2*zb^4*G[1][5] - 2*s1*s2*zb^4*G[1][5] - 
      4*s1^2*z*zb^4*G[1][5] - 8*s1*s2*z*zb^4*G[1][5] - 
      4*s2^2*z*zb^4*G[1][5] + 8*s1^2*z^2*zb^4*G[1][5] + 
      18*s1*s2*z^2*zb^4*G[1][5] + s2^2*z^2*zb^4*G[1][5] + 
      16*s1*s2*z^3*zb^4*G[1][5] - 3*s1^2*z^4*zb^4*G[1][5] - 
      24*s1*s2*z^4*zb^4*G[1][5] + 3*s2^2*z^4*zb^4*G[1][5] + 
      2*s1^2*zb^5*G[1][5] + 4*s1*s2*zb^5*G[1][5] - s1^2*z*zb^5*G[1][5] - 
      2*s1*s2*z*zb^5*G[1][5] + s2^2*z*zb^5*G[1][5] - 
      4*s1^2*z^2*zb^5*G[1][5] - 18*s1*s2*z^2*zb^5*G[1][5] + 
      3*s1^2*z^3*zb^5*G[1][5] + 16*s1*s2*z^3*zb^5*G[1][5] - 
      s2^2*z^3*zb^5*G[1][5] - s1^2*zb^6*G[1][5] - 2*s1*s2*zb^6*G[1][5] + 
      2*s1^2*z*zb^6*G[1][5] + 6*s1*s2*z*zb^6*G[1][5] - 
      s1^2*z^2*zb^6*G[1][5] - 4*s1*s2*z^2*zb^6*G[1][5]))/(s^4*(z - zb)^3) + 
   (s1^4*s2^4*z*(-1 + zb)*(6*z*G[1][1]^2 - 12*z^2*G[1][1]^2 + 
      6*z^3*G[1][1]^2 - 6*z*zb*G[1][1]^2 + 42*z^2*zb*G[1][1]^2 - 
      36*z^3*zb*G[1][1]^2 - 4*z*zb^2*G[1][1]^2 + 40*z^3*zb^2*G[1][1]^2 + 
      4*z*zb^3*G[1][1]^2 - 40*z^2*zb^3*G[1][1]^2 + 44*z*G[1][1]*G[1][2] - 
      88*z^2*G[1][1]*G[1][2] + 44*z^3*G[1][1]*G[1][2] - 
      44*z*zb*G[1][1]*G[1][2] + 168*z^2*zb*G[1][1]*G[1][2] - 
      124*z^3*zb*G[1][1]*G[1][2] - 36*z*zb^2*G[1][1]*G[1][2] + 
      80*z^3*zb^2*G[1][1]*G[1][2] + 36*z*zb^3*G[1][1]*G[1][2] - 
      80*z^2*zb^3*G[1][1]*G[1][2] + 36*z*G[1][2]^2 - 72*z^2*G[1][2]^2 + 
      36*z^3*G[1][2]^2 - 10*zb*G[1][2]^2 - 26*z*zb*G[1][2]^2 + 
      112*z^2*zb*G[1][2]^2 - 76*z^3*zb*G[1][2]^2 + 20*zb^2*G[1][2]^2 - 
      54*z*zb^2*G[1][2]^2 + 40*z^3*zb^2*G[1][2]^2 - 10*zb^3*G[1][2]^2 + 
      44*z*zb^3*G[1][2]^2 - 40*z^2*zb^3*G[1][2]^2 + 48*z*G[1][1]*G[1][3] - 
      96*z^2*G[1][1]*G[1][3] + 48*z^3*G[1][1]*G[1][3] - 
      48*z*zb*G[1][1]*G[1][3] + 200*z^2*zb*G[1][1]*G[1][3] - 
      152*z^3*zb*G[1][1]*G[1][3] - 24*z*zb^2*G[1][1]*G[1][3] + 
      112*z^3*zb^2*G[1][1]*G[1][3] + 24*z*zb^3*G[1][1]*G[1][3] - 
      112*z^2*zb^3*G[1][1]*G[1][3] + 88*z*G[1][2]*G[1][3] - 
      176*z^2*G[1][2]*G[1][3] + 88*z^3*G[1][2]*G[1][3] - 
      8*zb*G[1][2]*G[1][3] - 80*z*zb*G[1][2]*G[1][3] + 
      288*z^2*zb*G[1][2]*G[1][3] - 200*z^3*zb*G[1][2]*G[1][3] + 
      16*zb^2*G[1][2]*G[1][3] - 80*z*zb^2*G[1][2]*G[1][3] + 
      112*z^3*zb^2*G[1][2]*G[1][3] - 8*zb^3*G[1][2]*G[1][3] + 
      72*z*zb^3*G[1][2]*G[1][3] - 112*z^2*zb^3*G[1][2]*G[1][3] + 
      52*z*G[1][3]^2 - 104*z^2*G[1][3]^2 + 52*z^3*G[1][3]^2 - 
      52*z*zb*G[1][3]^2 + 176*z^2*zb*G[1][3]^2 - 124*z^3*zb*G[1][3]^2 - 
      20*z*zb^2*G[1][3]^2 + 72*z^3*zb^2*G[1][3]^2 + 20*z*zb^3*G[1][3]^2 - 
      72*z^2*zb^3*G[1][3]^2 - 12*z^2*zb*G[1][1]*G[1][4] + 
      12*z^3*zb*G[1][1]*G[1][4] + 4*z*zb^2*G[1][1]*G[1][4] - 
      20*z^3*zb^2*G[1][1]*G[1][4] - 4*z*zb^3*G[1][1]*G[1][4] + 
      20*z^2*zb^3*G[1][1]*G[1][4] - 12*z^2*zb*G[1][2]*G[1][4] + 
      12*z^3*zb*G[1][2]*G[1][4] + 8*z*zb^2*G[1][2]*G[1][4] - 
      12*z^3*zb^2*G[1][2]*G[1][4] - 8*z*zb^3*G[1][2]*G[1][4] + 
      12*z^2*zb^3*G[1][2]*G[1][4] - 14*z^2*zb*G[1][3]*G[1][4] + 
      14*z^3*zb*G[1][3]*G[1][4] + 6*z*zb^2*G[1][3]*G[1][4] - 
      16*z^3*zb^2*G[1][3]*G[1][4] - 6*z*zb^3*G[1][3]*G[1][4] + 
      16*z^2*zb^3*G[1][3]*G[1][4] - 3*z^2*zb*G[1][4]^2 + 3*z^3*zb*G[1][4]^2 + 
      z*zb^2*G[1][4]^2 - 4*z^3*zb^2*G[1][4]^2 - z*zb^3*G[1][4]^2 + 
      4*z^2*zb^3*G[1][4]^2 - 4*z*G[1][1]*G[1][5] + 8*z^2*G[1][1]*G[1][5] - 
      4*z^3*G[1][1]*G[1][5] + 4*z*zb*G[1][1]*G[1][5] - 
      20*z^2*zb*G[1][1]*G[1][5] + 16*z^3*zb*G[1][1]*G[1][5] + 
      12*z*zb^2*G[1][1]*G[1][5] - 12*z^3*zb^2*G[1][1]*G[1][5] - 
      12*z*zb^3*G[1][1]*G[1][5] + 12*z^2*zb^3*G[1][1]*G[1][5] - 
      16*z*G[1][2]*G[1][5] + 32*z^2*G[1][2]*G[1][5] - 
      16*z^3*G[1][2]*G[1][5] + 8*zb*G[1][2]*G[1][5] + 
      8*z*zb*G[1][2]*G[1][5] - 52*z^2*zb*G[1][2]*G[1][5] + 
      36*z^3*zb*G[1][2]*G[1][5] - 16*zb^2*G[1][2]*G[1][5] + 
      36*z*zb^2*G[1][2]*G[1][5] - 20*z^3*zb^2*G[1][2]*G[1][5] + 
      8*zb^3*G[1][2]*G[1][5] - 28*z*zb^3*G[1][2]*G[1][5] + 
      20*z^2*zb^3*G[1][2]*G[1][5] - 10*z*G[1][3]*G[1][5] + 
      20*z^2*G[1][3]*G[1][5] - 10*z^3*G[1][3]*G[1][5] + 
      2*zb*G[1][3]*G[1][5] + 8*z*zb*G[1][3]*G[1][5] - 
      36*z^2*zb*G[1][3]*G[1][5] + 26*z^3*zb*G[1][3]*G[1][5] - 
      4*zb^2*G[1][3]*G[1][5] + 20*z*zb^2*G[1][3]*G[1][5] - 
      16*z^3*zb^2*G[1][3]*G[1][5] + 2*zb^3*G[1][3]*G[1][5] - 
      18*z*zb^3*G[1][3]*G[1][5] + 16*z^2*zb^3*G[1][3]*G[1][5] - 
      2*zb*G[1][4]*G[1][5] + 2*z*zb*G[1][4]*G[1][5] + 
      6*z^2*zb*G[1][4]*G[1][5] - 6*z^3*zb*G[1][4]*G[1][5] + 
      4*zb^2*G[1][4]*G[1][5] - 12*z*zb^2*G[1][4]*G[1][5] + 
      8*z^3*zb^2*G[1][4]*G[1][5] - 2*zb^3*G[1][4]*G[1][5] + 
      10*z*zb^3*G[1][4]*G[1][5] - 8*z^2*zb^3*G[1][4]*G[1][5] - 
      3*z*G[1][5]^2 + 6*z^2*G[1][5]^2 - 3*z^3*G[1][5]^2 + zb*G[1][5]^2 + 
      2*z*zb*G[1][5]^2 - 10*z^2*zb*G[1][5]^2 + 7*z^3*zb*G[1][5]^2 - 
      2*zb^2*G[1][5]^2 + 6*z*zb^2*G[1][5]^2 - 4*z^3*zb^2*G[1][5]^2 + 
      zb^3*G[1][5]^2 - 5*z*zb^3*G[1][5]^2 + 4*z^2*zb^3*G[1][5]^2))/s^4) - 
 (2*s1^4*s2^4*z*(-1 + zb)*Zeta[3]*(14*z*G[1][1] - 28*z^2*G[1][1] + 
    14*z^3*G[1][1] - 14*z*zb*G[1][1] + 42*z^2*zb*G[1][1] - 
    28*z^3*zb*G[1][1] - 14*z*zb^2*G[1][1] + 14*z^3*zb^2*G[1][1] + 
    14*z*zb^3*G[1][1] - 14*z^2*zb^3*G[1][1] + 14*z^2*zb*G[1][2] - 
    14*z^3*zb*G[1][2] + 14*z^3*zb^2*G[1][2] - 14*z^2*zb^3*G[1][2] + 
    14*z*G[1][3] - 28*z^2*G[1][3] + 14*z^3*G[1][3] - 14*z*zb*G[1][3] + 
    56*z^2*zb*G[1][3] - 42*z^3*zb*G[1][3] - 14*z*zb^2*G[1][3] + 
    28*z^3*zb^2*G[1][3] + 14*z*zb^3*G[1][3] - 28*z^2*zb^3*G[1][3] - 
    14*z*G[1][4] + 28*z^2*G[1][4] - 14*z^3*G[1][4] - 3*zb*G[1][4] + 
    17*z*zb*G[1][4] - 25*z^2*zb*G[1][4] + 11*z^3*zb*G[1][4] + 
    6*zb^2*G[1][4] - 12*z*zb^2*G[1][4] - 8*z^3*zb^2*G[1][4] - 
    3*zb^3*G[1][4] + 9*z*zb^3*G[1][4] + 8*z^2*zb^3*G[1][4] - 14*z*G[1][5] + 
    28*z^2*G[1][5] - 14*z^3*G[1][5] + 38*zb*G[1][5] - 24*z*zb*G[1][5] - 
    66*z^2*zb*G[1][5] + 52*z^3*zb*G[1][5] - 76*zb^2*G[1][5] + 
    82*z*zb^2*G[1][5] - 20*z^3*zb^2*G[1][5] + 38*zb^3*G[1][5] - 
    44*z*zb^3*G[1][5] + 20*z^2*zb^3*G[1][5] - 2*zb*G[1][6] + 2*z*zb*G[1][6] + 
    2*z^2*zb*G[1][6] - 2*z^3*zb*G[1][6] + 4*zb^2*G[1][6] - 8*z*zb^2*G[1][6] + 
    4*z^3*zb^2*G[1][6] - 2*zb^3*G[1][6] + 6*z*zb^3*G[1][6] - 
    4*z^2*zb^3*G[1][6] - 2*zb*G[1][7] + 2*z*zb*G[1][7] + 2*z^2*zb*G[1][7] - 
    2*z^3*zb*G[1][7] + 4*zb^2*G[1][7] - 8*z*zb^2*G[1][7] + 
    4*z^3*zb^2*G[1][7] - 2*zb^3*G[1][7] + 6*z*zb^3*G[1][7] - 
    4*z^2*zb^3*G[1][7]))/(7*s^4) + 
 ((I/3)*Pi^3*s1^3*s2^3*z*(-1 + zb)*(16*s2^2*z^2*G[1][1] + 
    32*s1*s2*z^3*G[1][1] - 20*s2^2*z^3*G[1][1] + 16*s1^2*z^4*G[1][1] + 
    2*s1*s2*z^4*G[1][1] + 66*s2^2*z^4*G[1][1] + 8*s1^2*z^5*G[1][1] - 
    68*s2^2*z^5*G[1][1] + 6*s1*s2*z^6*G[1][1] + 38*s2^2*z^6*G[1][1] - 
    8*s2^2*z^7*G[1][1] - 48*s2^2*z*zb*G[1][1] - 64*s1*s2*z^2*zb*G[1][1] + 
    56*s2^2*z^2*zb*G[1][1] - 16*s1^2*z^3*zb*G[1][1] - 
    34*s1*s2*z^3*zb*G[1][1] - 132*s2^2*z^3*zb*G[1][1] - 
    48*s1^2*z^4*zb*G[1][1] + 32*s1*s2*z^4*zb*G[1][1] + 
    42*s2^2*z^4*zb*G[1][1] + 8*s1^2*z^5*zb*G[1][1] - 
    56*s1*s2*z^5*zb*G[1][1] + 8*s2^2*z^5*zb*G[1][1] + 
    10*s1*s2*z^6*zb*G[1][1] - 22*s2^2*z^6*zb*G[1][1] + 
    8*s2^2*z^7*zb*G[1][1] - 32*s1*s2*z*zb^2*G[1][1] + 
    108*s2^2*z*zb^2*G[1][1] - 32*s1^2*z^2*zb^2*G[1][1] + 
    206*s1*s2*z^2*zb^2*G[1][1] - 126*s2^2*z^2*zb^2*G[1][1] + 
    88*s1^2*z^3*zb^2*G[1][1] - 162*s1*s2*z^3*zb^2*G[1][1] + 
    220*s2^2*z^3*zb^2*G[1][1] + 82*s1*s2*z^4*zb^2*G[1][1] - 
    118*s2^2*z^4*zb^2*G[1][1] - 24*s1^2*z^5*zb^2*G[1][1] + 
    8*s1*s2*z^5*zb^2*G[1][1] + 44*s2^2*z^5*zb^2*G[1][1] - 
    8*s1*s2*z^6*zb^2*G[1][1] - 16*s2^2*z^6*zb^2*G[1][1] + 
    50*s1*s2*z*zb^3*G[1][1] - 80*s2^2*z*zb^3*G[1][1] + 
    32*s1^2*z^2*zb^3*G[1][1] - 172*s1*s2*z^2*zb^3*G[1][1] + 
    74*s2^2*z^2*zb^3*G[1][1] - 88*s1^2*z^3*zb^3*G[1][1] + 
    182*s1*s2*z^3*zb^3*G[1][1] - 100*s2^2*z^3*zb^3*G[1][1] + 
    64*s1^2*z^4*zb^3*G[1][1] - 84*s1*s2*z^4*zb^3*G[1][1] + 
    42*s2^2*z^4*zb^3*G[1][1] + 8*s1^2*z^5*zb^3*G[1][1] + 
    16*s1*s2*z^5*zb^3*G[1][1] + 16*s2^2*z^5*zb^3*G[1][1] - 
    18*s1*s2*z*zb^4*G[1][1] + 20*s2^2*z*zb^4*G[1][1] + 
    48*s1*s2*z^2*zb^4*G[1][1] - 20*s2^2*z^2*zb^4*G[1][1] - 
    66*s1*s2*z^3*zb^4*G[1][1] + 24*s2^2*z^3*zb^4*G[1][1] - 
    32*s1^2*z^4*zb^4*G[1][1] + 16*s1*s2*z^4*zb^4*G[1][1] - 
    32*s2^2*z^4*zb^4*G[1][1] - 6*s1*s2*z*zb^5*G[1][1] + 
    16*s1^2*z^2*zb^5*G[1][1] - 2*s1*s2*z^2*zb^5*G[1][1] + 
    16*s1^2*z^3*zb^5*G[1][1] + 16*s1*s2*z^3*zb^5*G[1][1] + 
    8*s2^2*z^3*zb^5*G[1][1] - 8*s1^2*z*zb^6*G[1][1] + 
    6*s1*s2*z*zb^6*G[1][1] - 16*s1^2*z^2*zb^6*G[1][1] - 
    8*s1*s2*z^2*zb^6*G[1][1] + 8*s1^2*z*zb^7*G[1][1] + 16*s2^2*z^2*G[1][2] + 
    48*s1*s2*z^3*G[1][2] - 8*s2^2*z^3*G[1][2] + 32*s1^2*z^4*G[1][2] - 
    10*s1*s2*z^4*G[1][2] + 48*s2^2*z^4*G[1][2] - 8*s1^2*z^5*G[1][2] + 
    4*s1*s2*z^5*G[1][2] - 56*s2^2*z^5*G[1][2] - 2*s1*s2*z^6*G[1][2] + 
    32*s2^2*z^6*G[1][2] - 8*s2^2*z^7*G[1][2] - 48*s2^2*z*zb*G[1][2] - 
    96*s1*s2*z^2*zb*G[1][2] + 32*s2^2*z^2*zb*G[1][2] - 
    48*s1^2*z^3*zb*G[1][2] - 48*s1*s2*z^3*zb*G[1][2] - 
    136*s2^2*z^3*zb*G[1][2] - 44*s1^2*z^4*zb*G[1][2] + 
    16*s1*s2*z^4*zb*G[1][2] + 48*s2^2*z^4*zb*G[1][2] + 
    24*s1^2*z^5*zb*G[1][2] - 22*s1*s2*z^5*zb*G[1][2] + 
    8*s2^2*z^5*zb*G[1][2] + 10*s1*s2*z^6*zb*G[1][2] - 
    16*s2^2*z^6*zb*G[1][2] + 8*s2^2*z^7*zb*G[1][2] - 
    16*s1*s2*z*zb^2*G[1][2] + 120*s2^2*z*zb^2*G[1][2] - 
    16*s1^2*z^2*zb^2*G[1][2] + 278*s1*s2*z^2*zb^2*G[1][2] - 
    64*s2^2*z^2*zb^2*G[1][2] + 134*s1^2*z^3*zb^2*G[1][2] - 
    114*s1*s2*z^3*zb^2*G[1][2] + 216*s2^2*z^3*zb^2*G[1][2] - 
    20*s1^2*z^4*zb^2*G[1][2] + 56*s1*s2*z^4*zb^2*G[1][2] - 
    112*s2^2*z^4*zb^2*G[1][2] - 24*s1^2*z^5*zb^2*G[1][2] + 
    2*s1*s2*z^5*zb^2*G[1][2] + 32*s2^2*z^5*zb^2*G[1][2] - 
    8*s1*s2*z^6*zb^2*G[1][2] - 16*s2^2*z^6*zb^2*G[1][2] - 
    4*s1*s2*z*zb^3*G[1][2] - 120*s2^2*z*zb^3*G[1][2] - 
    8*s1^2*z^2*zb^3*G[1][2] - 252*s1*s2*z^2*zb^3*G[1][2] + 
    16*s2^2*z^2*zb^3*G[1][2] - 108*s1^2*z^3*zb^3*G[1][2] + 
    158*s1*s2*z^3*zb^3*G[1][2] - 104*s2^2*z^3*zb^3*G[1][2] + 
    64*s1^2*z^4*zb^3*G[1][2] - 78*s1*s2*z^4*zb^3*G[1][2] + 
    48*s2^2*z^4*zb^3*G[1][2] + 8*s1^2*z^5*zb^3*G[1][2] + 
    16*s1*s2*z^5*zb^3*G[1][2] + 16*s2^2*z^5*zb^3*G[1][2] + 
    8*s1*s2*zb^4*G[1][2] + 6*s1^2*z*zb^4*G[1][2] + 42*s1*s2*z*zb^4*G[1][2] + 
    64*s2^2*z*zb^4*G[1][2] + 36*s1^2*z^2*zb^4*G[1][2] + 
    86*s1*s2*z^2*zb^4*G[1][2] + 6*s1^2*z^3*zb^4*G[1][2] - 
    60*s1*s2*z^3*zb^4*G[1][2] + 24*s2^2*z^3*zb^4*G[1][2] - 
    32*s1^2*z^4*zb^4*G[1][2] + 16*s1*s2*z^4*zb^4*G[1][2] - 
    32*s2^2*z^4*zb^4*G[1][2] - 16*s1*s2*zb^5*G[1][2] - 
    12*s1^2*z*zb^5*G[1][2] - 28*s1*s2*z*zb^5*G[1][2] - 
    16*s2^2*z*zb^5*G[1][2] + 4*s1^2*z^2*zb^5*G[1][2] - 
    8*s1*s2*z^2*zb^5*G[1][2] + 16*s1^2*z^3*zb^5*G[1][2] + 
    16*s1*s2*z^3*zb^5*G[1][2] + 8*s2^2*z^3*zb^5*G[1][2] + 
    8*s1*s2*zb^6*G[1][2] - 2*s1^2*z*zb^6*G[1][2] + 6*s1*s2*z*zb^6*G[1][2] - 
    16*s1^2*z^2*zb^6*G[1][2] - 8*s1*s2*z^2*zb^6*G[1][2] + 
    8*s1^2*z*zb^7*G[1][2] + 32*s2^2*z^2*G[1][3] + 80*s1*s2*z^3*G[1][3] - 
    28*s2^2*z^3*G[1][3] + 48*s1^2*z^4*G[1][3] - 8*s1*s2*z^4*G[1][3] + 
    114*s2^2*z^4*G[1][3] + 4*s1*s2*z^5*G[1][3] - 124*s2^2*z^5*G[1][3] + 
    4*s1*s2*z^6*G[1][3] + 70*s2^2*z^6*G[1][3] - 16*s2^2*z^7*G[1][3] - 
    96*s2^2*z*zb*G[1][3] - 160*s1*s2*z^2*zb*G[1][3] + 
    88*s2^2*z^2*zb*G[1][3] - 64*s1^2*z^3*zb*G[1][3] - 
    82*s1*s2*z^3*zb*G[1][3] - 268*s2^2*z^3*zb*G[1][3] - 
    92*s1^2*z^4*zb*G[1][3] + 48*s1*s2*z^4*zb*G[1][3] + 
    90*s2^2*z^4*zb*G[1][3] + 32*s1^2*z^5*zb*G[1][3] - 
    78*s1*s2*z^5*zb*G[1][3] + 16*s2^2*z^5*zb*G[1][3] + 
    20*s1*s2*z^6*zb*G[1][3] - 38*s2^2*z^6*zb*G[1][3] + 
    16*s2^2*z^7*zb*G[1][3] - 48*s1*s2*z*zb^2*G[1][3] + 
    228*s2^2*z*zb^2*G[1][3] - 48*s1^2*z^2*zb^2*G[1][3] + 
    484*s1*s2*z^2*zb^2*G[1][3] - 190*s2^2*z^2*zb^2*G[1][3] + 
    222*s1^2*z^3*zb^2*G[1][3] - 276*s1*s2*z^3*zb^2*G[1][3] + 
    436*s2^2*z^3*zb^2*G[1][3] - 20*s1^2*z^4*zb^2*G[1][3] + 
    138*s1*s2*z^4*zb^2*G[1][3] - 230*s2^2*z^4*zb^2*G[1][3] - 
    48*s1^2*z^5*zb^2*G[1][3] + 10*s1*s2*z^5*zb^2*G[1][3] + 
    76*s2^2*z^5*zb^2*G[1][3] - 16*s1*s2*z^6*zb^2*G[1][3] - 
    32*s2^2*z^6*zb^2*G[1][3] + 46*s1*s2*z*zb^3*G[1][3] - 
    200*s2^2*z*zb^3*G[1][3] + 24*s1^2*z^2*zb^3*G[1][3] - 
    424*s1*s2*z^2*zb^3*G[1][3] + 90*s2^2*z^2*zb^3*G[1][3] - 
    196*s1^2*z^3*zb^3*G[1][3] + 340*s1*s2*z^3*zb^3*G[1][3] - 
    204*s2^2*z^3*zb^3*G[1][3] + 128*s1^2*z^4*zb^3*G[1][3] - 
    162*s1*s2*z^4*zb^3*G[1][3] + 90*s2^2*z^4*zb^3*G[1][3] + 
    16*s1^2*z^5*zb^3*G[1][3] + 32*s1*s2*z^5*zb^3*G[1][3] + 
    32*s2^2*z^5*zb^3*G[1][3] + 8*s1*s2*zb^4*G[1][3] + 6*s1^2*z*zb^4*G[1][3] + 
    24*s1*s2*z*zb^4*G[1][3] + 84*s2^2*z*zb^4*G[1][3] + 
    36*s1^2*z^2*zb^4*G[1][3] + 134*s1*s2*z^2*zb^4*G[1][3] - 
    20*s2^2*z^2*zb^4*G[1][3] + 6*s1^2*z^3*zb^4*G[1][3] - 
    126*s1*s2*z^3*zb^4*G[1][3] + 48*s2^2*z^3*zb^4*G[1][3] - 
    64*s1^2*z^4*zb^4*G[1][3] + 32*s1*s2*z^4*zb^4*G[1][3] - 
    64*s2^2*z^4*zb^4*G[1][3] - 16*s1*s2*zb^5*G[1][3] - 
    12*s1^2*z*zb^5*G[1][3] - 34*s1*s2*z*zb^5*G[1][3] - 
    16*s2^2*z*zb^5*G[1][3] + 20*s1^2*z^2*zb^5*G[1][3] - 
    10*s1*s2*z^2*zb^5*G[1][3] + 32*s1^2*z^3*zb^5*G[1][3] + 
    32*s1*s2*z^3*zb^5*G[1][3] + 16*s2^2*z^3*zb^5*G[1][3] + 
    8*s1*s2*zb^6*G[1][3] - 10*s1^2*z*zb^6*G[1][3] + 12*s1*s2*z*zb^6*G[1][3] - 
    32*s1^2*z^2*zb^6*G[1][3] - 16*s1*s2*z^2*zb^6*G[1][3] + 
    16*s1^2*z*zb^7*G[1][3] + 2*s2^2*z^3*zb*G[1][4] + 8*s1*s2*z^4*zb*G[1][4] + 
    6*s1^2*z^5*zb*G[1][4] + 6*s2^2*z^5*zb*G[1][4] + 2*s1*s2*z^6*zb*G[1][4] - 
    4*s2^2*z^6*zb*G[1][4] + 2*s2^2*z^7*zb*G[1][4] - 6*s2^2*z^2*zb^2*G[1][4] - 
    16*s1*s2*z^3*zb^2*G[1][4] + 2*s2^2*z^3*zb^2*G[1][4] - 
    6*s1^2*z^4*zb^2*G[1][4] - 4*s1*s2*z^4*zb^2*G[1][4] - 
    12*s2^2*z^4*zb^2*G[1][4] - 8*s1^2*z^5*zb^2*G[1][4] - 
    4*s1*s2*z^5*zb^2*G[1][4] - 2*s2^2*z^5*zb^2*G[1][4] - 
    4*s1*s2*z^6*zb^2*G[1][4] + 8*s2^2*z^2*zb^3*G[1][4] - 
    12*s1^2*z^3*zb^3*G[1][4] + 22*s1*s2*z^3*zb^3*G[1][4] + 
    20*s1^2*z^4*zb^3*G[1][4] - 2*s1*s2*z^4*zb^3*G[1][4] + 
    18*s2^2*z^4*zb^3*G[1][4] + 2*s1^2*z^5*zb^3*G[1][4] + 
    12*s1*s2*z^5*zb^3*G[1][4] - 8*s2^2*z^5*zb^3*G[1][4] + 
    12*s1^2*z^2*zb^4*G[1][4] - 10*s1*s2*z^2*zb^4*G[1][4] - 
    4*s1^2*z^3*zb^4*G[1][4] + 2*s1*s2*z^3*zb^4*G[1][4] - 
    16*s2^2*z^3*zb^4*G[1][4] - 8*s1^2*z^4*zb^4*G[1][4] - 
    14*s1*s2*z^4*zb^4*G[1][4] + 10*s2^2*z^4*zb^4*G[1][4] - 
    4*s1^2*z*zb^5*G[1][4] + 4*s1*s2*z*zb^5*G[1][4] - 
    14*s1^2*z^2*zb^5*G[1][4] + 6*s1*s2*z^2*zb^5*G[1][4] + 
    2*s2^2*z^2*zb^5*G[1][4] + 10*s1^2*z^3*zb^5*G[1][4] - 
    2*s2^2*z^3*zb^5*G[1][4] + 8*s1^2*z*zb^6*G[1][4] - 
    4*s1*s2*z*zb^6*G[1][4] + 2*s1^2*z^2*zb^6*G[1][4] + 
    2*s1*s2*z^2*zb^6*G[1][4] - 4*s1^2*z*zb^7*G[1][4] + 8*s1*s2*z^2*G[1][5] + 
    8*s1^2*z^3*G[1][5] - 12*s1*s2*z^3*G[1][5] + 10*s2^2*z^3*G[1][5] - 
    12*s1^2*z^4*G[1][5] - 8*s1*s2*z^4*G[1][5] - 42*s2^2*z^4*G[1][5] - 
    2*s1^2*z^5*G[1][5] + 4*s1*s2*z^5*G[1][5] + 46*s2^2*z^5*G[1][5] - 
    2*s1*s2*z^6*G[1][5] - 26*s2^2*z^6*G[1][5] + 6*s2^2*z^7*G[1][5] - 
    8*s2^2*zb*G[1][5] - 24*s1*s2*z*zb*G[1][5] + 32*s2^2*z*zb*G[1][5] - 
    16*s1^2*z^2*zb*G[1][5] + 32*s1*s2*z^2*zb*G[1][5] - 
    68*s2^2*z^2*zb*G[1][5] + 2*s1^2*z^3*zb*G[1][5] + 
    21*s1*s2*z^3*zb*G[1][5] + 90*s2^2*z^3*zb*G[1][5] + 
    39*s1^2*z^4*zb*G[1][5] - 10*s1*s2*z^4*zb*G[1][5] - 
    10*s2^2*z^4*zb*G[1][5] - 9*s1^2*z^5*zb*G[1][5] + 
    17*s1*s2*z^5*zb*G[1][5] - 33*s2^2*z^5*zb*G[1][5] - 
    6*s1*s2*z^6*zb*G[1][5] + 32*s2^2*z^6*zb*G[1][5] - 
    11*s2^2*z^7*zb*G[1][5] + 24*s2^2*zb^2*G[1][5] + 76*s1*s2*z*zb^2*G[1][5] - 
    76*s2^2*z*zb^2*G[1][5] + 62*s1^2*z^2*zb^2*G[1][5] - 
    179*s1*s2*z^2*zb^2*G[1][5] + 126*s2^2*z^2*zb^2*G[1][5] - 
    88*s1^2*z^3*zb^2*G[1][5] + 106*s1*s2*z^3*zb^2*G[1][5] - 
    182*s2^2*z^3*zb^2*G[1][5] - 5*s1^2*z^4*zb^2*G[1][5] - 
    30*s1*s2*z^4*zb^2*G[1][5] + 103*s2^2*z^4*zb^2*G[1][5] + 
    17*s1^2*z^5*zb^2*G[1][5] - 11*s1*s2*z^5*zb^2*G[1][5] - 
    43*s2^2*z^5*zb^2*G[1][5] + 10*s1*s2*z^6*zb^2*G[1][5] + 
    12*s2^2*z^6*zb^2*G[1][5] - 24*s2^2*zb^3*G[1][5] - 
    18*s1^2*z*zb^3*G[1][5] - 43*s1*s2*z*zb^3*G[1][5] + 
    52*s2^2*z*zb^3*G[1][5] - 40*s1^2*z^2*zb^3*G[1][5] + 
    142*s1*s2*z^2*zb^3*G[1][5] - 48*s2^2*z^2*zb^3*G[1][5] + 
    119*s1^2*z^3*zb^3*G[1][5] - 145*s1*s2*z^3*zb^3*G[1][5] + 
    73*s2^2*z^3*zb^3*G[1][5] - 51*s1^2*z^4*zb^3*G[1][5] + 
    68*s1*s2*z^4*zb^3*G[1][5] - 37*s2^2*z^4*zb^3*G[1][5] - 
    6*s1^2*z^5*zb^3*G[1][5] - 18*s1*s2*z^5*zb^3*G[1][5] + 
    8*s2^2*z^5*zb^3*G[1][5] + 6*s1^2*zb^4*G[1][5] - 11*s1*s2*zb^4*G[1][5] + 
    8*s2^2*zb^4*G[1][5] + 42*s1^2*z*zb^4*G[1][5] - 16*s1*s2*z*zb^4*G[1][5] - 
    2*s2^2*z*zb^4*G[1][5] - 63*s1^2*z^2*zb^4*G[1][5] + 
    41*s1*s2*z^2*zb^4*G[1][5] - 19*s2^2*z^2*zb^4*G[1][5] - 
    14*s1^2*z^3*zb^4*G[1][5] + 13*s2^2*z^3*zb^4*G[1][5] + 
    29*s1^2*z^4*zb^4*G[1][5] - 8*s1*s2*z^4*zb^4*G[1][5] - 
    6*s2^2*z^4*zb^4*G[1][5] - 21*s1^2*zb^5*G[1][5] + 22*s1*s2*zb^5*G[1][5] - 
    12*s1^2*z*zb^5*G[1][5] - 14*s1*s2*z*zb^5*G[1][5] - 
    6*s2^2*z*zb^5*G[1][5] + 60*s1^2*z^2*zb^5*G[1][5] - 
    32*s1*s2*z^2*zb^5*G[1][5] + 7*s2^2*z^2*zb^5*G[1][5] - 
    27*s1^2*z^3*zb^5*G[1][5] + 22*s1*s2*z^3*zb^5*G[1][5] - 
    s2^2*z^3*zb^5*G[1][5] + 24*s1^2*zb^6*G[1][5] - 11*s1*s2*zb^6*G[1][5] - 
    21*s1^2*z*zb^6*G[1][5] + 21*s1*s2*z*zb^6*G[1][5] - 
    3*s1^2*z^2*zb^6*G[1][5] - 10*s1*s2*z^2*zb^6*G[1][5] - 
    9*s1^2*zb^7*G[1][5] + 9*s1^2*z*zb^7*G[1][5] + 12*s1*s2*z^3*zb*G[1][6] - 
    4*s2^2*z^3*zb*G[1][6] + 12*s1^2*z^4*zb*G[1][6] - 4*s1*s2*z^4*zb*G[1][6] + 
    32*s2^2*z^4*zb*G[1][6] + 2*s1*s2*z^5*zb*G[1][6] - 
    40*s2^2*z^5*zb*G[1][6] + 2*s1*s2*z^6*zb*G[1][6] + 
    24*s2^2*z^6*zb*G[1][6] - 4*s2^2*z^7*zb*G[1][6] - 12*s2^2*z*zb^2*G[1][6] - 
    36*s1*s2*z^2*zb^2*G[1][6] + 36*s2^2*z^2*zb^2*G[1][6] - 
    24*s1^2*z^3*zb^2*G[1][6] + 20*s1*s2*z^3*zb^2*G[1][6] - 
    80*s2^2*z^3*zb^2*G[1][6] - 8*s1^2*z^4*zb^2*G[1][6] + 
    2*s1*s2*z^4*zb^2*G[1][6] + 60*s2^2*z^4*zb^2*G[1][6] - 
    2*s1^2*z^5*zb^2*G[1][6] - 18*s1*s2*z^5*zb^2*G[1][6] - 
    32*s2^2*z^5*zb^2*G[1][6] + 2*s1*s2*z^6*zb^2*G[1][6] + 
    12*s2^2*z*zb^3*G[1][6] + 48*s1*s2*z^2*zb^3*G[1][6] - 
    12*s2^2*z^2*zb^3*G[1][6] + 36*s1^2*z^3*zb^3*G[1][6] - 
    62*s1*s2*z^3*zb^3*G[1][6] + 32*s2^2*z^3*zb^3*G[1][6] + 
    2*s1^2*z^4*zb^3*G[1][6] + 38*s1*s2*z^4*zb^3*G[1][6] - 
    12*s2^2*z^4*zb^3*G[1][6] + 2*s1^2*z^5*zb^3*G[1][6] + 
    16*s2^2*z^5*zb^3*G[1][6] - 12*s1^2*z^2*zb^4*G[1][6] + 
    6*s1*s2*z^2*zb^4*G[1][6] - 16*s2^2*z^2*zb^4*G[1][6] - 
    18*s1^2*z^3*zb^4*G[1][6] - 2*s1*s2*z^3*zb^4*G[1][6] + 
    12*s2^2*z^3*zb^4*G[1][6] - 2*s1^2*z^4*zb^4*G[1][6] - 
    12*s1*s2*z^4*zb^4*G[1][6] - 16*s2^2*z^4*zb^4*G[1][6] + 
    4*s1^2*z*zb^5*G[1][6] - 4*s1*s2*z*zb^5*G[1][6] + 
    18*s1^2*z^2*zb^5*G[1][6] - 8*s1*s2*z^2*zb^5*G[1][6] + 
    2*s1^2*z^3*zb^5*G[1][6] + 16*s1*s2*z^3*zb^5*G[1][6] + 
    4*s2^2*z^3*zb^5*G[1][6] - 8*s1^2*z*zb^6*G[1][6] + 
    4*s1*s2*z*zb^6*G[1][6] - 6*s1^2*z^2*zb^6*G[1][6] - 
    6*s1*s2*z^2*zb^6*G[1][6] + 4*s1^2*z*zb^7*G[1][6] - 4*s1*s2*z^2*G[1][7] - 
    8*s2^2*z^2*G[1][7] - 4*s1^2*z^3*G[1][7] - 8*s1*s2*z^3*G[1][7] + 
    12*s2^2*z^3*G[1][7] + 18*s1*s2*z^4*G[1][7] - 18*s2^2*z^4*G[1][7] + 
    4*s1^2*z^5*G[1][7] - 8*s1*s2*z^5*G[1][7] + 24*s2^2*z^5*G[1][7] + 
    2*s1*s2*z^6*G[1][7] - 14*s2^2*z^6*G[1][7] + 4*s2^2*z^7*G[1][7] + 
    4*s2^2*zb*G[1][7] + 12*s1*s2*z*zb*G[1][7] + 8*s2^2*z*zb*G[1][7] + 
    8*s1^2*z^2*zb*G[1][7] + 12*s1*s2*z^2*zb*G[1][7] - 8*s2^2*z^2*zb*G[1][7] - 
    26*s1*s2*z^3*zb*G[1][7] + 10*s2^2*z^3*zb*G[1][7] - 
    4*s1^2*z^4*zb*G[1][7] - 18*s1*s2*z^4*zb*G[1][7] - 4*s2^2*z^4*zb*G[1][7] - 
    4*s1^2*z^5*zb*G[1][7] + 24*s1*s2*z^5*zb*G[1][7] - 
    22*s2^2*z^5*zb*G[1][7] - 4*s1*s2*z^6*zb*G[1][7] + 
    16*s2^2*z^6*zb*G[1][7] - 4*s2^2*z^7*zb*G[1][7] - 12*s2^2*zb^2*G[1][7] - 
    20*s1*s2*z*zb^2*G[1][7] - 16*s2^2*z*zb^2*G[1][7] - 
    4*s1^2*z^2*zb^2*G[1][7] - 6*s1*s2*z^2*zb^2*G[1][7] + 
    54*s2^2*z^2*zb^2*G[1][7] + 94*s1*s2*z^3*zb^2*G[1][7] - 
    64*s2^2*z^3*zb^2*G[1][7] + 4*s1^2*z^4*zb^2*G[1][7] - 
    58*s1*s2*z^4*zb^2*G[1][7] + 64*s2^2*z^4*zb^2*G[1][7] - 
    16*s1*s2*z^5*zb^2*G[1][7] - 28*s2^2*z^5*zb^2*G[1][7] + 
    6*s1*s2*z^6*zb^2*G[1][7] + 2*s2^2*z^6*zb^2*G[1][7] + 
    12*s2^2*zb^3*G[1][7] - 2*s1*s2*z*zb^3*G[1][7] - 2*s2^2*z*zb^3*G[1][7] - 
    20*s1^2*z^2*zb^3*G[1][7] - 26*s1*s2*z^2*zb^3*G[1][7] - 
    32*s2^2*z^2*zb^3*G[1][7] + 24*s1^2*z^3*zb^3*G[1][7] - 
    26*s1*s2*z^3*zb^3*G[1][7] + 20*s2^2*z^3*zb^3*G[1][7] - 
    4*s1^2*z^4*zb^3*G[1][7] + 70*s1*s2*z^4*zb^3*G[1][7] - 
    8*s2^2*z^4*zb^3*G[1][7] - 16*s1*s2*z^5*zb^3*G[1][7] + 
    10*s2^2*z^5*zb^3*G[1][7] - 4*s2^2*zb^4*G[1][7] + 12*s1^2*z*zb^4*G[1][7] + 
    22*s1*s2*z*zb^4*G[1][7] + 16*s2^2*z*zb^4*G[1][7] + 
    16*s1*s2*z^2*zb^4*G[1][7] - 6*s2^2*z^2*zb^4*G[1][7] - 
    16*s1^2*z^3*zb^4*G[1][7] - 50*s1*s2*z^3*zb^4*G[1][7] + 
    4*s2^2*z^3*zb^4*G[1][7] + 4*s1^2*z^4*zb^4*G[1][7] + 
    12*s1*s2*z^4*zb^4*G[1][7] - 10*s2^2*z^4*zb^4*G[1][7] - 
    4*s1^2*zb^5*G[1][7] - 12*s1^2*z*zb^5*G[1][7] - 14*s1*s2*z*zb^5*G[1][7] - 
    6*s2^2*z*zb^5*G[1][7] + 20*s1^2*z^2*zb^5*G[1][7] + 
    14*s1*s2*z^2*zb^5*G[1][7] + 4*s2^2*z^2*zb^5*G[1][7] - 
    4*s1^2*z^3*zb^5*G[1][7] + 2*s2^2*z^3*zb^5*G[1][7] + 8*s1^2*zb^6*G[1][7] - 
    4*s1^2*z*zb^6*G[1][7] + 2*s1*s2*z*zb^6*G[1][7] - 
    4*s1^2*z^2*zb^6*G[1][7] - 2*s1*s2*z^2*zb^6*G[1][7] - 
    4*s1^2*zb^7*G[1][7] + 4*s1^2*z*zb^7*G[1][7]))/(s^4*(z - zb)^3) - 
 ((I/36)*Pi*s1^3*s2^3*z*(-1 + zb)*(-864*s2^2*z^2*G[1][1] - 
    2304*s1*s2*z^3*G[1][1] - 288*s2^2*z^3*G[1][1] - 1248*s1^2*z^4*G[1][1] - 
    1296*s1*s2*z^4*G[1][1] - 2976*s2^2*z^4*G[1][1] - 1296*s1^2*z^5*G[1][1] - 
    864*s1*s2*z^5*G[1][1] + 2844*s2^2*z^5*G[1][1] + 144*s1^2*z^6*G[1][1] + 
    144*s1*s2*z^6*G[1][1] - 2036*s2^2*z^6*G[1][1] + 490*s2^2*z^7*G[1][1] + 
    2592*s2^2*z*zb*G[1][1] + 4608*s1*s2*z^2*zb*G[1][1] - 
    288*s2^2*z^2*zb*G[1][1] + 1440*s1^2*z^3*zb*G[1][1] + 
    4464*s1*s2*z^3*zb*G[1][1] + 8640*s2^2*z^3*zb*G[1][1] + 
    5280*s1^2*z^4*zb*G[1][1] + 4464*s1*s2*z^4*zb*G[1][1] - 
    636*s2^2*z^4*zb*G[1][1] + 864*s1^2*z^5*zb*G[1][1] + 
    2304*s1*s2*z^5*zb*G[1][1] + 996*s2^2*z^5*zb*G[1][1] - 
    936*s1*s2*z^6*zb*G[1][1] + 662*s2^2*z^6*zb*G[1][1] - 
    260*s2^2*z^7*zb*G[1][1] + 1152*s1*s2*z*zb^2*G[1][1] - 
    6912*s2^2*z*zb^2*G[1][1] + 1728*s1^2*z^2*zb^2*G[1][1] - 
    12528*s1*s2*z^2*zb^2*G[1][1] + 1152*s2^2*z^2*zb^2*G[1][1] - 
    7776*s1^2*z^3*zb^2*G[1][1] - 1728*s1*s2*z^3*zb^2*G[1][1] - 
    13500*s2^2*z^3*zb^2*G[1][1] - 3600*s1^2*z^4*zb^2*G[1][1] - 
    7920*s1*s2*z^4*zb^2*G[1][1] + 2424*s2^2*z^4*zb^2*G[1][1] + 
    288*s1^2*z^5*zb^2*G[1][1] + 1152*s1*s2*z^5*zb^2*G[1][1] - 
    2100*s2^2*z^5*zb^2*G[1][1] + 216*s1*s2*z^6*zb^2*G[1][1] + 
    492*s2^2*z^6*zb^2*G[1][1] - 72*s2^2*z^7*zb^2*G[1][1] - 
    192*s1^2*z*zb^3*G[1][1] - 2160*s1*s2*z*zb^3*G[1][1] + 
    6432*s2^2*z*zb^3*G[1][1] + 12528*s1*s2*z^2*zb^3*G[1][1] + 
    1116*s2^2*z^2*zb^3*G[1][1] + 7488*s1^2*z^3*zb^3*G[1][1] + 
    576*s1*s2*z^3*zb^3*G[1][1] + 6968*s2^2*z^3*zb^3*G[1][1] - 
    1008*s1^2*z^4*zb^3*G[1][1] + 2088*s1*s2*z^4*zb^3*G[1][1] - 
    696*s2^2*z^4*zb^3*G[1][1] - 288*s1^2*z^5*zb^3*G[1][1] - 
    288*s1*s2*z^5*zb^3*G[1][1] - 408*s2^2*z^5*zb^3*G[1][1] + 
    192*s2^2*z^6*zb^3*G[1][1] - 240*s1^2*z*zb^4*G[1][1] + 
    576*s1*s2*z*zb^4*G[1][1] - 2496*s2^2*z*zb^4*G[1][1] - 
    2016*s1^2*z^2*zb^4*G[1][1] - 6336*s1*s2*z^2*zb^4*G[1][1] - 
    1188*s2^2*z^2*zb^4*G[1][1] - 936*s1^2*z^3*zb^4*G[1][1] + 
    2232*s1*s2*z^3*zb^4*G[1][1] - 1370*s2^2*z^3*zb^4*G[1][1] + 
    1152*s1^2*z^4*zb^4*G[1][1] - 1008*s1*s2*z^4*zb^4*G[1][1] + 
    872*s2^2*z^4*zb^4*G[1][1] - 144*s2^2*z^5*zb^4*G[1][1] + 
    576*s1^2*z*zb^5*G[1][1] + 864*s1*s2*z*zb^5*G[1][1] + 
    324*s2^2*z*zb^5*G[1][1] - 288*s1^2*z^2*zb^5*G[1][1] + 
    288*s1*s2*z^2*zb^5*G[1][1] + 66*s2^2*z^2*zb^5*G[1][1] - 
    576*s1^2*z^3*zb^5*G[1][1] - 288*s1*s2*z^3*zb^5*G[1][1] - 
    36*s2^2*z^3*zb^5*G[1][1] + 216*s1^2*z*zb^6*G[1][1] - 
    216*s1*s2*z*zb^6*G[1][1] + 68*s2^2*z*zb^6*G[1][1] + 
    576*s1^2*z^2*zb^6*G[1][1] + 216*s1*s2*z^2*zb^6*G[1][1] - 
    84*s2^2*z^2*zb^6*G[1][1] + 24*s2^2*z^3*zb^6*G[1][1] - 
    288*s1^2*z*zb^7*G[1][1] - 648*s2^2*z^2*G[1][2] - 3240*s1*s2*z^3*G[1][2] - 
    720*s2^2*z^3*G[1][2] - 2436*s1^2*z^4*G[1][2] - 216*s1*s2*z^4*G[1][2] - 
    1680*s2^2*z^4*G[1][2] - 402*s1^2*z^5*G[1][2] - 864*s1*s2*z^5*G[1][2] + 
    1584*s2^2*z^5*G[1][2] + 8*s1^2*z^6*G[1][2] - 1224*s2^2*z^6*G[1][2] + 
    288*s2^2*z^7*G[1][2] + 2160*s2^2*z*zb*G[1][2] + 
    6696*s1*s2*z^2*zb*G[1][2] + 72*s2^2*z^2*zb*G[1][2] + 
    3960*s1^2*z^3*zb*G[1][2] + 3888*s1*s2*z^3*zb*G[1][2] + 
    6912*s2^2*z^3*zb*G[1][2] + 4894*s1^2*z^4*zb*G[1][2] + 
    3312*s1*s2*z^4*zb*G[1][2] + 672*s2^2*z^4*zb*G[1][2] + 
    180*s1^2*z^5*zb*G[1][2] + 1872*s1*s2*z^5*zb*G[1][2] + 
    432*s2^2*z^5*zb*G[1][2] + 28*s1^2*z^6*zb*G[1][2] - 
    216*s1*s2*z^6*zb*G[1][2] + 648*s2^2*z^6*zb*G[1][2] - 
    288*s2^2*z^7*zb*G[1][2] + 216*s2^2*zb^2*G[1][2] - 
    216*s1*s2*z*zb^2*G[1][2] - 6336*s2^2*z*zb^2*G[1][2] + 
    360*s1^2*z^2*zb^2*G[1][2] - 15408*s1*s2*z^2*zb^2*G[1][2] + 
    1296*s2^2*z^2*zb^2*G[1][2] - 9960*s1^2*z^3*zb^2*G[1][2] + 
    288*s1*s2*z^3*zb^2*G[1][2] - 13248*s2^2*z^3*zb^2*G[1][2] - 
    1896*s1^2*z^4*zb^2*G[1][2] - 5328*s1*s2*z^4*zb^2*G[1][2] + 
    648*s2^2*z^4*zb^2*G[1][2] + 114*s1^2*z^5*zb^2*G[1][2] - 
    720*s1*s2*z^5*zb^2*G[1][2] - 1440*s2^2*z^5*zb^2*G[1][2] - 
    12*s1^2*z^6*zb^2*G[1][2] + 216*s1*s2*z^6*zb^2*G[1][2] + 
    576*s2^2*z^6*zb^2*G[1][2] + 216*s1*s2*zb^3*G[1][2] - 
    504*s2^2*zb^3*G[1][2] - 264*s1^2*z*zb^3*G[1][2] + 
    1008*s1*s2*z*zb^3*G[1][2] + 6144*s2^2*z*zb^3*G[1][2] + 
    1584*s1^2*z^2*zb^3*G[1][2] + 13104*s1*s2*z^2*zb^3*G[1][2] + 
    1296*s2^2*z^2*zb^3*G[1][2] + 6776*s1^2*z^3*zb^3*G[1][2] - 
    4032*s1*s2*z^3*zb^3*G[1][2] + 9504*s2^2*z^3*zb^3*G[1][2] - 
    858*s1^2*z^4*zb^3*G[1][2] + 3240*s1*s2*z^4*zb^3*G[1][2] - 
    792*s2^2*z^4*zb^3*G[1][2] + 108*s1^2*z^5*zb^3*G[1][2] - 
    288*s1*s2*z^5*zb^3*G[1][2] - 576*s2^2*z^5*zb^3*G[1][2] - 
    24*s1^2*z^6*zb^3*G[1][2] + 108*s1^2*zb^4*G[1][2] - 
    792*s1*s2*zb^4*G[1][2] + 576*s2^2*zb^4*G[1][2] + 
    218*s1^2*z*zb^4*G[1][2] - 2016*s1*s2*z*zb^4*G[1][2] - 
    2544*s2^2*z*zb^4*G[1][2] - 1872*s1^2*z^2*zb^4*G[1][2] - 
    3024*s1*s2*z^2*zb^4*G[1][2] - 2592*s2^2*z^2*zb^4*G[1][2] - 
    752*s1^2*z^3*zb^4*G[1][2] + 3384*s1*s2*z^3*zb^4*G[1][2] - 
    2160*s2^2*z^3*zb^4*G[1][2] + 152*s1^2*z^4*zb^4*G[1][2] - 
    1008*s1*s2*z^4*zb^4*G[1][2] + 1152*s2^2*z^4*zb^4*G[1][2] - 
    366*s1^2*zb^5*G[1][2] + 1152*s1*s2*zb^5*G[1][2] - 432*s2^2*zb^5*G[1][2] - 
    156*s1^2*z*zb^5*G[1][2] + 720*s1*s2*z*zb^5*G[1][2] + 
    576*s2^2*z*zb^5*G[1][2] - 708*s1^2*z^2*zb^5*G[1][2] - 
    1584*s1*s2*z^2*zb^5*G[1][2] + 576*s2^2*z^2*zb^5*G[1][2] + 
    168*s1^2*z^3*zb^5*G[1][2] - 288*s1*s2*z^3*zb^5*G[1][2] - 
    288*s2^2*z^3*zb^5*G[1][2] + 144*s1^2*z^4*zb^5*G[1][2] + 
    416*s1^2*zb^6*G[1][2] - 576*s1*s2*zb^6*G[1][2] + 144*s2^2*zb^6*G[1][2] + 
    606*s1^2*z*zb^6*G[1][2] + 504*s1*s2*z*zb^6*G[1][2] + 
    564*s1^2*z^2*zb^6*G[1][2] + 216*s1*s2*z^2*zb^6*G[1][2] - 
    192*s1^2*z^3*zb^6*G[1][2] - 158*s1^2*zb^7*G[1][2] - 
    404*s1^2*z*zb^7*G[1][2] + 72*s1^2*z^2*zb^7*G[1][2] - 
    1944*s2^2*z^2*G[1][3] - 6480*s1*s2*z^3*G[1][3] - 360*s2^2*z^3*G[1][3] - 
    4140*s1^2*z^4*G[1][3] - 1008*s1*s2*z^4*G[1][3] - 5868*s2^2*z^4*G[1][3] - 
    1578*s1^2*z^5*G[1][3] - 1548*s1*s2*z^5*G[1][3] + 5652*s2^2*z^5*G[1][3] + 
    224*s1^2*z^6*G[1][3] + 144*s1*s2*z^6*G[1][3] - 3800*s2^2*z^6*G[1][3] + 
    12*s1^2*z^7*G[1][3] - 18*s1*s2*z^7*G[1][3] + 838*s2^2*z^7*G[1][3] + 
    5904*s2^2*z*zb*G[1][3] + 13104*s1*s2*z^2*zb*G[1][3] - 
    1512*s2^2*z^2*zb*G[1][3] + 5832*s1^2*z^3*zb*G[1][3] + 
    8280*s1*s2*z^3*zb*G[1][3] + 17280*s2^2*z^3*zb*G[1][3] + 
    10582*s1^2*z^4*zb*G[1][3] + 5652*s1*s2*z^4*zb*G[1][3] - 
    1212*s2^2*z^4*zb*G[1][3] + 792*s1^2*z^5*zb*G[1][3] + 
    4536*s1*s2*z^5*zb*G[1][3] + 1464*s2^2*z^5*zb*G[1][3] - 
    92*s1^2*z^6*zb*G[1][3] - 1098*s1*s2*z^6*zb*G[1][3] + 
    1646*s2^2*z^6*zb*G[1][3] - 548*s2^2*z^7*zb*G[1][3] + 
    72*s2^2*zb^2*G[1][3] + 1296*s1*s2*z*zb^2*G[1][3] - 
    15192*s2^2*z*zb^2*G[1][3] + 2952*s1^2*z^2*zb^2*G[1][3] - 
    31464*s1*s2*z^2*zb^2*G[1][3] + 5040*s2^2*z^2*zb^2*G[1][3] - 
    18960*s1^2*z^3*zb^2*G[1][3] + 3816*s1*s2*z^3*zb^2*G[1][3] - 
    27996*s2^2*z^3*zb^2*G[1][3] - 5640*s1^2*z^4*zb^2*G[1][3] - 
    13176*s1*s2*z^4*zb^2*G[1][3] + 4692*s2^2*z^4*zb^2*G[1][3] + 
    546*s1^2*z^5*zb^2*G[1][3] - 90*s1*s2*z^5*zb^2*G[1][3] - 
    4620*s2^2*z^5*zb^2*G[1][3] - 12*s1^2*z^6*zb^2*G[1][3] + 
    432*s1*s2*z^6*zb^2*G[1][3] + 1068*s2^2*z^6*zb^2*G[1][3] - 
    72*s2^2*z^7*zb^2*G[1][3] + 144*s1*s2*zb^3*G[1][3] - 
    216*s2^2*zb^3*G[1][3] - 792*s1^2*z*zb^3*G[1][3] - 
    1656*s1*s2*z*zb^3*G[1][3] + 13104*s2^2*z*zb^3*G[1][3] + 
    672*s1^2*z^2*zb^3*G[1][3] + 25416*s1*s2*z^2*zb^3*G[1][3] + 
    612*s2^2*z^2*zb^3*G[1][3] + 15920*s1^2*z^3*zb^3*G[1][3] - 
    6336*s1*s2*z^3*zb^3*G[1][3] + 15248*s2^2*z^3*zb^3*G[1][3] - 
    1614*s1^2*z^4*zb^3*G[1][3] + 6750*s1*s2*z^4*zb^3*G[1][3] - 
    516*s2^2*z^4*zb^3*G[1][3] - 180*s1^2*z^5*zb^3*G[1][3] - 
    576*s1*s2*z^5*zb^3*G[1][3] - 984*s2^2*z^5*zb^3*G[1][3] - 
    24*s1^2*z^6*zb^3*G[1][3] + 192*s2^2*z^6*zb^3*G[1][3] + 
    180*s1^2*zb^4*G[1][3] - 648*s1*s2*zb^4*G[1][3] + 396*s2^2*zb^4*G[1][3] + 
    650*s1^2*z*zb^4*G[1][3] - 1116*s1*s2*z*zb^4*G[1][3] - 
    4296*s2^2*z*zb^4*G[1][3] - 4752*s1^2*z^2*zb^4*G[1][3] - 
    7632*s1*s2*z^2*zb^4*G[1][3] - 2448*s2^2*z^2*zb^4*G[1][3] - 
    2660*s1^2*z^3*zb^4*G[1][3] + 4194*s1*s2*z^3*zb^4*G[1][3] - 
    3782*s2^2*z^3*zb^4*G[1][3] + 1304*s1^2*z^4*zb^4*G[1][3] - 
    2016*s1*s2*z^4*zb^4*G[1][3] + 2024*s2^2*z^4*zb^4*G[1][3] - 
    144*s2^2*z^5*zb^4*G[1][3] - 582*s1^2*zb^5*G[1][3] + 
    1188*s1*s2*zb^5*G[1][3] - 408*s2^2*zb^5*G[1][3] + 
    312*s1^2*z*zb^5*G[1][3] + 1224*s1*s2*z*zb^5*G[1][3] + 
    216*s2^2*z*zb^5*G[1][3] + 84*s1^2*z^2*zb^5*G[1][3] - 
    774*s1*s2*z^2*zb^5*G[1][3] + 498*s2^2*z^2*zb^5*G[1][3] - 
    408*s1^2*z^3*zb^5*G[1][3] - 576*s1*s2*z^3*zb^5*G[1][3] - 
    324*s2^2*z^3*zb^5*G[1][3] + 144*s1^2*z^4*zb^5*G[1][3] + 
    632*s1^2*zb^6*G[1][3] - 648*s1*s2*zb^6*G[1][3] + 180*s2^2*zb^6*G[1][3] + 
    486*s1^2*z*zb^6*G[1][3] + 234*s1*s2*z*zb^6*G[1][3] + 
    188*s2^2*z*zb^6*G[1][3] + 1140*s1^2*z^2*zb^6*G[1][3] + 
    432*s1*s2*z^2*zb^6*G[1][3] - 84*s2^2*z^2*zb^6*G[1][3] - 
    192*s1^2*z^3*zb^6*G[1][3] + 24*s2^2*z^3*zb^6*G[1][3] - 
    218*s1^2*zb^7*G[1][3] + 18*s1*s2*zb^7*G[1][3] - 12*s2^2*zb^7*G[1][3] - 
    692*s1^2*z*zb^7*G[1][3] + 72*s1^2*z^2*zb^7*G[1][3] + 
    54*s1*s2*z^3*G[1][4] + 162*s2^2*z^3*G[1][4] + 66*s1^2*z^4*G[1][4] + 
    513*s1*s2*z^4*G[1][4] + 195*s2^2*z^4*G[1][4] + 291*s1^2*z^5*G[1][4] + 
    90*s1*s2*z^5*G[1][4] - 48*s2^2*z^5*G[1][4] + 16*s1^2*z^6*G[1][4] - 
    21*s1*s2*z^6*G[1][4] + 59*s2^2*z^6*G[1][4] - 2*s1^2*z^7*G[1][4] + 
    3*s1*s2*z^7*G[1][4] - 2*s2^2*z^7*G[1][4] - 36*s2^2*z*zb*G[1][4] - 
    162*s1*s2*z^2*zb*G[1][4] - 288*s2^2*z^2*zb*G[1][4] - 
    126*s1^2*z^3*zb*G[1][4] - 1134*s1*s2*z^3*zb*G[1][4] - 
    588*s2^2*z^3*zb*G[1][4] - 930*s1^2*z^4*zb*G[1][4] - 
    1080*s1*s2*z^4*zb*G[1][4] - 579*s2^2*z^4*zb*G[1][4] - 
    399*s1^2*z^5*zb*G[1][4] + 72*s1*s2*z^5*zb*G[1][4] + 
    546*s2^2*z^5*zb*G[1][4] - 24*s1^2*z^6*zb*G[1][4] + 
    39*s1*s2*z^6*zb*G[1][4] - 550*s2^2*z^6*zb*G[1][4] + 
    4*s1^2*z^7*zb*G[1][4] - 6*s1*s2*z^7*zb*G[1][4] + 
    117*s2^2*z^7*zb*G[1][4] + 108*s2^2*zb^2*G[1][4] + 
    162*s1*s2*z*zb^2*G[1][4] - 54*s2^2*z*zb^2*G[1][4] - 
    18*s1^2*z^2*zb^2*G[1][4] + 594*s1*s2*z^2*zb^2*G[1][4] + 
    666*s2^2*z^2*zb^2*G[1][4] + 1074*s1^2*z^3*zb^2*G[1][4] + 
    2124*s1*s2*z^3*zb^2*G[1][4] + 1104*s2^2*z^3*zb^2*G[1][4] + 
    1155*s1^2*z^4*zb^2*G[1][4] + 423*s1*s2*z^4*zb^2*G[1][4] - 
    639*s2^2*z^4*zb^2*G[1][4] + 354*s1^2*z^5*zb^2*G[1][4] - 
    333*s1*s2*z^5*zb^2*G[1][4] + 492*s2^2*z^5*zb^2*G[1][4] - 
    45*s1^2*z^6*zb^2*G[1][4] + 198*s1*s2*z^6*zb^2*G[1][4] + 
    99*s2^2*z^6*zb^2*G[1][4] - 36*s2^2*z^7*zb^2*G[1][4] + 
    90*s1*s2*zb^3*G[1][4] - 180*s2^2*zb^3*G[1][4] + 186*s1^2*z*zb^3*G[1][4] - 
    414*s1*s2*z*zb^3*G[1][4] + 588*s2^2*z*zb^3*G[1][4] - 
    408*s1^2*z^2*zb^3*G[1][4] - 792*s1*s2*z^2*zb^3*G[1][4] - 
    618*s2^2*z^2*zb^3*G[1][4] - 1570*s1^2*z^3*zb^3*G[1][4] - 
    1224*s1*s2*z^3*zb^3*G[1][4] - 768*s2^2*z^3*zb^3*G[1][4] - 
    648*s1^2*z^4*zb^3*G[1][4] + 495*s1*s2*z^4*zb^3*G[1][4] + 
    936*s2^2*z^4*zb^3*G[1][4] - 123*s1^2*z^5*zb^3*G[1][4] - 
    450*s1*s2*z^5*zb^3*G[1][4] - 432*s2^2*z^5*zb^3*G[1][4] + 
    42*s1^2*z^6*zb^3*G[1][4] - 2*s2^2*z^6*zb^3*G[1][4] + 
    20*s2^2*z^7*zb^3*G[1][4] - 36*s1^2*zb^4*G[1][4] - 
    135*s1*s2*zb^4*G[1][4] - 69*s2^2*zb^4*G[1][4] - 501*s1^2*z*zb^4*G[1][4] + 
    882*s1*s2*z*zb^4*G[1][4] - 744*s2^2*z*zb^4*G[1][4] + 
    1188*s1^2*z^2*zb^4*G[1][4] + 729*s1*s2*z^2*zb^4*G[1][4] + 
    387*s2^2*z^2*zb^4*G[1][4] + 642*s1^2*z^3*zb^4*G[1][4] - 
    1053*s1*s2*z^3*zb^4*G[1][4] - 172*s2^2*z^3*zb^4*G[1][4] + 
    204*s1^2*z^4*zb^4*G[1][4] + 504*s1*s2*z^4*zb^4*G[1][4] - 
    356*s2^2*z^4*zb^4*G[1][4] - 90*s1^2*z^5*zb^4*G[1][4] + 
    222*s2^2*z^5*zb^4*G[1][4] + 20*s1^2*z^6*zb^4*G[1][4] - 
    60*s2^2*z^6*zb^4*G[1][4] + 258*s1^2*zb^5*G[1][4] - 
    216*s1*s2*zb^5*G[1][4] + 237*s2^2*zb^5*G[1][4] + 
    297*s1^2*z*zb^5*G[1][4] - 504*s1*s2*z*zb^5*G[1][4] + 
    246*s2^2*z*zb^5*G[1][4] - 240*s1^2*z^2*zb^5*G[1][4] - 
    153*s1*s2*z^2*zb^5*G[1][4] - 168*s1^2*z^3*zb^5*G[1][4] + 
    738*s1*s2*z^3*zb^5*G[1][4] + 447*s2^2*z^3*zb^5*G[1][4] + 
    18*s1^2*z^4*zb^5*G[1][4] - 294*s2^2*z^4*zb^5*G[1][4] - 
    60*s1^2*z^5*zb^5*G[1][4] + 60*s2^2*z^5*zb^5*G[1][4] - 
    399*s1^2*zb^6*G[1][4] + 237*s1*s2*zb^6*G[1][4] - 119*s2^2*zb^6*G[1][4] - 
    106*s1^2*z*zb^6*G[1][4] + 159*s1*s2*z*zb^6*G[1][4] + 
    2*s2^2*z*zb^6*G[1][4] - 447*s1^2*z^2*zb^6*G[1][4] - 
    414*s1*s2*z^2*zb^6*G[1][4] - 159*s2^2*z^2*zb^6*G[1][4] + 
    66*s1^2*z^3*zb^6*G[1][4] + 110*s2^2*z^3*zb^6*G[1][4] + 
    60*s1^2*z^4*zb^6*G[1][4] - 20*s2^2*z^4*zb^6*G[1][4] + 
    168*s1^2*zb^7*G[1][4] - 21*s1*s2*zb^7*G[1][4] + 14*s2^2*zb^7*G[1][4] + 
    287*s1^2*z*zb^7*G[1][4] + 6*s1*s2*z*zb^7*G[1][4] - 
    4*s2^2*z*zb^7*G[1][4] - 36*s1^2*z^2*zb^7*G[1][4] - 
    20*s1^2*z^3*zb^7*G[1][4] - 72*s2^2*z*G[1][5] - 90*s1*s2*z^2*G[1][5] + 
    558*s2^2*z^2*G[1][5] + 34*s1^2*z^3*G[1][5] + 822*s1*s2*z^3*G[1][5] - 
    1682*s2^2*z^3*G[1][5] + 248*s1^2*z^4*G[1][5] - 543*s1*s2*z^4*G[1][5] + 
    3527*s2^2*z^4*G[1][5] + 210*s1^2*z^5*G[1][5] + 558*s1*s2*z^5*G[1][5] - 
    3528*s2^2*z^5*G[1][5] - 116*s1^2*z^6*G[1][5] - 123*s1*s2*z^6*G[1][5] + 
    1967*s2^2*z^6*G[1][5] - 10*s1^2*z^7*G[1][5] + 15*s1*s2*z^7*G[1][5] - 
    399*s2^2*z^7*G[1][5] + 432*s2^2*zb*G[1][5] + 396*s1*s2*z*zb*G[1][5] - 
    2196*s2^2*z*zb*G[1][5] - 192*s1^2*z^2*zb*G[1][5] - 
    2430*s1*s2*z^2*zb*G[1][5] + 4182*s2^2*z^2*zb*G[1][5] - 
    230*s1^2*z^3*zb*G[1][5] - 282*s1*s2*z^3*zb*G[1][5] - 
    6112*s2^2*z^3*zb*G[1][5] - 1265*s1^2*z^4*zb*G[1][5] + 
    1608*s1*s2*z^4*zb*G[1][5] + 3293*s2^2*z^4*zb*G[1][5] + 
    231*s1^2*z^5*zb*G[1][5] - 2484*s1*s2*z^5*zb*G[1][5] - 
    1032*s2^2*z^5*zb*G[1][5] + 94*s1^2*z^6*zb*G[1][5] + 
    627*s1*s2*z^6*zb*G[1][5] - 523*s2^2*z^6*zb*G[1][5] - 
    4*s1^2*z^7*zb*G[1][5] + 6*s1*s2*z^7*zb*G[1][5] + 
    155*s2^2*z^7*zb*G[1][5] + 414*s1*s2*zb^2*G[1][5] - 
    810*s2^2*zb^2*G[1][5] + 570*s1^2*z*zb^2*G[1][5] - 
    1638*s1*s2*z*zb^2*G[1][5] + 4278*s2^2*z*zb^2*G[1][5] - 
    1050*s1^2*z^2*zb^2*G[1][5] + 9126*s1*s2*z^2*zb^2*G[1][5] - 
    6102*s2^2*z^2*zb^2*G[1][5] + 2226*s1^2*z^3*zb^2*G[1][5] - 
    8712*s1*s2*z^3*zb^2*G[1][5] + 8154*s2^2*z^3*zb^2*G[1][5] + 
    705*s1^2*z^4*zb^2*G[1][5] + 4689*s1*s2*z^4*zb^2*G[1][5] - 
    4137*s2^2*z^4*zb^2*G[1][5] - 483*s1^2*z^5*zb^2*G[1][5] + 
    423*s1*s2*z^5*zb^2*G[1][5] + 2586*s2^2*z^5*zb^2*G[1][5] + 
    51*s1^2*z^6*zb^2*G[1][5] - 414*s1*s2*z^6*zb^2*G[1][5] - 
    561*s2^2*z^6*zb^2*G[1][5] + 96*s2^2*z^7*zb^2*G[1][5] - 
    52*s1^2*zb^3*G[1][5] - 930*s1*s2*zb^3*G[1][5] + 422*s2^2*zb^3*G[1][5] - 
    794*s1^2*z*zb^3*G[1][5] + 1038*s1*s2*z*zb^3*G[1][5] - 
    3116*s2^2*z*zb^3*G[1][5] + 2160*s1^2*z^2*zb^3*G[1][5] - 
    6372*s1*s2*z^2*zb^3*G[1][5] + 2364*s2^2*z^2*zb^3*G[1][5] - 
    3678*s1^2*z^3*zb^3*G[1][5] + 7488*s1*s2*z^3*zb^3*G[1][5] - 
    2260*s2^2*z^3*zb^3*G[1][5] + 771*s1^2*z^4*zb^3*G[1][5] - 
    4653*s1*s2*z^4*zb^3*G[1][5] - 1368*s2^2*z^4*zb^3*G[1][5] + 
    51*s1^2*z^5*zb^3*G[1][5] + 738*s1*s2*z^5*zb^3*G[1][5] + 
    720*s2^2*z^5*zb^3*G[1][5] - 30*s1^2*z^6*zb^3*G[1][5] - 
    166*s2^2*z^6*zb^3*G[1][5] - 20*s2^2*z^7*zb^3*G[1][5] + 
    98*s1^2*zb^4*G[1][5] + 885*s1*s2*zb^4*G[1][5] - 5*s2^2*zb^4*G[1][5] + 
    248*s1^2*z*zb^4*G[1][5] + 138*s1*s2*z*zb^4*G[1][5] + 
    1378*s2^2*z*zb^4*G[1][5] - 732*s1^2*z^2*zb^4*G[1][5] - 
    513*s1*s2*z^2*zb^4*G[1][5] - 1245*s2^2*z^2*zb^4*G[1][5] + 
    1478*s1^2*z^3*zb^4*G[1][5] - 261*s1*s2*z^3*zb^4*G[1][5] + 
    2037*s2^2*z^3*zb^4*G[1][5] - 416*s1^2*z^4*zb^4*G[1][5] + 
    504*s1*s2*z^4*zb^4*G[1][5] - 456*s2^2*z^4*zb^4*G[1][5] + 
    114*s1^2*z^5*zb^4*G[1][5] - 78*s2^2*z^5*zb^4*G[1][5] - 
    20*s1^2*z^6*zb^4*G[1][5] + 60*s2^2*z^6*zb^4*G[1][5] - 
    195*s1^2*zb^5*G[1][5] - 612*s1*s2*zb^5*G[1][5] - 69*s2^2*zb^5*G[1][5] + 
    39*s1^2*z*zb^5*G[1][5] + 540*s1*s2*z*zb^5*G[1][5] - 
    84*s2^2*z*zb^5*G[1][5] - 30*s1^2*z^2*zb^5*G[1][5] + 
    495*s1*s2*z^2*zb^5*G[1][5] - 51*s2^2*z^2*zb^5*G[1][5] + 
    24*s1^2*z^3*zb^5*G[1][5] - 450*s1*s2*z^3*zb^5*G[1][5] - 
    351*s2^2*z^3*zb^5*G[1][5] - 162*s1^2*z^4*zb^5*G[1][5] + 
    270*s2^2*z^4*zb^5*G[1][5] + 60*s1^2*z^5*zb^5*G[1][5] - 
    60*s2^2*z^5*zb^5*G[1][5] + 239*s1^2*zb^6*G[1][5] + 
    195*s1*s2*zb^6*G[1][5] + 23*s2^2*zb^6*G[1][5] - 137*s1^2*z*zb^6*G[1][5] - 
    393*s1*s2*z*zb^6*G[1][5] - 120*s2^2*z*zb^6*G[1][5] - 
    99*s1^2*z^2*zb^6*G[1][5] + 198*s1*s2*z^2*zb^6*G[1][5] + 
    201*s2^2*z^2*zb^6*G[1][5] + 102*s1^2*z^3*zb^6*G[1][5] - 
    122*s2^2*z^3*zb^6*G[1][5] - 60*s1^2*z^4*zb^6*G[1][5] + 
    20*s2^2*z^4*zb^6*G[1][5] - 99*s1^2*zb^7*G[1][5] + 3*s1*s2*zb^7*G[1][5] - 
    2*s2^2*zb^7*G[1][5] + 105*s1^2*z*zb^7*G[1][5] - 6*s1*s2*z*zb^7*G[1][5] + 
    4*s2^2*z*zb^7*G[1][5] - 24*s1^2*z^2*zb^7*G[1][5] + 
    20*s1^2*z^3*zb^7*G[1][5] + 54*s1*s2*z^3*G[1][6] + 162*s2^2*z^3*G[1][6] + 
    66*s1^2*z^4*G[1][6] + 513*s1*s2*z^4*G[1][6] + 195*s2^2*z^4*G[1][6] + 
    291*s1^2*z^5*G[1][6] + 90*s1*s2*z^5*G[1][6] - 48*s2^2*z^5*G[1][6] + 
    16*s1^2*z^6*G[1][6] - 21*s1*s2*z^6*G[1][6] + 59*s2^2*z^6*G[1][6] - 
    2*s1^2*z^7*G[1][6] + 3*s1*s2*z^7*G[1][6] - 2*s2^2*z^7*G[1][6] - 
    36*s2^2*z*zb*G[1][6] - 198*s1*s2*z^2*zb*G[1][6] - 
    468*s2^2*z^2*zb*G[1][6] - 210*s1^2*z^3*zb*G[1][6] - 
    1422*s1*s2*z^3*zb*G[1][6] - 636*s2^2*z^3*zb*G[1][6] - 
    882*s1^2*z^4*zb*G[1][6] - 1080*s1*s2*z^4*zb*G[1][6] - 
    735*s2^2*z^4*zb*G[1][6] - 399*s1^2*z^5*zb*G[1][6] - 
    216*s1*s2*z^5*zb*G[1][6] - 114*s2^2*z^5*zb*G[1][6] - 
    70*s1^2*z^6*zb*G[1][6] + 75*s1*s2*z^6*zb*G[1][6] - 
    86*s2^2*z^6*zb*G[1][6] + 4*s1^2*z^7*zb*G[1][6] - 6*s1*s2*z^7*zb*G[1][6] + 
    25*s2^2*z^7*zb*G[1][6] + 36*s2^2*zb^2*G[1][6] + 
    162*s1*s2*z*zb^2*G[1][6] + 342*s2^2*z*zb^2*G[1][6] + 
    198*s1^2*z^2*zb^2*G[1][6] + 1044*s1*s2*z^2*zb^2*G[1][6] + 
    1692*s2^2*z^2*zb^2*G[1][6] + 1104*s1^2*z^3*zb^2*G[1][6] + 
    3528*s1*s2*z^3*zb^2*G[1][6] + 1044*s2^2*z^3*zb^2*G[1][6] + 
    1155*s1^2*z^4*zb^2*G[1][6] + 9*s1*s2*z^4*zb^2*G[1][6] + 
    1407*s2^2*z^4*zb^2*G[1][6] + 222*s1^2*z^5*zb^2*G[1][6] + 
    63*s1*s2*z^5*zb^2*G[1][6] + 144*s2^2*z^5*zb^2*G[1][6] + 
    9*s1^2*z^6*zb^2*G[1][6] - 18*s1*s2*z^6*zb^2*G[1][6] - 
    45*s2^2*z^6*zb^2*G[1][6] + 6*s2^2*z^7*zb^2*G[1][6] - 
    18*s1*s2*zb^3*G[1][6] - 36*s2^2*zb^3*G[1][6] - 66*s1^2*z*zb^3*G[1][6] - 
    162*s1*s2*z*zb^3*G[1][6] - 1284*s2^2*z*zb^3*G[1][6] - 
    1128*s1^2*z^2*zb^3*G[1][6] - 2412*s1*s2*z^2*zb^3*G[1][6] - 
    1680*s2^2*z^2*zb^3*G[1][6] - 842*s1^2*z^3*zb^3*G[1][6] - 
    1596*s1*s2*z^3*zb^3*G[1][6] - 1672*s2^2*z^3*zb^3*G[1][6] - 
    596*s1^2*z^4*zb^3*G[1][6] + 543*s1*s2*z^4*zb^3*G[1][6] - 
    686*s2^2*z^4*zb^3*G[1][6] - 33*s1^2*z^5*zb^3*G[1][6] - 
    18*s1*s2*z^5*zb^3*G[1][6] + 60*s2^2*z^5*zb^3*G[1][6] + 
    6*s1^2*z^6*zb^3*G[1][6] - 24*s2^2*z^6*zb^3*G[1][6] + 
    12*s1^2*zb^4*G[1][6] + 27*s1*s2*zb^4*G[1][6] + 33*s2^2*zb^4*G[1][6] + 
    837*s1^2*z*zb^4*G[1][6] - 234*s1*s2*z*zb^4*G[1][6] + 
    1500*s2^2*z*zb^4*G[1][6] + 768*s1^2*z^2*zb^4*G[1][6] + 
    1845*s1*s2*z^2*zb^4*G[1][6] + 843*s2^2*z^2*zb^4*G[1][6] + 
    320*s1^2*z^3*zb^4*G[1][6] - 573*s1*s2*z^3*zb^4*G[1][6] + 
    898*s2^2*z^3*zb^4*G[1][6] + 52*s1^2*z^4*zb^4*G[1][6] + 
    84*s1*s2*z^4*zb^4*G[1][6] - 92*s2^2*z^4*zb^4*G[1][6] - 
    24*s1^2*z^5*zb^4*G[1][6] + 36*s2^2*z^5*zb^4*G[1][6] - 
    222*s1^2*zb^5*G[1][6] + 108*s1*s2*zb^5*G[1][6] - 81*s2^2*zb^5*G[1][6] - 
    1083*s1^2*z*zb^5*G[1][6] + 108*s1*s2*z*zb^5*G[1][6] - 
    570*s2^2*z*zb^5*G[1][6] + 12*s1^2*z^2*zb^5*G[1][6] - 
    261*s1*s2*z^2*zb^5*G[1][6] - 306*s2^2*z^2*zb^5*G[1][6] - 
    36*s1^2*z^3*zb^5*G[1][6] - 18*s1*s2*z^3*zb^5*G[1][6] + 
    63*s2^2*z^3*zb^5*G[1][6] + 36*s1^2*z^4*zb^5*G[1][6] - 
    24*s2^2*z^4*zb^5*G[1][6] + 385*s1^2*zb^6*G[1][6] - 
    129*s1*s2*zb^6*G[1][6] + 47*s2^2*zb^6*G[1][6] + 292*s1^2*z*zb^6*G[1][6] + 
    147*s1*s2*z*zb^6*G[1][6] + 40*s2^2*z*zb^6*G[1][6] - 
    21*s1^2*z^2*zb^6*G[1][6] - 18*s1*s2*z^2*zb^6*G[1][6] - 
    15*s2^2*z^2*zb^6*G[1][6] - 24*s1^2*z^3*zb^6*G[1][6] + 
    6*s2^2*z^3*zb^6*G[1][6] - 178*s1^2*zb^7*G[1][6] + 3*s1*s2*zb^7*G[1][6] - 
    2*s2^2*zb^7*G[1][6] + 25*s1^2*z*zb^7*G[1][6] - 6*s1*s2*z*zb^7*G[1][6] + 
    4*s2^2*z*zb^7*G[1][6] + 6*s1^2*z^2*zb^7*G[1][6] + 36*s2^2*z^2*G[1][7] + 
    198*s1*s2*z^3*G[1][7] - 234*s2^2*z^3*G[1][7] + 132*s1^2*z^4*G[1][7] - 
    729*s1*s2*z^4*G[1][7] + 165*s2^2*z^4*G[1][7] - 408*s1^2*z^5*G[1][7] - 
    126*s1*s2*z^5*G[1][7] - 588*s2^2*z^5*G[1][7] - 92*s1^2*z^6*G[1][7] + 
    21*s1*s2*z^6*G[1][7] + 397*s2^2*z^6*G[1][7] + 2*s1^2*z^7*G[1][7] - 
    3*s1*s2*z^7*G[1][7] - 147*s2^2*z^7*G[1][7] - 252*s2^2*z*zb*G[1][7] - 
    702*s1*s2*z^2*zb*G[1][7] + 1152*s2^2*z^2*zb*G[1][7] - 
    330*s1^2*z^3*zb*G[1][7] + 2070*s1*s2*z^3*zb*G[1][7] - 
    948*s2^2*z^3*zb*G[1][7] + 807*s1^2*z^4*zb*G[1][7] + 
    1188*s1*s2*z^4*zb*G[1][7] + 2271*s2^2*z^4*zb*G[1][7] + 
    837*s1^2*z^5*zb*G[1][7] - 72*s1*s2*z^5*zb*G[1][7] - 
    822*s2^2*z^5*zb*G[1][7] + 56*s1^2*z^6*zb*G[1][7] + 
    69*s1*s2*z^6*zb*G[1][7] + 437*s2^2*z^6*zb*G[1][7] - 
    4*s1^2*z^7*zb*G[1][7] + 6*s1*s2*z^7*zb*G[1][7] - 37*s2^2*z^7*zb*G[1][7] + 
    216*s2^2*zb^2*G[1][7] + 450*s1*s2*z*zb^2*G[1][7] - 
    414*s2^2*z*zb^2*G[1][7] + 54*s1^2*z^2*zb^2*G[1][7] - 
    36*s1*s2*z^2*zb^2*G[1][7] - 1116*s2^2*z^2*zb^2*G[1][7] + 
    258*s1^2*z^3*zb^2*G[1][7] - 5112*s1*s2*z^3*zb^2*G[1][7] - 
    720*s2^2*z^3*zb^2*G[1][7] - 2085*s1^2*z^4*zb^2*G[1][7] + 
    1215*s1*s2*z^4*zb^2*G[1][7] - 1215*s2^2*z^4*zb^2*G[1][7] - 
    243*s1^2*z^5*zb^2*G[1][7] - 423*s1*s2*z^5*zb^2*G[1][7] - 
    312*s2^2*z^5*zb^2*G[1][7] - 3*s1^2*z^6*zb^2*G[1][7] + 
    18*s1*s2*z^6*zb^2*G[1][7] + 51*s2^2*z^6*zb^2*G[1][7] + 
    6*s2^2*z^7*zb^2*G[1][7] + 54*s1*s2*zb^3*G[1][7] - 504*s2^2*zb^3*G[1][7] + 
    174*s1^2*z*zb^3*G[1][7] - 1206*s1*s2*z*zb^3*G[1][7] + 
    1500*s2^2*z*zb^3*G[1][7] - 366*s1^2*z^2*zb^3*G[1][7] + 
    3420*s1*s2*z^2*zb^3*G[1][7] + 264*s2^2*z^2*zb^3*G[1][7] + 
    946*s1^2*z^3*zb^3*G[1][7] + 732*s1*s2*z^3*zb^3*G[1][7] + 
    1684*s2^2*z^3*zb^3*G[1][7] + 815*s1^2*z^4*zb^3*G[1][7] - 
    327*s1*s2*z^4*zb^3*G[1][7] + 468*s2^2*z^4*zb^3*G[1][7] - 
    3*s1^2*z^5*zb^3*G[1][7] + 18*s1*s2*z^5*zb^3*G[1][7] + 
    36*s2^2*z^5*zb^3*G[1][7] + 6*s1^2*z^6*zb^3*G[1][7] - 
    24*s2^2*z^6*zb^3*G[1][7] - 30*s1^2*zb^4*G[1][7] - 99*s1*s2*zb^4*G[1][7] + 
    399*s2^2*zb^4*G[1][7] - 402*s1^2*z*zb^4*G[1][7] + 
    558*s1*s2*z*zb^4*G[1][7] - 1092*s2^2*z*zb^4*G[1][7] + 
    288*s1^2*z^2*zb^4*G[1][7] - 1917*s1*s2*z^2*zb^4*G[1][7] - 
    339*s2^2*z^2*zb^4*G[1][7] - 634*s1^2*z^3*zb^4*G[1][7] + 
    789*s1*s2*z^3*zb^4*G[1][7] - 583*s2^2*z^3*zb^4*G[1][7] + 
    32*s1^2*z^4*zb^4*G[1][7] - 84*s1*s2*z^4*zb^4*G[1][7] - 
    112*s2^2*z^4*zb^4*G[1][7] - 24*s1^2*z^5*zb^4*G[1][7] + 
    36*s2^2*z^5*zb^4*G[1][7] + 111*s1^2*zb^5*G[1][7] + 
    72*s1*s2*zb^5*G[1][7] - 135*s2^2*zb^5*G[1][7] + 213*s1^2*z*zb^5*G[1][7] + 
    36*s1*s2*z*zb^5*G[1][7] + 270*s2^2*z*zb^5*G[1][7] - 
    36*s1^2*z^2*zb^5*G[1][7] - 99*s1*s2*z^2*zb^5*G[1][7] + 
    141*s2^2*z^2*zb^5*G[1][7] - 60*s1^2*z^3*zb^5*G[1][7] + 
    18*s1*s2*z^3*zb^5*G[1][7] + 93*s2^2*z^3*zb^5*G[1][7] + 
    36*s1^2*z^4*zb^5*G[1][7] - 24*s2^2*z^4*zb^5*G[1][7] - 
    107*s1^2*zb^6*G[1][7] - 15*s1*s2*zb^6*G[1][7] + 25*s2^2*zb^6*G[1][7] + 
    11*s1^2*z*zb^6*G[1][7] - 3*s1*s2*z*zb^6*G[1][7] - 6*s2^2*z*zb^6*G[1][7] + 
    75*s1^2*z^2*zb^6*G[1][7] + 18*s1*s2*z^2*zb^6*G[1][7] - 
    27*s2^2*z^2*zb^6*G[1][7] - 24*s1^2*z^3*zb^6*G[1][7] + 
    6*s2^2*z^3*zb^6*G[1][7] + 29*s1^2*zb^7*G[1][7] - 3*s1*s2*zb^7*G[1][7] + 
    2*s2^2*zb^7*G[1][7] - 37*s1^2*z*zb^7*G[1][7] + 6*s1*s2*z*zb^7*G[1][7] - 
    4*s2^2*z*zb^7*G[1][7] + 6*s1^2*z^2*zb^7*G[1][7]))/(s^4*(z - zb)^3) + 
 (Pi^2*s1^2*s2^2*z*(-1 + zb)*(-12*s1*s2^3*z^6*G[1][1] - 
    60*s1^2*s2^2*z^7*G[1][1] + 60*s1*s2^3*z^7*G[1][1] - 
    40*s1^3*s2*z^8*G[1][1] + 64*s1^2*s2^2*z^8*G[1][1] - 
    88*s1*s2^3*z^8*G[1][1] + 12*s1^3*s2*z^9*G[1][1] - 
    32*s1^2*s2^2*z^9*G[1][1] + 60*s1*s2^3*z^9*G[1][1] + 
    6*s1^3*s2*z^10*G[1][1] + 4*s1^2*s2^2*z^10*G[1][1] - 
    26*s1*s2^3*z^10*G[1][1] + 84*s1*s2^3*z^5*zb*G[1][1] + 
    360*s1^2*s2^2*z^6*zb*G[1][1] - 372*s1*s2^3*z^6*zb*G[1][1] + 
    220*s1^3*s2*z^7*zb*G[1][1] - 268*s1^2*s2^2*z^7*zb*G[1][1] + 
    448*s1*s2^3*z^7*zb*G[1][1] + 16*s1^3*s2*z^8*zb*G[1][1] + 
    124*s1^2*s2^2*z^8*zb*G[1][1] - 264*s1*s2^3*z^8*zb*G[1][1] - 
    12*s1^3*s2*z^9*zb*G[1][1] + 194*s1*s2^3*z^9*zb*G[1][1] - 
    6*s1^3*s2*z^10*zb*G[1][1] + 28*s1^2*s2^2*z^10*zb*G[1][1] - 
    34*s1*s2^3*z^10*zb*G[1][1] + 22*s1*s2^3*z^11*zb*G[1][1] - 
    216*s1*s2^3*z^4*zb^2*G[1][1] - 852*s1^2*s2^2*z^5*zb^2*G[1][1] + 
    864*s1*s2^3*z^5*zb^2*G[1][1] - 468*s1^3*s2*z^6*zb^2*G[1][1] + 
    168*s1^2*s2^2*z^6*zb^2*G[1][1] - 744*s1*s2^3*z^6*zb^2*G[1][1] - 
    364*s1^3*s2*z^7*zb^2*G[1][1] - 80*s1^2*s2^2*z^7*zb^2*G[1][1] + 
    372*s1*s2^3*z^7*zb^2*G[1][1] - 108*s1^3*s2*z^8*zb^2*G[1][1] - 
    116*s1^2*s2^2*z^8*zb^2*G[1][1] - 690*s1*s2^3*z^8*zb^2*G[1][1] - 
    18*s1^3*s2*z^9*zb^2*G[1][1] - 182*s1^2*s2^2*z^9*zb^2*G[1][1] + 
    136*s1*s2^3*z^9*zb^2*G[1][1] - 26*s1^2*s2^2*z^10*zb^2*G[1][1] - 
    124*s1*s2^3*z^10*zb^2*G[1][1] + 264*s1*s2^3*z^3*zb^3*G[1][1] + 
    1008*s1^2*s2^2*z^4*zb^3*G[1][1] - 936*s1*s2^3*z^4*zb^3*G[1][1] + 
    464*s1^3*s2*z^5*zb^3*G[1][1] + 796*s1^2*s2^2*z^5*zb^3*G[1][1] + 
    200*s1*s2^3*z^5*zb^3*G[1][1] + 1116*s1^3*s2*z^6*zb^3*G[1][1] - 
    188*s1^2*s2^2*z^6*zb^3*G[1][1] - 72*s1*s2^3*z^6*zb^3*G[1][1] + 
    624*s1^3*s2*z^7*zb^3*G[1][1] + 524*s1^2*s2^2*z^7*zb^3*G[1][1] + 
    1402*s1*s2^3*z^7*zb^3*G[1][1] + 276*s1^3*s2*z^8*zb^3*G[1][1] + 
    516*s1^2*s2^2*z^8*zb^3*G[1][1] - 18*s1*s2^3*z^8*zb^3*G[1][1] + 
    12*s1^3*s2*z^9*zb^3*G[1][1] + 168*s1^2*s2^2*z^9*zb^3*G[1][1] + 
    288*s1*s2^3*z^9*zb^3*G[1][1] - 156*s1*s2^3*z^2*zb^4*G[1][1] - 
    612*s1^2*s2^2*z^3*zb^4*G[1][1] + 444*s1*s2^3*z^3*zb^4*G[1][1] - 
    176*s1^3*s2*z^4*zb^4*G[1][1] - 1744*s1^2*s2^2*z^4*zb^4*G[1][1] + 
    760*s1*s2^3*z^4*zb^4*G[1][1] - 1568*s1^3*s2*z^5*zb^4*G[1][1] + 
    136*s1^2*s2^2*z^5*zb^4*G[1][1] - 180*s1*s2^3*z^5*zb^4*G[1][1] - 
    1548*s1^3*s2*z^6*zb^4*G[1][1] - 1068*s1^2*s2^2*z^6*zb^4*G[1][1] - 
    1714*s1*s2^3*z^6*zb^4*G[1][1] - 936*s1^3*s2*z^7*zb^4*G[1][1] - 
    1036*s1^2*s2^2*z^7*zb^4*G[1][1] - 706*s1*s2^3*z^7*zb^4*G[1][1] - 
    96*s1^3*s2*z^8*zb^4*G[1][1] - 436*s1^2*s2^2*z^8*zb^4*G[1][1] - 
    380*s1*s2^3*z^8*zb^4*G[1][1] + 36*s1*s2^3*z*zb^5*G[1][1] + 
    168*s1^2*s2^2*z^2*zb^5*G[1][1] - 36*s1*s2^3*z^2*zb^5*G[1][1] - 
    36*s1^3*s2*z^3*zb^5*G[1][1] + 1452*s1^2*s2^2*z^3*zb^5*G[1][1] - 
    912*s1*s2^3*z^3*zb^5*G[1][1] + 1160*s1^3*s2*z^4*zb^5*G[1][1] + 
    388*s1^2*s2^2*z^4*zb^5*G[1][1] - 120*s1*s2^3*z^4*zb^5*G[1][1] + 
    2244*s1^3*s2*z^5*zb^5*G[1][1] + 1132*s1^2*s2^2*z^5*zb^5*G[1][1] + 
    1266*s1*s2^3*z^5*zb^5*G[1][1] + 1692*s1^3*s2*z^6*zb^5*G[1][1] + 
    1708*s1^2*s2^2*z^6*zb^5*G[1][1] + 1510*s1*s2^3*z^6*zb^5*G[1][1] + 
    288*s1^3*s2*z^7*zb^5*G[1][1] + 640*s1^2*s2^2*z^7*zb^5*G[1][1] + 
    356*s1*s2^3*z^7*zb^5*G[1][1] - 12*s1^2*s2^2*z*zb^6*G[1][1] - 
    24*s1*s2^3*z*zb^6*G[1][1] + 44*s1^3*s2*z^2*zb^6*G[1][1] - 
    536*s1^2*s2^2*z^2*zb^6*G[1][1] + 392*s1*s2^3*z^2*zb^6*G[1][1] - 
    444*s1^3*s2*z^3*zb^6*G[1][1] - 608*s1^2*s2^2*z^3*zb^6*G[1][1] + 
    444*s1*s2^3*z^3*zb^6*G[1][1] - 2028*s1^3*s2*z^4*zb^6*G[1][1] - 
    604*s1^2*s2^2*z^4*zb^6*G[1][1] - 494*s1*s2^3*z^4*zb^6*G[1][1] - 
    2016*s1^3*s2*z^5*zb^6*G[1][1] - 1992*s1^2*s2^2*z^5*zb^6*G[1][1] - 
    1470*s1*s2^3*z^5*zb^6*G[1][1] - 456*s1^3*s2*z^6*zb^6*G[1][1] - 
    672*s1^2*s2^2*z^6*zb^6*G[1][1] - 276*s1*s2^3*z^6*zb^6*G[1][1] - 
    8*s1^3*s2*z*zb^7*G[1][1] + 68*s1^2*s2^2*z*zb^7*G[1][1] - 
    56*s1*s2^3*z*zb^7*G[1][1] + 76*s1^3*s2*z^2*zb^7*G[1][1] + 
    316*s1^2*s2^2*z^2*zb^7*G[1][1] - 312*s1*s2^3*z^2*zb^7*G[1][1] + 
    1128*s1^3*s2*z^3*zb^7*G[1][1] + 132*s1^2*s2^2*z^3*zb^7*G[1][1] - 
    10*s1*s2^3*z^3*zb^7*G[1][1] + 1716*s1^3*s2*z^4*zb^7*G[1][1] + 
    1388*s1^2*s2^2*z^4*zb^7*G[1][1] + 770*s1*s2^3*z^4*zb^7*G[1][1] + 
    456*s1^3*s2*z^5*zb^7*G[1][1] + 584*s1^2*s2^2*z^5*zb^7*G[1][1] + 
    160*s1*s2^3*z^5*zb^7*G[1][1] - 4*s1^3*s2*z*zb^8*G[1][1] - 
    56*s1^2*s2^2*z*zb^8*G[1][1] + 72*s1*s2^3*z*zb^8*G[1][1] - 
    354*s1^3*s2*z^2*zb^8*G[1][1] - 8*s1^2*s2^2*z^2*zb^8*G[1][1] + 
    108*s1*s2^3*z^2*zb^8*G[1][1] - 1008*s1^3*s2*z^3*zb^8*G[1][1] - 
    500*s1^2*s2^2*z^3*zb^8*G[1][1] - 206*s1*s2^3*z^3*zb^8*G[1][1] - 
    336*s1^3*s2*z^4*zb^8*G[1][1] - 380*s1^2*s2^2*z^4*zb^8*G[1][1] - 
    52*s1*s2^3*z^4*zb^8*G[1][1] + 48*s1^3*s2*z*zb^9*G[1][1] + 
    4*s1^2*s2^2*z*zb^9*G[1][1] - 36*s1*s2^3*z*zb^9*G[1][1] + 
    354*s1^3*s2*z^2*zb^9*G[1][1] + 72*s1^2*s2^2*z^2*zb^9*G[1][1] + 
    12*s1*s2^3*z^2*zb^9*G[1][1] + 192*s1^3*s2*z^3*zb^9*G[1][1] + 
    144*s1^2*s2^2*z^3*zb^9*G[1][1] + 6*s1*s2^3*z^3*zb^9*G[1][1] - 
    54*s1^3*s2*z*zb^10*G[1][1] - 2*s1^2*s2^2*z*zb^10*G[1][1] + 
    6*s1*s2^3*z*zb^10*G[1][1] - 72*s1^3*s2*z^2*zb^10*G[1][1] - 
    22*s1^2*s2^2*z^2*zb^10*G[1][1] + 12*s1^3*s2*z*zb^11*G[1][1] + 
    24*s1^2*s2^2*z^7*G[1][2] + 24*s1*s2^3*z^7*G[1][2] + 
    30*s1^3*s2*z^8*G[1][2] - 44*s1^2*s2^2*z^8*G[1][2] - 
    46*s1*s2^3*z^8*G[1][2] - 42*s1^3*s2*z^9*G[1][2] + 
    20*s1^2*s2^2*z^9*G[1][2] + 6*s1*s2^3*z^9*G[1][2] + 
    6*s1^3*s2*z^10*G[1][2] - 24*s1^2*s2^2*z^10*G[1][2] + 
    6*s1*s2^3*z^10*G[1][2] - 12*s1*s2^3*z^11*G[1][2] - 
    144*s1^2*s2^2*z^6*zb*G[1][2] - 144*s1*s2^3*z^6*zb*G[1][2] - 
    198*s1^3*s2*z^7*zb*G[1][2] + 200*s1^2*s2^2*z^7*zb*G[1][2] + 
    184*s1*s2^3*z^7*zb*G[1][2] + 214*s1^3*s2*z^8*zb*G[1][2] - 
    82*s1^2*s2^2*z^8*zb*G[1][2] + 22*s1*s2^3*z^8*zb*G[1][2] + 
    66*s1^3*s2*z^9*zb*G[1][2] + 144*s1^2*s2^2*z^9*zb*G[1][2] + 
    12*s1*s2^3*z^9*zb*G[1][2] - 6*s1^3*s2*z^10*zb*G[1][2] + 
    38*s1^2*s2^2*z^10*zb*G[1][2] + 66*s1*s2^3*z^10*zb*G[1][2] + 
    12*s1*s2^3*z^11*zb*G[1][2] + 360*s1^2*s2^2*z^5*zb^2*G[1][2] + 
    408*s1*s2^3*z^5*zb^2*G[1][2] + 570*s1^3*s2*z^6*zb^2*G[1][2] - 
    228*s1^2*s2^2*z^6*zb^2*G[1][2] - 276*s1*s2^3*z^6*zb^2*G[1][2] - 
    382*s1^3*s2*z^7*zb^2*G[1][2] + 72*s1^2*s2^2*z^7*zb^2*G[1][2] - 
    4*s1*s2^3*z^7*zb^2*G[1][2] - 552*s1^3*s2*z^8*zb^2*G[1][2] - 
    370*s1^2*s2^2*z^8*zb^2*G[1][2] - 264*s1*s2^3*z^8*zb^2*G[1][2] - 
    30*s1^3*s2*z^9*zb^2*G[1][2] - 260*s1^2*s2^2*z^9*zb^2*G[1][2] - 
    210*s1*s2^3*z^9*zb^2*G[1][2] - 14*s1^2*s2^2*z^10*zb^2*G[1][2] - 
    72*s1*s2^3*z^10*zb^2*G[1][2] - 480*s1^2*s2^2*z^4*zb^3*G[1][2] - 
    672*s1*s2^3*z^4*zb^3*G[1][2] - 942*s1^3*s2*z^5*zb^3*G[1][2] - 
    224*s1^2*s2^2*z^5*zb^3*G[1][2] + 20*s1*s2^3*z^5*zb^3*G[1][2] + 
    150*s1^3*s2*z^6*zb^3*G[1][2] - 212*s1^2*s2^2*z^6*zb^3*G[1][2] - 
    300*s1*s2^3*z^6*zb^3*G[1][2] + 1574*s1^3*s2*z^7*zb^3*G[1][2] + 
    780*s1^2*s2^2*z^7*zb^3*G[1][2] + 648*s1*s2^3*z^7*zb^3*G[1][2] + 
    360*s1^3*s2*z^8*zb^3*G[1][2] + 764*s1^2*s2^2*z^8*zb^3*G[1][2] + 
    624*s1*s2^3*z^8*zb^3*G[1][2] + 6*s1^3*s2*z^9*zb^3*G[1][2] + 
    96*s1^2*s2^2*z^9*zb^3*G[1][2] + 192*s1*s2^3*z^9*zb^3*G[1][2] + 
    360*s1^2*s2^2*z^3*zb^4*G[1][2] + 648*s1*s2^3*z^3*zb^4*G[1][2] + 
    990*s1^3*s2*z^4*zb^4*G[1][2] + 716*s1^2*s2^2*z^4*zb^4*G[1][2] + 
    604*s1*s2^3*z^4*zb^4*G[1][2] + 526*s1^3*s2*z^5*zb^4*G[1][2] + 
    1112*s1^2*s2^2*z^5*zb^4*G[1][2] + 748*s1*s2^3*z^5*zb^4*G[1][2] - 
    2450*s1^3*s2*z^6*zb^4*G[1][2] - 1184*s1^2*s2^2*z^6*zb^4*G[1][2] - 
    384*s1*s2^3*z^6*zb^4*G[1][2] - 1154*s1^3*s2*z^7*zb^4*G[1][2] - 
    1548*s1^2*s2^2*z^7*zb^4*G[1][2] - 1308*s1*s2^3*z^7*zb^4*G[1][2] - 
    52*s1^3*s2*z^8*zb^4*G[1][2] - 268*s1^2*s2^2*z^8*zb^4*G[1][2] - 
    336*s1*s2^3*z^8*zb^4*G[1][2] - 144*s1^2*s2^2*z^2*zb^5*G[1][2] - 
    336*s1*s2^3*z^2*zb^5*G[1][2] - 690*s1^3*s2*z^3*zb^5*G[1][2] - 
    600*s1^2*s2^2*z^3*zb^5*G[1][2] - 960*s1*s2^3*z^3*zb^5*G[1][2] - 
    1150*s1^3*s2*z^4*zb^5*G[1][2] - 2016*s1^2*s2^2*z^4*zb^5*G[1][2] - 
    1012*s1*s2^3*z^4*zb^5*G[1][2] + 2406*s1^3*s2*z^5*zb^5*G[1][2] + 
    548*s1^2*s2^2*z^5*zb^5*G[1][2] - 492*s1*s2^3*z^5*zb^5*G[1][2] + 
    2006*s1^3*s2*z^6*zb^5*G[1][2] + 2440*s1^2*s2^2*z^6*zb^5*G[1][2] + 
    1560*s1*s2^3*z^6*zb^5*G[1][2] + 160*s1^3*s2*z^7*zb^5*G[1][2] + 
    472*s1^2*s2^2*z^7*zb^5*G[1][2] + 456*s1*s2^3*z^7*zb^5*G[1][2] + 
    24*s1^2*s2^2*z*zb^6*G[1][2] + 72*s1*s2^3*z*zb^6*G[1][2] + 
    318*s1^3*s2*z^2*zb^6*G[1][2] + 196*s1^2*s2^2*z^2*zb^6*G[1][2] + 
    620*s1*s2^3*z^2*zb^6*G[1][2] + 1254*s1^3*s2*z^3*zb^6*G[1][2] + 
    1576*s1^2*s2^2*z^3*zb^6*G[1][2] + 972*s1*s2^3*z^3*zb^6*G[1][2] - 
    1426*s1^3*s2*z^4*zb^6*G[1][2] + 948*s1^2*s2^2*z^4*zb^6*G[1][2] + 
    912*s1*s2^3*z^4*zb^6*G[1][2] - 2346*s1^3*s2*z^5*zb^6*G[1][2] - 
    2548*s1^2*s2^2*z^5*zb^6*G[1][2] - 972*s1*s2^3*z^5*zb^6*G[1][2] - 
    276*s1^3*s2*z^6*zb^6*G[1][2] - 672*s1^2*s2^2*z^6*zb^6*G[1][2] - 
    456*s1*s2^3*z^6*zb^6*G[1][2] - 90*s1^3*s2*z*zb^7*G[1][2] - 
    16*s1^2*s2^2*z*zb^7*G[1][2] - 140*s1*s2^3*z*zb^7*G[1][2] - 
    830*s1^3*s2*z^2*zb^7*G[1][2] - 508*s1^2*s2^2*z^2*zb^7*G[1][2] - 
    572*s1*s2^3*z^2*zb^7*G[1][2] + 202*s1^3*s2*z^3*zb^7*G[1][2] - 
    1388*s1^2*s2^2*z^3*zb^7*G[1][2] - 672*s1*s2^3*z^3*zb^7*G[1][2] + 
    1966*s1^3*s2*z^4*zb^7*G[1][2] + 1380*s1^2*s2^2*z^4*zb^7*G[1][2] + 
    264*s1*s2^3*z^4*zb^7*G[1][2] + 356*s1^3*s2*z^5*zb^7*G[1][2] + 
    752*s1^2*s2^2*z^5*zb^7*G[1][2] + 288*s1*s2^3*z^5*zb^7*G[1][2] + 
    12*s1^3*s2*zb^8*G[1][2] - 6*s1*s2^3*zb^8*G[1][2] + 
    308*s1^3*s2*z*zb^8*G[1][2] + 36*s1^2*s2^2*z*zb^8*G[1][2] + 
    134*s1*s2^3*z*zb^8*G[1][2] + 396*s1^3*s2*z^2*zb^8*G[1][2] + 
    632*s1^2*s2^2*z^2*zb^8*G[1][2] + 306*s1*s2^3*z^2*zb^8*G[1][2] - 
    1054*s1^3*s2*z^3*zb^8*G[1][2] - 164*s1^2*s2^2*z^3*zb^8*G[1][2] - 
    380*s1^3*s2*z^4*zb^8*G[1][2] - 548*s1^2*s2^2*z^4*zb^8*G[1][2] - 
    96*s1*s2^3*z^4*zb^8*G[1][2] - 48*s1^3*s2*zb^9*G[1][2] + 
    2*s1^2*s2^2*zb^9*G[1][2] + 6*s1*s2^3*zb^9*G[1][2] - 
    280*s1^3*s2*z*zb^9*G[1][2] - 84*s1^2*s2^2*z*zb^9*G[1][2] - 
    72*s1*s2^3*z*zb^9*G[1][2] + 240*s1^3*s2*z^2*zb^9*G[1][2] - 
    142*s1^2*s2^2*z^2*zb^9*G[1][2] - 18*s1*s2^3*z^2*zb^9*G[1][2] + 
    288*s1^3*s2*z^3*zb^9*G[1][2] + 216*s1^2*s2^2*z^3*zb^9*G[1][2] + 
    12*s1*s2^3*z^3*zb^9*G[1][2] + 58*s1^3*s2*zb^10*G[1][2] - 
    2*s1^2*s2^2*zb^10*G[1][2] + 40*s1^3*s2*z*zb^10*G[1][2] + 
    40*s1^2*s2^2*z*zb^10*G[1][2] + 6*s1*s2^3*z*zb^10*G[1][2] - 
    124*s1^3*s2*z^2*zb^10*G[1][2] - 34*s1^2*s2^2*z^2*zb^10*G[1][2] - 
    22*s1^3*s2*zb^11*G[1][2] + 22*s1^3*s2*z*zb^11*G[1][2] + 
    6*s1^2*s2^2*z^6*G[1][3] + 18*s1*s2^3*z^6*G[1][3] + 22*s2^4*z^6*G[1][3] - 
    20*s1^3*s2*z^7*G[1][3] + 88*s1*s2^3*z^7*G[1][3] - 39*s2^4*z^7*G[1][3] - 
    29*s1^4*z^8*G[1][3] + 22*s1^3*s2*z^8*G[1][3] + 8*s1^2*s2^2*z^8*G[1][3] - 
    97*s1*s2^3*z^8*G[1][3] + 88*s2^4*z^8*G[1][3] + 36*s1^4*z^9*G[1][3] - 
    18*s1^3*s2*z^9*G[1][3] + 30*s1^2*s2^2*z^9*G[1][3] - 
    3*s1*s2^3*z^9*G[1][3] - 124*s2^4*z^9*G[1][3] - 8*s1^4*z^10*G[1][3] + 
    15*s1^3*s2*z^10*G[1][3] - 50*s1^2*s2^2*z^10*G[1][3] + 
    24*s1*s2^3*z^10*G[1][3] + 78*s2^4*z^10*G[1][3] + s1^4*z^11*G[1][3] - 
    s1^3*s2*z^11*G[1][3] + 3*s1^2*s2^2*z^11*G[1][3] - 
    32*s1*s2^3*z^11*G[1][3] - 25*s2^4*z^11*G[1][3] + 12*s2^4*z^3*zb*G[1][3] - 
    54*s2^4*z^4*zb*G[1][3] - 42*s1^2*s2^2*z^5*zb*G[1][3] - 
    126*s1*s2^3*z^5*zb*G[1][3] - 60*s2^4*z^5*zb*G[1][3] + 
    120*s1^3*s2*z^6*zb*G[1][3] + 6*s1^2*s2^2*z^6*zb*G[1][3] - 
    510*s1*s2^3*z^6*zb*G[1][3] + 179*s2^4*z^6*zb*G[1][3] + 
    183*s1^4*z^7*zb*G[1][3] - 28*s1^3*s2*z^7*zb*G[1][3] + 
    64*s1^2*s2^2*z^7*zb*G[1][3] + 358*s1*s2^3*z^7*zb*G[1][3] - 
    509*s2^4*z^7*zb*G[1][3] - 130*s1^4*z^8*zb*G[1][3] + 
    104*s1^3*s2*z^8*zb*G[1][3] - 258*s1^2*s2^2*z^8*zb*G[1][3] + 
    121*s1*s2^3*z^8*zb*G[1][3] + 646*s2^4*z^8*zb*G[1][3] - 
    6*s1^4*z^9*zb*G[1][3] + 2*s1^3*s2*z^9*zb*G[1][3] + 
    240*s1^2*s2^2*z^9*zb*G[1][3] - 46*s1*s2^3*z^9*zb*G[1][3] - 
    368*s2^4*z^9*zb*G[1][3] + s1^4*z^10*zb*G[1][3] - 
    7*s1^3*s2*z^10*zb*G[1][3] + 87*s1^2*s2^2*z^10*zb*G[1][3] + 
    156*s1*s2^3*z^10*zb*G[1][3] + 131*s2^4*z^10*zb*G[1][3] + 
    34*s1*s2^3*z^11*zb*G[1][3] - 12*s2^4*z^2*zb^2*G[1][3] + 
    72*s1*s2^3*z^3*zb^2*G[1][3] + 36*s2^4*z^3*zb^2*G[1][3] + 
    144*s1^2*s2^2*z^4*zb^2*G[1][3] + 84*s1*s2^3*z^4*zb^2*G[1][3] + 
    396*s2^4*z^4*zb^2*G[1][3] - 288*s1^3*s2*z^5*zb^2*G[1][3] - 
    150*s1^2*s2^2*z^5*zb^2*G[1][3] + 1650*s1*s2^3*z^5*zb^2*G[1][3] - 
    573*s2^4*z^5*zb^2*G[1][3] - 495*s1^4*z^6*zb^2*G[1][3] - 
    366*s1^3*s2*z^6*zb^2*G[1][3] - 324*s1^2*s2^2*z^6*zb^2*G[1][3] - 
    408*s1*s2^3*z^6*zb^2*G[1][3] + 1181*s2^4*z^6*zb^2*G[1][3] - 
    10*s1^4*z^7*zb^2*G[1][3] - 296*s1^3*s2*z^7*zb^2*G[1][3] + 
    622*s1^2*s2^2*z^7*zb^2*G[1][3] - 370*s1*s2^3*z^7*zb^2*G[1][3] - 
    1148*s2^4*z^7*zb^2*G[1][3] + 162*s1^4*z^8*zb^2*G[1][3] - 
    402*s1^3*s2*z^8*zb^2*G[1][3] - 318*s1^2*s2^2*z^8*zb^2*G[1][3] - 
    291*s1*s2^3*z^8*zb^2*G[1][3] + 576*s2^4*z^8*zb^2*G[1][3] - 
    11*s1^4*z^9*zb^2*G[1][3] - 34*s1^3*s2*z^9*zb^2*G[1][3] - 
    613*s1^2*s2^2*z^9*zb^2*G[1][3] - 373*s1*s2^3*z^9*zb^2*G[1][3] - 
    277*s2^4*z^9*zb^2*G[1][3] - 52*s1^2*s2^2*z^10*zb^2*G[1][3] - 
    196*s1*s2^3*z^10*zb^2*G[1][3] - 12*s2^4*z*zb^3*G[1][3] - 
    144*s1*s2^3*z^2*zb^3*G[1][3] + 48*s2^4*z^2*zb^3*G[1][3] - 
    168*s1^2*s2^2*z^3*zb^3*G[1][3] - 84*s1*s2^3*z^3*zb^3*G[1][3] - 
    596*s2^4*z^3*zb^3*G[1][3] + 376*s1^3*s2*z^4*zb^3*G[1][3] + 
    216*s1^2*s2^2*z^4*zb^3*G[1][3] - 2132*s1*s2^3*z^4*zb^3*G[1][3] + 
    237*s2^4*z^4*zb^3*G[1][3] + 769*s1^4*z^5*zb^3*G[1][3] + 
    1306*s1^3*s2*z^5*zb^3*G[1][3] + 1028*s1^2*s2^2*z^5*zb^3*G[1][3] - 
    1216*s1*s2^3*z^5*zb^3*G[1][3] - 803*s2^4*z^5*zb^3*G[1][3] + 
    744*s1^4*z^6*zb^3*G[1][3] + 1006*s1^3*s2*z^6*zb^3*G[1][3] - 
    838*s1^2*s2^2*z^6*zb^3*G[1][3] + 544*s1*s2^3*z^6*zb^3*G[1][3] + 
    454*s2^4*z^6*zb^3*G[1][3] - 316*s1^4*z^7*zb^3*G[1][3] + 
    1424*s1^3*s2*z^7*zb^3*G[1][3] + 164*s1^2*s2^2*z^7*zb^3*G[1][3] + 
    1040*s1*s2^3*z^7*zb^3*G[1][3] - 252*s2^4*z^7*zb^3*G[1][3] - 
    19*s1^4*z^8*zb^3*G[1][3] + 514*s1^3*s2*z^8*zb^3*G[1][3] + 
    1655*s1^2*s2^2*z^8*zb^3*G[1][3] + 857*s1*s2^3*z^8*zb^3*G[1][3] + 
    319*s2^4*z^8*zb^3*G[1][3] + 18*s1^3*s2*z^9*zb^3*G[1][3] + 
    360*s1^2*s2^2*z^9*zb^3*G[1][3] + 480*s1*s2^3*z^9*zb^3*G[1][3] + 
    12*s2^4*zb^4*G[1][3] + 72*s1*s2^3*z*zb^4*G[1][3] + 
    12*s2^4*z*zb^4*G[1][3] + 42*s1^2*s2^2*z^2*zb^4*G[1][3] + 
    330*s1*s2^3*z^2*zb^4*G[1][3] + 186*s2^4*z^2*zb^4*G[1][3] - 
    276*s1^3*s2*z^3*zb^4*G[1][3] - 96*s1^2*s2^2*z^3*zb^4*G[1][3] + 
    1236*s1*s2^3*z^3*zb^4*G[1][3] + 707*s2^4*z^3*zb^4*G[1][3] - 
    783*s1^4*z^4*zb^4*G[1][3] - 1816*s1^3*s2*z^4*zb^4*G[1][3] - 
    1664*s1^2*s2^2*z^4*zb^4*G[1][3] + 3064*s1*s2^3*z^4*zb^4*G[1][3] + 
    7*s2^4*z^4*zb^4*G[1][3] - 1648*s1^4*z^5*zb^4*G[1][3] - 
    2686*s1^3*s2*z^5*zb^4*G[1][3] + 702*s1^2*s2^2*z^5*zb^4*G[1][3] + 
    538*s1*s2^3*z^5*zb^4*G[1][3] + 454*s2^4*z^5*zb^4*G[1][3] - 
    60*s1^4*z^6*zb^4*G[1][3] - 2686*s1^3*s2*z^6*zb^4*G[1][3] - 
    212*s1^2*s2^2*z^6*zb^4*G[1][3] - 1384*s1*s2^3*z^6*zb^4*G[1][3] + 
    8*s2^4*z^6*zb^4*G[1][3] + 122*s1^4*z^7*zb^4*G[1][3] - 
    1726*s1^3*s2*z^7*zb^4*G[1][3] - 2812*s1^2*s2^2*z^7*zb^4*G[1][3] - 
    1748*s1*s2^3*z^7*zb^4*G[1][3] - 230*s2^4*z^7*zb^4*G[1][3] - 
    148*s1^3*s2*z^8*zb^4*G[1][3] - 1040*s1^2*s2^2*z^8*zb^4*G[1][3] - 
    716*s1*s2^3*z^8*zb^4*G[1][3] - 42*s2^4*zb^5*G[1][3] + 
    18*s1^2*s2^2*z*zb^5*G[1][3] - 222*s1*s2^3*z*zb^5*G[1][3] + 
    96*s1^3*s2*z^2*zb^5*G[1][3] + 114*s1^2*s2^2*z^2*zb^5*G[1][3] - 
    654*s1*s2^3*z^2*zb^5*G[1][3] - 519*s2^4*z^2*zb^5*G[1][3] + 
    561*s1^4*z^3*zb^5*G[1][3] + 1200*s1^3*s2*z^3*zb^5*G[1][3] + 
    1356*s1^2*s2^2*z^3*zb^5*G[1][3] - 2346*s1*s2^3*z^3*zb^5*G[1][3] - 
    391*s2^4*z^3*zb^5*G[1][3] + 1988*s1^4*z^4*zb^5*G[1][3] + 
    3820*s1^3*s2*z^4*zb^5*G[1][3] - 218*s1^2*s2^2*z^4*zb^5*G[1][3] - 
    2284*s1*s2^3*z^4*zb^5*G[1][3] - 254*s2^4*z^4*zb^5*G[1][3] + 
    858*s1^4*z^5*zb^5*G[1][3] + 4032*s1^3*s2*z^5*zb^5*G[1][3] + 
    84*s1^2*s2^2*z^5*zb^5*G[1][3] + 528*s1*s2^3*z^5*zb^5*G[1][3] - 
    198*s2^4*z^5*zb^5*G[1][3] - 130*s1^4*z^6*zb^5*G[1][3] + 
    2994*s1^3*s2*z^6*zb^5*G[1][3] + 3812*s1^2*s2^2*z^6*zb^5*G[1][3] + 
    2304*s1*s2^3*z^6*zb^5*G[1][3] + 46*s2^4*z^6*zb^5*G[1][3] + 
    448*s1^3*s2*z^7*zb^5*G[1][3] + 1784*s1^2*s2^2*z^7*zb^5*G[1][3] + 
    812*s1*s2^3*z^7*zb^5*G[1][3] + 52*s2^4*zb^6*G[1][3] - 
    8*s1^3*s2*z*zb^6*G[1][3] - 90*s1^2*s2^2*z*zb^6*G[1][3] + 
    322*s1*s2^3*z*zb^6*G[1][3] + 33*s2^4*z*zb^6*G[1][3] - 
    281*s1^4*z^2*zb^6*G[1][3] - 326*s1^3*s2*z^2*zb^6*G[1][3] - 
    640*s1^2*s2^2*z^2*zb^6*G[1][3] + 932*s1*s2^3*z^2*zb^6*G[1][3] + 
    511*s2^4*z^2*zb^6*G[1][3] - 1674*s1^4*z^3*zb^6*G[1][3] - 
    2708*s1^3*s2*z^3*zb^6*G[1][3] - 202*s1^2*s2^2*z^3*zb^6*G[1][3] + 
    2110*s1*s2^3*z^3*zb^6*G[1][3] + 124*s2^4*z^3*zb^6*G[1][3] - 
    1372*s1^4*z^4*zb^6*G[1][3] - 4708*s1^3*s2*z^4*zb^6*G[1][3] + 
    620*s1^2*s2^2*z^4*zb^6*G[1][3] + 758*s1*s2^3*z^4*zb^6*G[1][3] + 
    144*s2^4*z^4*zb^6*G[1][3] - 46*s1^4*z^5*zb^6*G[1][3] - 
    3596*s1^3*s2*z^5*zb^6*G[1][3] - 3868*s1^2*s2^2*z^5*zb^6*G[1][3] - 
    1738*s1*s2^3*z^5*zb^6*G[1][3] + 130*s2^4*z^5*zb^6*G[1][3] - 
    732*s1^3*s2*z^6*zb^6*G[1][3] - 2184*s1^2*s2^2*z^6*zb^6*G[1][3] - 
    732*s1*s2^3*z^6*zb^6*G[1][3] - 25*s2^4*zb^7*G[1][3] + 
    87*s1^4*z*zb^7*G[1][3] + 2*s1^3*s2*z*zb^7*G[1][3] + 
    160*s1^2*s2^2*z*zb^7*G[1][3] - 284*s1*s2^3*z*zb^7*G[1][3] - 
    89*s2^4*z*zb^7*G[1][3] + 992*s1^4*z^2*zb^7*G[1][3] + 
    854*s1^3*s2*z^2*zb^7*G[1][3] + 258*s1^2*s2^2*z^2*zb^7*G[1][3] - 
    836*s1*s2^3*z^2*zb^7*G[1][3] - 218*s2^4*z^2*zb^7*G[1][3] + 
    1380*s1^4*z^3*zb^7*G[1][3] + 3392*s1^3*s2*z^3*zb^7*G[1][3] - 
    884*s1^2*s2^2*z^3*zb^7*G[1][3] - 976*s1*s2^3*z^3*zb^7*G[1][3] + 
    20*s2^4*z^3*zb^7*G[1][3] + 230*s1^4*z^4*zb^7*G[1][3] + 
    3416*s1^3*s2*z^4*zb^7*G[1][3] + 2324*s1^2*s2^2*z^4*zb^7*G[1][3] + 
    670*s1*s2^3*z^4*zb^7*G[1][3] - 122*s2^4*z^4*zb^7*G[1][3] + 
    812*s1^3*s2*z^5*zb^7*G[1][3] + 2008*s1^2*s2^2*z^5*zb^7*G[1][3] + 
    448*s1*s2^3*z^5*zb^7*G[1][3] - 12*s1^4*zb^8*G[1][3] + 
    6*s1^3*s2*zb^8*G[1][3] + 12*s1^2*s2^2*zb^8*G[1][3] - 
    3*s1*s2^3*zb^8*G[1][3] + 5*s2^4*zb^8*G[1][3] - 352*s1^4*z*zb^8*G[1][3] - 
    68*s1^3*s2*z*zb^8*G[1][3] - 80*s1^2*s2^2*z*zb^8*G[1][3] + 
    173*s1*s2^3*z*zb^8*G[1][3] + 70*s2^4*z*zb^8*G[1][3] - 
    960*s1^4*z^2*zb^8*G[1][3] - 1233*s1^3*s2*z^2*zb^8*G[1][3] + 
    414*s1^2*s2^2*z^2*zb^8*G[1][3] + 432*s1*s2^3*z^2*zb^8*G[1][3] + 
    6*s2^4*z^2*zb^8*G[1][3] - 319*s1^4*z^3*zb^8*G[1][3] - 
    2313*s1^3*s2*z^3*zb^8*G[1][3] - 559*s1^2*s2^2*z^3*zb^8*G[1][3] - 
    84*s1*s2^3*z^3*zb^8*G[1][3] + 19*s2^4*z^3*zb^8*G[1][3] - 
    716*s1^3*s2*z^4*zb^8*G[1][3] - 1264*s1^2*s2^2*z^4*zb^8*G[1][3] - 
    148*s1*s2^3*z^4*zb^8*G[1][3] + 54*s1^4*zb^9*G[1][3] - 
    8*s1^3*s2*zb^9*G[1][3] - 16*s1^2*s2^2*zb^9*G[1][3] + 
    7*s1*s2^3*zb^9*G[1][3] - 4*s2^4*zb^9*G[1][3] + 388*s1^4*z*zb^9*G[1][3] + 
    158*s1^3*s2*z*zb^9*G[1][3] - 68*s1^2*s2^2*z*zb^9*G[1][3] - 
    82*s1*s2^3*z*zb^9*G[1][3] - 18*s2^4*z*zb^9*G[1][3] + 
    277*s1^4*z^2*zb^9*G[1][3] + 893*s1^3*s2*z^2*zb^9*G[1][3] - 
    67*s1^2*s2^2*z^2*zb^9*G[1][3] - 20*s1*s2^3*z^2*zb^9*G[1][3] + 
    11*s2^4*z^2*zb^9*G[1][3] + 480*s1^3*s2*z^3*zb^9*G[1][3] + 
    456*s1^2*s2^2*z^3*zb^9*G[1][3] + 18*s1*s2^3*z^3*zb^9*G[1][3] - 
    66*s1^4*zb^10*G[1][3] + 6*s1^3*s2*zb^10*G[1][3] + 
    10*s1^2*s2^2*zb^10*G[1][3] - 3*s1*s2^3*zb^10*G[1][3] + 
    4*s2^4*zb^10*G[1][3] - 131*s1^4*z*zb^10*G[1][3] - 
    138*s1^3*s2*z*zb^10*G[1][3] + 41*s1^2*s2^2*z*zb^10*G[1][3] + 
    7*s1*s2^3*z*zb^10*G[1][3] - s2^4*z*zb^10*G[1][3] - 
    196*s1^3*s2*z^2*zb^10*G[1][3] - 68*s1^2*s2^2*z^2*zb^10*G[1][3] + 
    25*s1^4*zb^11*G[1][3] - 2*s1^3*s2*zb^11*G[1][3] - 
    3*s1^2*s2^2*zb^11*G[1][3] + s1*s2^3*zb^11*G[1][3] - s2^4*zb^11*G[1][3] + 
    34*s1^3*s2*z*zb^11*G[1][3] + 12*s1^3*s2*z^6*zb*G[1][4] + 
    24*s1^2*s2^2*z^6*zb*G[1][4] + 18*s1*s2^3*z^6*zb*G[1][4] - 
    30*s1^3*s2*z^7*zb*G[1][4] - 30*s1^2*s2^2*z^7*zb*G[1][4] + 
    20*s1*s2^3*z^7*zb*G[1][4] + 47*s2^4*z^7*zb*G[1][4] + 
    18*s1^3*s2*z^8*zb*G[1][4] + 30*s1^2*s2^2*z^8*zb*G[1][4] + 
    9*s1*s2^3*z^8*zb*G[1][4] - 94*s2^4*z^8*zb*G[1][4] - 
    21*s1^3*s2*z^9*zb*G[1][4] + 18*s1^2*s2^2*z^9*zb*G[1][4] - 
    36*s1*s2^3*z^9*zb*G[1][4] + 90*s2^4*z^9*zb*G[1][4] + 
    3*s1^3*s2*z^10*zb*G[1][4] - 15*s1^2*s2^2*z^10*zb*G[1][4] + 
    37*s1*s2^3*z^10*zb*G[1][4] - 34*s2^4*z^10*zb*G[1][4] - 
    16*s1*s2^3*z^11*zb*G[1][4] - 12*s2^4*z^2*zb^2*G[1][4] + 
    54*s2^4*z^3*zb^2*G[1][4] - 18*s1*s2^3*z^4*zb^2*G[1][4] - 
    108*s2^4*z^4*zb^2*G[1][4] - 84*s1^3*s2*z^5*zb^2*G[1][4] - 
    150*s1^2*s2^2*z^5*zb^2*G[1][4] - 66*s1*s2^3*z^5*zb^2*G[1][4] + 
    108*s2^4*z^5*zb^2*G[1][4] + 12*s1^4*z^6*zb^2*G[1][4] + 
    234*s1^3*s2*z^6*zb^2*G[1][4] + 174*s1^2*s2^2*z^6*zb^2*G[1][4] - 
    143*s1*s2^3*z^6*zb^2*G[1][4] - 315*s2^4*z^6*zb^2*G[1][4] - 
    108*s1^3*s2*z^7*zb^2*G[1][4] - 108*s1^2*s2^2*z^7*zb^2*G[1][4] - 
    87*s1*s2^3*z^7*zb^2*G[1][4] + 512*s2^4*z^7*zb^2*G[1][4] + 
    123*s1^3*s2*z^8*zb^2*G[1][4] - 164*s1^2*s2^2*z^8*zb^2*G[1][4] + 
    177*s1*s2^3*z^8*zb^2*G[1][4] - 492*s2^4*z^8*zb^2*G[1][4] + 
    6*s1^3*s2*z^9*zb^2*G[1][4] + 77*s1^2*s2^2*z^9*zb^2*G[1][4] - 
    163*s1*s2^3*z^9*zb^2*G[1][4] + 184*s2^4*z^9*zb^2*G[1][4] + 
    26*s1^2*s2^2*z^10*zb^2*G[1][4] + 67*s1*s2^3*z^10*zb^2*G[1][4] + 
    6*s1*s2^3*z^11*zb^2*G[1][4] - 36*s2^4*z*zb^3*G[1][4] - 
    120*s1*s2^3*z^2*zb^3*G[1][4] + 192*s2^4*z^2*zb^3*G[1][4] + 
    558*s1*s2^3*z^3*zb^3*G[1][4] - 356*s2^4*z^3*zb^3*G[1][4] + 
    252*s1^3*s2*z^4*zb^3*G[1][4] + 324*s1^2*s2^2*z^4*zb^3*G[1][4] - 
    650*s1*s2^3*z^4*zb^3*G[1][4] + 344*s2^4*z^4*zb^3*G[1][4] - 
    84*s1^4*z^5*zb^3*G[1][4] - 762*s1^3*s2*z^5*zb^3*G[1][4] - 
    264*s1^2*s2^2*z^5*zb^3*G[1][4] + 903*s1*s2^3*z^5*zb^3*G[1][4] + 
    415*s2^4*z^5*zb^3*G[1][4] + 198*s1^3*s2*z^6*zb^3*G[1][4] - 
    12*s1^2*s2^2*z^6*zb^3*G[1][4] + 191*s1*s2^3*z^6*zb^3*G[1][4] - 
    1014*s2^4*z^6*zb^3*G[1][4] - 249*s1^3*s2*z^7*zb^3*G[1][4] + 
    512*s1^2*s2^2*z^7*zb^3*G[1][4] - 249*s1*s2^3*z^7*zb^3*G[1][4] + 
    1068*s2^4*z^7*zb^3*G[1][4] - 133*s1^3*s2*z^8*zb^3*G[1][4] - 
    112*s1^2*s2^2*z^8*zb^3*G[1][4] + 168*s1*s2^3*z^8*zb^3*G[1][4] - 
    384*s2^4*z^8*zb^3*G[1][4] - 3*s1^3*s2*z^9*zb^3*G[1][4] - 
    166*s1^2*s2^2*z^9*zb^3*G[1][4] - 57*s1*s2^3*z^9*zb^3*G[1][4] - 
    3*s1^2*s2^2*z^10*zb^3*G[1][4] - 35*s1*s2^3*z^10*zb^3*G[1][4] - 
    s1*s2^3*z^11*zb^3*G[1][4] - 12*s2^4*zb^4*G[1][4] - 
    120*s1*s2^3*z*zb^4*G[1][4] + 144*s2^4*z*zb^4*G[1][4] - 
    360*s1^2*s2^2*z^2*zb^4*G[1][4] + 618*s1*s2^3*z^2*zb^4*G[1][4] - 
    606*s2^4*z^2*zb^4*G[1][4] - 420*s1^3*s2*z^3*zb^4*G[1][4] + 
    984*s1^2*s2^2*z^3*zb^4*G[1][4] - 1746*s1*s2^3*z^3*zb^4*G[1][4] + 
    987*s2^4*z^3*zb^4*G[1][4] + 252*s1^4*z^4*zb^4*G[1][4] + 
    1248*s1^3*s2*z^4*zb^4*G[1][4] - 1662*s1^2*s2^2*z^4*zb^4*G[1][4] + 
    1354*s1*s2^3*z^4*zb^4*G[1][4] - 1505*s2^4*z^4*zb^4*G[1][4] + 
    18*s1^4*z^5*zb^4*G[1][4] + 198*s1^3*s2*z^5*zb^4*G[1][4] + 
    1272*s1^2*s2^2*z^5*zb^4*G[1][4] - 1704*s1*s2^3*z^5*zb^4*G[1][4] + 
    1400*s2^4*z^5*zb^4*G[1][4] + 114*s1^3*s2*z^6*zb^4*G[1][4] - 
    813*s1^2*s2^2*z^6*zb^4*G[1][4] + 105*s1*s2^3*z^6*zb^4*G[1][4] - 
    1182*s2^4*z^6*zb^4*G[1][4] + 472*s1^3*s2*z^7*zb^4*G[1][4] + 
    2*s1^2*s2^2*z^7*zb^4*G[1][4] + 276*s1*s2^3*z^7*zb^4*G[1][4] + 
    346*s2^4*z^7*zb^4*G[1][4] + 33*s1^3*s2*z^8*zb^4*G[1][4] + 
    437*s1^2*s2^2*z^8*zb^4*G[1][4] - 145*s1*s2^3*z^8*zb^4*G[1][4] + 
    15*s1^2*s2^2*z^9*zb^4*G[1][4] + 80*s1*s2^3*z^9*zb^4*G[1][4] - 
    s1^3*s2*z^10*zb^4*G[1][4] + 7*s1*s2^3*z^10*zb^4*G[1][4] + 
    30*s2^4*zb^5*G[1][4] + 282*s1*s2^3*z*zb^5*G[1][4] - 
    168*s2^4*z*zb^5*G[1][4] + 600*s1^2*s2^2*z^2*zb^5*G[1][4] - 
    984*s1*s2^3*z^2*zb^5*G[1][4] + 615*s2^4*z^2*zb^5*G[1][4] - 
    420*s1^4*z^3*zb^5*G[1][4] + 216*s1^3*s2*z^3*zb^5*G[1][4] - 
    1434*s1^2*s2^2*z^3*zb^5*G[1][4] + 2252*s1*s2^3*z^3*zb^5*G[1][4] - 
    447*s2^4*z^3*zb^5*G[1][4] - 144*s1^4*z^4*zb^5*G[1][4] - 
    2394*s1^3*s2*z^4*zb^5*G[1][4] + 1800*s1^2*s2^2*z^4*zb^5*G[1][4] - 
    882*s1*s2^3*z^4*zb^5*G[1][4] + 176*s2^4*z^4*zb^5*G[1][4] + 
    18*s1^4*z^5*zb^5*G[1][4] + 564*s1^3*s2*z^5*zb^5*G[1][4] - 
    854*s1^2*s2^2*z^5*zb^5*G[1][4] + 1458*s1*s2^3*z^5*zb^5*G[1][4] + 
    300*s2^4*z^5*zb^5*G[1][4] - 831*s1^3*s2*z^6*zb^5*G[1][4] + 
    185*s1^2*s2^2*z^6*zb^5*G[1][4] - 924*s1*s2^3*z^6*zb^5*G[1][4] - 
    16*s2^4*z^6*zb^5*G[1][4] - 120*s1^3*s2*z^7*zb^5*G[1][4] - 
    652*s1^2*s2^2*z^7*zb^5*G[1][4] + 361*s1*s2^3*z^7*zb^5*G[1][4] + 
    3*s1^3*s2*z^8*zb^5*G[1][4] - 27*s1^2*s2^2*z^8*zb^5*G[1][4] - 
    81*s1*s2^3*z^8*zb^5*G[1][4] + 7*s1^3*s2*z^9*zb^5*G[1][4] - 
    21*s1*s2^3*z^9*zb^5*G[1][4] - 22*s2^4*zb^6*G[1][4] + 
    18*s1^2*s2^2*z*zb^6*G[1][4] - 172*s1*s2^3*z*zb^6*G[1][4] + 
    43*s2^4*z*zb^6*G[1][4] + 252*s1^4*z^2*zb^6*G[1][4] + 
    36*s1^3*s2*z^2*zb^6*G[1][4] - 438*s1^2*s2^2*z^2*zb^6*G[1][4] + 
    423*s1*s2^3*z^2*zb^6*G[1][4] - 361*s2^4*z^2*zb^6*G[1][4] + 
    774*s1^4*z^3*zb^6*G[1][4] + 1006*s1^3*s2*z^3*zb^6*G[1][4] + 
    462*s1^2*s2^2*z^3*zb^6*G[1][4] - 1309*s1*s2^3*z^3*zb^6*G[1][4] + 
    248*s2^4*z^3*zb^6*G[1][4] - 248*s1^4*z^4*zb^6*G[1][4] + 
    1043*s1^3*s2*z^4*zb^6*G[1][4] - 403*s1^2*s2^2*z^4*zb^6*G[1][4] - 
    430*s1*s2^3*z^4*zb^6*G[1][4] - 128*s2^4*z^4*zb^6*G[1][4] + 
    30*s1^4*z^5*zb^6*G[1][4] + 543*s1^3*s2*z^5*zb^6*G[1][4] + 
    440*s1^2*s2^2*z^5*zb^6*G[1][4] + 639*s1*s2^3*z^5*zb^6*G[1][4] - 
    130*s2^4*z^5*zb^6*G[1][4] + 237*s1^3*s2*z^6*zb^6*G[1][4] + 
    671*s1^2*s2^2*z^6*zb^6*G[1][4] - 297*s1*s2^3*z^6*zb^6*G[1][4] - 
    18*s1^3*s2*z^7*zb^6*G[1][4] + 15*s1^2*s2^2*z^7*zb^6*G[1][4] + 
    10*s1*s2^3*z^7*zb^6*G[1][4] - 21*s1^3*s2*z^8*zb^6*G[1][4] + 
    35*s1*s2^3*z^8*zb^6*G[1][4] + 3*s2^4*zb^7*G[1][4] - 
    84*s1^4*z*zb^7*G[1][4] + 24*s1^3*s2*z*zb^7*G[1][4] + 
    72*s1^2*s2^2*z*zb^7*G[1][4] - 15*s1*s2^3*z*zb^7*G[1][4] + 
    69*s2^4*z*zb^7*G[1][4] - 732*s1^4*z^2*zb^7*G[1][4] - 
    408*s1^3*s2*z^2*zb^7*G[1][4] + 282*s1^2*s2^2*z^2*zb^7*G[1][4] + 
    177*s1*s2^3*z^2*zb^7*G[1][4] + 92*s2^4*z^2*zb^7*G[1][4] - 
    228*s1^4*z^3*zb^7*G[1][4] - 1053*s1^3*s2*z^3*zb^7*G[1][4] - 
    84*s1^2*s2^2*z^3*zb^7*G[1][4] + 603*s1*s2^3*z^3*zb^7*G[1][4] - 
    132*s2^4*z^3*zb^7*G[1][4] + 116*s1^4*z^4*zb^7*G[1][4] - 
    648*s1^3*s2*z^4*zb^7*G[1][4] - 385*s1^2*s2^2*z^4*zb^7*G[1][4] - 
    317*s1*s2^3*z^4*zb^7*G[1][4] + 122*s2^4*z^4*zb^7*G[1][4] - 
    318*s1^3*s2*z^5*zb^7*G[1][4] - 550*s1^2*s2^2*z^5*zb^7*G[1][4] + 
    65*s1*s2^3*z^5*zb^7*G[1][4] + 45*s1^3*s2*z^6*zb^7*G[1][4] + 
    15*s1^2*s2^2*z^6*zb^7*G[1][4] + 59*s1*s2^3*z^6*zb^7*G[1][4] + 
    35*s1^3*s2*z^7*zb^7*G[1][4] - 35*s1*s2^3*z^7*zb^7*G[1][4] + 
    12*s1^4*zb^8*G[1][4] - 6*s1^3*s2*zb^8*G[1][4] - 
    18*s1^2*s2^2*zb^8*G[1][4] + 6*s1*s2^3*zb^8*G[1][4] - 
    3*s2^4*zb^8*G[1][4] + 318*s1^4*z*zb^8*G[1][4] + 
    48*s1^3*s2*z*zb^8*G[1][4] - 162*s1^2*s2^2*z*zb^8*G[1][4] + 
    12*s1*s2^3*z*zb^8*G[1][4] - 70*s2^4*z*zb^8*G[1][4] + 
    534*s1^4*z^2*zb^8*G[1][4] + 564*s1^3*s2*z^2*zb^8*G[1][4] - 
    71*s1^2*s2^2*z^2*zb^8*G[1][4] - 207*s1*s2^3*z^2*zb^8*G[1][4] + 
    48*s2^4*z^2*zb^8*G[1][4] - 65*s1^4*z^3*zb^8*G[1][4] + 
    594*s1^3*s2*z^3*zb^8*G[1][4] + 212*s1^2*s2^2*z^3*zb^8*G[1][4] + 
    26*s1*s2^3*z^3*zb^8*G[1][4] - 19*s2^4*z^3*zb^8*G[1][4] + 
    315*s1^3*s2*z^4*zb^8*G[1][4] + 347*s1^2*s2^2*z^4*zb^8*G[1][4] + 
    49*s1*s2^3*z^4*zb^8*G[1][4] - 60*s1^3*s2*z^5*zb^8*G[1][4] - 
    27*s1^2*s2^2*z^5*zb^8*G[1][4] - 60*s1*s2^3*z^5*zb^8*G[1][4] - 
    35*s1^3*s2*z^6*zb^8*G[1][4] + 21*s1*s2^3*z^6*zb^8*G[1][4] - 
    54*s1^4*zb^9*G[1][4] + 2*s1^3*s2*zb^9*G[1][4] + 
    36*s1^2*s2^2*zb^9*G[1][4] - 7*s1*s2^3*zb^9*G[1][4] + 
    10*s2^4*zb^9*G[1][4] - 322*s1^4*z*zb^9*G[1][4] - 
    137*s1^3*s2*z*zb^9*G[1][4] + 80*s1^2*s2^2*z*zb^9*G[1][4] + 
    16*s1*s2^3*z*zb^9*G[1][4] + 14*s2^4*z*zb^9*G[1][4] - 
    93*s1^4*z^2*zb^9*G[1][4] - 326*s1^3*s2*z^2*zb^9*G[1][4] - 
    40*s1^2*s2^2*z^2*zb^9*G[1][4] + 21*s1*s2^3*z^2*zb^9*G[1][4] - 
    11*s2^4*z^2*zb^9*G[1][4] - 216*s1^3*s2*z^3*zb^9*G[1][4] - 
    136*s1^2*s2^2*z^3*zb^9*G[1][4] - 33*s1*s2^3*z^3*zb^9*G[1][4] + 
    45*s1^3*s2*z^4*zb^9*G[1][4] + 15*s1^2*s2^2*z^4*zb^9*G[1][4] + 
    25*s1*s2^3*z^4*zb^9*G[1][4] + 21*s1^3*s2*z^5*zb^9*G[1][4] - 
    7*s1*s2^3*z^5*zb^9*G[1][4] + 66*s1^4*zb^10*G[1][4] + 
    12*s1^3*s2*zb^10*G[1][4] - 21*s1^2*s2^2*zb^10*G[1][4] + 
    3*s1*s2^3*zb^10*G[1][4] - 6*s2^4*zb^10*G[1][4] + 
    97*s1^4*z*zb^10*G[1][4] + 89*s1^3*s2*z*zb^10*G[1][4] - 
    7*s1^2*s2^2*z*zb^10*G[1][4] - 2*s1*s2^3*z*zb^10*G[1][4] + 
    s2^4*z*zb^10*G[1][4] + 87*s1^3*s2*z^2*zb^10*G[1][4] + 
    23*s1^2*s2^2*z^2*zb^10*G[1][4] + 6*s1*s2^3*z^2*zb^10*G[1][4] - 
    18*s1^3*s2*z^3*zb^10*G[1][4] - 3*s1^2*s2^2*z^3*zb^10*G[1][4] - 
    4*s1*s2^3*z^3*zb^10*G[1][4] - 7*s1^3*s2*z^4*zb^10*G[1][4] + 
    s1*s2^3*z^4*zb^10*G[1][4] - 25*s1^4*zb^11*G[1][4] - 
    9*s1^3*s2*zb^11*G[1][4] + 3*s1^2*s2^2*zb^11*G[1][4] - 
    s1*s2^3*zb^11*G[1][4] + s2^4*zb^11*G[1][4] - 15*s1^3*s2*z*zb^11*G[1][4] + 
    3*s1^3*s2*z^2*zb^11*G[1][4] + s1^3*s2*z^3*zb^11*G[1][4] + 
    s2^4*z^3*G[1][5] - 2*s1*s2^3*z^4*G[1][5] - 4*s2^4*z^4*G[1][5] + 
    6*s1^2*s2^2*z^5*G[1][5] + 12*s1*s2^3*z^5*G[1][5] + 10*s2^4*z^5*G[1][5] + 
    12*s1^3*s2*z^6*G[1][5] + 9*s1^2*s2^2*z^6*G[1][5] - 
    9*s1*s2^3*z^6*G[1][5] - 32*s2^4*z^6*G[1][5] - 3*s1^3*s2*z^7*G[1][5] - 
    8*s1^2*s2^2*z^7*G[1][5] - s1*s2^3*z^7*G[1][5] + 110*s2^4*z^7*G[1][5] + 
    13*s1^4*z^8*G[1][5] - 3*s1^3*s2*z^8*G[1][5] + 10*s1^2*s2^2*z^8*G[1][5] - 
    44*s1*s2^3*z^8*G[1][5] - 212*s2^4*z^8*G[1][5] - 18*s1^4*z^9*G[1][5] - 
    40*s1^2*s2^2*z^9*G[1][5] + 81*s1*s2^3*z^9*G[1][5] + 
    214*s2^4*z^9*G[1][5] + 6*s1^4*z^10*G[1][5] - 7*s1^3*s2*z^10*G[1][5] + 
    26*s1^2*s2^2*z^10*G[1][5] - 57*s1*s2^3*z^10*G[1][5] - 
    112*s2^4*z^10*G[1][5] - s1^4*z^11*G[1][5] + s1^3*s2*z^11*G[1][5] - 
    3*s1^2*s2^2*z^11*G[1][5] + 20*s1*s2^3*z^11*G[1][5] + 
    25*s2^4*z^11*G[1][5] + 3*s2^4*z^2*zb*G[1][5] + 
    18*s1*s2^3*z^3*zb*G[1][5] - 24*s2^4*z^3*zb*G[1][5] - 
    48*s1^2*s2^2*z^4*zb*G[1][5] - 112*s1*s2^3*z^4*zb*G[1][5] + 
    20*s2^4*z^4*zb*G[1][5] - 72*s1^3*s2*z^5*zb*G[1][5] - 
    24*s1^2*s2^2*z^5*zb*G[1][5] + 141*s1*s2^3*z^5*zb*G[1][5] + 
    162*s2^4*z^5*zb*G[1][5] + 12*s1^4*z^6*zb*G[1][5] + 
    32*s1^3*s2*z^6*zb*G[1][5] + 17*s1^2*s2^2*z^6*zb*G[1][5] - 
    73*s1*s2^3*z^6*zb*G[1][5] - 654*s2^4*z^6*zb*G[1][5] - 
    71*s1^4*z^7*zb*G[1][5] + 2*s1^3*s2*z^7*zb*G[1][5] - 
    61*s1^2*s2^2*z^7*zb*G[1][5] + 314*s1*s2^3*z^7*zb*G[1][5] + 
    1112*s2^4*z^7*zb*G[1][5] + 58*s1^4*z^8*zb*G[1][5] - 
    4*s1^3*s2*z^8*zb*G[1][5] + 212*s1^2*s2^2*z^8*zb*G[1][5] - 
    495*s1*s2^3*z^8*zb*G[1][5] - 984*s2^4*z^8*zb*G[1][5] + 
    2*s1^4*z^9*zb*G[1][5] + 44*s1^3*s2*z^9*zb*G[1][5] - 
    69*s1^2*s2^2*z^9*zb*G[1][5] + 328*s1*s2^3*z^9*zb*G[1][5] + 
    462*s2^4*z^9*zb*G[1][5] - s1^4*z^10*zb*G[1][5] - 
    2*s1^3*s2*z^10*zb*G[1][5] - 29*s1^2*s2^2*z^10*zb*G[1][5] - 
    115*s1*s2^3*z^10*zb*G[1][5] - 97*s2^4*z^10*zb*G[1][5] - 
    6*s1*s2^3*z^11*zb*G[1][5] - 39*s2^4*z*zb^2*G[1][5] - 
    42*s1*s2^3*z^2*zb^2*G[1][5] + 186*s2^4*z^2*zb^2*G[1][5] + 
    174*s1^2*s2^2*z^3*zb^2*G[1][5] + 238*s1*s2^3*z^3*zb^2*G[1][5] - 
    180*s2^4*z^3*zb^2*G[1][5] + 162*s1^3*s2*z^4*zb^2*G[1][5] - 
    165*s1^2*s2^2*z^4*zb^2*G[1][5] - 210*s1*s2^3*z^4*zb^2*G[1][5] - 
    426*s2^4*z^4*zb^2*G[1][5] - 78*s1^4*z^5*zb^2*G[1][5] - 
    99*s1^3*s2*z^5*zb^2*G[1][5] + 378*s1^2*s2^2*z^5*zb^2*G[1][5] - 
    12*s1*s2^3*z^5*zb^2*G[1][5] + 1482*s2^4*z^5*zb^2*G[1][5] + 
    135*s1^4*z^6*zb^2*G[1][5] + 37*s1^3*s2*z^6*zb^2*G[1][5] - 
    144*s1^2*s2^2*z^6*zb^2*G[1][5] - 750*s1*s2^3*z^6*zb^2*G[1][5] - 
    1974*s2^4*z^6*zb^2*G[1][5] + 40*s1^4*z^7*zb^2*G[1][5] + 
    4*s1^3*s2*z^7*zb^2*G[1][5] - 350*s1^2*s2^2*z^7*zb^2*G[1][5] + 
    1221*s1*s2^3*z^7*zb^2*G[1][5] + 1356*s2^4*z^7*zb^2*G[1][5] - 
    108*s1^4*z^8*zb^2*G[1][5] - 102*s1^3*s2*z^8*zb^2*G[1][5] - 
    123*s1^2*s2^2*z^8*zb^2*G[1][5] - 750*s1*s2^3*z^8*zb^2*G[1][5] - 
    498*s2^4*z^8*zb^2*G[1][5] + 11*s1^4*z^9*zb^2*G[1][5] - 
    2*s1^3*s2*z^9*zb^2*G[1][5] + 239*s1^2*s2^2*z^9*zb^2*G[1][5] + 
    254*s1*s2^3*z^9*zb^2*G[1][5] + 93*s2^4*z^9*zb^2*G[1][5] + 
    8*s1^2*s2^2*z^10*zb^2*G[1][5] + 57*s1*s2^3*z^10*zb^2*G[1][5] - 
    6*s1*s2^3*z^11*zb^2*G[1][5] - 25*s2^4*zb^3*G[1][5] - 
    202*s1*s2^3*z*zb^3*G[1][5] + 256*s2^4*z*zb^3*G[1][5] - 
    402*s1^2*s2^2*z^2*zb^3*G[1][5] + 918*s1*s2^3*z^2*zb^3*G[1][5] - 
    1054*s2^4*z^2*zb^3*G[1][5] - 122*s1^3*s2*z^3*zb^3*G[1][5] + 
    888*s1^2*s2^2*z^3*zb^3*G[1][5] - 1962*s1*s2^3*z^3*zb^3*G[1][5] + 
    2012*s2^4*z^3*zb^3*G[1][5] + 208*s1^4*z^4*zb^3*G[1][5] - 
    52*s1^3*s2*z^4*zb^3*G[1][5] - 1547*s1^2*s2^2*z^4*zb^3*G[1][5] + 
    1836*s1*s2^3*z^4*zb^3*G[1][5] - 2048*s2^4*z^4*zb^3*G[1][5] - 
    35*s1^4*z^5*zb^3*G[1][5] + 259*s1^3*s2*z^5*zb^3*G[1][5] + 
    559*s1^2*s2^2*z^5*zb^3*G[1][5] + 586*s1*s2^3*z^5*zb^3*G[1][5] + 
    992*s2^4*z^5*zb^3*G[1][5] - 396*s1^4*z^6*zb^3*G[1][5] - 
    235*s1^3*s2*z^6*zb^3*G[1][5] + 606*s1^2*s2^2*z^6*zb^3*G[1][5] - 
    1572*s1*s2^3*z^6*zb^3*G[1][5] + 86*s2^4*z^6*zb^3*G[1][5] + 
    204*s1^4*z^7*zb^3*G[1][5] + 168*s1^3*s2*z^7*zb^3*G[1][5] + 
    576*s1^2*s2^2*z^7*zb^3*G[1][5] + 806*s1*s2^3*z^7*zb^3*G[1][5] - 
    284*s2^4*z^7*zb^3*G[1][5] + 19*s1^4*z^8*zb^3*G[1][5] - 
    15*s1^3*s2*z^8*zb^3*G[1][5] - 673*s1^2*s2^2*z^8*zb^3*G[1][5] - 
    215*s1*s2^3*z^8*zb^3*G[1][5] + 65*s2^4*z^8*zb^3*G[1][5] - 
    3*s1^3*s2*z^9*zb^3*G[1][5] - 74*s1^2*s2^2*z^9*zb^3*G[1][5] - 
    231*s1*s2^3*z^9*zb^3*G[1][5] + 3*s1^2*s2^2*z^10*zb^3*G[1][5] + 
    35*s1*s2^3*z^10*zb^3*G[1][5] + s1*s2^3*z^11*zb^3*G[1][5] - 
    12*s1*s2^3*zb^4*G[1][5] + 66*s2^4*zb^4*G[1][5] - 
    96*s1^2*s2^2*z*zb^4*G[1][5] + 598*s1*s2^3*z*zb^4*G[1][5] - 
    422*s2^4*z*zb^4*G[1][5] - 258*s1^3*s2*z^2*zb^4*G[1][5] + 
    1275*s1^2*s2^2*z^2*zb^4*G[1][5] - 2457*s1*s2^3*z^2*zb^4*G[1][5] + 
    1398*s2^4*z^2*zb^4*G[1][5] - 279*s1^4*z^3*zb^4*G[1][5] + 
    1097*s1^3*s2*z^3*zb^4*G[1][5] - 2542*s1^2*s2^2*z^3*zb^4*G[1][5] + 
    4559*s1*s2^3*z^3*zb^4*G[1][5] - 2508*s2^4*z^3*zb^4*G[1][5] - 
    345*s1^4*z^4*zb^4*G[1][5] - 1736*s1^3*s2*z^4*zb^4*G[1][5] + 
    3818*s1^2*s2^2*z^4*zb^4*G[1][5] - 5072*s1*s2^3*z^4*zb^4*G[1][5] + 
    2662*s2^4*z^4*zb^4*G[1][5] + 670*s1^4*z^5*zb^4*G[1][5] + 
    869*s1^3*s2*z^5*zb^4*G[1][5] - 2926*s1^2*s2^2*z^5*zb^4*G[1][5] + 
    2391*s1*s2^3*z^5*zb^4*G[1][5] - 1794*s2^4*z^5*zb^4*G[1][5] + 
    76*s1^4*z^6*zb^4*G[1][5] - 52*s1^3*s2*z^6*zb^4*G[1][5] - 
    801*s1^2*s2^2*z^6*zb^4*G[1][5] - 303*s1*s2^3*z^6*zb^4*G[1][5] + 
    714*s2^4*z^6*zb^4*G[1][5] - 122*s1^4*z^7*zb^4*G[1][5] + 
    60*s1^3*s2*z^7*zb^4*G[1][5] + 1136*s1^2*s2^2*z^7*zb^4*G[1][5] - 
    142*s1*s2^3*z^7*zb^4*G[1][5] - 116*s2^4*z^7*zb^4*G[1][5] + 
    19*s1^3*s2*z^8*zb^4*G[1][5] + 291*s1^2*s2^2*z^8*zb^4*G[1][5] + 
    525*s1*s2^3*z^8*zb^4*G[1][5] - 15*s1^2*s2^2*z^9*zb^4*G[1][5] - 
    80*s1*s2^3*z^9*zb^4*G[1][5] + s1^3*s2*z^10*zb^4*G[1][5] - 
    7*s1*s2^3*z^10*zb^4*G[1][5] + 6*s1^2*s2^2*zb^5*G[1][5] + 
    26*s1*s2^3*zb^5*G[1][5] - 54*s2^4*zb^5*G[1][5] + 
    42*s1^3*s2*z*zb^5*G[1][5] + 192*s1^2*s2^2*z*zb^5*G[1][5] - 
    531*s1*s2^3*z*zb^5*G[1][5] + 234*s2^4*z*zb^5*G[1][5] + 
    99*s1^4*z^2*zb^5*G[1][5] + 258*s1^3*s2*z^2*zb^5*G[1][5] - 
    1719*s1^2*s2^2*z^2*zb^5*G[1][5] + 1983*s1*s2^3*z^2*zb^5*G[1][5] - 
    558*s2^4*z^2*zb^5*G[1][5] + 991*s1^4*z^3*zb^5*G[1][5] - 
    734*s1^3*s2*z^3*zb^5*G[1][5] + 2073*s1^2*s2^2*z^3*zb^5*G[1][5] - 
    3080*s1*s2^3*z^3*zb^5*G[1][5] + 768*s2^4*z^3*zb^5*G[1][5] - 
    644*s1^4*z^4*zb^5*G[1][5] + 1906*s1^3*s2*z^4*zb^5*G[1][5] - 
    1538*s1^2*s2^2*z^4*zb^5*G[1][5] + 3114*s1*s2^3*z^4*zb^5*G[1][5] - 
    558*s2^4*z^4*zb^5*G[1][5] - 576*s1^4*z^5*zb^5*G[1][5] - 
    1347*s1^3*s2*z^5*zb^5*G[1][5] + 2916*s1^2*s2^2*z^5*zb^5*G[1][5] - 
    1473*s1*s2^3*z^5*zb^5*G[1][5] + 198*s2^4*z^5*zb^5*G[1][5] + 
    130*s1^4*z^6*zb^5*G[1][5] - 75*s1^3*s2*z^6*zb^5*G[1][5] - 
    1477*s1^2*s2^2*z^6*zb^5*G[1][5] + 576*s1*s2^3*z^6*zb^5*G[1][5] - 
    30*s2^4*z^6*zb^5*G[1][5] - 40*s1^3*s2*z^7*zb^5*G[1][5] - 
    676*s1^2*s2^2*z^7*zb^5*G[1][5] - 717*s1*s2^3*z^7*zb^5*G[1][5] - 
    3*s1^3*s2*z^8*zb^5*G[1][5] + 27*s1^2*s2^2*z^8*zb^5*G[1][5] + 
    81*s1*s2^3*z^8*zb^5*G[1][5] - 7*s1^3*s2*z^9*zb^5*G[1][5] + 
    21*s1*s2^3*z^9*zb^5*G[1][5] - 4*s1^3*s2*zb^6*G[1][5] - 
    15*s1^2*s2^2*zb^6*G[1][5] - 12*s1*s2^3*zb^6*G[1][5] + 
    12*s2^4*zb^6*G[1][5] - 25*s1^4*z*zb^6*G[1][5] - 
    35*s1^3*s2*z*zb^6*G[1][5] + 16*s1^2*s2^2*z*zb^6*G[1][5] + 
    118*s1*s2^3*z*zb^6*G[1][5] - 24*s2^4*z*zb^6*G[1][5] - 
    641*s1^4*z^2*zb^6*G[1][5] - 301*s1^3*s2*z^2*zb^6*G[1][5] + 
    1204*s1^2*s2^2*z^2*zb^6*G[1][5] - 380*s1*s2^3*z^2*zb^6*G[1][5] + 
    12*s2^4*z^2*zb^6*G[1][5] - 510*s1^4*z^3*zb^6*G[1][5] - 
    656*s1^3*s2*z^3*zb^6*G[1][5] - 1380*s1^2*s2^2*z^3*zb^6*G[1][5] + 
    333*s1*s2^3*z^3*zb^6*G[1][5] + 1160*s1^4*z^4*zb^6*G[1][5] + 
    277*s1^3*s2*z^4*zb^6*G[1][5] - 1317*s1^2*s2^2*z^4*zb^6*G[1][5] - 
    318*s1*s2^3*z^4*zb^6*G[1][5] + 16*s1^4*z^5*zb^6*G[1][5] + 
    641*s1^3*s2*z^5*zb^6*G[1][5] + 668*s1^2*s2^2*z^5*zb^6*G[1][5] - 
    269*s1*s2^3*z^5*zb^6*G[1][5] + 39*s1^3*s2*z^6*zb^6*G[1][5] + 
    1021*s1^2*s2^2*z^6*zb^6*G[1][5] + 573*s1*s2^3*z^6*zb^6*G[1][5] + 
    18*s1^3*s2*z^7*zb^6*G[1][5] - 15*s1^2*s2^2*z^7*zb^6*G[1][5] - 
    10*s1*s2^3*z^7*zb^6*G[1][5] + 21*s1^3*s2*z^8*zb^6*G[1][5] - 
    35*s1*s2^3*z^8*zb^6*G[1][5] + 3*s1^4*zb^7*G[1][5] + 
    2*s1^3*s2*zb^7*G[1][5] + 5*s1^2*s2^2*zb^7*G[1][5] - 
    10*s1*s2^3*zb^7*G[1][5] + 227*s1^4*z*zb^7*G[1][5] + 
    81*s1^3*s2*z*zb^7*G[1][5] - 283*s1^2*s2^2*z*zb^7*G[1][5] + 
    12*s1*s2^3*z*zb^7*G[1][5] + 736*s1^4*z^2*zb^7*G[1][5] + 
    779*s1^3*s2*z^2*zb^7*G[1][5] - 148*s1^2*s2^2*z^2*zb^7*G[1][5] - 
    30*s1*s2^3*z^2*zb^7*G[1][5] - 620*s1^4*z^3*zb^7*G[1][5] + 
    2*s1^3*s2*z^3*zb^7*G[1][5] + 1380*s1^2*s2^2*z^3*zb^7*G[1][5] + 
    108*s1*s2^3*z^3*zb^7*G[1][5] - 346*s1^4*z^4*zb^7*G[1][5] - 
    746*s1^3*s2*z^4*zb^7*G[1][5] - 49*s1^2*s2^2*z^4*zb^7*G[1][5] + 
    169*s1*s2^3*z^4*zb^7*G[1][5] - 38*s1^3*s2*z^5*zb^7*G[1][5] - 
    1002*s1^2*s2^2*z^5*zb^7*G[1][5] - 225*s1*s2^3*z^5*zb^7*G[1][5] - 
    45*s1^3*s2*z^6*zb^7*G[1][5] - 15*s1^2*s2^2*z^6*zb^7*G[1][5] - 
    59*s1*s2^3*z^6*zb^7*G[1][5] - 35*s1^3*s2*z^7*zb^7*G[1][5] + 
    35*s1*s2^3*z^7*zb^7*G[1][5] - 34*s1^4*zb^8*G[1][5] - 
    5*s1^3*s2*zb^8*G[1][5] + 24*s1^2*s2^2*zb^8*G[1][5] + 
    14*s1*s2^3*zb^8*G[1][5] - 362*s1^4*z*zb^8*G[1][5] - 
    305*s1^3*s2*z*zb^8*G[1][5] + 196*s1^2*s2^2*z*zb^8*G[1][5] + 
    6*s1*s2^3*z*zb^8*G[1][5] + 12*s1^4*z^2*zb^8*G[1][5] - 
    375*s1^3*s2*z^2*zb^8*G[1][5] - 453*s1^2*s2^2*z^2*zb^8*G[1][5] - 
    30*s1*s2^3*z^2*zb^8*G[1][5] + 384*s1^4*z^3*zb^8*G[1][5] + 
    525*s1^3*s2*z^3*zb^8*G[1][5] - 355*s1^2*s2^2*z^3*zb^8*G[1][5] - 
    32*s1*s2^3*z^3*zb^8*G[1][5] + 65*s1^3*s2*z^4*zb^8*G[1][5] + 
    605*s1^2*s2^2*z^4*zb^8*G[1][5] + 3*s1*s2^3*z^4*zb^8*G[1][5] + 
    60*s1^3*s2*z^5*zb^8*G[1][5] + 27*s1^2*s2^2*z^5*zb^8*G[1][5] + 
    60*s1*s2^3*z^5*zb^8*G[1][5] + 35*s1^3*s2*z^6*zb^8*G[1][5] - 
    21*s1*s2^3*z^6*zb^8*G[1][5] + 66*s1^4*zb^9*G[1][5] + 
    42*s1^3*s2*zb^9*G[1][5] - 32*s1^2*s2^2*zb^9*G[1][5] - 
    9*s1*s2^3*zb^9*G[1][5] + 118*s1^4*z*zb^9*G[1][5] + 
    237*s1^3*s2*z*zb^9*G[1][5] + 13*s1^2*s2^2*z*zb^9*G[1][5] + 
    7*s1*s2^3*z*zb^9*G[1][5] - 184*s1^4*z^2*zb^9*G[1][5] - 
    141*s1^3*s2*z^2*zb^9*G[1][5] + 224*s1^2*s2^2*z^2*zb^9*G[1][5] - 
    7*s1*s2^3*z^2*zb^9*G[1][5] - 72*s1^3*s2*z^3*zb^9*G[1][5] - 
    200*s1^2*s2^2*z^3*zb^9*G[1][5] + 27*s1*s2^3*z^3*zb^9*G[1][5] - 
    45*s1^3*s2*z^4*zb^9*G[1][5] - 15*s1^2*s2^2*z^4*zb^9*G[1][5] - 
    25*s1*s2^3*z^4*zb^9*G[1][5] - 21*s1^3*s2*z^5*zb^9*G[1][5] + 
    7*s1*s2^3*z^5*zb^9*G[1][5] - 34*s1^4*zb^10*G[1][5] - 
    45*s1^3*s2*zb^10*G[1][5] + 12*s1^2*s2^2*zb^10*G[1][5] + 
    2*s1*s2^3*zb^10*G[1][5] + 34*s1^4*z*zb^10*G[1][5] - 
    17*s1^3*s2*z*zb^10*G[1][5] - 41*s1^2*s2^2*z*zb^10*G[1][5] + 
    s1*s2^3*z*zb^10*G[1][5] + 37*s1^3*s2*z^2*zb^10*G[1][5] + 
    27*s1^2*s2^2*z^2*zb^10*G[1][5] - 6*s1*s2^3*z^2*zb^10*G[1][5] + 
    18*s1^3*s2*z^3*zb^10*G[1][5] + 3*s1^2*s2^2*z^3*zb^10*G[1][5] + 
    4*s1*s2^3*z^3*zb^10*G[1][5] + 7*s1^3*s2*z^4*zb^10*G[1][5] - 
    s1*s2^3*z^4*zb^10*G[1][5] + 11*s1^3*s2*zb^11*G[1][5] - 
    7*s1^3*s2*z*zb^11*G[1][5] - 3*s1^3*s2*z^2*zb^11*G[1][5] - 
    s1^3*s2*z^3*zb^11*G[1][5] + 12*s1^2*s2^2*z^6*zb*G[1][6] + 
    24*s1*s2^3*z^6*zb*G[1][6] + 12*s1^3*s2*z^7*zb*G[1][6] + 
    24*s1^2*s2^2*z^7*zb*G[1][6] - 42*s1*s2^3*z^7*zb*G[1][6] + 
    6*s1^3*s2*z^8*zb*G[1][6] - 42*s1^2*s2^2*z^8*zb*G[1][6] + 
    33*s1*s2^3*z^8*zb*G[1][6] - 9*s1^3*s2*z^9*zb*G[1][6] + 
    12*s1^2*s2^2*z^9*zb*G[1][6] + 3*s1^2*s2^2*z^10*zb*G[1][6] - 
    16*s1*s2^3*z^10*zb*G[1][6] + 5*s1*s2^3*z^11*zb*G[1][6] - 
    12*s1*s2^3*z^4*zb^2*G[1][6] - 84*s1^2*s2^2*z^5*zb^2*G[1][6] - 
    114*s1*s2^3*z^5*zb^2*G[1][6] - 72*s1^3*s2*z^6*zb^2*G[1][6] - 
    114*s1^2*s2^2*z^6*zb^2*G[1][6] + 192*s1*s2^3*z^6*zb^2*G[1][6] - 
    36*s1^3*s2*z^7*zb^2*G[1][6] + 198*s1^2*s2^2*z^7*zb^2*G[1][6] - 
    114*s1*s2^3*z^7*zb^2*G[1][6] + 45*s1^3*s2*z^8*zb^2*G[1][6] - 
    6*s1^2*s2^2*z^8*zb^2*G[1][6] - 69*s1*s2^3*z^8*zb^2*G[1][6] + 
    18*s1^3*s2*z^9*zb^2*G[1][6] - 36*s1^2*s2^2*z^9*zb^2*G[1][6] + 
    121*s1*s2^3*z^9*zb^2*G[1][6] - 6*s1^2*s2^2*z^10*zb^2*G[1][6] - 
    20*s1*s2^3*z^10*zb^2*G[1][6] - 6*s1*s2^3*z^11*zb^2*G[1][6] + 
    48*s1*s2^3*z^3*zb^3*G[1][6] + 216*s1^2*s2^2*z^4*zb^3*G[1][6] + 
    246*s1*s2^3*z^4*zb^3*G[1][6] + 168*s1^3*s2*z^5*zb^3*G[1][6] + 
    252*s1^2*s2^2*z^5*zb^3*G[1][6] - 321*s1*s2^3*z^5*zb^3*G[1][6] + 
    114*s1^3*s2*z^6*zb^3*G[1][6] - 354*s1^2*s2^2*z^6*zb^3*G[1][6] - 
    89*s1^3*s2*z^7*zb^3*G[1][6] - 186*s1^2*s2^2*z^7*zb^3*G[1][6] + 
    396*s1*s2^3*z^7*zb^3*G[1][6] - 97*s1^3*s2*z^8*zb^3*G[1][6] + 
    129*s1^2*s2^2*z^8*zb^3*G[1][6] - 357*s1*s2^3*z^8*zb^3*G[1][6] - 
    9*s1^3*s2*z^9*zb^3*G[1][6] + 48*s1^2*s2^2*z^9*zb^3*G[1][6] - 
    6*s1*s2^3*z^9*zb^3*G[1][6] + 3*s1^2*s2^2*z^10*zb^3*G[1][6] + 
    35*s1*s2^3*z^10*zb^3*G[1][6] + s1*s2^3*z^11*zb^3*G[1][6] - 
    72*s1*s2^3*z^2*zb^4*G[1][6] - 264*s1^2*s2^2*z^3*zb^4*G[1][6] - 
    324*s1*s2^3*z^3*zb^4*G[1][6] - 192*s1^3*s2*z^4*zb^4*G[1][6] - 
    342*s1^2*s2^2*z^4*zb^4*G[1][6] + 177*s1*s2^3*z^4*zb^4*G[1][6] - 
    234*s1^3*s2*z^5*zb^4*G[1][6] + 294*s1^2*s2^2*z^5*zb^4*G[1][6] + 
    477*s1*s2^3*z^5*zb^4*G[1][6] + 95*s1^3*s2*z^6*zb^4*G[1][6] + 
    474*s1^2*s2^2*z^6*zb^4*G[1][6] - 801*s1*s2^3*z^6*zb^4*G[1][6] + 
    194*s1^3*s2*z^7*zb^4*G[1][6] - 111*s1^2*s2^2*z^7*zb^4*G[1][6] + 
    434*s1*s2^3*z^7*zb^4*G[1][6] + 62*s1^3*s2*z^8*zb^4*G[1][6] - 
    177*s1^2*s2^2*z^8*zb^4*G[1][6] + 182*s1*s2^3*z^8*zb^4*G[1][6] - 
    21*s1^2*s2^2*z^9*zb^4*G[1][6] - 80*s1*s2^3*z^9*zb^4*G[1][6] - 
    s1^3*s2*z^10*zb^4*G[1][6] - 7*s1*s2^3*z^10*zb^4*G[1][6] + 
    48*s1*s2^3*z*zb^5*G[1][6] + 156*s1^2*s2^2*z^2*zb^5*G[1][6] + 
    276*s1*s2^3*z^2*zb^5*G[1][6] + 108*s1^3*s2*z^3*zb^5*G[1][6] + 
    288*s1^2*s2^2*z^3*zb^5*G[1][6] + 132*s1*s2^3*z^3*zb^5*G[1][6] + 
    312*s1^3*s2*z^4*zb^5*G[1][6] - 138*s1^2*s2^2*z^4*zb^5*G[1][6] - 
    771*s1*s2^3*z^4*zb^5*G[1][6] - 60*s1^3*s2*z^5*zb^5*G[1][6] - 
    336*s1^2*s2^2*z^5*zb^5*G[1][6] + 609*s1*s2^3*z^5*zb^5*G[1][6] - 
    196*s1^3*s2*z^6*zb^5*G[1][6] - 183*s1^2*s2^2*z^6*zb^5*G[1][6] - 
    26*s1*s2^3*z^6*zb^5*G[1][6] - 155*s1^3*s2*z^7*zb^5*G[1][6] + 
    318*s1^2*s2^2*z^7*zb^5*G[1][6] - 440*s1*s2^3*z^7*zb^5*G[1][6] + 
    3*s1^3*s2*z^8*zb^5*G[1][6] + 63*s1^2*s2^2*z^8*zb^5*G[1][6] + 
    81*s1*s2^3*z^8*zb^5*G[1][6] + 7*s1^3*s2*z^9*zb^5*G[1][6] + 
    21*s1*s2^3*z^9*zb^5*G[1][6] - 12*s1*s2^3*zb^6*G[1][6] - 
    36*s1^2*s2^2*z*zb^6*G[1][6] - 138*s1*s2^3*z*zb^6*G[1][6] - 
    24*s1^3*s2*z^2*zb^6*G[1][6] - 126*s1^2*s2^2*z^2*zb^6*G[1][6] - 
    246*s1*s2^3*z^2*zb^6*G[1][6] - 264*s1^3*s2*z^3*zb^6*G[1][6] + 
    114*s1^2*s2^2*z^3*zb^6*G[1][6] + 456*s1*s2^3*z^3*zb^6*G[1][6] - 
    8*s1^3*s2*z^4*zb^6*G[1][6] - 132*s1^2*s2^2*z^4*zb^6*G[1][6] + 
    66*s1*s2^3*z^4*zb^6*G[1][6] + 161*s1^3*s2*z^5*zb^6*G[1][6] + 
    339*s1^2*s2^2*z^5*zb^6*G[1][6] - 429*s1*s2^3*z^5*zb^6*G[1][6] + 
    192*s1^3*s2*z^6*zb^6*G[1][6] - 243*s1^2*s2^2*z^6*zb^6*G[1][6] + 
    474*s1*s2^3*z^6*zb^6*G[1][6] - 18*s1^3*s2*z^7*zb^6*G[1][6] - 
    105*s1^2*s2^2*z^7*zb^6*G[1][6] - 10*s1*s2^3*z^7*zb^6*G[1][6] - 
    21*s1^3*s2*z^8*zb^6*G[1][6] - 35*s1*s2^3*z^8*zb^6*G[1][6] + 
    30*s1*s2^3*zb^7*G[1][6] + 12*s1^2*s2^2*z*zb^7*G[1][6] + 
    135*s1*s2^3*z*zb^7*G[1][6] + 138*s1^3*s2*z^2*zb^7*G[1][6] - 
    126*s1^2*s2^2*z^2*zb^7*G[1][6] - 42*s1*s2^3*z^2*zb^7*G[1][6] + 
    83*s1^3*s2*z^3*zb^7*G[1][6] + 246*s1^2*s2^2*z^3*zb^7*G[1][6] - 
    330*s1*s2^3*z^3*zb^7*G[1][6] - 175*s1^3*s2*z^4*zb^7*G[1][6] - 
    57*s1^2*s2^2*z^4*zb^7*G[1][6] + 359*s1*s2^3*z^4*zb^7*G[1][6] - 
    151*s1^3*s2*z^5*zb^7*G[1][6] - 12*s1^2*s2^2*z^5*zb^7*G[1][6] - 
    226*s1*s2^3*z^5*zb^7*G[1][6] + 45*s1^3*s2*z^6*zb^7*G[1][6] + 
    105*s1^2*s2^2*z^6*zb^7*G[1][6] - 59*s1*s2^3*z^6*zb^7*G[1][6] + 
    35*s1^3*s2*z^7*zb^7*G[1][6] + 35*s1*s2^3*z^7*zb^7*G[1][6] + 
    6*s1^2*s2^2*zb^8*G[1][6] - 27*s1*s2^3*zb^8*G[1][6] - 
    42*s1^3*s2*z*zb^8*G[1][6] + 66*s1^2*s2^2*z*zb^8*G[1][6] - 
    51*s1*s2^3*z*zb^8*G[1][6] - 93*s1^3*s2*z^2*zb^8*G[1][6] - 
    54*s1^2*s2^2*z^2*zb^8*G[1][6] + 135*s1*s2^3*z^2*zb^8*G[1][6] + 
    140*s1^3*s2*z^3*zb^8*G[1][6] - 177*s1^2*s2^2*z^3*zb^8*G[1][6] - 
    68*s1*s2^3*z^3*zb^8*G[1][6] + 118*s1^3*s2*z^4*zb^8*G[1][6] + 
    129*s1^2*s2^2*z^4*zb^8*G[1][6] + 10*s1*s2^3*z^4*zb^8*G[1][6] - 
    60*s1^3*s2*z^5*zb^8*G[1][6] - 63*s1^2*s2^2*z^5*zb^8*G[1][6] + 
    60*s1*s2^3*z^5*zb^8*G[1][6] - 35*s1^3*s2*z^6*zb^8*G[1][6] - 
    21*s1*s2^3*z^6*zb^8*G[1][6] + 6*s1^3*s2*zb^9*G[1][6] - 
    12*s1^2*s2^2*zb^9*G[1][6] + 12*s1*s2^3*zb^9*G[1][6] + 
    43*s1^3*s2*z*zb^9*G[1][6] - 24*s1^2*s2^2*z*zb^9*G[1][6] - 
    3*s1*s2^3*z*zb^9*G[1][6] - 46*s1^3*s2*z^2*zb^9*G[1][6] + 
    108*s1^2*s2^2*z^2*zb^9*G[1][6] - 24*s1*s2^3*z^2*zb^9*G[1][6] - 
    93*s1^3*s2*z^3*zb^9*G[1][6] - 66*s1^2*s2^2*z^3*zb^9*G[1][6] + 
    27*s1*s2^3*z^3*zb^9*G[1][6] + 45*s1^3*s2*z^4*zb^9*G[1][6] + 
    21*s1^2*s2^2*z^4*zb^9*G[1][6] - 25*s1*s2^3*z^4*zb^9*G[1][6] + 
    21*s1^3*s2*z^5*zb^9*G[1][6] + 7*s1*s2^3*z^5*zb^9*G[1][6] - 
    7*s1^3*s2*zb^10*G[1][6] + 6*s1^2*s2^2*zb^10*G[1][6] - 
    3*s1*s2^3*zb^10*G[1][6] - s1^3*s2*z*zb^10*G[1][6] - 
    15*s1^2*s2^2*z*zb^10*G[1][6] + 6*s1*s2^3*z*zb^10*G[1][6] + 
    44*s1^3*s2*z^2*zb^10*G[1][6] + 9*s1^2*s2^2*z^2*zb^10*G[1][6] - 
    6*s1*s2^3*z^2*zb^10*G[1][6] - 18*s1^3*s2*z^3*zb^10*G[1][6] - 
    3*s1^2*s2^2*z^3*zb^10*G[1][6] + 4*s1*s2^3*z^3*zb^10*G[1][6] - 
    7*s1^3*s2*z^4*zb^10*G[1][6] - s1*s2^3*z^4*zb^10*G[1][6] + 
    2*s1^3*s2*zb^11*G[1][6] - 8*s1^3*s2*z*zb^11*G[1][6] + 
    3*s1^3*s2*z^2*zb^11*G[1][6] + s1^3*s2*z^3*zb^11*G[1][6] - 
    6*s1*s2^3*z^5*G[1][7] - 21*s1^2*s2^2*z^6*G[1][7] + 
    3*s1*s2^3*z^6*G[1][7] - 10*s1^3*s2*z^7*G[1][7] + 
    36*s1^2*s2^2*z^7*G[1][7] - 5*s1*s2^3*z^7*G[1][7] + 
    16*s1^3*s2*z^8*G[1][7] - 13*s1^2*s2^2*z^8*G[1][7] + 
    23*s1*s2^3*z^8*G[1][7] - 6*s1^3*s2*z^9*G[1][7] - 
    3*s1^2*s2^2*z^9*G[1][7] - 24*s1*s2^3*z^9*G[1][7] + 
    s1^2*s2^2*z^10*G[1][7] + 11*s1*s2^3*z^10*G[1][7] - 
    2*s1*s2^3*z^11*G[1][7] + 48*s1*s2^3*z^4*zb*G[1][7] + 
    132*s1^2*s2^2*z^5*zb*G[1][7] - 57*s1*s2^3*z^5*zb*G[1][7] + 
    49*s1^3*s2*z^6*zb*G[1][7] - 216*s1^2*s2^2*z^6*zb*G[1][7] + 
    98*s1*s2^3*z^6*zb*G[1][7] - 70*s1^3*s2*z^7*zb*G[1][7] + 
    34*s1^2*s2^2*z^7*zb*G[1][7] - 199*s1*s2^3*z^7*zb*G[1][7] + 
    4*s1^3*s2*z^8*zb*G[1][7] + 54*s1^2*s2^2*z^8*zb*G[1][7] + 
    157*s1*s2^3*z^8*zb*G[1][7] + 15*s1^3*s2*z^9*zb*G[1][7] - 
    62*s1*s2^3*z^9*zb*G[1][7] + 2*s1^3*s2*z^10*zb*G[1][7] + 
    16*s1*s2^3*z^10*zb*G[1][7] - s1*s2^3*z^11*zb*G[1][7] - 
    132*s1*s2^3*z^3*zb^2*G[1][7] - 309*s1^2*s2^2*z^4*zb^2*G[1][7] + 
    132*s1*s2^3*z^4*zb^2*G[1][7] - 72*s1^3*s2*z^5*zb^2*G[1][7] + 
    378*s1^2*s2^2*z^5*zb^2*G[1][7] - 168*s1*s2^3*z^5*zb^2*G[1][7] + 
    72*s1^3*s2*z^6*zb^2*G[1][7] + 327*s1^2*s2^2*z^6*zb^2*G[1][7] + 
    329*s1*s2^3*z^6*zb^2*G[1][7] + 92*s1^3*s2*z^7*zb^2*G[1][7] - 
    465*s1^2*s2^2*z^7*zb^2*G[1][7] - 163*s1*s2^3*z^7*zb^2*G[1][7] - 
    69*s1^3*s2*z^8*zb^2*G[1][7] + 53*s1^2*s2^2*z^8*zb^2*G[1][7] + 
    45*s1*s2^3*z^8*zb^2*G[1][7] - 23*s1^3*s2*z^9*zb^2*G[1][7] - 
    14*s1^2*s2^2*z^9*zb^2*G[1][7] - 35*s1*s2^3*z^9*zb^2*G[1][7] - 
    4*s1^2*s2^2*z^10*zb^2*G[1][7] - 14*s1*s2^3*z^10*zb^2*G[1][7] + 
    6*s1*s2^3*z^11*zb^2*G[1][7] + 168*s1*s2^3*z^2*zb^3*G[1][7] + 
    336*s1^2*s2^2*z^3*zb^3*G[1][7] - 18*s1*s2^3*z^3*zb^3*G[1][7] - 
    7*s1^3*s2*z^4*zb^3*G[1][7] - 90*s1^2*s2^2*z^4*zb^3*G[1][7] - 
    149*s1*s2^3*z^4*zb^3*G[1][7] + 37*s1^3*s2*z^5*zb^3*G[1][7] - 
    1264*s1^2*s2^2*z^5*zb^3*G[1][7] + 23*s1*s2^3*z^5*zb^3*G[1][7] - 
    159*s1^3*s2*z^6*zb^3*G[1][7] + 1035*s1^2*s2^2*z^6*zb^3*G[1][7] - 
    180*s1*s2^3*z^6*zb^3*G[1][7] + s1^3*s2*z^7*zb^3*G[1][7] + 
    154*s1^2*s2^2*z^7*zb^3*G[1][7] + 4*s1*s2^3*z^7*zb^3*G[1][7] + 
    125*s1^3*s2*z^8*zb^3*G[1][7] - 84*s1^2*s2^2*z^8*zb^3*G[1][7] + 
    80*s1*s2^3*z^8*zb^3*G[1][7] + 3*s1^3*s2*z^9*zb^3*G[1][7] + 
    44*s1^2*s2^2*z^9*zb^3*G[1][7] + 108*s1*s2^3*z^9*zb^3*G[1][7] - 
    3*s1^2*s2^2*z^10*zb^3*G[1][7] - 35*s1*s2^3*z^10*zb^3*G[1][7] - 
    s1*s2^3*z^11*zb^3*G[1][7] - 102*s1*s2^3*z*zb^4*G[1][7] - 
    159*s1^2*s2^2*z^2*zb^4*G[1][7] - 213*s1*s2^3*z^2*zb^4*G[1][7] + 
    118*s1^3*s2*z^3*zb^4*G[1][7] - 360*s1^2*s2^2*z^3*zb^4*G[1][7] + 
    491*s1*s2^3*z^3*zb^4*G[1][7] - 7*s1^3*s2*z^4*zb^4*G[1][7] + 
    1567*s1^2*s2^2*z^4*zb^4*G[1][7] - 223*s1*s2^3*z^4*zb^4*G[1][7] - 
    137*s1^3*s2*z^5*zb^4*G[1][7] - 507*s1^2*s2^2*z^5*zb^4*G[1][7] + 
    115*s1*s2^3*z^5*zb^4*G[1][7] + 296*s1^3*s2*z^6*zb^4*G[1][7] - 
    1089*s1^2*s2^2*z^6*zb^4*G[1][7] + 299*s1*s2^3*z^6*zb^4*G[1][7] - 
    231*s1^3*s2*z^7*zb^4*G[1][7] + 362*s1^2*s2^2*z^7*zb^4*G[1][7] - 
    126*s1*s2^3*z^7*zb^4*G[1][7] - 40*s1^3*s2*z^8*zb^4*G[1][7] - 
    115*s1^2*s2^2*z^8*zb^4*G[1][7] - 328*s1*s2^3*z^8*zb^4*G[1][7] + 
    21*s1^2*s2^2*z^9*zb^4*G[1][7] + 80*s1*s2^3*z^9*zb^4*G[1][7] + 
    s1^3*s2*z^10*zb^4*G[1][7] + 7*s1*s2^3*z^10*zb^4*G[1][7] + 
    24*s1*s2^3*zb^5*G[1][7] + 12*s1^2*s2^2*z*zb^5*G[1][7] + 
    219*s1*s2^3*z*zb^5*G[1][7] - 117*s1^3*s2*z^2*zb^5*G[1][7] + 
    324*s1^2*s2^2*z^2*zb^5*G[1][7] - 264*s1*s2^3*z^2*zb^5*G[1][7] - 
    228*s1^3*s2*z^3*zb^5*G[1][7] - 630*s1^2*s2^2*z^3*zb^5*G[1][7] - 
    241*s1*s2^3*z^3*zb^5*G[1][7] + 470*s1^3*s2*z^4*zb^5*G[1][7] - 
    741*s1^2*s2^2*z^4*zb^5*G[1][7] + 446*s1*s2^3*z^4*zb^5*G[1][7] - 
    306*s1^3*s2*z^5*zb^5*G[1][7] + 1694*s1^2*s2^2*z^5*zb^5*G[1][7] - 
    573*s1*s2^3*z^5*zb^5*G[1][7] + 70*s1^3*s2*z^6*zb^5*G[1][7] - 
    314*s1^2*s2^2*z^6*zb^5*G[1][7] - 59*s1*s2^3*z^6*zb^5*G[1][7] + 
    121*s1^3*s2*z^7*zb^5*G[1][7] + 110*s1^2*s2^2*z^7*zb^5*G[1][7] + 
    550*s1*s2^3*z^7*zb^5*G[1][7] - 3*s1^3*s2*z^8*zb^5*G[1][7] - 
    63*s1^2*s2^2*z^8*zb^5*G[1][7] - 81*s1*s2^3*z^8*zb^5*G[1][7] - 
    7*s1^3*s2*z^9*zb^5*G[1][7] - 21*s1*s2^3*z^9*zb^5*G[1][7] + 
    9*s1^2*s2^2*zb^6*G[1][7] - 66*s1*s2^3*zb^6*G[1][7] + 
    44*s1^3*s2*z*zb^6*G[1][7] - 54*s1^2*s2^2*z*zb^6*G[1][7] - 
    62*s1*s2^3*z*zb^6*G[1][7] + 298*s1^3*s2*z^2*zb^6*G[1][7] - 
    127*s1^2*s2^2*z^2*zb^6*G[1][7] + 431*s1*s2^3*z^2*zb^6*G[1][7] - 
    270*s1^3*s2*z^3*zb^6*G[1][7] + 837*s1^2*s2^2*z^3*zb^6*G[1][7] - 
    405*s1*s2^3*z^3*zb^6*G[1][7] - 173*s1^3*s2*z^4*zb^6*G[1][7] - 
    905*s1^2*s2^2*z^4*zb^6*G[1][7] + 196*s1*s2^3*z^4*zb^6*G[1][7] + 
    200*s1^3*s2*z^5*zb^6*G[1][7] - 192*s1^2*s2^2*z^5*zb^6*G[1][7] + 
    389*s1*s2^3*z^5*zb^6*G[1][7] - 138*s1^3*s2*z^6*zb^6*G[1][7] - 
    37*s1^2*s2^2*z^6*zb^6*G[1][7] - 528*s1*s2^3*z^6*zb^6*G[1][7] + 
    18*s1^3*s2*z^7*zb^6*G[1][7] + 105*s1^2*s2^2*z^7*zb^6*G[1][7] + 
    10*s1*s2^3*z^7*zb^6*G[1][7] + 21*s1^3*s2*z^8*zb^6*G[1][7] + 
    35*s1*s2^3*z^8*zb^6*G[1][7] - 5*s1^3*s2*zb^7*G[1][7] - 
    18*s1^2*s2^2*zb^7*G[1][7] + 59*s1*s2^3*zb^7*G[1][7] - 
    139*s1^3*s2*z*zb^7*G[1][7] + 100*s1^2*s2^2*z*zb^7*G[1][7] - 
    127*s1*s2^3*z*zb^7*G[1][7] - 83*s1^3*s2*z^2*zb^7*G[1][7] - 
    159*s1^2*s2^2*z^2*zb^7*G[1][7] - 20*s1*s2^3*z^2*zb^7*G[1][7] + 
    401*s1^3*s2*z^3*zb^7*G[1][7] - 18*s1^2*s2^2*z^3*zb^7*G[1][7] + 
    194*s1*s2^3*z^3*zb^7*G[1][7] - 135*s1^3*s2*z^4*zb^7*G[1][7] + 
    392*s1^2*s2^2*z^4*zb^7*G[1][7] - 390*s1*s2^3*z^4*zb^7*G[1][7] + 
    41*s1^3*s2*z^5*zb^7*G[1][7] + 32*s1^2*s2^2*z^5*zb^7*G[1][7] + 
    260*s1*s2^3*z^5*zb^7*G[1][7] - 45*s1^3*s2*z^6*zb^7*G[1][7] - 
    105*s1^2*s2^2*z^6*zb^7*G[1][7] + 59*s1*s2^3*z^6*zb^7*G[1][7] - 
    35*s1^3*s2*z^7*zb^7*G[1][7] - 35*s1*s2^3*z^7*zb^7*G[1][7] + 
    21*s1^3*s2*zb^8*G[1][7] + 6*s1^2*s2^2*zb^8*G[1][7] - 
    16*s1*s2^3*zb^8*G[1][7] + 113*s1^3*s2*z*zb^8*G[1][7] - 
    54*s1^2*s2^2*z*zb^8*G[1][7] + 77*s1*s2^3*z*zb^8*G[1][7] - 
    174*s1^3*s2*z^2*zb^8*G[1][7] + 116*s1^2*s2^2*z^2*zb^8*G[1][7] - 
    120*s1*s2^3*z^2*zb^8*G[1][7] - 83*s1^3*s2*z^3*zb^8*G[1][7] - 
    158*s1^2*s2^2*z^3*zb^8*G[1][7] + 130*s1*s2^3*z^3*zb^8*G[1][7] + 
    28*s1^3*s2*z^4*zb^8*G[1][7] - 61*s1^2*s2^2*z^4*zb^8*G[1][7] - 
    32*s1*s2^3*z^4*zb^8*G[1][7] + 60*s1^3*s2*z^5*zb^8*G[1][7] + 
    63*s1^2*s2^2*z^5*zb^8*G[1][7] - 60*s1*s2^3*z^5*zb^8*G[1][7] + 
    35*s1^3*s2*z^6*zb^8*G[1][7] + 21*s1*s2^3*z^6*zb^8*G[1][7] - 
    24*s1^3*s2*zb^9*G[1][7] + 3*s1^2*s2^2*zb^9*G[1][7] - 
    3*s1*s2^3*zb^9*G[1][7] + s1^3*s2*z*zb^9*G[1][7] - 
    6*s1^2*s2^2*z*zb^9*G[1][7] + 5*s1*s2^3*z*zb^9*G[1][7] + 
    98*s1^3*s2*z^2*zb^9*G[1][7] + 6*s1^2*s2^2*z^2*zb^9*G[1][7] + 
    s1*s2^3*z^2*zb^9*G[1][7] - 9*s1^3*s2*z^3*zb^9*G[1][7] + 
    38*s1^2*s2^2*z^3*zb^9*G[1][7] - 21*s1*s2^3*z^3*zb^9*G[1][7] - 
    45*s1^3*s2*z^4*zb^9*G[1][7] - 21*s1^2*s2^2*z^4*zb^9*G[1][7] + 
    25*s1*s2^3*z^4*zb^9*G[1][7] - 21*s1^3*s2*z^5*zb^9*G[1][7] - 
    7*s1*s2^3*z^5*zb^9*G[1][7] + 8*s1^3*s2*zb^10*G[1][7] + 
    s1*s2^3*zb^10*G[1][7] - 23*s1^3*s2*z*zb^10*G[1][7] + 
    2*s1^2*s2^2*z*zb^10*G[1][7] - 4*s1*s2^3*z*zb^10*G[1][7] - 
    10*s1^3*s2*z^2*zb^10*G[1][7] - 7*s1^2*s2^2*z^2*zb^10*G[1][7] + 
    6*s1*s2^3*z^2*zb^10*G[1][7] + 18*s1^3*s2*z^3*zb^10*G[1][7] + 
    3*s1^2*s2^2*z^3*zb^10*G[1][7] - 4*s1*s2^3*z^3*zb^10*G[1][7] + 
    7*s1^3*s2*z^4*zb^10*G[1][7] + s1*s2^3*z^4*zb^10*G[1][7] + 
    4*s1^3*s2*z*zb^11*G[1][7] - 3*s1^3*s2*z^2*zb^11*G[1][7] - 
    s1^3*s2*z^3*zb^11*G[1][7]))/(3*s^4*(z - zb)^7) - 
 (2*Pi^2*s1^2*s2^2*z*(-1 + zb)*(z*G[1][3]^2 - zb*G[1][3]^2 + 
    2*zb*G[1][3]*G[1][4] - zb*G[1][4]^2 + 2*G[1][3]*G[1][5] - 
    2*z*G[1][3]*G[1][5] - G[1][4]*G[1][5] - G[1][5]^2 + z*G[1][5]^2 + 
    2*G[2][1]))/x^4 + 
 ((4*Pi^2*s1^2*s2^2*z*(-1 + zb)*(s2 - s2*z + s1*zb)*
     (z*G[1][3] - zb*G[1][3] + zb*G[1][4] + G[1][5] - z*G[1][5]))/
    (s*(z - zb)) + (2*Pi^2*s1^2*s2^2*z*(-1 + zb)*(-2*s2*z*G[1][3]^2 - 
      2*s1*z^2*G[1][3]^2 + s2*z^2*G[1][3]^2 - s2*z^3*G[1][3]^2 + 
      s1*z*zb*G[1][3]^2 + 3*s2*z*zb*G[1][3]^2 + 2*s1*z^2*zb*G[1][3]^2 + 
      s2*z^2*zb*G[1][3]^2 - s1*zb^2*G[1][3]^2 - s1*z*zb^2*G[1][3]^2 - 
      2*s2*z*zb^2*G[1][3]^2 + s1*zb^3*G[1][3]^2 - 2*s1*z*zb*G[1][3]*G[1][4] - 
      2*s2*z^2*zb*G[1][3]*G[1][4] + 2*s1*zb^2*G[1][3]*G[1][4] - 
      2*s2*zb^2*G[1][3]*G[1][4] + 4*s2*z*zb^2*G[1][3]*G[1][4] - 
      2*s1*zb^3*G[1][3]*G[1][4] + s1*z*zb*G[1][4]^2 - s2*z*zb*G[1][4]^2 + 
      s2*z^2*zb*G[1][4]^2 - s1*zb^2*G[1][4]^2 + 2*s2*zb^2*G[1][4]^2 - 
      2*s2*z*zb^2*G[1][4]^2 + s1*zb^3*G[1][4]^2 - 2*s2*G[1][3]*G[1][5] - 
      2*s1*z*G[1][3]*G[1][5] + 4*s2*z*G[1][3]*G[1][5] + 
      2*s1*z^2*G[1][3]*G[1][5] - 4*s2*z^2*G[1][3]*G[1][5] + 
      2*s2*z^3*G[1][3]*G[1][5] + 2*s2*zb*G[1][3]*G[1][5] + 
      4*s1*z*zb*G[1][3]*G[1][5] - 2*s2*z*zb*G[1][3]*G[1][5] - 
      4*s1*z^2*zb*G[1][3]*G[1][5] - 2*s1*zb^2*G[1][3]*G[1][5] + 
      2*s1*z*zb^2*G[1][3]*G[1][5] + s2*G[1][4]*G[1][5] + 
      s1*z*G[1][4]*G[1][5] - s2*z*G[1][4]*G[1][5] + s2*z^2*G[1][4]*G[1][5] - 
      s1*z*zb*G[1][4]*G[1][5] - s2*z*zb*G[1][4]*G[1][5] + 
      s1*zb^2*G[1][4]*G[1][5] + s2*G[1][5]^2 - 2*s2*z*G[1][5]^2 + 
      2*s2*z^2*G[1][5]^2 - s2*z^3*G[1][5]^2 + s1*zb*G[1][5]^2 - 
      s2*zb*G[1][5]^2 - 3*s1*z*zb*G[1][5]^2 + s2*z*zb*G[1][5]^2 + 
      2*s1*z^2*zb*G[1][5]^2 + s1*zb^2*G[1][5]^2 - s1*z*zb^2*G[1][5]^2 - 
      2*s2*G[2][1] - 2*s1*z*G[2][1] + 2*s2*z*G[2][1] - 2*s2*z^2*G[2][1] + 
      2*s1*z*zb*G[2][1] + 2*s2*z*zb*G[2][1] - 2*s1*zb^2*G[2][1]))/
    (s*(z - zb)))/x^3 + 
 (L*(((-16*I)*Pi*s1^3*s2^3*z^2*(-3 + z - zb)*(-1 + zb)^2)/s^2 - 
    (((16*I)/3)*Pi^3*s1^3*s2^3*z^2*(-2 + z - zb)*(-1 + zb)^2)/s^2 - 
    (4*Pi^2*s1^3*s2^3*z*(1 + z - zb)*(-1 + zb)*(-z - zb + 2*z*zb))/s^2 + 
    (4*Pi^2*s1^3*s2^3*z*(-1 + zb)*(4*z*G[1][1] - 2*z^2*G[1][1] - 
       2*z*zb*G[1][1] + 2*z^2*zb*G[1][1] - 2*z*zb^2*G[1][1] + 4*z*G[1][2] - 
       2*z^2*G[1][2] - 2*z*zb*G[1][2] + 2*z^2*zb*G[1][2] - 2*z*zb^2*G[1][2] + 
       7*z*G[1][3] - 3*z^2*G[1][3] + zb*G[1][3] - 4*z*zb*G[1][3] + 
       2*z^2*zb*G[1][3] - zb^2*G[1][3] - 2*z*zb^2*G[1][3] - zb*G[1][4] + 
       zb^2*G[1][4] - z*G[1][5] + z^2*G[1][5]))/s^2 - 
    ((4*I)*Pi*s1^3*s2^3*z*(-1 + zb)*(-2*z*G[1][1] - 2*z^2*G[1][1] + 
       4*z*zb*G[1][1] + 4*z^2*zb*G[1][1] - 4*z*zb^2*G[1][1] - 4*z^2*G[1][2] - 
       2*zb*G[1][2] + 4*z*zb*G[1][2] + 4*z^2*zb*G[1][2] + 2*zb^2*G[1][2] - 
       4*z*zb^2*G[1][2] + 2*z*G[1][3] - 6*z^2*G[1][3] - 2*zb*G[1][3] + 
       4*z*zb*G[1][3] + 8*z^2*zb*G[1][3] + 2*zb^2*G[1][3] - 
       8*z*zb^2*G[1][3] + zb*G[1][4] - z*zb*G[1][4] - z^2*zb*G[1][4] - 
       zb^2*G[1][4] + 3*z*zb^2*G[1][4] + G[1][5] - 3*z*G[1][5] + 
       2*z^2*G[1][5] + 3*z*zb*G[1][5] - 3*z^2*zb*G[1][5] - zb^2*G[1][5] + 
       z*zb^2*G[1][5]))/s^2 + ((2*I)*Pi*s1^3*s2^3*z*(-1 + zb)*
      (8*z*G[1][1]^2 - 4*z^2*G[1][1]^2 - 4*z*zb*G[1][1]^2 + 
       4*z^2*zb*G[1][1]^2 - 4*z*zb^2*G[1][1]^2 + 16*z*G[1][1]*G[1][2] - 
       8*z^2*G[1][1]*G[1][2] - 8*z*zb*G[1][1]*G[1][2] + 
       8*z^2*zb*G[1][1]*G[1][2] - 8*z*zb^2*G[1][1]*G[1][2] + 8*z*G[1][2]^2 - 
       4*z^2*G[1][2]^2 - 4*z*zb*G[1][2]^2 + 4*z^2*zb*G[1][2]^2 - 
       4*z*zb^2*G[1][2]^2 + 28*z*G[1][1]*G[1][3] - 12*z^2*G[1][1]*G[1][3] - 
       16*z*zb*G[1][1]*G[1][3] + 8*z^2*zb*G[1][1]*G[1][3] - 
       8*z*zb^2*G[1][1]*G[1][3] + 24*z*G[1][2]*G[1][3] - 
       8*z^2*G[1][2]*G[1][3] + 4*zb*G[1][2]*G[1][3] - 
       16*z*zb*G[1][2]*G[1][3] + 8*z^2*zb*G[1][2]*G[1][3] - 
       4*zb^2*G[1][2]*G[1][3] - 8*z*zb^2*G[1][2]*G[1][3] + 22*z*G[1][3]^2 - 
       6*z^2*G[1][3]^2 + 2*zb*G[1][3]^2 - 16*z*zb*G[1][3]^2 + 
       4*z^2*zb*G[1][3]^2 - 2*zb^2*G[1][3]^2 - 4*z*zb^2*G[1][3]^2 - 
       4*zb*G[1][2]*G[1][4] + 4*zb^2*G[1][2]*G[1][4] - 2*zb*G[1][3]*G[1][4] - 
       2*z*zb*G[1][3]*G[1][4] + 2*z^2*zb*G[1][3]*G[1][4] + 
       2*zb^2*G[1][3]*G[1][4] + 2*z*zb^2*G[1][3]*G[1][4] + z*zb*G[1][4]^2 - 
       z*zb^2*G[1][4]^2 - 4*z*G[1][1]*G[1][5] + 4*z^2*G[1][1]*G[1][5] + 
       2*G[1][3]*G[1][5] - 6*z*G[1][3]*G[1][5] + 4*z^2*G[1][3]*G[1][5] - 
       4*zb*G[1][3]*G[1][5] + 6*z*zb*G[1][3]*G[1][5] - 
       2*z^2*zb*G[1][3]*G[1][5] + 2*zb^2*G[1][3]*G[1][5] - 
       2*z*zb^2*G[1][3]*G[1][5] - G[1][4]*G[1][5] - z^2*G[1][4]*G[1][5] + 
       3*zb*G[1][4]*G[1][5] - z^2*zb*G[1][4]*G[1][5] - 
       2*zb^2*G[1][4]*G[1][5] + z*zb^2*G[1][4]*G[1][5] + z*G[1][5]^2 - 
       z^2*G[1][5]^2 - z*zb*G[1][5]^2 + z^2*zb*G[1][5]^2 + 2*G[2][1] + 
       2*z^2*G[2][1] - 2*zb*G[2][1] - 2*z^2*zb*G[2][1] + 2*z*zb^2*G[2][1]))/
     s^2))/x^2 + 
 (L*((2*Pi^2*s1^3*s2^3*z*(-1 + zb)*(4*s2*z + 3*s1*z^2 - 6*s2*z^2 + 2*s1*z^3 + 
       5*s2*z^3 + 2*s2*z^4 + 3*s1*z*zb + 8*s2*z*zb - 6*s1*z^2*zb - 
       12*s2*z^2*zb - 12*s1*z^3*zb - 3*s2*z^3*zb - 5*s2*z^4*zb - 2*s1*zb^2 - 
       2*s2*zb^2 + 3*s1*z*zb^2 - 15*s2*z*zb^2 + 12*s1*z^2*zb^2 + 
       21*s2*z^2*zb^2 + 8*s1*z^3*zb^2 + 5*s2*z^3*zb^2 + 5*s1*zb^3 + 
       2*s2*zb^3 - 13*s1*z*zb^3 + 4*s2*z*zb^3 - 5*s1*z^2*zb^3 - 
       8*s2*z^2*zb^3 - 3*s1*zb^4 + 5*s1*z*zb^4))/(s^3*(z - zb)) + 
    (((2*I)/3)*Pi^3*s1^3*s2^3*z*(-1 + zb)*(-32*s2*z - 20*s1*z^2 + 35*s2*z^2 + 
       4*s1*z^3 - 27*s2*z^3 + 8*s2*z^4 - 12*s1*z*zb + 49*s2*z*zb + 
       47*s1*z^2*zb - 32*s2*z^2*zb - 24*s1*z^3*zb + 19*s2*z^3*zb - 
       8*s2*z^4*zb - 4*s2*zb^2 - 3*s1*z*zb^2 - 25*s2*z*zb^2 - 
       11*s1*z^2*zb^2 + 13*s2*z^2*zb^2 + 16*s1*z^3*zb^2 + 8*s2*z^3*zb^2 + 
       4*s2*zb^3 + 3*s1*z*zb^3 + 8*s2*z*zb^3 - 8*s1*z^2*zb^3 - 
       16*s2*z^2*zb^3 + 8*s1*z*zb^4))/(s^3*(z - zb)) + 
    ((2*I)*Pi*s1^3*s2^3*z*(-1 + zb)*(-46*s2*z - 39*s1*z^2 + 28*s2*z^2 - 
       3*s1*z^3 - 34*s2*z^3 + 10*s2*z^4 - 2*s2*zb - 8*s1*z*zb + 86*s2*z*zb + 
       77*s1*z^2*zb - 8*s2*z^2*zb - 17*s1*z^3*zb + 19*s2*z^3*zb - 
       8*s2*z^4*zb - s1*zb^2 - 2*s2*zb^2 - 9*s1*z*zb^2 - 58*s2*z*zb^2 - 
       20*s1*z^2*zb^2 + 4*s2*z^2*zb^2 + 16*s1*z^3*zb^2 + 8*s2*z^3*zb^2 - 
       s1*zb^3 + 4*s2*zb^3 + 3*s1*z*zb^3 + 15*s2*z*zb^3 - 8*s1*z^2*zb^3 - 
       16*s2*z^2*zb^3 + 2*s1*zb^4 + 8*s1*z*zb^4))/(s^3*(z - zb)) - 
    (4*Pi^2*s1^3*s2^3*z*(-1 + zb)*(-8*s2*z*G[1][1] - 5*s1*z^2*G[1][1] + 
       9*s2*z^2*G[1][1] + s1*z^3*G[1][1] - 7*s2*z^3*G[1][1] + 
       2*s2*z^4*G[1][1] - 3*s1*z*zb*G[1][1] + 11*s2*z*zb*G[1][1] + 
       11*s1*z^2*zb*G[1][1] - 8*s2*z^2*zb*G[1][1] - 6*s1*z^3*zb*G[1][1] + 
       5*s2*z^3*zb*G[1][1] - 2*s2*z^4*zb*G[1][1] - 5*s2*z*zb^2*G[1][1] - 
       2*s1*z^2*zb^2*G[1][1] + 3*s2*z^2*zb^2*G[1][1] + 
       4*s1*z^3*zb^2*G[1][1] + 2*s2*z^3*zb^2*G[1][1] + 2*s2*z*zb^3*G[1][1] - 
       2*s1*z^2*zb^3*G[1][1] - 4*s2*z^2*zb^3*G[1][1] + 2*s1*z*zb^4*G[1][1] - 
       8*s2*z*G[1][2] - 6*s1*z^2*G[1][2] + 8*s2*z^2*G[1][2] + 
       2*s1*z^3*G[1][2] - 6*s2*z^3*G[1][2] + 2*s2*z^4*G[1][2] - 
       2*s1*z*zb*G[1][2] + 13*s2*z*zb*G[1][2] + 11*s1*z^2*zb*G[1][2] - 
       8*s2*z^2*zb*G[1][2] - 6*s1*z^3*zb*G[1][2] + 4*s2*z^3*zb*G[1][2] - 
       2*s2*z^4*zb*G[1][2] - s2*zb^2*G[1][2] - s1*z*zb^2*G[1][2] - 
       7*s2*z*zb^2*G[1][2] - 3*s1*z^2*zb^2*G[1][2] + 4*s2*z^2*zb^2*G[1][2] + 
       4*s1*z^3*zb^2*G[1][2] + 2*s2*z^3*zb^2*G[1][2] + s2*zb^3*G[1][2] + 
       s1*z*zb^3*G[1][2] + 2*s2*z*zb^3*G[1][2] - 2*s1*z^2*zb^3*G[1][2] - 
       4*s2*z^2*zb^3*G[1][2] + 2*s1*z*zb^4*G[1][2] - 14*s2*z*G[1][3] - 
       9*s1*z^2*G[1][3] + 14*s2*z^2*G[1][3] + s1*z^3*G[1][3] - 
       11*s2*z^3*G[1][3] + 3*s2*z^4*G[1][3] - 6*s1*z*zb*G[1][3] + 
       19*s2*z*zb*G[1][3] + 19*s1*z^2*zb*G[1][3] - 9*s2*z^2*zb*G[1][3] - 
       6*s1*z^3*zb*G[1][3] + 7*s2*z^3*zb*G[1][3] - 2*s2*z^4*zb*G[1][3] + 
       s1*zb^2*G[1][3] - s2*zb^2*G[1][3] - 7*s2*z*zb^2*G[1][3] - 
       6*s1*z^2*zb^2*G[1][3] + 4*s1*z^3*zb^2*G[1][3] + 
       2*s2*z^3*zb^2*G[1][3] - 2*s1*zb^3*G[1][3] + s2*zb^3*G[1][3] + 
       3*s1*z*zb^3*G[1][3] + 2*s2*z*zb^3*G[1][3] - 2*s1*z^2*zb^3*G[1][3] - 
       4*s2*z^2*zb^3*G[1][3] + s1*zb^4*G[1][3] + 2*s1*z*zb^4*G[1][3] + 
       s1*z*zb*G[1][4] + s2*z*zb*G[1][4] - s1*zb^2*G[1][4] + 
       s2*zb^2*G[1][4] - 3*s2*z*zb^2*G[1][4] + 2*s1*zb^3*G[1][4] - 
       s2*zb^3*G[1][4] - s1*z*zb^3*G[1][4] + 2*s2*z*zb^3*G[1][4] - 
       s1*zb^4*G[1][4] + 2*s2*z*G[1][5] + s1*z^2*G[1][5] - 4*s2*z^2*G[1][5] - 
       s1*z^3*G[1][5] + 3*s2*z^3*G[1][5] - s2*z^4*G[1][5] + s1*z*zb*G[1][5] - 
       2*s2*z*zb*G[1][5] - 3*s1*z^2*zb*G[1][5] + 3*s2*z^2*zb*G[1][5] + 
       2*s1*z^3*zb*G[1][5] - s2*z^3*zb*G[1][5]))/(s^3*(z - zb)) + 
    ((2*I)*Pi*s1^3*s2^3*z*(-1 + zb)*(8*s2*z*G[1][1] + 8*s1*z^2*G[1][1] - 
       8*s2*z^2*G[1][1] + 4*s1*z^3*G[1][1] + 6*s2*z^3*G[1][1] + 
       4*s2*z^4*G[1][1] - 16*s1*z^2*zb*G[1][1] - 24*s2*z^2*zb*G[1][1] - 
       24*s1*z^3*zb*G[1][1] - 6*s2*z^3*zb*G[1][1] - 8*s2*z^4*zb*G[1][1] + 
       12*s1*z*zb^2*G[1][1] - 6*s2*z*zb^2*G[1][1] + 24*s1*z^2*zb^2*G[1][1] + 
       44*s2*z^2*zb^2*G[1][1] + 16*s1*z^3*zb^2*G[1][1] + 
       8*s2*z^3*zb^2*G[1][1] - 24*s1*z*zb^3*G[1][1] - 2*s2*z*zb^3*G[1][1] - 
       8*s1*z^2*zb^3*G[1][1] - 16*s2*z^2*zb^3*G[1][1] + 8*s1*z*zb^4*G[1][1] - 
       8*s1*z^2*G[1][2] + 4*s2*z^2*G[1][2] + 18*s1*z^3*G[1][2] + 
       8*s2*z^4*G[1][2] + 12*s1*z*zb*G[1][2] + 24*s2*z*zb*G[1][2] - 
       4*s1*z^2*zb*G[1][2] - 36*s2*z^2*zb*G[1][2] - 34*s1*z^3*zb*G[1][2] - 
       8*s2*z^3*zb*G[1][2] - 8*s2*z^4*zb*G[1][2] - 4*s1*zb^2*G[1][2] - 
       4*s2*zb^2*G[1][2] + 2*s1*z*zb^2*G[1][2] - 32*s2*z*zb^2*G[1][2] + 
       20*s1*z^2*zb^2*G[1][2] + 48*s2*z^2*zb^2*G[1][2] + 
       16*s1*z^3*zb^2*G[1][2] + 8*s2*z^3*zb^2*G[1][2] + 8*s1*zb^3*G[1][2] + 
       4*s2*zb^3*G[1][2] - 22*s1*z*zb^3*G[1][2] + 8*s2*z*zb^3*G[1][2] - 
       8*s1*z^2*zb^3*G[1][2] - 16*s2*z^2*zb^3*G[1][2] - 4*s1*zb^4*G[1][2] + 
       8*s1*z*zb^4*G[1][2] - 10*s2*z*G[1][3] - 12*s1*z^2*G[1][3] + 
       6*s2*z^2*G[1][3] + 14*s1*z^3*G[1][3] - 8*s2*z^3*G[1][3] + 
       14*s2*z^4*G[1][3] + 2*s2*zb*G[1][3] + 4*s1*z*zb*G[1][3] + 
       48*s2*z*zb*G[1][3] + 12*s1*z^2*zb*G[1][3] - 50*s2*z^2*zb*G[1][3] - 
       50*s1*z^3*zb*G[1][3] - 2*s2*z^3*zb*G[1][3] - 16*s2*z^4*zb*G[1][3] - 
       6*s2*zb^2*G[1][3] + 12*s1*z*zb^2*G[1][3] - 50*s2*z*zb^2*G[1][3] + 
       22*s1*z^2*zb^2*G[1][3] + 70*s2*z^2*zb^2*G[1][3] + 
       32*s1*z^3*zb^2*G[1][3] + 16*s2*z^3*zb^2*G[1][3] + 2*s1*zb^3*G[1][3] + 
       4*s2*zb^3*G[1][3] - 34*s1*z*zb^3*G[1][3] + 14*s2*z*zb^3*G[1][3] - 
       16*s1*z^2*zb^3*G[1][3] - 32*s2*z^2*zb^3*G[1][3] - 2*s1*zb^4*G[1][3] + 
       16*s1*z*zb^4*G[1][3] - 2*s2*zb*G[1][4] - 2*s1*z^2*zb*G[1][4] - 
       2*s2*z^2*zb*G[1][4] + 6*s1*z^3*zb*G[1][4] + 2*s2*z^4*zb*G[1][4] - 
       2*s1*zb^2*G[1][4] + 2*s2*zb^2*G[1][4] + 8*s2*z*zb^2*G[1][4] - 
       6*s1*z^2*zb^2*G[1][4] - 3*s2*z^2*zb^2*G[1][4] - 
       6*s1*z^3*zb^2*G[1][4] - 4*s2*z^3*zb^2*G[1][4] + 2*s1*zb^3*G[1][4] + 
       6*s1*z*zb^3*G[1][4] - 11*s2*z*zb^3*G[1][4] + 4*s1*z^2*zb^3*G[1][4] + 
       10*s2*z^2*zb^3*G[1][4] - 6*s1*z*zb^4*G[1][4] - 4*s2*G[1][5] - 
       s1*z*G[1][5] + 12*s2*z*G[1][5] - 14*s2*z^2*G[1][5] + s1*z^3*G[1][5] + 
       12*s2*z^3*G[1][5] - 6*s2*z^4*G[1][5] - 3*s1*zb*G[1][5] + 
       8*s2*zb*G[1][5] + 11*s1*z*zb*G[1][5] - 28*s2*z*zb*G[1][5] - 
       17*s1*z^2*zb*G[1][5] + 24*s2*z^2*zb*G[1][5] + 9*s1*z^3*zb*G[1][5] - 
       10*s2*z^3*zb*G[1][5] + 6*s2*z^4*zb*G[1][5] + 5*s1*zb^2*G[1][5] - 
       4*s2*zb^2*G[1][5] - 10*s1*z*zb^2*G[1][5] + 20*s2*z*zb^2*G[1][5] + 
       15*s1*z^2*zb^2*G[1][5] - 12*s2*z^2*zb^2*G[1][5] - 
       10*s1*z^3*zb^2*G[1][5] - 4*s2*z^3*zb^2*G[1][5] - 4*s1*zb^3*G[1][5] - 
       6*s2*z*zb^3*G[1][5] + 4*s1*z^2*zb^3*G[1][5] + 6*s2*z^2*zb^3*G[1][5] + 
       2*s1*zb^4*G[1][5] - 2*s1*z*zb^4*G[1][5]))/(s^3*(z - zb)) - 
    (I*Pi*s1^3*s2^3*z*(-1 + zb)*(-32*s2*z*G[1][1]^2 - 20*s1*z^2*G[1][1]^2 + 
       32*s2*z^2*G[1][1]^2 + 4*s1*z^3*G[1][1]^2 - 24*s2*z^3*G[1][1]^2 + 
       8*s2*z^4*G[1][1]^2 - 12*s1*z*zb*G[1][1]^2 + 48*s2*z*zb*G[1][1]^2 + 
       44*s1*z^2*zb*G[1][1]^2 - 32*s2*z^2*zb*G[1][1]^2 - 
       24*s1*z^3*zb*G[1][1]^2 + 16*s2*z^3*zb*G[1][1]^2 - 
       8*s2*z^4*zb*G[1][1]^2 - 24*s2*z*zb^2*G[1][1]^2 - 
       8*s1*z^2*zb^2*G[1][1]^2 + 16*s2*z^2*zb^2*G[1][1]^2 + 
       16*s1*z^3*zb^2*G[1][1]^2 + 8*s2*z^3*zb^2*G[1][1]^2 + 
       8*s2*z*zb^3*G[1][1]^2 - 8*s1*z^2*zb^3*G[1][1]^2 - 
       16*s2*z^2*zb^3*G[1][1]^2 + 8*s1*z*zb^4*G[1][1]^2 - 
       64*s2*z*G[1][1]*G[1][2] - 48*s1*z^2*G[1][1]*G[1][2] + 
       64*s2*z^2*G[1][1]*G[1][2] + 16*s1*z^3*G[1][1]*G[1][2] - 
       48*s2*z^3*G[1][1]*G[1][2] + 16*s2*z^4*G[1][1]*G[1][2] - 
       16*s1*z*zb*G[1][1]*G[1][2] + 96*s2*z*zb*G[1][1]*G[1][2] + 
       80*s1*z^2*zb*G[1][1]*G[1][2] - 64*s2*z^2*zb*G[1][1]*G[1][2] - 
       48*s1*z^3*zb*G[1][1]*G[1][2] + 32*s2*z^3*zb*G[1][1]*G[1][2] - 
       16*s2*z^4*zb*G[1][1]*G[1][2] - 48*s2*z*zb^2*G[1][1]*G[1][2] - 
       16*s1*z^2*zb^2*G[1][1]*G[1][2] + 32*s2*z^2*zb^2*G[1][1]*G[1][2] + 
       32*s1*z^3*zb^2*G[1][1]*G[1][2] + 16*s2*z^3*zb^2*G[1][1]*G[1][2] + 
       16*s2*z*zb^3*G[1][1]*G[1][2] - 16*s1*z^2*zb^3*G[1][1]*G[1][2] - 
       32*s2*z^2*zb^3*G[1][1]*G[1][2] + 16*s1*z*zb^4*G[1][1]*G[1][2] - 
       32*s2*z*G[1][2]^2 - 24*s1*z^2*G[1][2]^2 + 32*s2*z^2*G[1][2]^2 + 
       8*s1*z^3*G[1][2]^2 - 24*s2*z^3*G[1][2]^2 + 8*s2*z^4*G[1][2]^2 - 
       8*s1*z*zb*G[1][2]^2 + 52*s2*z*zb*G[1][2]^2 + 40*s1*z^2*zb*G[1][2]^2 - 
       32*s2*z^2*zb*G[1][2]^2 - 24*s1*z^3*zb*G[1][2]^2 + 
       16*s2*z^3*zb*G[1][2]^2 - 8*s2*z^4*zb*G[1][2]^2 - 4*s2*zb^2*G[1][2]^2 - 
       28*s2*z*zb^2*G[1][2]^2 - 8*s1*z^2*zb^2*G[1][2]^2 + 
       16*s2*z^2*zb^2*G[1][2]^2 + 16*s1*z^3*zb^2*G[1][2]^2 + 
       8*s2*z^3*zb^2*G[1][2]^2 + 4*s2*zb^3*G[1][2]^2 + 
       8*s2*z*zb^3*G[1][2]^2 - 8*s1*z^2*zb^3*G[1][2]^2 - 
       16*s2*z^2*zb^3*G[1][2]^2 + 8*s1*z*zb^4*G[1][2]^2 - 
       112*s2*z*G[1][1]*G[1][3] - 72*s1*z^2*G[1][1]*G[1][3] + 
       104*s2*z^2*G[1][1]*G[1][3] + 8*s1*z^3*G[1][1]*G[1][3] - 
       80*s2*z^3*G[1][1]*G[1][3] + 24*s2*z^4*G[1][1]*G[1][3] - 
       40*s1*z*zb*G[1][1]*G[1][3] + 168*s2*z*zb*G[1][1]*G[1][3] + 
       152*s1*z^2*zb*G[1][1]*G[1][3] - 72*s2*z^2*zb*G[1][1]*G[1][3] - 
       48*s1*z^3*zb*G[1][1]*G[1][3] + 48*s2*z^3*zb*G[1][1]*G[1][3] - 
       16*s2*z^4*zb*G[1][1]*G[1][3] - 88*s2*z*zb^2*G[1][1]*G[1][3] - 
       48*s1*z^2*zb^2*G[1][1]*G[1][3] + 8*s2*z^2*zb^2*G[1][1]*G[1][3] + 
       32*s1*z^3*zb^2*G[1][1]*G[1][3] + 16*s2*z^3*zb^2*G[1][1]*G[1][3] + 
       16*s1*z*zb^3*G[1][1]*G[1][3] + 32*s2*z*zb^3*G[1][1]*G[1][3] - 
       16*s1*z^2*zb^3*G[1][1]*G[1][3] - 32*s2*z^2*zb^3*G[1][1]*G[1][3] + 
       16*s1*z*zb^4*G[1][1]*G[1][3] - 96*s2*z*G[1][2]*G[1][3] - 
       64*s1*z^2*G[1][2]*G[1][3] + 80*s2*z^2*G[1][2]*G[1][3] - 
       64*s2*z^3*G[1][2]*G[1][3] + 16*s2*z^4*G[1][2]*G[1][3] - 
       40*s1*z*zb*G[1][2]*G[1][3] + 136*s2*z*zb*G[1][2]*G[1][3] + 
       120*s1*z^2*zb*G[1][2]*G[1][3] - 48*s2*z^2*zb*G[1][2]*G[1][3] - 
       32*s1*z^3*zb*G[1][2]*G[1][3] + 48*s2*z^3*zb*G[1][2]*G[1][3] - 
       16*s2*z^4*zb*G[1][2]*G[1][3] + 8*s1*zb^2*G[1][2]*G[1][3] - 
       8*s2*zb^2*G[1][2]*G[1][3] + 8*s1*z*zb^2*G[1][2]*G[1][3] - 
       56*s2*z*zb^2*G[1][2]*G[1][3] - 40*s1*z^2*zb^2*G[1][2]*G[1][3] + 
       32*s1*z^3*zb^2*G[1][2]*G[1][3] + 16*s2*z^3*zb^2*G[1][2]*G[1][3] - 
       16*s1*zb^3*G[1][2]*G[1][3] + 8*s2*zb^3*G[1][2]*G[1][3] + 
       16*s1*z*zb^3*G[1][2]*G[1][3] + 16*s2*z*zb^3*G[1][2]*G[1][3] - 
       16*s1*z^2*zb^3*G[1][2]*G[1][3] - 32*s2*z^2*zb^3*G[1][2]*G[1][3] + 
       8*s1*zb^4*G[1][2]*G[1][3] + 16*s1*z*zb^4*G[1][2]*G[1][3] - 
       88*s2*z*G[1][3]^2 - 52*s1*z^2*G[1][3]^2 + 68*s2*z^2*G[1][3]^2 - 
       12*s1*z^3*G[1][3]^2 - 56*s2*z^3*G[1][3]^2 + 12*s2*z^4*G[1][3]^2 - 
       40*s1*z*zb*G[1][3]^2 + 128*s2*z*zb*G[1][3]^2 + 
       120*s1*z^2*zb*G[1][3]^2 - 20*s2*z^2*zb*G[1][3]^2 - 
       8*s1*z^3*zb*G[1][3]^2 + 40*s2*z^3*zb*G[1][3]^2 - 
       8*s2*z^4*zb*G[1][3]^2 + 4*s1*zb^2*G[1][3]^2 - 4*s2*zb^2*G[1][3]^2 + 
       4*s1*z*zb^2*G[1][3]^2 - 64*s2*z*zb^2*G[1][3]^2 - 
       52*s1*z^2*zb^2*G[1][3]^2 - 28*s2*z^2*zb^2*G[1][3]^2 + 
       16*s1*z^3*zb^2*G[1][3]^2 + 8*s2*z^3*zb^2*G[1][3]^2 - 
       8*s1*zb^3*G[1][3]^2 + 4*s2*zb^3*G[1][3]^2 + 24*s1*z*zb^3*G[1][3]^2 + 
       24*s2*z*zb^3*G[1][3]^2 - 8*s1*z^2*zb^3*G[1][3]^2 - 
       16*s2*z^2*zb^3*G[1][3]^2 + 4*s1*zb^4*G[1][3]^2 + 
       8*s1*z*zb^4*G[1][3]^2 - 4*s2*z^2*zb^2*G[1][1]*G[1][4] + 
       4*s2*z^3*zb^2*G[1][1]*G[1][4] + 4*s2*z*zb^3*G[1][1]*G[1][4] - 
       4*s2*z^2*zb^3*G[1][1]*G[1][4] + 8*s1*z*zb*G[1][2]*G[1][4] + 
       8*s2*z*zb*G[1][2]*G[1][4] + 4*s1*z^3*zb*G[1][2]*G[1][4] - 
       8*s1*zb^2*G[1][2]*G[1][4] + 8*s2*zb^2*G[1][2]*G[1][4] - 
       24*s2*z*zb^2*G[1][2]*G[1][4] - 4*s1*z^2*zb^2*G[1][2]*G[1][4] - 
       4*s1*z^3*zb^2*G[1][2]*G[1][4] + 16*s1*zb^3*G[1][2]*G[1][4] - 
       8*s2*zb^3*G[1][2]*G[1][4] - 8*s1*z*zb^3*G[1][2]*G[1][4] + 
       16*s2*z*zb^3*G[1][2]*G[1][4] + 4*s1*z^2*zb^3*G[1][2]*G[1][4] - 
       8*s1*zb^4*G[1][2]*G[1][4] + 4*s1*z*zb*G[1][3]*G[1][4] + 
       8*s2*z*zb*G[1][3]*G[1][4] + 4*s1*z^2*zb*G[1][3]*G[1][4] - 
       12*s2*z^2*zb*G[1][3]*G[1][4] - 4*s1*z^3*zb*G[1][3]*G[1][4] + 
       8*s2*z^3*zb*G[1][3]*G[1][4] - 4*s2*z^4*zb*G[1][3]*G[1][4] - 
       4*s1*zb^2*G[1][3]*G[1][4] + 4*s2*zb^2*G[1][3]*G[1][4] - 
       12*s2*z*zb^2*G[1][3]*G[1][4] - 8*s1*z^2*zb^2*G[1][3]*G[1][4] + 
       4*s2*z^2*zb^2*G[1][3]*G[1][4] + 4*s1*z^3*zb^2*G[1][3]*G[1][4] + 
       8*s1*zb^3*G[1][3]*G[1][4] - 4*s2*zb^3*G[1][3]*G[1][4] + 
       4*s2*z*zb^3*G[1][3]*G[1][4] + 4*s2*z^2*zb^3*G[1][3]*G[1][4] - 
       4*s1*zb^4*G[1][3]*G[1][4] - 4*s1*z*zb^4*G[1][3]*G[1][4] - 
       2*s2*z*zb*G[1][4]^2 - 2*s1*z^2*zb*G[1][4]^2 + 2*s2*z^2*zb*G[1][4]^2 - 
       s1*z^3*zb*G[1][4]^2 - 2*s2*z^3*zb*G[1][4]^2 + 
       3*s1*z^2*zb^2*G[1][4]^2 + 2*s2*z^2*zb^2*G[1][4]^2 + 
       s1*z^3*zb^2*G[1][4]^2 + 2*s2*z^3*zb^2*G[1][4]^2 - 
       2*s1*z*zb^3*G[1][4]^2 + 2*s2*z*zb^3*G[1][4]^2 - 
       s1*z^2*zb^3*G[1][4]^2 - 4*s2*z^2*zb^3*G[1][4]^2 + 
       2*s1*z*zb^4*G[1][4]^2 + 16*s2*z*G[1][1]*G[1][5] + 
       8*s1*z^2*G[1][1]*G[1][5] - 28*s2*z^2*G[1][1]*G[1][5] - 
       8*s1*z^3*G[1][1]*G[1][5] + 20*s2*z^3*G[1][1]*G[1][5] - 
       8*s2*z^4*G[1][1]*G[1][5] + 8*s1*z*zb*G[1][1]*G[1][5] - 
       20*s2*z*zb*G[1][1]*G[1][5] - 24*s1*z^2*zb*G[1][1]*G[1][5] + 
       20*s2*z^2*zb*G[1][1]*G[1][5] + 16*s1*z^3*zb*G[1][1]*G[1][5] + 
       8*s2*z*zb^2*G[1][1]*G[1][5] - 4*s2*z^2*zb^2*G[1][1]*G[1][5] - 
       4*s2*z^3*zb^2*G[1][1]*G[1][5] - 4*s2*z*zb^3*G[1][1]*G[1][5] + 
       4*s2*z^2*zb^3*G[1][1]*G[1][5] - 4*s1*z*zb*G[1][2]*G[1][5] + 
       8*s1*z^2*zb*G[1][2]*G[1][5] - 4*s1*z^3*zb*G[1][2]*G[1][5] + 
       4*s1*zb^2*G[1][2]*G[1][5] - 4*s1*z*zb^2*G[1][2]*G[1][5] - 
       4*s1*z^2*zb^2*G[1][2]*G[1][5] + 4*s1*z^3*zb^2*G[1][2]*G[1][5] - 
       4*s1*zb^3*G[1][2]*G[1][5] + 8*s1*z*zb^3*G[1][2]*G[1][5] - 
       4*s1*z^2*zb^3*G[1][2]*G[1][5] - 4*s2*G[1][3]*G[1][5] - 
       4*s1*z*G[1][3]*G[1][5] + 20*s2*z*G[1][3]*G[1][5] + 
       8*s1*z^2*G[1][3]*G[1][5] - 32*s2*z^2*G[1][3]*G[1][5] - 
       4*s1*z^3*G[1][3]*G[1][5] + 24*s2*z^3*G[1][3]*G[1][5] - 
       8*s2*z^4*G[1][3]*G[1][5] + 8*s2*zb*G[1][3]*G[1][5] + 
       20*s1*z*zb*G[1][3]*G[1][5] - 24*s2*z*zb*G[1][3]*G[1][5] - 
       32*s1*z^2*zb*G[1][3]*G[1][5] + 28*s2*z^2*zb*G[1][3]*G[1][5] + 
       12*s1*z^3*zb*G[1][3]*G[1][5] - 16*s2*z^3*zb*G[1][3]*G[1][5] + 
       4*s2*z^4*zb*G[1][3]*G[1][5] - 4*s1*zb^2*G[1][3]*G[1][5] - 
       4*s2*zb^2*G[1][3]*G[1][5] - 8*s1*z*zb^2*G[1][3]*G[1][5] + 
       16*s1*z^2*zb^2*G[1][3]*G[1][5] + 4*s2*z^2*zb^2*G[1][3]*G[1][5] - 
       4*s1*z^3*zb^2*G[1][3]*G[1][5] + 8*s1*zb^3*G[1][3]*G[1][5] - 
       8*s1*z*zb^3*G[1][3]*G[1][5] + 4*s2*z*zb^3*G[1][3]*G[1][5] - 
       4*s2*z^2*zb^3*G[1][3]*G[1][5] - 4*s1*zb^4*G[1][3]*G[1][5] + 
       4*s1*z*zb^4*G[1][3]*G[1][5] + 2*s2*G[1][4]*G[1][5] + 
       2*s1*z*G[1][4]*G[1][5] + 2*s2*z*G[1][4]*G[1][5] + 
       2*s1*z^2*G[1][4]*G[1][5] + 6*s2*z^2*G[1][4]*G[1][5] + 
       4*s1*z^3*G[1][4]*G[1][5] - 4*s2*z^3*G[1][4]*G[1][5] + 
       2*s2*z^4*G[1][4]*G[1][5] - 4*s2*zb*G[1][4]*G[1][5] - 
       5*s1*z*zb*G[1][4]*G[1][5] - 10*s2*z*zb*G[1][4]*G[1][5] - 
       4*s1*z^2*zb*G[1][4]*G[1][5] - 4*s2*z^2*zb*G[1][4]*G[1][5] - 
       s1*z^3*zb*G[1][4]*G[1][5] - 2*s2*z^3*zb*G[1][4]*G[1][5] + 
       2*s2*z^4*zb*G[1][4]*G[1][5] + 3*s1*zb^2*G[1][4]*G[1][5] + 
       3*s1*z*zb^2*G[1][4]*G[1][5] + 18*s2*z*zb^2*G[1][4]*G[1][5] + 
       5*s1*z^2*zb^2*G[1][4]*G[1][5] - s2*z^2*zb^2*G[1][4]*G[1][5] - 
       5*s1*z^3*zb^2*G[1][4]*G[1][5] - 3*s2*z^3*zb^2*G[1][4]*G[1][5] - 
       7*s1*zb^3*G[1][4]*G[1][5] + 2*s2*zb^3*G[1][4]*G[1][5] - 
       11*s2*z*zb^3*G[1][4]*G[1][5] + 3*s1*z^2*zb^3*G[1][4]*G[1][5] + 
       5*s2*z^2*zb^3*G[1][4]*G[1][5] + 4*s1*zb^4*G[1][4]*G[1][5] - 
       2*s1*z*zb^4*G[1][4]*G[1][5] - 4*s2*z*G[1][5]^2 - 2*s1*z^2*G[1][5]^2 + 
       7*s2*z^2*G[1][5]^2 + 2*s1*z^3*G[1][5]^2 - 5*s2*z^3*G[1][5]^2 + 
       2*s2*z^4*G[1][5]^2 - 2*s1*z*zb*G[1][5]^2 + 7*s2*z*zb*G[1][5]^2 + 
       8*s1*z^2*zb*G[1][5]^2 - 9*s2*z^2*zb*G[1][5]^2 - 
       6*s1*z^3*zb*G[1][5]^2 + 4*s2*z^3*zb*G[1][5]^2 - 
       2*s2*z^4*zb*G[1][5]^2 - 4*s2*z*zb^2*G[1][5]^2 - 
       4*s1*z^2*zb^2*G[1][5]^2 + 3*s2*z^2*zb^2*G[1][5]^2 + 
       4*s1*z^3*zb^2*G[1][5]^2 + s2*z^3*zb^2*G[1][5]^2 + 
       2*s1*z*zb^3*G[1][5]^2 + s2*z*zb^3*G[1][5]^2 - 
       2*s1*z^2*zb^3*G[1][5]^2 - s2*z^2*zb^3*G[1][5]^2 - 4*s2*G[2][1] - 
       4*s1*z*G[2][1] - 4*s2*z*G[2][1] - 4*s1*z^2*G[2][1] - 
       12*s2*z^2*G[2][1] - 8*s1*z^3*G[2][1] + 8*s2*z^3*G[2][1] - 
       4*s2*z^4*G[2][1] + 8*s2*zb*G[2][1] + 10*s1*z*zb*G[2][1] + 
       12*s2*z*zb*G[2][1] - 8*s1*z^2*zb*G[2][1] + 16*s2*z^2*zb*G[2][1] + 
       18*s1*z^3*zb*G[2][1] - 4*s2*z^3*zb*G[2][1] + 4*s2*z^4*zb*G[2][1] - 
       6*s1*zb^2*G[2][1] - 8*s2*zb^2*G[2][1] + 2*s1*z*zb^2*G[2][1] - 
       4*s2*z*zb^2*G[2][1] + 6*s1*z^2*zb^2*G[2][1] - 6*s2*z^2*zb^2*G[2][1] - 
       14*s1*z^3*zb^2*G[2][1] - 10*s2*z^3*zb^2*G[2][1] + 6*s1*zb^3*G[2][1] + 
       4*s2*zb^3*G[2][1] - 8*s1*z*zb^3*G[2][1] - 10*s2*z*zb^3*G[2][1] + 
       10*s1*z^2*zb^3*G[2][1] + 14*s2*z^2*zb^3*G[2][1] - 
       4*s1*z*zb^4*G[2][1]))/(s^3*(z - zb))))/x + 
 (s1^4*s2^4*z*(-1 + zb)*(72*z*G[1][1]^2 - 72*z*zb*G[1][1]^2 + 
    48*z^2*zb*G[1][1]^2 - 24*z^3*zb*G[1][1]^2 - 120*z^3*zb^2*G[1][1]^2 - 
    24*z*zb^3*G[1][1]^2 + 120*z^2*zb^3*G[1][1]^2 - 32*z*G[1][1]*G[1][2] + 
    240*z^2*G[1][1]*G[1][2] - 96*z^3*G[1][1]*G[1][2] + 
    80*z*zb*G[1][1]*G[1][2] - 576*z^2*zb*G[1][1]*G[1][2] + 
    336*z^3*zb*G[1][1]*G[1][2] + 96*z*zb^2*G[1][1]*G[1][2] + 
    96*z^2*zb^2*G[1][1]*G[1][2] - 240*z^3*zb^2*G[1][1]*G[1][2] - 
    144*z*zb^3*G[1][1]*G[1][2] + 240*z^2*zb^3*G[1][1]*G[1][2] + 
    168*z^2*G[1][2]^2 - 96*z^3*G[1][2]^2 + 120*zb*G[1][2]^2 - 
    120*z*zb*G[1][2]^2 - 288*z^2*zb*G[1][2]^2 + 216*z^3*zb*G[1][2]^2 - 
    264*zb^2*G[1][2]^2 + 384*z*zb^2*G[1][2]^2 - 120*z^3*zb^2*G[1][2]^2 + 
    144*zb^3*G[1][2]^2 - 264*z*zb^3*G[1][2]^2 + 120*z^2*zb^3*G[1][2]^2 + 
    16*z*G[1][1]*G[1][3] + 288*z^2*G[1][1]*G[1][3] - 96*z^3*G[1][1]*G[1][3] + 
    80*z*zb*G[1][1]*G[1][3] - 720*z^2*zb*G[1][1]*G[1][3] + 
    312*z^3*zb*G[1][1]*G[1][3] + 48*z*zb^2*G[1][1]*G[1][3] + 
    240*z^2*zb^2*G[1][1]*G[1][3] - 480*z^3*zb^2*G[1][1]*G[1][3] - 
    168*z*zb^3*G[1][1]*G[1][3] + 480*z^2*zb^3*G[1][1]*G[1][3] - 
    224*z*G[1][2]*G[1][3] + 744*z^2*G[1][2]*G[1][3] - 
    312*z^3*G[1][2]*G[1][3] + 240*zb*G[1][2]*G[1][3] + 
    128*z*zb*G[1][2]*G[1][3] - 1464*z^2*zb*G[1][2]*G[1][3] + 
    792*z^3*zb*G[1][2]*G[1][3] - 504*zb^2*G[1][2]*G[1][3] + 
    744*z*zb^2*G[1][2]*G[1][3] + 240*z^2*zb^2*G[1][2]*G[1][3] - 
    480*z^3*zb^2*G[1][2]*G[1][3] + 264*zb^3*G[1][2]*G[1][3] - 
    648*z*zb^3*G[1][2]*G[1][3] + 480*z^2*zb^3*G[1][2]*G[1][3] - 
    224*z*G[1][3]^2 + 600*z^2*G[1][3]^2 - 210*z^3*G[1][3]^2 + 
    96*zb*G[1][3]^2 + 320*z*zb*G[1][3]^2 - 1314*z^2*zb*G[1][3]^2 + 
    552*z^3*zb*G[1][3]^2 - 216*zb^2*G[1][3]^2 + 258*z*zb^2*G[1][3]^2 + 
    384*z^2*zb^2*G[1][3]^2 - 456*z^3*zb^2*G[1][3]^2 + 114*zb^3*G[1][3]^2 - 
    360*z*zb^3*G[1][3]^2 + 456*z^2*zb^3*G[1][3]^2 + 
    24*z^3*zb*G[1][1]*G[1][4] - 96*z^2*zb^2*G[1][1]*G[1][4] + 
    192*z^3*zb^2*G[1][1]*G[1][4] - 24*z*zb^3*G[1][1]*G[1][4] - 
    96*z^2*zb^3*G[1][1]*G[1][4] + 240*z^2*zb*G[1][2]*G[1][4] - 
    144*z^3*zb*G[1][2]*G[1][4] - 48*z*zb^2*G[1][2]*G[1][4] - 
    192*z^2*zb^2*G[1][2]*G[1][4] + 144*z^3*zb^2*G[1][2]*G[1][4] + 
    48*z*zb^3*G[1][2]*G[1][4] - 48*z^2*zb^3*G[1][2]*G[1][4] + 
    24*z*zb*G[1][3]*G[1][4] + 228*z^2*zb*G[1][3]*G[1][4] - 
    108*z^3*zb*G[1][3]*G[1][4] + 24*zb^2*G[1][3]*G[1][4] - 
    72*z*zb^2*G[1][3]*G[1][4] - 264*z^2*zb^2*G[1][3]*G[1][4] + 
    288*z^3*zb^2*G[1][3]*G[1][4] - 12*zb^3*G[1][3]*G[1][4] + 
    36*z*zb^3*G[1][3]*G[1][4] - 144*z^2*zb^3*G[1][3]*G[1][4] - 
    48*z^2*zb*G[1][4]^2 + 24*z^3*zb*G[1][4]^2 - 6*z*zb^2*G[1][4]^2 + 
    48*z^2*zb^2*G[1][4]^2 - 42*z^3*zb^2*G[1][4]^2 - 6*zb^3*G[1][4]^2 + 
    30*z^2*zb^3*G[1][4]^2 + 96*z*G[1][1]*G[1][5] - 96*z^2*G[1][1]*G[1][5] - 
    96*z*zb*G[1][1]*G[1][5] + 144*z^2*zb*G[1][1]*G[1][5] - 
    48*z^3*zb*G[1][1]*G[1][5] - 144*z*zb^2*G[1][1]*G[1][5] + 
    96*z^2*zb^2*G[1][1]*G[1][5] + 48*z^3*zb^2*G[1][1]*G[1][5] + 
    144*z*zb^3*G[1][1]*G[1][5] - 144*z^2*zb^3*G[1][1]*G[1][5] + 
    144*z*G[1][2]*G[1][5] - 264*z^2*G[1][2]*G[1][5] + 
    120*z^3*G[1][2]*G[1][5] - 240*zb*G[1][2]*G[1][5] + 
    192*z*zb*G[1][2]*G[1][5] + 264*z^2*zb*G[1][2]*G[1][5] - 
    216*z^3*zb*G[1][2]*G[1][5] + 456*zb^2*G[1][2]*G[1][5] - 
    744*z*zb^2*G[1][2]*G[1][5] + 192*z^2*zb^2*G[1][2]*G[1][5] + 
    96*z^3*zb^2*G[1][2]*G[1][5] - 216*zb^3*G[1][2]*G[1][5] + 
    408*z*zb^3*G[1][2]*G[1][5] - 192*z^2*zb^3*G[1][2]*G[1][5] + 
    264*z*G[1][3]*G[1][5] - 384*z^2*G[1][3]*G[1][5] + 
    120*z^3*G[1][3]*G[1][5] - 168*zb*G[1][3]*G[1][5] - 
    72*z*zb*G[1][3]*G[1][5] + 492*z^2*zb*G[1][3]*G[1][5] - 
    252*z^3*zb*G[1][3]*G[1][5] + 360*zb^2*G[1][3]*G[1][5] - 
    672*z*zb^2*G[1][3]*G[1][5] + 168*z^2*zb^2*G[1][3]*G[1][5] + 
    144*z^3*zb^2*G[1][3]*G[1][5] - 180*zb^3*G[1][3]*G[1][5] + 
    468*z*zb^3*G[1][3]*G[1][5] - 288*z^2*zb^3*G[1][3]*G[1][5] + 
    4*G[1][4]*G[1][5] + 20*z*G[1][4]*G[1][5] - 84*z^2*G[1][4]*G[1][5] + 
    52*z^3*G[1][4]*G[1][5] + 2*z^4*G[1][4]*G[1][5] + 68*zb*G[1][4]*G[1][5] - 
    376*z*zb*G[1][4]*G[1][5] + 480*z^2*zb*G[1][4]*G[1][5] - 
    184*z^3*zb*G[1][4]*G[1][5] - 4*z^4*zb*G[1][4]*G[1][5] - 
    204*zb^2*G[1][4]*G[1][5] + 636*z*zb^2*G[1][4]*G[1][5] - 
    504*z^2*zb^2*G[1][4]*G[1][5] + 108*z^3*zb^2*G[1][4]*G[1][5] + 
    112*zb^3*G[1][4]*G[1][5] - 280*z*zb^3*G[1][4]*G[1][5] + 
    156*z^2*zb^3*G[1][4]*G[1][5] + 2*zb^4*G[1][4]*G[1][5] - 
    4*z*zb^4*G[1][4]*G[1][5] - G[1][5]^2 - 56*z*G[1][5]^2 + 
    90*z^2*G[1][5]^2 - 32*z^3*G[1][5]^2 - z^4*G[1][5]^2 - 20*zb*G[1][5]^2 + 
    178*z*zb*G[1][5]^2 - 270*z^2*zb*G[1][5]^2 + 110*z^3*zb*G[1][5]^2 + 
    2*z^4*zb*G[1][5]^2 + 18*zb^2*G[1][5]^2 - 120*z*zb^2*G[1][5]^2 + 
    210*z^2*zb^2*G[1][5]^2 - 96*z^3*zb^2*G[1][5]^2 - 2*zb^3*G[1][5]^2 + 
    14*z*zb^3*G[1][5]^2 - 24*z^2*zb^3*G[1][5]^2 - zb^4*G[1][5]^2 + 
    2*z*zb^4*G[1][5]^2 - G[1][7]^2 - 8*z*G[1][7]^2 + 18*z^2*G[1][7]^2 - 
    8*z^3*G[1][7]^2 - z^4*G[1][7]^2 - 20*zb*G[1][7]^2 + 94*z*zb*G[1][7]^2 - 
    126*z^2*zb*G[1][7]^2 + 50*z^3*zb*G[1][7]^2 + 2*z^4*zb*G[1][7]^2 + 
    42*zb^2*G[1][7]^2 - 162*z*zb^2*G[1][7]^2 + 198*z^2*zb^2*G[1][7]^2 - 
    66*z^3*zb^2*G[1][7]^2 - 20*zb^3*G[1][7]^2 + 74*z*zb^3*G[1][7]^2 - 
    66*z^2*zb^3*G[1][7]^2 - zb^4*G[1][7]^2 + 2*z*zb^4*G[1][7]^2 + 
    24*z*G[2][1] + 24*z^2*G[2][1] - 40*z^3*G[2][1] + 4*z^4*G[2][1] - 
    24*zb*G[2][1] - 24*z*zb*G[2][1] + 240*z^2*zb*G[2][1] - 
    152*z^3*zb*G[2][1] - 8*z^4*zb*G[2][1] - 216*z*zb^2*G[2][1] - 
    48*z^2*zb^2*G[2][1] + 192*z^3*zb^2*G[2][1] + 16*zb^3*G[2][1] + 
    200*z*zb^3*G[2][1] - 192*z^2*zb^3*G[2][1] - 4*zb^4*G[2][1] + 
    8*z*zb^4*G[2][1] + 4*G[2][2] + 32*z*G[2][2] - 72*z^2*G[2][2] + 
    32*z^3*G[2][2] + 4*z^4*G[2][2] + 80*zb*G[2][2] - 376*z*zb*G[2][2] + 
    504*z^2*zb*G[2][2] - 200*z^3*zb*G[2][2] - 8*z^4*zb*G[2][2] - 
    168*zb^2*G[2][2] + 648*z*zb^2*G[2][2] - 792*z^2*zb^2*G[2][2] + 
    264*z^3*zb^2*G[2][2] + 80*zb^3*G[2][2] - 296*z*zb^3*G[2][2] + 
    264*z^2*zb^3*G[2][2] + 4*zb^4*G[2][2] - 8*z*zb^4*G[2][2] - 4*G[2][3] - 
    32*z*G[2][3] + 72*z^2*G[2][3] - 32*z^3*G[2][3] - 4*z^4*G[2][3] - 
    80*zb*G[2][3] + 376*z*zb*G[2][3] - 504*z^2*zb*G[2][3] + 
    200*z^3*zb*G[2][3] + 8*z^4*zb*G[2][3] + 168*zb^2*G[2][3] - 
    648*z*zb^2*G[2][3] + 792*z^2*zb^2*G[2][3] - 264*z^3*zb^2*G[2][3] - 
    80*zb^3*G[2][3] + 296*z*zb^3*G[2][3] - 264*z^2*zb^3*G[2][3] - 
    4*zb^4*G[2][3] + 8*z*zb^4*G[2][3]))/(12*s^4) - 
 ((I/12)*Pi*s1^3*s2^3*z*(-1 + zb)*(48*s2^2*z^2*G[1][1]^2 + 
    240*s1*s2*z^3*G[1][1]^2 - 144*s2^2*z^3*G[1][1]^2 + 
    160*s1^2*z^4*G[1][1]^2 - 228*s1*s2*z^4*G[1][1]^2 + 
    208*s2^2*z^4*G[1][1]^2 - 48*s1^2*z^5*G[1][1]^2 + 96*s1*s2*z^5*G[1][1]^2 - 
    156*s2^2*z^5*G[1][1]^2 - 24*s1^2*z^6*G[1][1]^2 - 24*s1*s2*z^6*G[1][1]^2 + 
    68*s2^2*z^6*G[1][1]^2 - 144*s2^2*z*zb*G[1][1]^2 - 
    480*s1*s2*z^2*zb*G[1][1]^2 + 336*s2^2*z^2*zb*G[1][1]^2 - 
    240*s1^2*z^3*zb*G[1][1]^2 + 60*s1*s2*z^3*zb*G[1][1]^2 - 
    288*s2^2*z^3*zb*G[1][1]^2 - 256*s1^2*z^4*zb*G[1][1]^2 - 
    84*s1*s2*z^4*zb*G[1][1]^2 + 24*s2^2*z^4*zb*G[1][1]^2 - 
    48*s1^2*z^5*zb*G[1][1]^2 - 192*s2^2*z^5*zb*G[1][1]^2 + 
    24*s1^2*z^6*zb*G[1][1]^2 - 48*s1*s2*z^6*zb*G[1][1]^2 + 
    52*s2^2*z^6*zb*G[1][1]^2 - 52*s2^2*z^7*zb*G[1][1]^2 + 
    48*s1*s2*z*zb^2*G[1][1]^2 + 192*s2^2*z*zb^2*G[1][1]^2 - 
    48*s1^2*z^2*zb^2*G[1][1]^2 + 948*s1*s2*z^2*zb^2*G[1][1]^2 - 
    432*s2^2*z^2*zb^2*G[1][1]^2 + 720*s1^2*z^3*zb^2*G[1][1]^2 - 
    132*s1*s2*z^3*zb^2*G[1][1]^2 + 384*s2^2*z^3*zb^2*G[1][1]^2 + 
    384*s1^2*z^4*zb^2*G[1][1]^2 + 312*s1*s2*z^4*zb^2*G[1][1]^2 + 
    456*s2^2*z^4*zb^2*G[1][1]^2 + 168*s1^2*z^5*zb^2*G[1][1]^2 + 
    96*s1*s2*z^5*zb^2*G[1][1]^2 + 120*s2^2*z^5*zb^2*G[1][1]^2 + 
    24*s1*s2*z^6*zb^2*G[1][1]^2 + 72*s2^2*z^6*zb^2*G[1][1]^2 + 
    32*s1^2*z*zb^3*G[1][1]^2 - 204*s1*s2*z*zb^3*G[1][1]^2 + 
    32*s2^2*z*zb^3*G[1][1]^2 - 240*s1^2*z^2*zb^3*G[1][1]^2 - 
    444*s1*s2*z^2*zb^3*G[1][1]^2 - 120*s2^2*z^2*zb^3*G[1][1]^2 - 
    768*s1^2*z^3*zb^3*G[1][1]^2 - 792*s1*s2*z^3*zb^3*G[1][1]^2 - 
    176*s2^2*z^3*zb^3*G[1][1]^2 - 576*s1^2*z^4*zb^3*G[1][1]^2 - 
    48*s1*s2*z^4*zb^3*G[1][1]^2 - 744*s2^2*z^4*zb^3*G[1][1]^2 - 
    48*s1^2*z^5*zb^3*G[1][1]^2 + 16*s1^2*z*zb^4*G[1][1]^2 + 
    180*s1*s2*z*zb^4*G[1][1]^2 - 132*s2^2*z*zb^4*G[1][1]^2 + 
    648*s1^2*z^2*zb^4*G[1][1]^2 + 192*s1*s2*z^2*zb^4*G[1][1]^2 + 
    228*s2^2*z^2*zb^4*G[1][1]^2 + 528*s1^2*z^3*zb^4*G[1][1]^2 + 
    816*s1*s2*z^3*zb^4*G[1][1]^2 + 368*s2^2*z^3*zb^4*G[1][1]^2 + 
    192*s1^2*z^4*zb^4*G[1][1]^2 - 240*s1*s2*z^4*zb^4*G[1][1]^2 + 
    88*s2^2*z^4*zb^4*G[1][1]^2 - 192*s1^2*z*zb^5*G[1][1]^2 - 
    72*s1*s2*z*zb^5*G[1][1]^2 + 96*s2^2*z*zb^5*G[1][1]^2 - 
    552*s1^2*z^2*zb^5*G[1][1]^2 - 288*s1*s2*z^2*zb^5*G[1][1]^2 - 
    156*s2^2*z^2*zb^5*G[1][1]^2 - 96*s1^2*z^3*zb^5*G[1][1]^2 - 
    12*s2^2*z^3*zb^5*G[1][1]^2 + 216*s1^2*z*zb^6*G[1][1]^2 + 
    48*s1*s2*z*zb^6*G[1][1]^2 - 24*s2^2*z*zb^6*G[1][1]^2 + 
    96*s1^2*z^2*zb^6*G[1][1]^2 + 24*s1*s2*z^2*zb^6*G[1][1]^2 - 
    48*s1^2*z*zb^7*G[1][1]^2 - 96*s1*s2*z^3*G[1][1]*G[1][2] - 
    192*s2^2*z^3*G[1][1]*G[1][2] - 112*s1^2*z^4*G[1][1]*G[1][2] + 
    336*s1*s2*z^4*G[1][1]*G[1][2] + 368*s2^2*z^4*G[1][1]*G[1][2] + 
    336*s1^2*z^5*G[1][1]*G[1][2] - 96*s1*s2*z^5*G[1][1]*G[1][2] - 
    48*s2^2*z^5*G[1][1]*G[1][2] - 48*s1^2*z^6*G[1][1]*G[1][2] + 
    144*s1*s2*z^6*G[1][1]*G[1][2] - 48*s2^2*z^6*G[1][1]*G[1][2] + 
    96*s2^2*z^7*G[1][1]*G[1][2] + 192*s1*s2*z^2*zb*G[1][1]*G[1][2] + 
    384*s2^2*z^2*zb*G[1][1]*G[1][2] + 240*s1^2*z^3*zb*G[1][1]*G[1][2] - 
    720*s1*s2*z^3*zb*G[1][1]*G[1][2] - 432*s2^2*z^3*zb*G[1][1]*G[1][2] - 
    656*s1^2*z^4*zb*G[1][1]*G[1][2] - 528*s1*s2*z^4*zb*G[1][1]*G[1][2] - 
    368*s2^2*z^4*zb*G[1][1]*G[1][2] - 672*s1^2*z^5*zb*G[1][1]*G[1][2] - 
    192*s1*s2*z^5*zb*G[1][1]*G[1][2] - 288*s2^2*z^5*zb*G[1][1]*G[1][2] + 
    48*s1^2*z^6*zb*G[1][1]*G[1][2] - 192*s1*s2*z^6*zb*G[1][1]*G[1][2] - 
    144*s2^2*z^6*zb*G[1][1]*G[1][2] - 96*s2^2*z^7*zb*G[1][1]*G[1][2] - 
    96*s1*s2*z*zb^2*G[1][1]*G[1][2] - 384*s2^2*z*zb^2*G[1][1]*G[1][2] - 
    144*s1^2*z^2*zb^2*G[1][1]*G[1][2] + 240*s1*s2*z^2*zb^2*G[1][1]*G[1][2] + 
    336*s2^2*z^2*zb^2*G[1][1]*G[1][2] + 336*s1^2*z^3*zb^2*G[1][1]*G[1][2] + 
    1968*s1*s2*z^3*zb^2*G[1][1]*G[1][2] + 48*s2^2*z^3*zb^2*G[1][1]*G[1][2] + 
    1824*s1^2*z^4*zb^2*G[1][1]*G[1][2] + 480*s1*s2*z^4*zb^2*G[1][1]*G[1][2] + 
    1248*s2^2*z^4*zb^2*G[1][1]*G[1][2] + 432*s1^2*z^5*zb^2*G[1][1]*G[1][2] + 
    288*s1*s2*z^5*zb^2*G[1][1]*G[1][2] + 528*s2^2*z^5*zb^2*G[1][1]*G[1][2] + 
    48*s1*s2*z^6*zb^2*G[1][1]*G[1][2] + 192*s2^2*z^6*zb^2*G[1][1]*G[1][2] + 
    16*s1^2*z*zb^3*G[1][1]*G[1][2] - 240*s1*s2*z*zb^3*G[1][1]*G[1][2] + 
    688*s2^2*z*zb^3*G[1][1]*G[1][2] - 240*s1^2*z^2*zb^3*G[1][1]*G[1][2] - 
    240*s1*s2*z^2*zb^3*G[1][1]*G[1][2] - 1104*s2^2*z^2*zb^3*G[1][1]*G[1][2] - 
    1440*s1^2*z^3*zb^3*G[1][1]*G[1][2] - 2880*s1*s2*z^3*zb^3*G[1][1]*
     G[1][2] + 288*s2^2*z^3*zb^3*G[1][1]*G[1][2] - 
    1440*s1^2*z^4*zb^3*G[1][1]*G[1][2] + 192*s1*s2*z^4*zb^3*G[1][1]*G[1][2] - 
    1632*s2^2*z^4*zb^3*G[1][1]*G[1][2] - 96*s1^2*z^5*zb^3*G[1][1]*G[1][2] - 
    192*s2^2*z^5*zb^3*G[1][1]*G[1][2] + 32*s1^2*z*zb^4*G[1][1]*G[1][2] + 
    432*s1*s2*z*zb^4*G[1][1]*G[1][2] - 448*s2^2*z*zb^4*G[1][1]*G[1][2] + 
    1296*s1^2*z^2*zb^4*G[1][1]*G[1][2] + 336*s1*s2*z^2*zb^4*G[1][1]*G[1][2] + 
    528*s2^2*z^2*zb^4*G[1][1]*G[1][2] + 1056*s1^2*z^3*zb^4*G[1][1]*G[1][2] + 
    1728*s1*s2*z^3*zb^4*G[1][1]*G[1][2] + 384*s2^2*z^3*zb^4*G[1][1]*G[1][2] + 
    384*s1^2*z^4*zb^4*G[1][1]*G[1][2] - 480*s1*s2*z^4*zb^4*G[1][1]*G[1][2] + 
    384*s2^2*z^4*zb^4*G[1][1]*G[1][2] - 384*s1^2*z*zb^5*G[1][1]*G[1][2] - 
    192*s1*s2*z*zb^5*G[1][1]*G[1][2] + 192*s2^2*z*zb^5*G[1][1]*G[1][2] - 
    1104*s1^2*z^2*zb^5*G[1][1]*G[1][2] - 576*s1*s2*z^2*zb^5*G[1][1]*G[1][2] - 
    144*s2^2*z^2*zb^5*G[1][1]*G[1][2] - 192*s1^2*z^3*zb^5*G[1][1]*G[1][2] - 
    96*s2^2*z^3*zb^5*G[1][1]*G[1][2] + 432*s1^2*z*zb^6*G[1][1]*G[1][2] + 
    96*s1*s2*z*zb^6*G[1][1]*G[1][2] - 48*s2^2*z*zb^6*G[1][1]*G[1][2] + 
    192*s1^2*z^2*zb^6*G[1][1]*G[1][2] + 48*s1*s2*z^2*zb^6*G[1][1]*G[1][2] - 
    96*s1^2*z*zb^7*G[1][1]*G[1][2] - 144*s1*s2*z^3*G[1][2]^2 - 
    96*s2^2*z^3*G[1][2]^2 - 168*s1^2*z^4*G[1][2]^2 + 
    228*s1*s2*z^4*G[1][2]^2 + 184*s2^2*z^4*G[1][2]^2 + 
    216*s1^2*z^5*G[1][2]^2 - 72*s1*s2*z^5*G[1][2]^2 - 24*s2^2*z^5*G[1][2]^2 - 
    24*s1^2*z^6*G[1][2]^2 + 72*s1*s2*z^6*G[1][2]^2 - 24*s2^2*z^6*G[1][2]^2 + 
    48*s2^2*z^7*G[1][2]^2 + 288*s1*s2*z^2*zb*G[1][2]^2 + 
    192*s2^2*z^2*zb*G[1][2]^2 + 408*s1^2*z^3*zb*G[1][2]^2 - 
    12*s1*s2*z^3*zb*G[1][2]^2 - 160*s1^2*z^4*zb*G[1][2]^2 - 
    252*s1*s2*z^4*zb*G[1][2]^2 - 184*s2^2*z^4*zb*G[1][2]^2 - 
    396*s1^2*z^5*zb*G[1][2]^2 - 72*s1*s2*z^5*zb*G[1][2]^2 - 
    144*s2^2*z^5*zb*G[1][2]^2 + 24*s1^2*z^6*zb*G[1][2]^2 - 
    96*s1*s2*z^6*zb*G[1][2]^2 - 72*s2^2*z^6*zb*G[1][2]^2 - 
    48*s2^2*z^7*zb*G[1][2]^2 - 144*s1*s2*z*zb^2*G[1][2]^2 - 
    288*s2^2*z*zb^2*G[1][2]^2 - 360*s1^2*z^2*zb^2*G[1][2]^2 - 
    900*s1*s2*z^2*zb^2*G[1][2]^2 - 408*s1^2*z^3*zb^2*G[1][2]^2 + 
    708*s1*s2*z^3*zb^2*G[1][2]^2 - 576*s2^2*z^3*zb^2*G[1][2]^2 + 
    900*s1^2*z^4*zb^2*G[1][2]^2 + 120*s1*s2*z^4*zb^2*G[1][2]^2 + 
    624*s2^2*z^4*zb^2*G[1][2]^2 + 192*s1^2*z^5*zb^2*G[1][2]^2 + 
    144*s1*s2*z^5*zb^2*G[1][2]^2 + 264*s2^2*z^5*zb^2*G[1][2]^2 + 
    24*s1*s2*z^6*zb^2*G[1][2]^2 + 96*s2^2*z^6*zb^2*G[1][2]^2 + 
    168*s1^2*z*zb^3*G[1][2]^2 + 348*s1*s2*z*zb^3*G[1][2]^2 + 
    656*s2^2*z*zb^3*G[1][2]^2 + 408*s1^2*z^2*zb^3*G[1][2]^2 + 
    1260*s1*s2*z^2*zb^3*G[1][2]^2 - 96*s2^2*z^2*zb^3*G[1][2]^2 - 
    392*s1^2*z^3*zb^3*G[1][2]^2 - 1560*s1*s2*z^3*zb^3*G[1][2]^2 + 
    672*s2^2*z^3*zb^3*G[1][2]^2 - 660*s1^2*z^4*zb^3*G[1][2]^2 + 
    144*s1*s2*z^4*zb^3*G[1][2]^2 - 816*s2^2*z^4*zb^3*G[1][2]^2 - 
    12*s1^2*z^5*zb^3*G[1][2]^2 - 96*s2^2*z^5*zb^3*G[1][2]^2 - 
    48*s1^2*zb^4*G[1][2]^2 - 48*s1*s2*zb^4*G[1][2]^2 + 
    24*s2^2*zb^4*G[1][2]^2 - 416*s1^2*z*zb^4*G[1][2]^2 - 
    396*s1*s2*z*zb^4*G[1][2]^2 - 632*s2^2*z*zb^4*G[1][2]^2 + 
    432*s1^2*z^2*zb^4*G[1][2]^2 - 432*s1*s2*z^2*zb^4*G[1][2]^2 - 
    72*s2^2*z^2*zb^4*G[1][2]^2 + 392*s1^2*z^3*zb^4*G[1][2]^2 + 
    1008*s1*s2*z^3*zb^4*G[1][2]^2 + 48*s2^2*z^3*zb^4*G[1][2]^2 + 
    88*s1^2*z^4*zb^4*G[1][2]^2 - 240*s1*s2*z^4*zb^4*G[1][2]^2 + 
    192*s2^2*z^4*zb^4*G[1][2]^2 + 168*s1^2*zb^5*G[1][2]^2 + 
    96*s1*s2*zb^5*G[1][2]^2 - 24*s2^2*zb^5*G[1][2]^2 + 
    132*s1^2*z*zb^5*G[1][2]^2 + 192*s1*s2*z*zb^5*G[1][2]^2 + 
    288*s2^2*z*zb^5*G[1][2]^2 - 552*s1^2*z^2*zb^5*G[1][2]^2 - 
    240*s1*s2*z^2*zb^5*G[1][2]^2 - 24*s2^2*z^2*zb^5*G[1][2]^2 - 
    48*s2^2*z^3*zb^5*G[1][2]^2 - 172*s1^2*zb^6*G[1][2]^2 - 
    48*s1*s2*zb^6*G[1][2]^2 + 168*s1^2*z*zb^6*G[1][2]^2 - 
    24*s2^2*z*zb^6*G[1][2]^2 + 72*s1^2*z^2*zb^6*G[1][2]^2 + 
    24*s1*s2*z^2*zb^6*G[1][2]^2 + 52*s1^2*zb^7*G[1][2]^2 - 
    52*s1^2*z*zb^7*G[1][2]^2 + 96*s1*s2*z^3*G[1][1]*G[1][3] - 
    480*s2^2*z^3*G[1][1]*G[1][3] + 32*s1^2*z^4*G[1][1]*G[1][3] - 
    360*s1*s2*z^4*G[1][1]*G[1][3] + 256*s2^2*z^4*G[1][1]*G[1][3] - 
    144*s1*s2*z^5*G[1][1]*G[1][3] + 72*s2^2*z^5*G[1][1]*G[1][3] - 
    96*s1^2*z^6*G[1][1]*G[1][3] + 144*s1*s2*z^6*G[1][1]*G[1][3] - 
    224*s2^2*z^6*G[1][1]*G[1][3] + 168*s2^2*z^7*G[1][1]*G[1][3] - 
    192*s1*s2*z^2*zb*G[1][1]*G[1][3] + 960*s2^2*z^2*zb*G[1][1]*G[1][3] + 
    120*s1*s2*z^3*zb*G[1][1]*G[1][3] + 240*s2^2*z^3*zb*G[1][1]*G[1][3] - 
    416*s1^2*z^4*zb*G[1][1]*G[1][3] + 408*s1*s2*z^4*zb*G[1][1]*G[1][3] - 
    104*s2^2*z^4*zb*G[1][1]*G[1][3] - 312*s1^2*z^5*zb*G[1][1]*G[1][3] + 
    144*s1*s2*z^5*zb*G[1][1]*G[1][3] - 432*s2^2*z^5*zb*G[1][1]*G[1][3] + 
    72*s1^2*z^6*zb*G[1][1]*G[1][3] - 336*s1*s2*z^6*zb*G[1][1]*G[1][3] + 
    56*s2^2*z^6*zb*G[1][1]*G[1][3] - 200*s2^2*z^7*zb*G[1][1]*G[1][3] + 
    96*s1*s2*z*zb^2*G[1][1]*G[1][3] - 672*s2^2*z*zb^2*G[1][1]*G[1][3] - 
    96*s1^2*z^2*zb^2*G[1][1]*G[1][3] + 648*s1*s2*z^2*zb^2*G[1][1]*G[1][3] - 
    576*s2^2*z^2*zb^2*G[1][1]*G[1][3] + 864*s1^2*z^3*zb^2*G[1][1]*G[1][3] + 
    552*s1*s2*z^3*zb^2*G[1][1]*G[1][3] - 1320*s2^2*z^3*zb^2*G[1][1]*G[1][3] + 
    1416*s1^2*z^4*zb^2*G[1][1]*G[1][3] - 192*s1*s2*z^4*zb^2*G[1][1]*G[1][3] + 
    1944*s2^2*z^4*zb^2*G[1][1]*G[1][3] + 600*s1^2*z^5*zb^2*G[1][1]*G[1][3] + 
    336*s1*s2*z^5*zb^2*G[1][1]*G[1][3] + 216*s2^2*z^5*zb^2*G[1][1]*G[1][3] + 
    96*s1*s2*z^6*zb^2*G[1][1]*G[1][3] + 336*s2^2*z^6*zb^2*G[1][1]*G[1][3] + 
    64*s1^2*z*zb^3*G[1][1]*G[1][3] - 792*s1*s2*z*zb^3*G[1][1]*G[1][3] + 
    1232*s2^2*z*zb^3*G[1][1]*G[1][3] - 672*s1^2*z^2*zb^3*G[1][1]*G[1][3] + 
    360*s1*s2*z^2*zb^3*G[1][1]*G[1][3] - 504*s2^2*z^2*zb^3*G[1][1]*G[1][3] - 
    1608*s1^2*z^3*zb^3*G[1][1]*G[1][3] - 3312*s1*s2*z^3*zb^3*G[1][1]*
     G[1][3] + 1064*s2^2*z^3*zb^3*G[1][1]*G[1][3] - 
    2016*s1^2*z^4*zb^3*G[1][1]*G[1][3] + 720*s1*s2*z^4*zb^3*G[1][1]*G[1][3] - 
    2352*s2^2*z^4*zb^3*G[1][1]*G[1][3] - 192*s1^2*z^5*zb^3*G[1][1]*G[1][3] - 
    192*s2^2*z^5*zb^3*G[1][1]*G[1][3] + 32*s1^2*z*zb^4*G[1][1]*G[1][3] + 
    744*s1*s2*z*zb^4*G[1][1]*G[1][3] - 832*s2^2*z*zb^4*G[1][1]*G[1][3] + 
    1944*s1^2*z^2*zb^4*G[1][1]*G[1][3] - 48*s1*s2*z^2*zb^4*G[1][1]*G[1][3] + 
    360*s2^2*z^2*zb^4*G[1][1]*G[1][3] + 1392*s1^2*z^3*zb^4*G[1][1]*G[1][3] + 
    2640*s1*s2*z^3*zb^4*G[1][1]*G[1][3] + 520*s2^2*z^3*zb^4*G[1][1]*G[1][3] + 
    768*s1^2*z^4*zb^4*G[1][1]*G[1][3] - 960*s1*s2*z^4*zb^4*G[1][1]*G[1][3] + 
    560*s2^2*z^4*zb^4*G[1][1]*G[1][3] - 576*s1^2*z*zb^5*G[1][1]*G[1][3] - 
    192*s1*s2*z*zb^5*G[1][1]*G[1][3] + 360*s2^2*z*zb^5*G[1][1]*G[1][3] - 
    1704*s1^2*z^2*zb^5*G[1][1]*G[1][3] - 768*s1*s2*z^2*zb^5*G[1][1]*G[1][3] - 
    264*s2^2*z^2*zb^5*G[1][1]*G[1][3] - 384*s1^2*z^3*zb^5*G[1][1]*G[1][3] - 
    120*s2^2*z^3*zb^5*G[1][1]*G[1][3] + 696*s1^2*z*zb^6*G[1][1]*G[1][3] + 
    96*s1*s2*z*zb^6*G[1][1]*G[1][3] - 72*s2^2*z*zb^6*G[1][1]*G[1][3] + 
    384*s1^2*z^2*zb^6*G[1][1]*G[1][3] + 96*s1*s2*z^2*zb^6*G[1][1]*G[1][3] - 
    192*s1^2*z*zb^7*G[1][1]*G[1][3] - 144*s2^2*z^2*G[1][2]*G[1][3] - 
    720*s1*s2*z^3*G[1][2]*G[1][3] - 360*s2^2*z^3*G[1][2]*G[1][3] - 
    592*s1^2*z^4*G[1][2]*G[1][3] + 456*s1*s2*z^4*G[1][2]*G[1][3] + 
    296*s2^2*z^4*G[1][2]*G[1][3] + 456*s1^2*z^5*G[1][2]*G[1][3] - 
    192*s1*s2*z^5*G[1][2]*G[1][3] + 216*s2^2*z^5*G[1][2]*G[1][3] - 
    72*s1^2*z^6*G[1][2]*G[1][3] + 192*s1*s2*z^6*G[1][2]*G[1][3] - 
    264*s2^2*z^6*G[1][2]*G[1][3] + 192*s2^2*z^7*G[1][2]*G[1][3] + 
    384*s2^2*z*zb*G[1][2]*G[1][3] + 1440*s1*s2*z^2*zb*G[1][2]*G[1][3] + 
    744*s2^2*z^2*zb*G[1][2]*G[1][3] + 1080*s1^2*z^3*zb*G[1][2]*G[1][3] + 
    264*s1*s2*z^3*zb*G[1][2]*G[1][3] + 744*s2^2*z^3*zb*G[1][2]*G[1][3] + 
    32*s1^2*z^4*zb*G[1][2]*G[1][3] - 408*s1*s2*z^4*zb*G[1][2]*G[1][3] - 
    728*s2^2*z^4*zb*G[1][2]*G[1][3] - 960*s1^2*z^5*zb*G[1][2]*G[1][3] - 
    384*s2^2*z^5*zb*G[1][2]*G[1][3] + 72*s1^2*z^6*zb*G[1][2]*G[1][3] - 
    288*s1*s2*z^6*zb*G[1][2]*G[1][3] - 120*s2^2*z^6*zb*G[1][2]*G[1][3] - 
    192*s2^2*z^7*zb*G[1][2]*G[1][3] - 48*s2^2*zb^2*G[1][2]*G[1][3] - 
    336*s1*s2*z*zb^2*G[1][2]*G[1][3] - 1848*s2^2*z*zb^2*G[1][2]*G[1][3] - 
    264*s1^2*z^2*zb^2*G[1][2]*G[1][3] - 3384*s1*s2*z^2*zb^2*G[1][2]*G[1][3] + 
    24*s2^2*z^2*zb^2*G[1][2]*G[1][3] - 1536*s1^2*z^3*zb^2*G[1][2]*G[1][3] + 
    2568*s1*s2*z^3*zb^2*G[1][2]*G[1][3] - 2520*s2^2*z^3*zb^2*G[1][2]*
     G[1][3] + 2160*s1^2*z^4*zb^2*G[1][2]*G[1][3] - 
    288*s1*s2*z^4*zb^2*G[1][2]*G[1][3] + 2208*s2^2*z^4*zb^2*G[1][2]*G[1][3] + 
    624*s1^2*z^5*zb^2*G[1][2]*G[1][3] + 192*s1*s2*z^5*zb^2*G[1][2]*G[1][3] + 
    552*s2^2*z^5*zb^2*G[1][2]*G[1][3] + 96*s1*s2*z^6*zb^2*G[1][2]*G[1][3] + 
    384*s2^2*z^6*zb^2*G[1][2]*G[1][3] + 120*s2^2*zb^3*G[1][2]*G[1][3] - 
    56*s1^2*z*zb^3*G[1][2]*G[1][3] + 504*s1*s2*z*zb^3*G[1][2]*G[1][3] + 
    2872*s2^2*z*zb^3*G[1][2]*G[1][3] + 96*s1^2*z^2*zb^3*G[1][2]*G[1][3] + 
    3432*s1*s2*z^2*zb^3*G[1][2]*G[1][3] - 696*s2^2*z^2*zb^3*G[1][2]*G[1][3] - 
    424*s1^2*z^3*zb^3*G[1][2]*G[1][3] - 5232*s1*s2*z^3*zb^3*G[1][2]*G[1][3] + 
    2424*s2^2*z^3*zb^3*G[1][2]*G[1][3] - 2160*s1^2*z^4*zb^3*G[1][2]*G[1][3] + 
    1200*s1*s2*z^4*zb^3*G[1][2]*G[1][3] - 2544*s2^2*z^4*zb^3*G[1][2]*
     G[1][3] - 120*s1^2*z^5*zb^3*G[1][2]*G[1][3] - 
    384*s2^2*z^5*zb^3*G[1][2]*G[1][3] + 24*s1^2*zb^4*G[1][2]*G[1][3] - 
    144*s1*s2*zb^4*G[1][2]*G[1][3] - 96*s2^2*zb^4*G[1][2]*G[1][3] - 
    8*s1^2*z*zb^4*G[1][2]*G[1][3] - 264*s1*s2*z*zb^4*G[1][2]*G[1][3] - 
    2080*s2^2*z*zb^4*G[1][2]*G[1][3] + 1488*s1^2*z^2*zb^4*G[1][2]*G[1][3] - 
    672*s1*s2*z^2*zb^4*G[1][2]*G[1][3] + 96*s2^2*z^2*zb^4*G[1][2]*G[1][3] + 
    1072*s1^2*z^3*zb^4*G[1][2]*G[1][3] + 3120*s1*s2*z^3*zb^4*G[1][2]*
     G[1][3] - 96*s2^2*z^3*zb^4*G[1][2]*G[1][3] + 560*s1^2*z^4*zb^4*G[1][2]*
     G[1][3] - 960*s1*s2*z^4*zb^4*G[1][2]*G[1][3] + 
    768*s2^2*z^4*zb^4*G[1][2]*G[1][3] + 240*s1*s2*zb^5*G[1][2]*G[1][3] + 
    48*s2^2*zb^5*G[1][2]*G[1][3] - 408*s1^2*z*zb^5*G[1][2]*G[1][3] - 
    48*s1*s2*z*zb^5*G[1][2]*G[1][3] + 744*s2^2*z*zb^5*G[1][2]*G[1][3] - 
    1656*s1^2*z^2*zb^5*G[1][2]*G[1][3] - 912*s1*s2*z^2*zb^5*G[1][2]*G[1][3] - 
    24*s2^2*z^2*zb^5*G[1][2]*G[1][3] - 192*s1^2*z^3*zb^5*G[1][2]*G[1][3] - 
    192*s2^2*z^3*zb^5*G[1][2]*G[1][3] - 56*s1^2*zb^6*G[1][2]*G[1][3] - 
    96*s1*s2*zb^6*G[1][2]*G[1][3] - 24*s2^2*zb^6*G[1][2]*G[1][3] + 
    672*s1^2*z*zb^6*G[1][2]*G[1][3] + 144*s1*s2*z*zb^6*G[1][2]*G[1][3] - 
    72*s2^2*z*zb^6*G[1][2]*G[1][3] + 336*s1^2*z^2*zb^6*G[1][2]*G[1][3] + 
    96*s1*s2*z^2*zb^6*G[1][2]*G[1][3] + 32*s1^2*zb^7*G[1][2]*G[1][3] - 
    200*s1^2*z*zb^7*G[1][2]*G[1][3] - 144*s2^2*z^2*G[1][3]^2 - 
    480*s1*s2*z^3*G[1][3]^2 - 432*s2^2*z^3*G[1][3]^2 - 
    352*s1^2*z^4*G[1][3]^2 - 216*s1*s2*z^4*G[1][3]^2 - 4*s2^2*z^4*G[1][3]^2 - 
    240*s1*s2*z^5*G[1][3]^2 + 288*s2^2*z^5*G[1][3]^2 - 
    108*s1^2*z^6*G[1][3]^2 + 144*s1*s2*z^6*G[1][3]^2 - 
    340*s2^2*z^6*G[1][3]^2 + 4*s1^2*z^7*G[1][3]^2 - 12*s1*s2*z^7*G[1][3]^2 + 
    176*s2^2*z^7*G[1][3]^2 + 384*s2^2*z*zb*G[1][3]^2 + 
    960*s1*s2*z^2*zb*G[1][3]^2 + 888*s2^2*z^2*zb*G[1][3]^2 + 
    536*s1^2*z^3*zb*G[1][3]^2 + 792*s1*s2*z^3*zb*G[1][3]^2 + 
    1200*s2^2*z^3*zb*G[1][3]^2 + 400*s1^2*z^4*zb*G[1][3]^2 + 
    888*s1*s2*z^4*zb*G[1][3]^2 - 172*s2^2*z^4*zb*G[1][3]^2 - 
    36*s1^2*z^5*zb*G[1][3]^2 + 264*s1*s2*z^5*zb*G[1][3]^2 - 
    144*s2^2*z^5*zb*G[1][3]^2 + 68*s1^2*z^6*zb*G[1][3]^2 - 
    180*s1*s2*z^6*zb*G[1][3]^2 + 20*s2^2*z^6*zb*G[1][3]^2 - 
    148*s2^2*z^7*zb*G[1][3]^2 - 48*s2^2*zb^2*G[1][3]^2 - 
    96*s1*s2*z*zb^2*G[1][3]^2 - 1632*s2^2*z*zb^2*G[1][3]^2 + 
    168*s1^2*z^2*zb^2*G[1][3]^2 - 2088*s1*s2*z^2*zb^2*G[1][3]^2 - 
    768*s2^2*z^2*zb^2*G[1][3]^2 - 840*s1^2*z^3*zb^2*G[1][3]^2 + 
    120*s1*s2*z^3*zb^2*G[1][3]^2 - 2784*s2^2*z^3*zb^2*G[1][3]^2 + 
    444*s1^2*z^4*zb^2*G[1][3]^2 - 1104*s1*s2*z^4*zb^2*G[1][3]^2 + 
    1332*s2^2*z^4*zb^2*G[1][3]^2 + 240*s1^2*z^5*zb^2*G[1][3]^2 - 
    84*s1*s2*z^5*zb^2*G[1][3]^2 - 12*s2^2*z^5*zb^2*G[1][3]^2 + 
    24*s1*s2*z^6*zb^2*G[1][3]^2 + 264*s2^2*z^6*zb^2*G[1][3]^2 + 
    120*s2^2*zb^3*G[1][3]^2 - 248*s1^2*z*zb^3*G[1][3]^2 - 
    120*s1*s2*z*zb^3*G[1][3]^2 + 2272*s2^2*z*zb^3*G[1][3]^2 - 
    480*s1^2*z^2*zb^3*G[1][3]^2 + 2376*s1*s2*z^2*zb^3*G[1][3]^2 + 
    480*s2^2*z^2*zb^3*G[1][3]^2 + 136*s1^2*z^3*zb^3*G[1][3]^2 - 
    2448*s1*s2*z^3*zb^3*G[1][3]^2 + 2128*s2^2*z^3*zb^3*G[1][3]^2 - 
    1092*s1^2*z^4*zb^3*G[1][3]^2 + 1284*s1*s2*z^4*zb^3*G[1][3]^2 - 
    1380*s2^2*z^4*zb^3*G[1][3]^2 - 108*s1^2*z^5*zb^3*G[1][3]^2 + 
    192*s1*s2*z^5*zb^3*G[1][3]^2 - 192*s2^2*z^5*zb^3*G[1][3]^2 + 
    88*s1^2*zb^4*G[1][3]^2 - 96*s1*s2*zb^4*G[1][3]^2 - 
    108*s2^2*zb^4*G[1][3]^2 + 440*s1^2*z*zb^4*G[1][3]^2 + 
    120*s1*s2*z*zb^4*G[1][3]^2 - 1520*s2^2*z*zb^4*G[1][3]^2 + 
    1044*s1^2*z^2*zb^4*G[1][3]^2 - 480*s1*s2*z^2*zb^4*G[1][3]^2 - 
    420*s2^2*z^2*zb^4*G[1][3]^2 + 452*s1^2*z^3*zb^4*G[1][3]^2 + 
    1788*s1*s2*z^3*zb^4*G[1][3]^2 - 256*s2^2*z^3*zb^4*G[1][3]^2 + 
    472*s1^2*z^4*zb^4*G[1][3]^2 - 1008*s1*s2*z^4*zb^4*G[1][3]^2 + 
    472*s2^2*z^4*zb^4*G[1][3]^2 - 192*s1^2*zb^5*G[1][3]^2 + 
    192*s1*s2*zb^5*G[1][3]^2 + 60*s2^2*zb^5*G[1][3]^2 - 
    564*s1^2*z*zb^5*G[1][3]^2 - 120*s1*s2*z*zb^5*G[1][3]^2 + 
    528*s2^2*z*zb^5*G[1][3]^2 - 996*s1^2*z^2*zb^5*G[1][3]^2 - 
    636*s1*s2*z^2*zb^5*G[1][3]^2 + 84*s2^2*z^2*zb^5*G[1][3]^2 - 
    192*s1^2*z^3*zb^5*G[1][3]^2 + 192*s1*s2*z^3*zb^5*G[1][3]^2 - 
    108*s2^2*z^3*zb^5*G[1][3]^2 + 140*s1^2*zb^6*G[1][3]^2 - 
    96*s1*s2*zb^6*G[1][3]^2 - 12*s2^2*zb^6*G[1][3]^2 + 
    488*s1^2*z*zb^6*G[1][3]^2 + 132*s1*s2*z*zb^6*G[1][3]^2 - 
    68*s2^2*z*zb^6*G[1][3]^2 + 264*s1^2*z^2*zb^6*G[1][3]^2 + 
    24*s1*s2*z^2*zb^6*G[1][3]^2 - 28*s1^2*zb^7*G[1][3]^2 + 
    12*s1*s2*zb^7*G[1][3]^2 - 4*s2^2*zb^7*G[1][3]^2 - 
    148*s1^2*z*zb^7*G[1][3]^2 - 96*s2^2*z^3*zb*G[1][1]*G[1][4] + 
    48*s1*s2*z^4*zb*G[1][1]*G[1][4] + 120*s2^2*z^4*zb*G[1][1]*G[1][4] + 
    168*s1^2*z^5*zb*G[1][1]*G[1][4] + 48*s2^2*z^5*zb*G[1][1]*G[1][4] - 
    24*s1^2*z^6*zb*G[1][1]*G[1][4] + 72*s1*s2*z^6*zb*G[1][1]*G[1][4] - 
    80*s2^2*z^6*zb*G[1][1]*G[1][4] + 56*s2^2*z^7*zb*G[1][1]*G[1][4] + 
    96*s2^2*z^2*zb^2*G[1][1]*G[1][4] - 288*s1*s2*z^3*zb^2*G[1][1]*G[1][4] + 
    48*s2^2*z^3*zb^2*G[1][1]*G[1][4] - 552*s1^2*z^4*zb^2*G[1][1]*G[1][4] - 
    24*s1*s2*z^4*zb^2*G[1][1]*G[1][4] - 288*s2^2*z^4*zb^2*G[1][1]*G[1][4] - 
    168*s1^2*z^5*zb^2*G[1][1]*G[1][4] - 288*s1*s2*z^5*zb^2*G[1][1]*G[1][4] + 
    24*s2^2*z^5*zb^2*G[1][1]*G[1][4] + 24*s1*s2*z^6*zb^2*G[1][1]*G[1][4] - 
    48*s2^2*z^6*zb^2*G[1][1]*G[1][4] - 12*s2^2*z^7*zb^2*G[1][1]*G[1][4] + 
    240*s1*s2*z^2*zb^3*G[1][1]*G[1][4] - 72*s2^2*z^2*zb^3*G[1][1]*G[1][4] + 
    600*s1^2*z^3*zb^3*G[1][1]*G[1][4] + 456*s1*s2*z^3*zb^3*G[1][1]*G[1][4] - 
    120*s2^2*z^3*zb^3*G[1][1]*G[1][4] + 672*s1^2*z^4*zb^3*G[1][1]*G[1][4] + 
    336*s1*s2*z^4*zb^3*G[1][1]*G[1][4] + 468*s2^2*z^4*zb^3*G[1][1]*G[1][4] + 
    48*s1^2*z^5*zb^3*G[1][1]*G[1][4] - 72*s1*s2*z^5*zb^3*G[1][1]*G[1][4] - 
    60*s2^2*z^5*zb^3*G[1][1]*G[1][4] + 4*s2^2*z^6*zb^3*G[1][1]*G[1][4] + 
    8*s2^2*z^7*zb^3*G[1][1]*G[1][4] - 312*s1^2*z^2*zb^4*G[1][1]*G[1][4] - 
    168*s1*s2*z^2*zb^4*G[1][1]*G[1][4] + 120*s2^2*z^2*zb^4*G[1][1]*G[1][4] - 
    744*s1^2*z^3*zb^4*G[1][1]*G[1][4] - 720*s1*s2*z^3*zb^4*G[1][1]*G[1][4] - 
    124*s2^2*z^3*zb^4*G[1][1]*G[1][4] - 240*s1^2*z^4*zb^4*G[1][1]*G[1][4] + 
    192*s1*s2*z^4*zb^4*G[1][1]*G[1][4] - 116*s2^2*z^4*zb^4*G[1][1]*G[1][4] + 
    60*s2^2*z^5*zb^4*G[1][1]*G[1][4] - 24*s2^2*z^6*zb^4*G[1][1]*G[1][4] + 
    96*s1^2*z*zb^5*G[1][1]*G[1][4] - 72*s1*s2*z*zb^5*G[1][1]*G[1][4] - 
    48*s2^2*z*zb^5*G[1][1]*G[1][4] + 552*s1^2*z^2*zb^5*G[1][1]*G[1][4] + 
    120*s1*s2*z^2*zb^5*G[1][1]*G[1][4] - 36*s2^2*z^2*zb^5*G[1][1]*G[1][4] + 
    216*s1^2*z^3*zb^5*G[1][1]*G[1][4] + 168*s1*s2*z^3*zb^5*G[1][1]*G[1][4] + 
    108*s2^2*z^3*zb^5*G[1][1]*G[1][4] - 84*s2^2*z^4*zb^5*G[1][1]*G[1][4] + 
    24*s2^2*z^5*zb^5*G[1][1]*G[1][4] - 192*s1^2*z*zb^6*G[1][1]*G[1][4] + 
    96*s1*s2*z*zb^6*G[1][1]*G[1][4] + 36*s2^2*z*zb^6*G[1][1]*G[1][4] - 
    216*s1^2*z^2*zb^6*G[1][1]*G[1][4] - 120*s1*s2*z^2*zb^6*G[1][1]*G[1][4] - 
    36*s2^2*z^2*zb^6*G[1][1]*G[1][4] + 32*s2^2*z^3*zb^6*G[1][1]*G[1][4] - 
    8*s2^2*z^4*zb^6*G[1][1]*G[1][4] + 96*s1^2*z*zb^7*G[1][1]*G[1][4] - 
    48*s1*s2*z^2*zb*G[1][2]*G[1][4] - 96*s2^2*z^2*zb*G[1][2]*G[1][4] + 
    24*s1^2*z^3*zb*G[1][2]*G[1][4] - 48*s1*s2*z^3*zb*G[1][2]*G[1][4] - 
    48*s2^2*z^3*zb*G[1][2]*G[1][4] - 96*s1^2*z^4*zb*G[1][2]*G[1][4] - 
    120*s1*s2*z^4*zb*G[1][2]*G[1][4] + 48*s1^2*z^5*zb*G[1][2]*G[1][4] + 
    72*s1*s2*z^5*zb*G[1][2]*G[1][4] + 4*s1^2*z^6*zb*G[1][2]*G[1][4] - 
    72*s1*s2*z^6*zb*G[1][2]*G[1][4] - 24*s2^2*z^6*zb*G[1][2]*G[1][4] + 
    48*s2^2*zb^2*G[1][2]*G[1][4] + 144*s1*s2*z*zb^2*G[1][2]*G[1][4] + 
    72*s2^2*z*zb^2*G[1][2]*G[1][4] - 120*s1^2*z^2*zb^2*G[1][2]*G[1][4] + 
    24*s1*s2*z^2*zb^2*G[1][2]*G[1][4] + 288*s2^2*z^2*zb^2*G[1][2]*G[1][4] + 
    168*s1^2*z^3*zb^2*G[1][2]*G[1][4] + 264*s1*s2*z^3*zb^2*G[1][2]*G[1][4] + 
    192*s2^2*z^3*zb^2*G[1][2]*G[1][4] + 48*s1*s2*z^4*zb^2*G[1][2]*G[1][4] + 
    48*s2^2*z^4*zb^2*G[1][2]*G[1][4] - 24*s1^2*z^5*zb^2*G[1][2]*G[1][4] + 
    96*s1*s2*z^5*zb^2*G[1][2]*G[1][4] + 24*s2^2*z^5*zb^2*G[1][2]*G[1][4] - 
    12*s1^2*z^6*zb^2*G[1][2]*G[1][4] + 72*s1*s2*z^6*zb^2*G[1][2]*G[1][4] + 
    24*s2^2*z^6*zb^2*G[1][2]*G[1][4] - 120*s2^2*zb^3*G[1][2]*G[1][4] + 
    216*s1^2*z*zb^3*G[1][2]*G[1][4] - 192*s1*s2*z*zb^3*G[1][2]*G[1][4] - 
    360*s2^2*z*zb^3*G[1][2]*G[1][4] + 48*s1^2*z^2*zb^3*G[1][2]*G[1][4] - 
    216*s1*s2*z^2*zb^3*G[1][2]*G[1][4] - 24*s2^2*z^2*zb^3*G[1][2]*G[1][4] - 
    268*s1^2*z^3*zb^3*G[1][2]*G[1][4] + 168*s1*s2*z^3*zb^3*G[1][2]*G[1][4] - 
    672*s2^2*z^3*zb^3*G[1][2]*G[1][4] + 96*s1^2*z^4*zb^3*G[1][2]*G[1][4] - 
    216*s1*s2*z^4*zb^3*G[1][2]*G[1][4] + 96*s2^2*z^4*zb^3*G[1][2]*G[1][4] + 
    12*s1^2*z^5*zb^3*G[1][2]*G[1][4] - 168*s1*s2*z^5*zb^3*G[1][2]*G[1][4] - 
    24*s2^2*z^5*zb^3*G[1][2]*G[1][4] - 72*s1^2*zb^4*G[1][2]*G[1][4] + 
    24*s1*s2*zb^4*G[1][2]*G[1][4] + 120*s2^2*zb^4*G[1][2]*G[1][4] - 
    336*s1^2*z*zb^4*G[1][2]*G[1][4] - 120*s1*s2*z*zb^4*G[1][2]*G[1][4] + 
    384*s2^2*z*zb^4*G[1][2]*G[1][4] + 60*s1^2*z^2*zb^4*G[1][2]*G[1][4] + 
    408*s1*s2*z^2*zb^4*G[1][2]*G[1][4] - 24*s2^2*z^2*zb^4*G[1][2]*G[1][4] + 
    156*s1^2*z^3*zb^4*G[1][2]*G[1][4] - 456*s1*s2*z^3*zb^4*G[1][2]*G[1][4] + 
    480*s2^2*z^3*zb^4*G[1][2]*G[1][4] - 60*s1^2*z^4*zb^4*G[1][2]*G[1][4] + 
    288*s1*s2*z^4*zb^4*G[1][2]*G[1][4] - 144*s2^2*z^4*zb^4*G[1][2]*G[1][4] - 
    12*s1^2*z^5*zb^4*G[1][2]*G[1][4] + 8*s1^2*z^6*zb^4*G[1][2]*G[1][4] + 
    168*s1^2*zb^5*G[1][2]*G[1][4] - 72*s2^2*zb^5*G[1][2]*G[1][4] + 
    132*s1^2*z*zb^5*G[1][2]*G[1][4] + 96*s1*s2*z*zb^5*G[1][2]*G[1][4] - 
    96*s2^2*z*zb^5*G[1][2]*G[1][4] + 48*s1^2*z^2*zb^5*G[1][2]*G[1][4] - 
    96*s1*s2*z^2*zb^5*G[1][2]*G[1][4] - 144*s2^2*z^2*zb^5*G[1][2]*G[1][4] - 
    36*s1^2*z^3*zb^5*G[1][2]*G[1][4] + 72*s1*s2*z^3*zb^5*G[1][2]*G[1][4] + 
    48*s2^2*z^3*zb^5*G[1][2]*G[1][4] + 36*s1^2*z^4*zb^5*G[1][2]*G[1][4] - 
    24*s1^2*z^5*zb^5*G[1][2]*G[1][4] - 116*s1^2*zb^6*G[1][2]*G[1][4] - 
    24*s1*s2*zb^6*G[1][2]*G[1][4] + 24*s2^2*zb^6*G[1][2]*G[1][4] - 
    60*s1^2*z*zb^6*G[1][2]*G[1][4] + 72*s1*s2*z*zb^6*G[1][2]*G[1][4] - 
    48*s1^2*z^2*zb^6*G[1][2]*G[1][4] - 72*s1*s2*z^2*zb^6*G[1][2]*G[1][4] - 
    36*s1^2*z^3*zb^6*G[1][2]*G[1][4] + 24*s1^2*z^4*zb^6*G[1][2]*G[1][4] + 
    20*s1^2*zb^7*G[1][2]*G[1][4] + 48*s1^2*z*zb^7*G[1][2]*G[1][4] + 
    12*s1^2*z^2*zb^7*G[1][2]*G[1][4] - 8*s1^2*z^3*zb^7*G[1][2]*G[1][4] - 
    48*s1*s2*z^2*zb*G[1][3]*G[1][4] - 96*s2^2*z^2*zb*G[1][3]*G[1][4] + 
    40*s1^2*z^3*zb*G[1][3]*G[1][4] - 120*s2^2*z^3*zb*G[1][3]*G[1][4] - 
    24*s1^2*z^4*zb*G[1][3]*G[1][4] - 192*s1*s2*z^4*zb*G[1][3]*G[1][4] + 
    48*s2^2*z^4*zb*G[1][3]*G[1][4] + 60*s1^2*z^5*zb*G[1][3]*G[1][4] + 
    96*s1*s2*z^5*zb*G[1][3]*G[1][4] + 24*s2^2*z^5*zb*G[1][3]*G[1][4] - 
    44*s1^2*z^6*zb*G[1][3]*G[1][4] - 84*s1*s2*z^6*zb*G[1][3]*G[1][4] - 
    52*s2^2*z^6*zb*G[1][3]*G[1][4] + 4*s1^2*z^7*zb*G[1][3]*G[1][4] - 
    12*s1*s2*z^7*zb*G[1][3]*G[1][4] - 12*s2^2*z^7*zb*G[1][3]*G[1][4] + 
    48*s2^2*zb^2*G[1][3]*G[1][4] + 144*s1*s2*z*zb^2*G[1][3]*G[1][4] + 
    24*s2^2*z*zb^2*G[1][3]*G[1][4] - 168*s1^2*z^2*zb^2*G[1][3]*G[1][4] - 
    96*s1*s2*z^2*zb^2*G[1][3]*G[1][4] + 456*s2^2*z^2*zb^2*G[1][3]*G[1][4] + 
    24*s1^2*z^3*zb^2*G[1][3]*G[1][4] + 336*s1*s2*z^3*zb^2*G[1][3]*G[1][4] + 
    360*s2^2*z^3*zb^2*G[1][3]*G[1][4] - 240*s1^2*z^4*zb^2*G[1][3]*G[1][4] + 
    12*s1*s2*z^4*zb^2*G[1][3]*G[1][4] - 204*s2^2*z^4*zb^2*G[1][3]*G[1][4] + 
    12*s1^2*z^5*zb^2*G[1][3]*G[1][4] + 36*s1*s2*z^5*zb^2*G[1][3]*G[1][4] + 
    72*s2^2*z^5*zb^2*G[1][3]*G[1][4] + 12*s1^2*z^6*zb^2*G[1][3]*G[1][4] + 
    192*s1*s2*z^6*zb^2*G[1][3]*G[1][4] + 144*s2^2*z^6*zb^2*G[1][3]*G[1][4] - 
    12*s2^2*z^7*zb^2*G[1][3]*G[1][4] - 120*s2^2*zb^3*G[1][3]*G[1][4] + 
    264*s1^2*z*zb^3*G[1][3]*G[1][4] - 240*s1*s2*z*zb^3*G[1][3]*G[1][4] - 
    192*s2^2*z*zb^3*G[1][3]*G[1][4] + 72*s1^2*z^2*zb^3*G[1][3]*G[1][4] - 
    24*s1*s2*z^2*zb^3*G[1][3]*G[1][4] - 696*s2^2*z^2*zb^3*G[1][3]*G[1][4] + 
    236*s1^2*z^3*zb^3*G[1][3]*G[1][4] + 192*s1*s2*z^3*zb^3*G[1][3]*G[1][4] - 
    504*s2^2*z^3*zb^3*G[1][3]*G[1][4] + 336*s1^2*z^4*zb^3*G[1][3]*G[1][4] + 
    72*s1*s2*z^4*zb^3*G[1][3]*G[1][4] + 324*s2^2*z^4*zb^3*G[1][3]*G[1][4] - 
    24*s1^2*z^5*zb^3*G[1][3]*G[1][4] - 444*s1*s2*z^5*zb^3*G[1][3]*G[1][4] - 
    288*s2^2*z^5*zb^3*G[1][3]*G[1][4] + 4*s2^2*z^6*zb^3*G[1][3]*G[1][4] + 
    8*s2^2*z^7*zb^3*G[1][3]*G[1][4] - 88*s1^2*zb^4*G[1][3]*G[1][4] + 
    48*s1*s2*zb^4*G[1][3]*G[1][4] + 96*s2^2*zb^4*G[1][3]*G[1][4] - 
    336*s1^2*z*zb^4*G[1][3]*G[1][4] + 192*s1*s2*z*zb^4*G[1][3]*G[1][4] + 
    360*s2^2*z*zb^4*G[1][3]*G[1][4] - 132*s1^2*z^2*zb^4*G[1][3]*G[1][4] + 
    576*s2^2*z^2*zb^4*G[1][3]*G[1][4] - 396*s1^2*z^3*zb^4*G[1][3]*G[1][4] - 
    816*s1*s2*z^3*zb^4*G[1][3]*G[1][4] + 92*s2^2*z^3*zb^4*G[1][3]*G[1][4] - 
    156*s1^2*z^4*zb^4*G[1][3]*G[1][4] + 528*s1*s2*z^4*zb^4*G[1][3]*G[1][4] - 
    20*s2^2*z^4*zb^4*G[1][3]*G[1][4] - 12*s1^2*z^5*zb^4*G[1][3]*G[1][4] + 
    60*s2^2*z^5*zb^4*G[1][3]*G[1][4] + 8*s1^2*z^6*zb^4*G[1][3]*G[1][4] - 
    24*s2^2*z^6*zb^4*G[1][3]*G[1][4] + 168*s1^2*zb^5*G[1][3]*G[1][4] - 
    120*s1*s2*zb^5*G[1][3]*G[1][4] - 24*s2^2*zb^5*G[1][3]*G[1][4] + 
    192*s1^2*z*zb^5*G[1][3]*G[1][4] - 96*s1*s2*z*zb^5*G[1][3]*G[1][4] - 
    264*s2^2*z*zb^5*G[1][3]*G[1][4] + 384*s1^2*z^2*zb^5*G[1][3]*G[1][4] + 
    276*s1*s2*z^2*zb^5*G[1][3]*G[1][4] - 192*s2^2*z^2*zb^5*G[1][3]*G[1][4] + 
    192*s1^2*z^3*zb^5*G[1][3]*G[1][4] + 60*s1*s2*z^3*zb^5*G[1][3]*G[1][4] + 
    144*s2^2*z^3*zb^5*G[1][3]*G[1][4] + 36*s1^2*z^4*zb^5*G[1][3]*G[1][4] - 
    84*s2^2*z^4*zb^5*G[1][3]*G[1][4] - 24*s1^2*z^5*zb^5*G[1][3]*G[1][4] + 
    24*s2^2*z^5*zb^5*G[1][3]*G[1][4] - 116*s1^2*zb^6*G[1][3]*G[1][4] + 
    84*s1*s2*zb^6*G[1][3]*G[1][4] - 12*s2^2*zb^6*G[1][3]*G[1][4] - 
    168*s1^2*z*zb^6*G[1][3]*G[1][4] + 60*s1*s2*z*zb^6*G[1][3]*G[1][4] + 
    84*s2^2*z*zb^6*G[1][3]*G[1][4] - 240*s1^2*z^2*zb^6*G[1][3]*G[1][4] - 
    144*s1*s2*z^2*zb^6*G[1][3]*G[1][4] - 60*s2^2*z^2*zb^6*G[1][3]*G[1][4] - 
    36*s1^2*z^3*zb^6*G[1][3]*G[1][4] + 32*s2^2*z^3*zb^6*G[1][3]*G[1][4] + 
    24*s1^2*z^4*zb^6*G[1][3]*G[1][4] - 8*s2^2*z^4*zb^6*G[1][3]*G[1][4] + 
    20*s1^2*zb^7*G[1][3]*G[1][4] - 24*s1*s2*zb^7*G[1][3]*G[1][4] + 
    8*s2^2*zb^7*G[1][3]*G[1][4] + 116*s1^2*z*zb^7*G[1][3]*G[1][4] + 
    12*s1*s2*z*zb^7*G[1][3]*G[1][4] - 4*s2^2*z*zb^7*G[1][3]*G[1][4] + 
    12*s1^2*z^2*zb^7*G[1][3]*G[1][4] - 8*s1^2*z^3*zb^7*G[1][3]*G[1][4] + 
    12*s2^2*z^2*zb*G[1][4]^2 + 24*s1*s2*z^3*zb*G[1][4]^2 - 
    12*s2^2*z^3*zb*G[1][4]^2 - 36*s1^2*z^4*zb*G[1][4]^2 - 
    54*s1*s2*z^4*zb*G[1][4]^2 + 33*s2^2*z^4*zb*G[1][4]^2 + 
    9*s1^2*z^5*zb*G[1][4]^2 + 12*s1*s2*z^5*zb*G[1][4]^2 - 
    48*s2^2*z^5*zb*G[1][4]^2 + 9*s1^2*z^6*zb*G[1][4]^2 + 
    3*s1*s2*z^6*zb*G[1][4]^2 + 14*s2^2*z^6*zb*G[1][4]^2 - 
    2*s1^2*z^7*zb*G[1][4]^2 + 6*s1*s2*z^7*zb*G[1][4]^2 + 
    11*s2^2*z^7*zb*G[1][4]^2 - 36*s2^2*z*zb^2*G[1][4]^2 - 
    48*s1*s2*z^2*zb^2*G[1][4]^2 + 78*s2^2*z^2*zb^2*G[1][4]^2 + 
    102*s1^2*z^3*zb^2*G[1][4]^2 + 24*s1*s2*z^3*zb^2*G[1][4]^2 - 
    282*s2^2*z^3*zb^2*G[1][4]^2 - 75*s1^2*z^4*zb^2*G[1][4]^2 + 
    6*s1*s2*z^4*zb^2*G[1][4]^2 + 195*s2^2*z^4*zb^2*G[1][4]^2 - 
    24*s1^2*z^5*zb^2*G[1][4]^2 - 18*s1*s2*z^5*zb^2*G[1][4]^2 - 
    15*s2^2*z^5*zb^2*G[1][4]^2 + 3*s1^2*z^6*zb^2*G[1][4]^2 - 
    36*s1*s2*z^6*zb^2*G[1][4]^2 - 72*s2^2*z^6*zb^2*G[1][4]^2 + 
    6*s2^2*z^7*zb^2*G[1][4]^2 - 24*s1*s2*z*zb^3*G[1][4]^2 + 
    87*s2^2*z*zb^3*G[1][4]^2 - 78*s1^2*z^2*zb^3*G[1][4]^2 + 
    360*s1*s2*z^2*zb^3*G[1][4]^2 + 48*s2^2*z^2*zb^3*G[1][4]^2 + 
    96*s1^2*z^3*zb^3*G[1][4]^2 - 342*s1*s2*z^3*zb^3*G[1][4]^2 + 
    228*s2^2*z^3*zb^3*G[1][4]^2 + 49*s1^2*z^4*zb^3*G[1][4]^2 + 
    141*s1*s2*z^4*zb^3*G[1][4]^2 - 153*s2^2*z^4*zb^3*G[1][4]^2 - 
    12*s1^2*z^5*zb^3*G[1][4]^2 + 72*s1*s2*z^5*zb^3*G[1][4]^2 + 
    132*s2^2*z^5*zb^3*G[1][4]^2 - 3*s1*s2*z^6*zb^3*G[1][4]^2 - 
    11*s2^2*z^6*zb^3*G[1][4]^2 - s2^2*z^7*zb^3*G[1][4]^2 + 
    9*s2^2*zb^4*G[1][4]^2 - 42*s1^2*z*zb^4*G[1][4]^2 - 
    72*s1*s2*z*zb^4*G[1][4]^2 - 135*s2^2*z*zb^4*G[1][4]^2 + 
    114*s1^2*z^2*zb^4*G[1][4]^2 - 186*s1*s2*z^2*zb^4*G[1][4]^2 - 
    147*s2^2*z^2*zb^4*G[1][4]^2 - 181*s1^2*z^3*zb^4*G[1][4]^2 + 
    219*s1*s2*z^3*zb^4*G[1][4]^2 - 40*s2^2*z^3*zb^4*G[1][4]^2 + 
    49*s1^2*z^4*zb^4*G[1][4]^2 - 135*s1*s2*z^4*zb^4*G[1][4]^2 - 
    22*s2^2*z^4*zb^4*G[1][4]^2 + 9*s1^2*z^5*zb^4*G[1][4]^2 + 
    9*s1*s2*z^5*zb^4*G[1][4]^2 - 5*s1^2*z^6*zb^4*G[1][4]^2 + 
    3*s2^2*z^6*zb^4*G[1][4]^2 + 30*s1^2*zb^5*G[1][4]^2 + 
    18*s1*s2*zb^5*G[1][4]^2 - 30*s2^2*zb^5*G[1][4]^2 + 
    12*s1^2*z*zb^5*G[1][4]^2 + 84*s1*s2*z*zb^5*G[1][4]^2 + 
    117*s2^2*z*zb^5*G[1][4]^2 - 66*s1*s2*z^2*zb^5*G[1][4]^2 + 
    84*s2^2*z^2*zb^5*G[1][4]^2 - 12*s1^2*z^3*zb^5*G[1][4]^2 + 
    30*s1*s2*z^3*zb^5*G[1][4]^2 - 51*s2^2*z^3*zb^5*G[1][4]^2 - 
    30*s1^2*z^4*zb^5*G[1][4]^2 - 9*s1*s2*z^4*zb^5*G[1][4]^2 + 
    9*s2^2*z^4*zb^5*G[1][4]^2 + 15*s1^2*z^5*zb^5*G[1][4]^2 - 
    3*s2^2*z^5*zb^5*G[1][4]^2 - 42*s1^2*zb^6*G[1][4]^2 - 
    30*s1*s2*zb^6*G[1][4]^2 + 21*s2^2*zb^6*G[1][4]^2 + 
    14*s1^2*z*zb^6*G[1][4]^2 - 15*s1*s2*z*zb^6*G[1][4]^2 - 
    48*s2^2*z*zb^6*G[1][4]^2 + 12*s1^2*z^2*zb^6*G[1][4]^2 + 
    21*s1*s2*z^2*zb^6*G[1][4]^2 + 24*s2^2*z^2*zb^6*G[1][4]^2 + 
    33*s1^2*z^3*zb^6*G[1][4]^2 + 3*s1*s2*z^3*zb^6*G[1][4]^2 - 
    4*s2^2*z^3*zb^6*G[1][4]^2 - 15*s1^2*z^4*zb^6*G[1][4]^2 + 
    s2^2*z^4*zb^6*G[1][4]^2 + 19*s1^2*zb^7*G[1][4]^2 + 
    12*s1*s2*zb^7*G[1][4]^2 - 4*s2^2*zb^7*G[1][4]^2 - 
    14*s1^2*z*zb^7*G[1][4]^2 - 6*s1*s2*z*zb^7*G[1][4]^2 + 
    2*s2^2*z*zb^7*G[1][4]^2 - 12*s1^2*z^2*zb^7*G[1][4]^2 + 
    5*s1^2*z^3*zb^7*G[1][4]^2 - 192*s1*s2*z^3*G[1][1]*G[1][5] - 
    120*s2^2*z^3*G[1][1]*G[1][5] - 144*s1^2*z^4*G[1][1]*G[1][5] + 
    144*s1*s2*z^4*G[1][1]*G[1][5] + 344*s2^2*z^4*G[1][1]*G[1][5] + 
    120*s1^2*z^5*G[1][1]*G[1][5] + 72*s1*s2*z^5*G[1][1]*G[1][5] - 
    420*s2^2*z^5*G[1][1]*G[1][5] + 24*s1^2*z^6*G[1][1]*G[1][5] - 
    24*s1*s2*z^6*G[1][1]*G[1][5] + 268*s2^2*z^6*G[1][1]*G[1][5] - 
    72*s2^2*z^7*G[1][1]*G[1][5] + 384*s1*s2*z^2*zb*G[1][1]*G[1][5] + 
    144*s2^2*z^2*zb*G[1][1]*G[1][5] + 240*s1^2*z^3*zb*G[1][1]*G[1][5] - 
    144*s1*s2*z^3*zb*G[1][1]*G[1][5] - 288*s2^2*z^3*zb*G[1][1]*G[1][5] + 
    120*s2^2*z^4*zb*G[1][1]*G[1][5] - 240*s1^2*z^5*zb*G[1][1]*G[1][5] - 
    312*s1*s2*z^5*zb*G[1][1]*G[1][5] + 144*s2^2*z^5*zb*G[1][1]*G[1][5] + 
    72*s1*s2*z^6*zb*G[1][1]*G[1][5] - 168*s2^2*z^6*zb*G[1][1]*G[1][5] + 
    48*s2^2*z^7*zb*G[1][1]*G[1][5] - 192*s1*s2*z*zb^2*G[1][1]*G[1][5] + 
    120*s2^2*z*zb^2*G[1][1]*G[1][5] - 48*s1^2*z^2*zb^2*G[1][1]*G[1][5] - 
    192*s1*s2*z^2*zb^2*G[1][1]*G[1][5] - 480*s2^2*z^2*zb^2*G[1][1]*G[1][5] - 
    504*s1^2*z^3*zb^2*G[1][1]*G[1][5] - 144*s1*s2*z^3*zb^2*G[1][1]*G[1][5] + 
    888*s2^2*z^3*zb^2*G[1][1]*G[1][5] + 552*s1^2*z^4*zb^2*G[1][1]*G[1][5] + 
    288*s1*s2*z^4*zb^2*G[1][1]*G[1][5] - 852*s2^2*z^4*zb^2*G[1][1]*G[1][5] + 
    312*s1*s2*z^5*zb^2*G[1][1]*G[1][5] + 408*s2^2*z^5*zb^2*G[1][1]*G[1][5] - 
    72*s1*s2*z^6*zb^2*G[1][1]*G[1][5] - 96*s2^2*z^6*zb^2*G[1][1]*G[1][5] + 
    12*s2^2*z^7*zb^2*G[1][1]*G[1][5] - 48*s1^2*z*zb^3*G[1][1]*G[1][5] + 
    480*s1*s2*z*zb^3*G[1][1]*G[1][5] - 248*s2^2*z*zb^3*G[1][1]*G[1][5] + 
    576*s1^2*z^2*zb^3*G[1][1]*G[1][5] - 624*s1*s2*z^2*zb^3*G[1][1]*G[1][5] + 
    456*s2^2*z^2*zb^3*G[1][1]*G[1][5] - 432*s1^2*z^3*zb^3*G[1][1]*G[1][5] + 
    1128*s1*s2*z^3*zb^3*G[1][1]*G[1][5] - 340*s2^2*z^3*zb^3*G[1][1]*G[1][5] - 
    144*s1^2*z^4*zb^3*G[1][1]*G[1][5] - 1056*s1*s2*z^4*zb^3*G[1][1]*G[1][5] + 
    84*s2^2*z^4*zb^3*G[1][1]*G[1][5] + 48*s1^2*z^5*zb^3*G[1][1]*G[1][5] + 
    72*s1*s2*z^5*zb^3*G[1][1]*G[1][5] + 60*s2^2*z^5*zb^3*G[1][1]*G[1][5] - 
    4*s2^2*z^6*zb^3*G[1][1]*G[1][5] - 8*s2^2*z^7*zb^3*G[1][1]*G[1][5] - 
    48*s1^2*z*zb^4*G[1][1]*G[1][5] - 360*s1*s2*z*zb^4*G[1][1]*G[1][5] + 
    204*s2^2*z*zb^4*G[1][1]*G[1][5] - 408*s1^2*z^2*zb^4*G[1][1]*G[1][5] + 
    168*s1*s2*z^2*zb^4*G[1][1]*G[1][5] - 312*s2^2*z^2*zb^4*G[1][1]*G[1][5] + 
    600*s1^2*z^3*zb^4*G[1][1]*G[1][5] - 96*s1*s2*z^3*zb^4*G[1][1]*G[1][5] + 
    204*s2^2*z^3*zb^4*G[1][1]*G[1][5] - 144*s1^2*z^4*zb^4*G[1][1]*G[1][5] + 
    288*s1*s2*z^4*zb^4*G[1][1]*G[1][5] - 60*s2^2*z^4*zb^4*G[1][1]*G[1][5] - 
    60*s2^2*z^5*zb^4*G[1][1]*G[1][5] + 24*s2^2*z^6*zb^4*G[1][1]*G[1][5] + 
    120*s1^2*z*zb^5*G[1][1]*G[1][5] + 192*s1*s2*z*zb^5*G[1][1]*G[1][5] - 
    60*s2^2*z*zb^5*G[1][1]*G[1][5] - 96*s1^2*z^2*zb^5*G[1][1]*G[1][5] - 
    24*s1*s2*z^2*zb^5*G[1][1]*G[1][5] + 84*s2^2*z^2*zb^5*G[1][1]*G[1][5] - 
    24*s1^2*z^3*zb^5*G[1][1]*G[1][5] - 168*s1*s2*z^3*zb^5*G[1][1]*G[1][5] - 
    84*s2^2*z^3*zb^5*G[1][1]*G[1][5] + 84*s2^2*z^4*zb^5*G[1][1]*G[1][5] - 
    24*s2^2*z^5*zb^5*G[1][1]*G[1][5] - 24*s1^2*z*zb^6*G[1][1]*G[1][5] - 
    72*s1*s2*z*zb^6*G[1][1]*G[1][5] - 12*s2^2*z*zb^6*G[1][1]*G[1][5] + 
    24*s1^2*z^2*zb^6*G[1][1]*G[1][5] + 72*s1*s2*z^2*zb^6*G[1][1]*G[1][5] + 
    36*s2^2*z^2*zb^6*G[1][1]*G[1][5] - 32*s2^2*z^3*zb^6*G[1][1]*G[1][5] + 
    8*s2^2*z^4*zb^6*G[1][1]*G[1][5] - 24*s2^2*z*G[1][2]*G[1][5] - 
    72*s1*s2*z^2*G[1][2]*G[1][5] - 12*s1^2*z^3*G[1][2]*G[1][5] + 
    144*s1*s2*z^3*G[1][2]*G[1][5] + 24*s2^2*z^3*G[1][2]*G[1][5] + 
    96*s1^2*z^4*G[1][2]*G[1][5] + 24*s1*s2*z^4*G[1][2]*G[1][5] + 
    264*s2^2*z^4*G[1][2]*G[1][5] - 108*s1^2*z^5*G[1][2]*G[1][5] - 
    72*s1*s2*z^5*G[1][2]*G[1][5] - 432*s2^2*z^5*G[1][2]*G[1][5] + 
    24*s1^2*z^6*G[1][2]*G[1][5] - 24*s1*s2*z^6*G[1][2]*G[1][5] + 
    264*s2^2*z^6*G[1][2]*G[1][5] - 96*s2^2*z^7*G[1][2]*G[1][5] + 
    120*s2^2*zb*G[1][2]*G[1][5] + 192*s1*s2*z*zb*G[1][2]*G[1][5] - 
    312*s2^2*z*zb*G[1][2]*G[1][5] - 36*s1^2*z^2*zb*G[1][2]*G[1][5] - 
    432*s1*s2*z^2*zb*G[1][2]*G[1][5] + 624*s2^2*z^2*zb*G[1][2]*G[1][5] - 
    172*s1^2*z^3*zb*G[1][2]*G[1][5] - 240*s1*s2*z^3*zb*G[1][2]*G[1][5] - 
    1176*s2^2*z^3*zb*G[1][2]*G[1][5] + 80*s1^2*z^4*zb*G[1][2]*G[1][5] + 
    528*s1*s2*z^4*zb*G[1][2]*G[1][5] + 576*s2^2*z^4*zb*G[1][2]*G[1][5] + 
    156*s1^2*z^5*zb*G[1][2]*G[1][5] - 192*s1*s2*z^5*zb*G[1][2]*G[1][5] + 
    120*s2^2*z^5*zb*G[1][2]*G[1][5] - 28*s1^2*z^6*zb*G[1][2]*G[1][5] + 
    144*s1*s2*z^6*zb*G[1][2]*G[1][5] - 48*s2^2*z^6*zb*G[1][2]*G[1][5] + 
    96*s2^2*z^7*zb*G[1][2]*G[1][5] + 72*s1*s2*zb^2*G[1][2]*G[1][5] - 
    360*s2^2*zb^2*G[1][2]*G[1][5] + 180*s1^2*z*zb^2*G[1][2]*G[1][5] - 
    720*s1*s2*z*zb^2*G[1][2]*G[1][5] + 960*s2^2*z*zb^2*G[1][2]*G[1][5] - 
    36*s1^2*z^2*zb^2*G[1][2]*G[1][5] + 2568*s1*s2*z^2*zb^2*G[1][2]*G[1][5] - 
    1200*s2^2*z^2*zb^2*G[1][2]*G[1][5] + 348*s1^2*z^3*zb^2*G[1][2]*G[1][5] - 
    2040*s1*s2*z^3*zb^2*G[1][2]*G[1][5] + 1944*s2^2*z^3*zb^2*G[1][2]*
     G[1][5] - 408*s1^2*z^4*zb^2*G[1][2]*G[1][5] + 
    144*s1*s2*z^4*zb^2*G[1][2]*G[1][5] - 1224*s2^2*z^4*zb^2*G[1][2]*G[1][5] - 
    96*s1^2*z^5*zb^2*G[1][2]*G[1][5] + 96*s1*s2*z^5*zb^2*G[1][2]*G[1][5] + 
    96*s2^2*z^5*zb^2*G[1][2]*G[1][5] + 12*s1^2*z^6*zb^2*G[1][2]*G[1][5] - 
    120*s1*s2*z^6*zb^2*G[1][2]*G[1][5] - 216*s2^2*z^6*zb^2*G[1][2]*G[1][5] - 
    36*s1^2*zb^3*G[1][2]*G[1][5] - 144*s1*s2*zb^3*G[1][2]*G[1][5] + 
    408*s2^2*zb^3*G[1][2]*G[1][5] - 540*s1^2*z*zb^3*G[1][2]*G[1][5] + 
    336*s1*s2*z*zb^3*G[1][2]*G[1][5] - 1008*s2^2*z*zb^3*G[1][2]*G[1][5] + 
    396*s1^2*z^2*zb^3*G[1][2]*G[1][5] - 2424*s1*s2*z^2*zb^3*G[1][2]*G[1][5] + 
    648*s2^2*z^2*zb^3*G[1][2]*G[1][5] - 240*s1^2*z^3*zb^3*G[1][2]*G[1][5] + 
    2952*s1*s2*z^3*zb^3*G[1][2]*G[1][5] - 888*s2^2*z^3*zb^3*G[1][2]*G[1][5] + 
    408*s1^2*z^4*zb^3*G[1][2]*G[1][5] - 888*s1*s2*z^4*zb^3*G[1][2]*G[1][5] + 
    624*s2^2*z^4*zb^3*G[1][2]*G[1][5] + 12*s1^2*z^5*zb^3*G[1][2]*G[1][5] + 
    168*s1*s2*z^5*zb^3*G[1][2]*G[1][5] + 216*s2^2*z^5*zb^3*G[1][2]*G[1][5] + 
    172*s1^2*zb^4*G[1][2]*G[1][5] + 192*s1*s2*zb^4*G[1][2]*G[1][5] - 
    240*s2^2*zb^4*G[1][2]*G[1][5] + 544*s1^2*z*zb^4*G[1][2]*G[1][5] + 
    384*s1*s2*z*zb^4*G[1][2]*G[1][5] + 528*s2^2*z*zb^4*G[1][2]*G[1][5] - 
    600*s1^2*z^2*zb^4*G[1][2]*G[1][5] - 24*s1*s2*z^2*zb^4*G[1][2]*G[1][5] - 
    96*s2^2*z^2*zb^4*G[1][2]*G[1][5] - 4*s1^2*z^3*zb^4*G[1][2]*G[1][5] - 
    744*s1*s2*z^3*zb^4*G[1][2]*G[1][5] + 48*s2^2*z^3*zb^4*G[1][2]*G[1][5] - 
    116*s1^2*z^4*zb^4*G[1][2]*G[1][5] + 192*s1*s2*z^4*zb^4*G[1][2]*G[1][5] - 
    240*s2^2*z^4*zb^4*G[1][2]*G[1][5] + 12*s1^2*z^5*zb^4*G[1][2]*G[1][5] - 
    8*s1^2*z^6*zb^4*G[1][2]*G[1][5] - 300*s1^2*zb^5*G[1][2]*G[1][5] - 
    216*s1*s2*zb^5*G[1][2]*G[1][5] + 96*s2^2*zb^5*G[1][2]*G[1][5] - 
    108*s1^2*z*zb^5*G[1][2]*G[1][5] - 72*s1*s2*z*zb^5*G[1][2]*G[1][5] - 
    168*s2^2*z*zb^5*G[1][2]*G[1][5] + 384*s1^2*z^2*zb^5*G[1][2]*G[1][5] + 
    360*s1*s2*z^2*zb^5*G[1][2]*G[1][5] + 24*s2^2*z^2*zb^5*G[1][2]*G[1][5] + 
    36*s1^2*z^3*zb^5*G[1][2]*G[1][5] - 72*s1*s2*z^3*zb^5*G[1][2]*G[1][5] + 
    48*s2^2*z^3*zb^5*G[1][2]*G[1][5] - 36*s1^2*z^4*zb^5*G[1][2]*G[1][5] + 
    24*s1^2*z^5*zb^5*G[1][2]*G[1][5] + 216*s1^2*zb^6*G[1][2]*G[1][5] + 
    96*s1*s2*zb^6*G[1][2]*G[1][5] - 24*s2^2*zb^6*G[1][2]*G[1][5] - 
    132*s1^2*z*zb^6*G[1][2]*G[1][5] - 120*s1*s2*z*zb^6*G[1][2]*G[1][5] + 
    24*s2^2*z*zb^6*G[1][2]*G[1][5] - 96*s1^2*z^2*zb^6*G[1][2]*G[1][5] + 
    24*s1*s2*z^2*zb^6*G[1][2]*G[1][5] + 36*s1^2*z^3*zb^6*G[1][2]*G[1][5] - 
    24*s1^2*z^4*zb^6*G[1][2]*G[1][5] - 52*s1^2*zb^7*G[1][2]*G[1][5] + 
    56*s1^2*z*zb^7*G[1][2]*G[1][5] - 12*s1^2*z^2*zb^7*G[1][2]*G[1][5] + 
    8*s1^2*z^3*zb^7*G[1][2]*G[1][5] - 24*s2^2*z*G[1][3]*G[1][5] - 
    48*s1*s2*z^2*G[1][3]*G[1][5] + 4*s1^2*z^3*G[1][3]*G[1][5] - 
    144*s1*s2*z^3*G[1][3]*G[1][5] - 96*s2^2*z^3*G[1][3]*G[1][5] - 
    160*s1^2*z^4*G[1][3]*G[1][5] + 132*s1*s2*z^4*G[1][3]*G[1][5] + 
    488*s2^2*z^4*G[1][3]*G[1][5] + 96*s1^2*z^5*G[1][3]*G[1][5] + 
    132*s1*s2*z^5*G[1][3]*G[1][5] - 672*s2^2*z^5*G[1][3]*G[1][5] + 
    64*s1^2*z^6*G[1][3]*G[1][5] - 84*s1*s2*z^6*G[1][3]*G[1][5] + 
    444*s2^2*z^6*G[1][3]*G[1][5] - 4*s1^2*z^7*G[1][3]*G[1][5] + 
    12*s1*s2*z^7*G[1][3]*G[1][5] - 140*s2^2*z^7*G[1][3]*G[1][5] + 
    72*s2^2*zb*G[1][3]*G[1][5] + 96*s1*s2*z*zb*G[1][3]*G[1][5] - 
    120*s2^2*z*zb*G[1][3]*G[1][5] - 60*s1^2*z^2*zb*G[1][3]*G[1][5] + 
    264*s1*s2*z^2*zb*G[1][3]*G[1][5] + 480*s2^2*z^2*zb*G[1][3]*G[1][5] + 
    396*s1^2*z^3*zb*G[1][3]*G[1][5] - 896*s2^2*z^3*zb*G[1][3]*G[1][5] + 
    16*s1^2*z^4*zb*G[1][3]*G[1][5] - 36*s1*s2*z^4*zb*G[1][3]*G[1][5] + 
    464*s2^2*z^4*zb*G[1][3]*G[1][5] - 348*s1^2*z^5*zb*G[1][3]*G[1][5] - 
    480*s1*s2*z^5*zb*G[1][3]*G[1][5] + 36*s2^2*z^5*zb*G[1][3]*G[1][5] + 
    144*s1*s2*z^6*zb*G[1][3]*G[1][5] - 152*s2^2*z^6*zb*G[1][3]*G[1][5] - 
    4*s1^2*z^7*zb*G[1][3]*G[1][5] + 12*s1*s2*z^7*zb*G[1][3]*G[1][5] + 
    116*s2^2*z^7*zb*G[1][3]*G[1][5] + 48*s1*s2*zb^2*G[1][3]*G[1][5] - 
    216*s2^2*zb^2*G[1][3]*G[1][5] + 132*s1^2*z*zb^2*G[1][3]*G[1][5] - 
    624*s1*s2*z*zb^2*G[1][3]*G[1][5] + 456*s2^2*z*zb^2*G[1][3]*G[1][5] - 
    396*s1^2*z^2*zb^2*G[1][3]*G[1][5] + 576*s1*s2*z^2*zb^2*G[1][3]*G[1][5] - 
    1056*s2^2*z^2*zb^2*G[1][3]*G[1][5] - 492*s1^2*z^3*zb^2*G[1][3]*G[1][5] - 
    1104*s1*s2*z^3*zb^2*G[1][3]*G[1][5] + 1608*s2^2*z^3*zb^2*G[1][3]*
     G[1][5] + 672*s1^2*z^4*zb^2*G[1][3]*G[1][5] + 
    840*s1*s2*z^4*zb^2*G[1][3]*G[1][5] - 1056*s2^2*z^4*zb^2*G[1][3]*G[1][5] + 
    96*s1^2*z^5*zb^2*G[1][3]*G[1][5] + 408*s1*s2*z^5*zb^2*G[1][3]*G[1][5] + 
    540*s2^2*z^5*zb^2*G[1][3]*G[1][5] - 12*s1^2*z^6*zb^2*G[1][3]*G[1][5] - 
    144*s1*s2*z^6*zb^2*G[1][3]*G[1][5] - 288*s2^2*z^6*zb^2*G[1][3]*G[1][5] + 
    12*s2^2*z^7*zb^2*G[1][3]*G[1][5] - 28*s1^2*zb^3*G[1][3]*G[1][5] - 
    72*s1*s2*zb^3*G[1][3]*G[1][5] + 264*s2^2*zb^3*G[1][3]*G[1][5] - 
    116*s1^2*z*zb^3*G[1][3]*G[1][5] + 864*s1*s2*z*zb^3*G[1][3]*G[1][5] - 
    464*s2^2*z*zb^3*G[1][3]*G[1][5] + 1188*s1^2*z^2*zb^3*G[1][3]*G[1][5] - 
    1080*s1*s2*z^2*zb^3*G[1][3]*G[1][5] + 744*s2^2*z^2*zb^3*G[1][3]*G[1][5] - 
    720*s1^2*z^3*zb^3*G[1][3]*G[1][5] + 1824*s1*s2*z^3*zb^3*G[1][3]*G[1][5] - 
    700*s2^2*z^3*zb^3*G[1][3]*G[1][5] - 372*s1^2*z^4*zb^3*G[1][3]*G[1][5] - 
    1596*s1*s2*z^4*zb^3*G[1][3]*G[1][5] - 120*s2^2*z^4*zb^3*G[1][3]*G[1][5] + 
    48*s1^2*z^5*zb^3*G[1][3]*G[1][5] + 60*s1*s2*z^5*zb^3*G[1][3]*G[1][5] + 
    288*s2^2*z^5*zb^3*G[1][3]*G[1][5] - 4*s2^2*z^6*zb^3*G[1][3]*G[1][5] - 
    8*s2^2*z^7*zb^3*G[1][3]*G[1][5] + 36*s1^2*zb^4*G[1][3]*G[1][5] + 
    60*s1*s2*zb^4*G[1][3]*G[1][5] - 184*s2^2*zb^4*G[1][3]*G[1][5] - 
    244*s1^2*z*zb^4*G[1][3]*G[1][5] - 420*s1*s2*z*zb^4*G[1][3]*G[1][5] + 
    256*s2^2*z*zb^4*G[1][3]*G[1][5] - 672*s1^2*z^2*zb^4*G[1][3]*G[1][5] - 
    204*s1*s2*z^2*zb^4*G[1][3]*G[1][5] - 408*s2^2*z^2*zb^4*G[1][3]*G[1][5] + 
    896*s1^2*z^3*zb^4*G[1][3]*G[1][5] + 36*s1*s2*z^3*zb^4*G[1][3]*G[1][5] + 
    528*s2^2*z^3*zb^4*G[1][3]*G[1][5] - 20*s1^2*z^4*zb^4*G[1][3]*G[1][5] + 
    528*s1*s2*z^4*zb^4*G[1][3]*G[1][5] - 156*s2^2*z^4*zb^4*G[1][3]*G[1][5] + 
    12*s1^2*z^5*zb^4*G[1][3]*G[1][5] - 60*s2^2*z^5*zb^4*G[1][3]*G[1][5] - 
    8*s1^2*z^6*zb^4*G[1][3]*G[1][5] + 24*s2^2*z^6*zb^4*G[1][3]*G[1][5] + 
    12*s1^2*zb^5*G[1][3]*G[1][5] - 84*s1*s2*zb^5*G[1][3]*G[1][5] + 
    48*s2^2*zb^5*G[1][3]*G[1][5] + 324*s1^2*z*zb^5*G[1][3]*G[1][5] + 
    384*s1*s2*z*zb^5*G[1][3]*G[1][5] - 132*s1^2*z^2*zb^5*G[1][3]*G[1][5] + 
    144*s1*s2*z^2*zb^5*G[1][3]*G[1][5] + 12*s2^2*z^2*zb^5*G[1][3]*G[1][5] - 
    192*s1^2*z^3*zb^5*G[1][3]*G[1][5] - 444*s1*s2*z^3*zb^5*G[1][3]*G[1][5] - 
    120*s2^2*z^3*zb^5*G[1][3]*G[1][5] - 36*s1^2*z^4*zb^5*G[1][3]*G[1][5] + 
    84*s2^2*z^4*zb^5*G[1][3]*G[1][5] + 24*s1^2*z^5*zb^5*G[1][3]*G[1][5] - 
    24*s2^2*z^5*zb^5*G[1][3]*G[1][5] - 40*s1^2*zb^6*G[1][3]*G[1][5] + 
    24*s1*s2*zb^6*G[1][3]*G[1][5] + 4*s2^2*zb^6*G[1][3]*G[1][5] - 
    68*s1^2*z*zb^6*G[1][3]*G[1][5] - 216*s1*s2*z*zb^6*G[1][3]*G[1][5] - 
    40*s2^2*z*zb^6*G[1][3]*G[1][5] + 96*s1^2*z^2*zb^6*G[1][3]*G[1][5] + 
    192*s1*s2*z^2*zb^6*G[1][3]*G[1][5] + 60*s2^2*z^2*zb^6*G[1][3]*G[1][5] + 
    36*s1^2*z^3*zb^6*G[1][3]*G[1][5] - 32*s2^2*z^3*zb^6*G[1][3]*G[1][5] - 
    24*s1^2*z^4*zb^6*G[1][3]*G[1][5] + 8*s2^2*z^4*zb^6*G[1][3]*G[1][5] + 
    16*s1^2*zb^7*G[1][3]*G[1][5] + 12*s1*s2*zb^7*G[1][3]*G[1][5] - 
    4*s2^2*zb^7*G[1][3]*G[1][5] - 12*s1^2*z*zb^7*G[1][3]*G[1][5] - 
    12*s1*s2*z*zb^7*G[1][3]*G[1][5] + 4*s2^2*z*zb^7*G[1][3]*G[1][5] - 
    12*s1^2*z^2*zb^7*G[1][3]*G[1][5] + 8*s1^2*z^3*zb^7*G[1][3]*G[1][5] + 
    6*s1*s2*z^2*G[1][4]*G[1][5] + 30*s2^2*z^2*G[1][4]*G[1][5] + 
    14*s1^2*z^3*G[1][4]*G[1][5] + 84*s1*s2*z^3*G[1][4]*G[1][5] + 
    8*s2^2*z^3*G[1][4]*G[1][5] + 16*s1^2*z^4*G[1][4]*G[1][5] - 
    48*s1*s2*z^4*G[1][4]*G[1][5] - 26*s2^2*z^4*G[1][4]*G[1][5] - 
    18*s1^2*z^5*G[1][4]*G[1][5] + 6*s1*s2*z^5*G[1][4]*G[1][5] + 
    48*s2^2*z^5*G[1][4]*G[1][5] + 20*s1^2*z^6*G[1][4]*G[1][5] - 
    6*s1*s2*z^6*G[1][4]*G[1][5] - 38*s2^2*z^6*G[1][4]*G[1][5] - 
    2*s1^2*z^7*G[1][4]*G[1][5] + 6*s1*s2*z^7*G[1][4]*G[1][5] + 
    8*s2^2*z^7*G[1][4]*G[1][5] + 12*s2^2*zb*G[1][4]*G[1][5] - 
    90*s2^2*z*zb*G[1][4]*G[1][5] - 36*s1^2*z^2*zb*G[1][4]*G[1][5] - 
    144*s1*s2*z^2*zb*G[1][4]*G[1][5] - 90*s2^2*z^2*zb*G[1][4]*G[1][5] + 
    4*s1^2*z^3*zb*G[1][4]*G[1][5] - 186*s1*s2*z^3*zb*G[1][4]*G[1][5] + 
    58*s2^2*z^3*zb*G[1][4]*G[1][5] - 86*s1^2*z^4*zb*G[1][4]*G[1][5] + 
    120*s1*s2*z^4*zb*G[1][4]*G[1][5] - 310*s2^2*z^4*zb*G[1][4]*G[1][5] + 
    6*s1^2*z^5*zb*G[1][4]*G[1][5] - 42*s1*s2*z^5*zb*G[1][4]*G[1][5] + 
    342*s2^2*z^5*zb*G[1][4]*G[1][5] + 10*s1^2*z^6*zb*G[1][4]*G[1][5] + 
    42*s1*s2*z^6*zb*G[1][4]*G[1][5] - 168*s2^2*z^6*zb*G[1][4]*G[1][5] + 
    60*s2^2*z^7*zb*G[1][4]*G[1][5] + 18*s1*s2*zb^2*G[1][4]*G[1][5] - 
    24*s2^2*zb^2*G[1][4]*G[1][5] + 42*s1^2*z*zb^2*G[1][4]*G[1][5] - 
    84*s1*s2*z*zb^2*G[1][4]*G[1][5] + 438*s2^2*z*zb^2*G[1][4]*G[1][5] - 
    12*s1^2*z^2*zb^2*G[1][4]*G[1][5] + 570*s1*s2*z^2*zb^2*G[1][4]*G[1][5] - 
    360*s2^2*z^2*zb^2*G[1][4]*G[1][5] + 6*s1^2*z^3*zb^2*G[1][4]*G[1][5] - 
    246*s1*s2*z^3*zb^2*G[1][4]*G[1][5] + 768*s2^2*z^3*zb^2*G[1][4]*G[1][5] + 
    162*s1^2*z^4*zb^2*G[1][4]*G[1][5] + 240*s1*s2*z^4*zb^2*G[1][4]*G[1][5] - 
    366*s2^2*z^4*zb^2*G[1][4]*G[1][5] - 42*s1^2*z^5*zb^2*G[1][4]*G[1][5] - 
    84*s1*s2*z^5*zb^2*G[1][4]*G[1][5] + 72*s2^2*z^5*zb^2*G[1][4]*G[1][5] - 
    30*s1^2*z^6*zb^2*G[1][4]*G[1][5] - 60*s1*s2*z^6*zb^2*G[1][4]*G[1][5] - 
    78*s2^2*z^6*zb^2*G[1][4]*G[1][5] - 8*s1^2*zb^3*G[1][4]*G[1][5] - 
    8*s2^2*zb^3*G[1][4]*G[1][5] - 130*s1^2*z*zb^3*G[1][4]*G[1][5] + 
    330*s1*s2*z*zb^3*G[1][4]*G[1][5] - 502*s2^2*z*zb^3*G[1][4]*G[1][5] + 
    474*s1^2*z^2*zb^3*G[1][4]*G[1][5] - 810*s1*s2*z^2*zb^3*G[1][4]*G[1][5] + 
    372*s2^2*z^2*zb^3*G[1][4]*G[1][5] - 514*s1^2*z^3*zb^3*G[1][4]*G[1][5] + 
    300*s1*s2*z^3*zb^3*G[1][4]*G[1][5] - 780*s2^2*z^3*zb^3*G[1][4]*G[1][5] + 
    4*s1^2*z^4*zb^3*G[1][4]*G[1][5] - 300*s1*s2*z^4*zb^3*G[1][4]*G[1][5] + 
    342*s2^2*z^4*zb^3*G[1][4]*G[1][5] + 96*s1^2*z^5*zb^3*G[1][4]*G[1][5] + 
    156*s1*s2*z^5*zb^3*G[1][4]*G[1][5] + 18*s2^2*z^5*zb^3*G[1][4]*G[1][5] + 
    6*s1*s2*z^6*zb^3*G[1][4]*G[1][5] + 18*s2^2*z^6*zb^3*G[1][4]*G[1][5] - 
    6*s2^2*z^7*zb^3*G[1][4]*G[1][5] + 62*s1^2*zb^4*G[1][4]*G[1][5] - 
    114*s1*s2*zb^4*G[1][4]*G[1][5] + 14*s2^2*zb^4*G[1][4]*G[1][5] - 
    142*s1^2*z*zb^4*G[1][4]*G[1][5] - 276*s1*s2*z*zb^4*G[1][4]*G[1][5] + 
    172*s2^2*z*zb^4*G[1][4]*G[1][5] - 168*s1^2*z^2*zb^4*G[1][4]*G[1][5] + 
    642*s1*s2*z^2*zb^4*G[1][4]*G[1][5] + 78*s2^2*z^2*zb^4*G[1][4]*G[1][5] + 
    496*s1^2*z^3*zb^4*G[1][4]*G[1][5] - 12*s1*s2*z^3*zb^4*G[1][4]*G[1][5] + 
    202*s2^2*z^3*zb^4*G[1][4]*G[1][5] - 184*s1^2*z^4*zb^4*G[1][4]*G[1][5] - 
    18*s1*s2*z^4*zb^4*G[1][4]*G[1][5] - 78*s2^2*z^4*zb^4*G[1][4]*G[1][5] - 
    6*s1^2*z^5*zb^4*G[1][4]*G[1][5] - 18*s1*s2*z^5*zb^4*G[1][4]*G[1][5] - 
    60*s2^2*z^5*zb^4*G[1][4]*G[1][5] + 2*s1^2*z^6*zb^4*G[1][4]*G[1][5] + 
    18*s2^2*z^6*zb^4*G[1][4]*G[1][5] - 18*s1^2*zb^5*G[1][4]*G[1][5] + 
    126*s1*s2*zb^5*G[1][4]*G[1][5] + 18*s2^2*zb^5*G[1][4]*G[1][5] + 
    246*s1^2*z*zb^5*G[1][4]*G[1][5] - 54*s1*s2*z*zb^5*G[1][4]*G[1][5] - 
    348*s1^2*z^2*zb^5*G[1][4]*G[1][5] - 228*s1*s2*z^2*zb^5*G[1][4]*G[1][5] - 
    174*s2^2*z^2*zb^5*G[1][4]*G[1][5] + 30*s1^2*z^3*zb^5*G[1][4]*G[1][5] + 
    24*s1*s2*z^3*zb^5*G[1][4]*G[1][5] + 6*s2^2*z^3*zb^5*G[1][4]*G[1][5] + 
    24*s1^2*z^4*zb^5*G[1][4]*G[1][5] + 18*s1*s2*z^4*zb^5*G[1][4]*G[1][5] + 
    66*s2^2*z^4*zb^5*G[1][4]*G[1][5] - 6*s1^2*z^5*zb^5*G[1][4]*G[1][5] - 
    18*s2^2*z^5*zb^5*G[1][4]*G[1][5] - 76*s1^2*zb^6*G[1][4]*G[1][5] - 
    24*s1*s2*zb^6*G[1][4]*G[1][5] - 16*s2^2*zb^6*G[1][4]*G[1][5] + 
    46*s1^2*z*zb^6*G[1][4]*G[1][5] + 78*s1*s2*z*zb^6*G[1][4]*G[1][5] + 
    16*s2^2*z*zb^6*G[1][4]*G[1][5] + 102*s1^2*z^2*zb^6*G[1][4]*G[1][5] - 
    6*s1*s2*z^2*zb^6*G[1][4]*G[1][5] + 24*s2^2*z^2*zb^6*G[1][4]*G[1][5] - 
    30*s1^2*z^3*zb^6*G[1][4]*G[1][5] - 6*s1*s2*z^3*zb^6*G[1][4]*G[1][5] - 
    24*s2^2*z^3*zb^6*G[1][4]*G[1][5] + 6*s1^2*z^4*zb^6*G[1][4]*G[1][5] + 
    6*s2^2*z^4*zb^6*G[1][4]*G[1][5] + 40*s1^2*zb^7*G[1][4]*G[1][5] - 
    6*s1*s2*zb^7*G[1][4]*G[1][5] + 2*s2^2*zb^7*G[1][4]*G[1][5] - 
    62*s1^2*z*zb^7*G[1][4]*G[1][5] + 12*s1^2*z^2*zb^7*G[1][4]*G[1][5] - 
    2*s1^2*z^3*zb^7*G[1][4]*G[1][5] - 6*s2^2*z*G[1][5]^2 - 
    69*s1*s2*z^2*G[1][5]^2 - 27*s2^2*z^2*G[1][5]^2 - 72*s1^2*z^3*G[1][5]^2 + 
    96*s1*s2*z^3*G[1][5]^2 + 49*s2^2*z^3*G[1][5]^2 + 138*s1^2*z^4*G[1][5]^2 + 
    15*s1*s2*z^4*G[1][5]^2 - 21*s2^2*z^4*G[1][5]^2 - 48*s1^2*z^5*G[1][5]^2 - 
    57*s1*s2*z^5*G[1][5]^2 + 15*s2^2*z^5*G[1][5]^2 - 20*s1^2*z^6*G[1][5]^2 + 
    21*s1*s2*z^6*G[1][5]^2 - 12*s2^2*z^6*G[1][5]^2 + 2*s1^2*z^7*G[1][5]^2 - 
    6*s1*s2*z^7*G[1][5]^2 + 2*s2^2*z^7*G[1][5]^2 + 48*s2^2*zb*G[1][5]^2 + 
    168*s1*s2*z*zb*G[1][5]^2 - 75*s2^2*z*zb*G[1][5]^2 + 
    147*s1^2*z^2*zb*G[1][5]^2 - 216*s1*s2*z^2*zb*G[1][5]^2 + 
    186*s2^2*z^2*zb*G[1][5]^2 - 224*s1^2*z^3*zb*G[1][5]^2 + 
    6*s1*s2*z^3*zb*G[1][5]^2 - 307*s2^2*z^3*zb*G[1][5]^2 - 
    42*s1^2*z^4*zb*G[1][5]^2 - 42*s1*s2*z^4*zb*G[1][5]^2 + 
    231*s2^2*z^4*zb*G[1][5]^2 + 129*s1^2*z^5*zb*G[1][5]^2 + 
    108*s1*s2*z^5*zb*G[1][5]^2 - 180*s2^2*z^5*zb*G[1][5]^2 - 
    12*s1^2*z^6*zb*G[1][5]^2 - 18*s1*s2*z^6*zb*G[1][5]^2 + 
    138*s2^2*z^6*zb*G[1][5]^2 + 2*s1^2*z^7*zb*G[1][5]^2 - 
    6*s1*s2*z^7*zb*G[1][5]^2 - 41*s2^2*z^7*zb*G[1][5]^2 - 
    15*s1*s2*zb^2*G[1][5]^2 - 150*s2^2*zb^2*G[1][5]^2 - 
    42*s1^2*z*zb^2*G[1][5]^2 - 294*s1*s2*z*zb^2*G[1][5]^2 + 
    222*s2^2*z*zb^2*G[1][5]^2 - 84*s1^2*z^2*zb^2*G[1][5]^2 + 
    633*s1*s2*z^2*zb^2*G[1][5]^2 - 117*s2^2*z^2*zb^2*G[1][5]^2 + 
    474*s1^2*z^3*zb^2*G[1][5]^2 - 231*s1*s2*z^3*zb^2*G[1][5]^2 + 
    129*s2^2*z^3*zb^2*G[1][5]^2 - 333*s1^2*z^4*zb^2*G[1][5]^2 - 
    45*s1*s2*z^4*zb^2*G[1][5]^2 + 12*s2^2*z^4*zb^2*G[1][5]^2 - 
    39*s1^2*z^5*zb^2*G[1][5]^2 - 78*s1*s2*z^5*zb^2*G[1][5]^2 - 
    153*s2^2*z^5*zb^2*G[1][5]^2 + 24*s1^2*z^6*zb^2*G[1][5]^2 + 
    30*s1*s2*z^6*zb^2*G[1][5]^2 + 60*s2^2*z^6*zb^2*G[1][5]^2 - 
    3*s2^2*z^7*zb^2*G[1][5]^2 + 9*s1^2*zb^3*G[1][5]^2 - 
    6*s1*s2*zb^3*G[1][5]^2 + 149*s2^2*zb^3*G[1][5]^2 + 
    21*s1^2*z*zb^3*G[1][5]^2 + 96*s1*s2*z*zb^3*G[1][5]^2 - 
    237*s2^2*z*zb^3*G[1][5]^2 - 351*s1^2*z^2*zb^3*G[1][5]^2 - 
    417*s1*s2*z^2*zb^3*G[1][5]^2 - 114*s2^2*z^2*zb^3*G[1][5]^2 + 
    121*s1^2*z^3*zb^3*G[1][5]^2 + 150*s1*s2*z^3*zb^3*G[1][5]^2 + 
    145*s2^2*z^3*zb^3*G[1][5]^2 + 251*s1^2*z^4*zb^3*G[1][5]^2 + 
    168*s1*s2*z^4*zb^3*G[1][5]^2 + 87*s2^2*z^4*zb^3*G[1][5]^2 - 
    51*s1^2*z^5*zb^3*G[1][5]^2 + 12*s1*s2*z^5*zb^3*G[1][5]^2 - 
    27*s2^2*z^5*zb^3*G[1][5]^2 - 3*s1*s2*z^6*zb^3*G[1][5]^2 - 
    8*s2^2*z^6*zb^3*G[1][5]^2 + 5*s2^2*z^7*zb^3*G[1][5]^2 - 
    19*s1^2*zb^4*G[1][5]^2 + 42*s1*s2*zb^4*G[1][5]^2 - 
    38*s2^2*zb^4*G[1][5]^2 + 255*s1^2*z*zb^4*G[1][5]^2 + 
    144*s1*s2*z*zb^4*G[1][5]^2 + 126*s2^2*z*zb^4*G[1][5]^2 + 
    138*s1^2*z^2*zb^4*G[1][5]^2 - 6*s1*s2*z^2*zb^4*G[1][5]^2 + 
    114*s2^2*z^2*zb^4*G[1][5]^2 - 395*s1^2*z^3*zb^4*G[1][5]^2 - 
    54*s1*s2*z^3*zb^4*G[1][5]^2 - 239*s2^2*z^3*zb^4*G[1][5]^2 + 
    20*s1^2*z^4*zb^4*G[1][5]^2 - 135*s1*s2*z^4*zb^4*G[1][5]^2 + 
    7*s2^2*z^4*zb^4*G[1][5]^2 + 9*s1*s2*z^5*zb^4*G[1][5]^2 + 
    45*s2^2*z^5*zb^4*G[1][5]^2 + s1^2*z^6*zb^4*G[1][5]^2 - 
    15*s2^2*z^6*zb^4*G[1][5]^2 - 60*s1^2*zb^5*G[1][5]^2 - 
    45*s1*s2*zb^5*G[1][5]^2 + 3*s2^2*zb^5*G[1][5]^2 - 
    231*s1^2*z*zb^5*G[1][5]^2 - 126*s1*s2*z*zb^5*G[1][5]^2 - 
    84*s2^2*z*zb^5*G[1][5]^2 + 222*s1^2*z^2*zb^5*G[1][5]^2 + 
    90*s1*s2*z^2*zb^5*G[1][5]^2 + 60*s2^2*z^2*zb^5*G[1][5]^2 + 
    75*s1^2*z^3*zb^5*G[1][5]^2 + 90*s1*s2*z^3*zb^5*G[1][5]^2 + 
    60*s2^2*z^3*zb^5*G[1][5]^2 - 3*s1^2*z^4*zb^5*G[1][5]^2 - 
    9*s1*s2*z^4*zb^5*G[1][5]^2 - 54*s2^2*z^4*zb^5*G[1][5]^2 - 
    3*s1^2*z^5*zb^5*G[1][5]^2 + 15*s2^2*z^5*zb^5*G[1][5]^2 + 
    100*s1^2*zb^6*G[1][5]^2 + 30*s1*s2*zb^6*G[1][5]^2 - 
    7*s2^2*zb^6*G[1][5]^2 - 25*s1^2*z*zb^6*G[1][5]^2 + 
    12*s1*s2*z*zb^6*G[1][5]^2 + 25*s2^2*z*zb^6*G[1][5]^2 - 
    84*s1^2*z^2*zb^6*G[1][5]^2 - 45*s1*s2*z^2*zb^6*G[1][5]^2 - 
    33*s2^2*z^2*zb^6*G[1][5]^2 + 6*s1^2*z^3*zb^6*G[1][5]^2 + 
    3*s1*s2*z^3*zb^6*G[1][5]^2 + 20*s2^2*z^3*zb^6*G[1][5]^2 + 
    3*s1^2*z^4*zb^6*G[1][5]^2 - 5*s2^2*z^4*zb^6*G[1][5]^2 - 
    34*s1^2*zb^7*G[1][5]^2 - 6*s1*s2*zb^7*G[1][5]^2 + 2*s2^2*zb^7*G[1][5]^2 + 
    38*s1^2*z*zb^7*G[1][5]^2 + 6*s1*s2*z*zb^7*G[1][5]^2 - 
    2*s2^2*z*zb^7*G[1][5]^2 - 3*s1^2*z^2*zb^7*G[1][5]^2 - 
    s1^2*z^3*zb^7*G[1][5]^2 - 12*s2^2*z^2*zb*G[1][6]^2 - 
    48*s1*s2*z^3*zb*G[1][6]^2 - 30*s2^2*z^3*zb*G[1][6]^2 - 
    24*s1^2*z^4*zb*G[1][6]^2 - 6*s1*s2*z^4*zb*G[1][6]^2 - 
    3*s2^2*z^4*zb*G[1][6]^2 + 9*s1^2*z^5*zb*G[1][6]^2 - 
    12*s1*s2*z^5*zb*G[1][6]^2 + 24*s2^2*z^5*zb*G[1][6]^2 + 
    s1^2*z^6*zb*G[1][6]^2 + 9*s1*s2*z^6*zb*G[1][6]^2 - 
    22*s2^2*z^6*zb*G[1][6]^2 + 5*s2^2*z^7*zb*G[1][6]^2 + 
    36*s2^2*z*zb^2*G[1][6]^2 + 96*s1*s2*z^2*zb^2*G[1][6]^2 + 
    12*s2^2*z^2*zb^2*G[1][6]^2 + 30*s1^2*z^3*zb^2*G[1][6]^2 + 
    48*s1*s2*z^3*zb^2*G[1][6]^2 + 174*s2^2*z^3*zb^2*G[1][6]^2 + 
    9*s1^2*z^4*zb^2*G[1][6]^2 + 72*s1*s2*z^4*zb^2*G[1][6]^2 - 
    93*s2^2*z^4*zb^2*G[1][6]^2 - 6*s1^2*z^5*zb^2*G[1][6]^2 - 
    18*s1*s2*z^5*zb^2*G[1][6]^2 + 39*s2^2*z^5*zb^2*G[1][6]^2 - 
    3*s1^2*z^6*zb^2*G[1][6]^2 - 12*s1*s2*z^6*zb^2*G[1][6]^2 + 
    6*s2^2*z^6*zb^2*G[1][6]^2 - 6*s2^2*z^7*zb^2*G[1][6]^2 - 
    99*s2^2*z*zb^3*G[1][6]^2 + 18*s1^2*z^2*zb^3*G[1][6]^2 - 
    264*s1*s2*z^2*zb^3*G[1][6]^2 - 60*s2^2*z^2*zb^3*G[1][6]^2 - 
    60*s1^2*z^3*zb^3*G[1][6]^2 + 96*s1*s2*z^3*zb^3*G[1][6]^2 - 
    156*s2^2*z^3*zb^3*G[1][6]^2 + 29*s1^2*z^4*zb^3*G[1][6]^2 - 
    75*s1*s2*z^4*zb^3*G[1][6]^2 + 63*s2^2*z^4*zb^3*G[1][6]^2 + 
    6*s1^2*z^5*zb^3*G[1][6]^2 + 42*s1*s2*z^5*zb^3*G[1][6]^2 - 
    42*s2^2*z^5*zb^3*G[1][6]^2 + 3*s1*s2*z^6*zb^3*G[1][6]^2 + 
    11*s2^2*z^6*zb^3*G[1][6]^2 + s2^2*z^7*zb^3*G[1][6]^2 + 
    3*s2^2*zb^4*G[1][6]^2 + 6*s1^2*z*zb^4*G[1][6]^2 + 
    36*s1*s2*z*zb^4*G[1][6]^2 + 93*s2^2*z*zb^4*G[1][6]^2 - 
    42*s1^2*z^2*zb^4*G[1][6]^2 + 120*s1*s2*z^2*zb^4*G[1][6]^2 + 
    111*s2^2*z^2*zb^4*G[1][6]^2 + 25*s1^2*z^3*zb^4*G[1][6]^2 - 
    57*s1*s2*z^3*zb^4*G[1][6]^2 - 8*s2^2*z^3*zb^4*G[1][6]^2 - 
    13*s1^2*z^4*zb^4*G[1][6]^2 - 21*s1*s2*z^4*zb^4*G[1][6]^2 + 
    22*s2^2*z^4*zb^4*G[1][6]^2 - 3*s1^2*z^5*zb^4*G[1][6]^2 - 
    9*s1*s2*z^5*zb^4*G[1][6]^2 + s1^2*z^6*zb^4*G[1][6]^2 - 
    3*s2^2*z^6*zb^4*G[1][6]^2 - 6*s1^2*zb^5*G[1][6]^2 + 
    6*s1*s2*zb^5*G[1][6]^2 - 6*s2^2*zb^5*G[1][6]^2 - 
    54*s1*s2*z*zb^5*G[1][6]^2 - 39*s2^2*z*zb^5*G[1][6]^2 + 
    18*s1^2*z^2*zb^5*G[1][6]^2 + 36*s1*s2*z^2*zb^5*G[1][6]^2 - 
    36*s2^2*z^2*zb^5*G[1][6]^2 + 6*s1^2*z^3*zb^5*G[1][6]^2 + 
    15*s2^2*z^3*zb^5*G[1][6]^2 + 12*s1^2*z^4*zb^5*G[1][6]^2 + 
    9*s1*s2*z^4*zb^5*G[1][6]^2 - 9*s2^2*z^4*zb^5*G[1][6]^2 - 
    3*s1^2*z^5*zb^5*G[1][6]^2 + 3*s2^2*z^5*zb^5*G[1][6]^2 + 
    18*s1^2*zb^6*G[1][6]^2 - 6*s1*s2*zb^6*G[1][6]^2 + 3*s2^2*zb^6*G[1][6]^2 - 
    14*s1^2*z*zb^6*G[1][6]^2 + 21*s1*s2*z*zb^6*G[1][6]^2 + 
    6*s2^2*z*zb^6*G[1][6]^2 - 9*s1*s2*z^2*zb^6*G[1][6]^2 - 
    6*s2^2*z^2*zb^6*G[1][6]^2 - 15*s1^2*z^3*zb^6*G[1][6]^2 - 
    3*s1*s2*z^3*zb^6*G[1][6]^2 + 4*s2^2*z^3*zb^6*G[1][6]^2 + 
    3*s1^2*z^4*zb^6*G[1][6]^2 - s2^2*z^4*zb^6*G[1][6]^2 - 
    11*s1^2*zb^7*G[1][6]^2 + 4*s1^2*z*zb^7*G[1][6]^2 + 
    6*s1^2*z^2*zb^7*G[1][6]^2 - s1^2*z^3*zb^7*G[1][6]^2 + 
    18*s1*s2*z^2*G[1][6]*G[1][7] + 30*s2^2*z^2*G[1][6]*G[1][7] + 
    22*s1^2*z^3*G[1][6]*G[1][7] + 72*s1*s2*z^3*G[1][6]*G[1][7] - 
    10*s2^2*z^3*G[1][6]*G[1][7] + 20*s1^2*z^4*G[1][6]*G[1][7] - 
    102*s1*s2*z^4*G[1][6]*G[1][7] - 26*s2^2*z^4*G[1][6]*G[1][7] - 
    42*s1^2*z^5*G[1][6]*G[1][7] + 18*s1*s2*z^5*G[1][6]*G[1][7] + 
    12*s2^2*z^5*G[1][6]*G[1][7] - 6*s1*s2*z^6*G[1][6]*G[1][7] - 
    2*s2^2*z^6*G[1][6]*G[1][7] - 4*s2^2*z^7*G[1][6]*G[1][7] - 
    12*s2^2*zb*G[1][6]*G[1][7] - 48*s1*s2*z*zb*G[1][6]*G[1][7] - 
    30*s2^2*z*zb*G[1][6]*G[1][7] - 48*s1^2*z^2*zb*G[1][6]*G[1][7] - 
    120*s1*s2*z^2*zb*G[1][6]*G[1][7] - 48*s2^2*z^2*zb*G[1][6]*G[1][7] - 
    46*s1^2*z^3*zb*G[1][6]*G[1][7] + 48*s1*s2*z^3*zb*G[1][6]*G[1][7] - 
    22*s2^2*z^3*zb*G[1][6]*G[1][7] + 56*s1^2*z^4*zb*G[1][6]*G[1][7] + 
    72*s1*s2*z^4*zb*G[1][6]*G[1][7] + 134*s2^2*z^4*zb*G[1][6]*G[1][7] + 
    36*s1^2*z^5*zb*G[1][6]*G[1][7] + 60*s1*s2*z^5*zb*G[1][6]*G[1][7] - 
    72*s2^2*z^5*zb*G[1][6]*G[1][7] + 2*s1^2*z^6*zb*G[1][6]*G[1][7] - 
    12*s1*s2*z^6*zb*G[1][6]*G[1][7] + 52*s2^2*z^6*zb*G[1][6]*G[1][7] - 
    2*s2^2*z^7*zb*G[1][6]*G[1][7] + 6*s1*s2*zb^2*G[1][6]*G[1][7] + 
    24*s2^2*zb^2*G[1][6]*G[1][7] + 18*s1^2*z*zb^2*G[1][6]*G[1][7] + 
    84*s1*s2*z*zb^2*G[1][6]*G[1][7] + 168*s2^2*z*zb^2*G[1][6]*G[1][7] + 
    90*s1^2*z^2*zb^2*G[1][6]*G[1][7] + 282*s1*s2*z^2*zb^2*G[1][6]*G[1][7] - 
    78*s2^2*z^2*zb^2*G[1][6]*G[1][7] - 42*s1^2*z^3*zb^2*G[1][6]*G[1][7] - 
    414*s1*s2*z^3*zb^2*G[1][6]*G[1][7] + 42*s2^2*z^3*zb^2*G[1][6]*G[1][7] - 
    78*s1^2*z^4*zb^2*G[1][6]*G[1][7] + 66*s1*s2*z^4*zb^2*G[1][6]*G[1][7] - 
    102*s2^2*z^4*zb^2*G[1][6]*G[1][7] + 6*s1^2*z^5*zb^2*G[1][6]*G[1][7] - 
    36*s1*s2*z^5*zb^2*G[1][6]*G[1][7] - 18*s2^2*z^5*zb^2*G[1][6]*G[1][7] + 
    6*s1^2*z^6*zb^2*G[1][6]*G[1][7] + 12*s1*s2*z^6*zb^2*G[1][6]*G[1][7] - 
    48*s2^2*z^6*zb^2*G[1][6]*G[1][7] + 12*s2^2*z^7*zb^2*G[1][6]*G[1][7] - 
    4*s1^2*zb^3*G[1][6]*G[1][7] - 12*s1*s2*zb^3*G[1][6]*G[1][7] - 
    26*s2^2*zb^3*G[1][6]*G[1][7] - 104*s1^2*z*zb^3*G[1][6]*G[1][7] - 
    60*s1*s2*z*zb^3*G[1][6]*G[1][7] - 226*s2^2*z*zb^3*G[1][6]*G[1][7] + 
    144*s1^2*z^2*zb^3*G[1][6]*G[1][7] - 138*s1*s2*z^2*zb^3*G[1][6]*G[1][7] + 
    132*s2^2*z^2*zb^3*G[1][6]*G[1][7] - 46*s1^2*z^3*zb^3*G[1][6]*G[1][7] + 
    360*s1*s2*z^3*zb^3*G[1][6]*G[1][7] + 24*s2^2*z^3*zb^3*G[1][6]*G[1][7] + 
    34*s1^2*z^4*zb^3*G[1][6]*G[1][7] - 132*s1*s2*z^4*zb^3*G[1][6]*G[1][7] + 
    24*s2^2*z^4*zb^3*G[1][6]*G[1][7] - 24*s1^2*z^5*zb^3*G[1][6]*G[1][7] - 
    12*s1*s2*z^5*zb^3*G[1][6]*G[1][7] + 96*s2^2*z^5*zb^3*G[1][6]*G[1][7] - 
    6*s1*s2*z^6*zb^3*G[1][6]*G[1][7] - 22*s2^2*z^6*zb^3*G[1][6]*G[1][7] - 
    2*s2^2*z^7*zb^3*G[1][6]*G[1][7] + 40*s1^2*zb^4*G[1][6]*G[1][7] + 
    24*s1*s2*zb^4*G[1][6]*G[1][7] + 16*s2^2*zb^4*G[1][6]*G[1][7] + 
    10*s1^2*z*zb^4*G[1][6]*G[1][7] + 36*s1*s2*z*zb^4*G[1][6]*G[1][7] + 
    130*s2^2*z*zb^4*G[1][6]*G[1][7] - 144*s1^2*z^2*zb^4*G[1][6]*G[1][7] - 
    168*s1*s2*z^2*zb^4*G[1][6]*G[1][7] - 84*s2^2*z^2*zb^4*G[1][6]*G[1][7] + 
    68*s1^2*z^3*zb^4*G[1][6]*G[1][7] + 48*s1*s2*z^3*zb^4*G[1][6]*G[1][7] - 
    28*s2^2*z^3*zb^4*G[1][6]*G[1][7] + 22*s1^2*z^4*zb^4*G[1][6]*G[1][7] + 
    42*s1*s2*z^4*zb^4*G[1][6]*G[1][7] - 40*s2^2*z^4*zb^4*G[1][6]*G[1][7] + 
    6*s1^2*z^5*zb^4*G[1][6]*G[1][7] + 18*s1*s2*z^5*zb^4*G[1][6]*G[1][7] - 
    2*s1^2*z^6*zb^4*G[1][6]*G[1][7] + 6*s2^2*z^6*zb^4*G[1][6]*G[1][7] - 
    30*s1^2*zb^5*G[1][6]*G[1][7] - 54*s1*s2*zb^5*G[1][6]*G[1][7] - 
    6*s2^2*zb^5*G[1][6]*G[1][7] + 120*s1^2*z*zb^5*G[1][6]*G[1][7] + 
    60*s1*s2*z*zb^5*G[1][6]*G[1][7] - 30*s2^2*z*zb^5*G[1][6]*G[1][7] - 
    48*s1^2*z^2*zb^5*G[1][6]*G[1][7] + 84*s1*s2*z^2*zb^5*G[1][6]*G[1][7] + 
    42*s2^2*z^2*zb^5*G[1][6]*G[1][7] - 24*s1^2*z^3*zb^5*G[1][6]*G[1][7] - 
    72*s1*s2*z^3*zb^5*G[1][6]*G[1][7] - 18*s2^2*z^3*zb^5*G[1][6]*G[1][7] - 
    24*s1^2*z^4*zb^5*G[1][6]*G[1][7] - 18*s1*s2*z^4*zb^5*G[1][6]*G[1][7] + 
    18*s2^2*z^4*zb^5*G[1][6]*G[1][7] + 6*s1^2*z^5*zb^5*G[1][6]*G[1][7] - 
    6*s2^2*z^5*zb^5*G[1][6]*G[1][7] - 32*s1^2*zb^6*G[1][6]*G[1][7] + 
    36*s1*s2*zb^6*G[1][6]*G[1][7] + 2*s2^2*zb^6*G[1][6]*G[1][7] - 
    28*s1^2*z*zb^6*G[1][6]*G[1][7] - 72*s1*s2*z*zb^6*G[1][6]*G[1][7] - 
    8*s2^2*z*zb^6*G[1][6]*G[1][7] + 36*s1^2*z^2*zb^6*G[1][6]*G[1][7] + 
    30*s1*s2*z^2*zb^6*G[1][6]*G[1][7] + 12*s2^2*z^2*zb^6*G[1][6]*G[1][7] + 
    30*s1^2*z^3*zb^6*G[1][6]*G[1][7] + 6*s1*s2*z^3*zb^6*G[1][6]*G[1][7] - 
    8*s2^2*z^3*zb^6*G[1][6]*G[1][7] - 6*s1^2*z^4*zb^6*G[1][6]*G[1][7] + 
    2*s2^2*z^4*zb^6*G[1][6]*G[1][7] + 26*s1^2*zb^7*G[1][6]*G[1][7] - 
    16*s1^2*z*zb^7*G[1][6]*G[1][7] - 12*s1^2*z^2*zb^7*G[1][6]*G[1][7] + 
    2*s1^2*z^3*zb^7*G[1][6]*G[1][7] + 6*s2^2*z*G[1][7]^2 + 
    21*s1*s2*z^2*G[1][7]^2 - 39*s2^2*z^2*G[1][7]^2 + 10*s1^2*z^3*G[1][7]^2 - 
    108*s1*s2*z^3*G[1][7]^2 + 71*s2^2*z^3*G[1][7]^2 - 52*s1^2*z^4*G[1][7]^2 + 
    99*s1*s2*z^4*G[1][7]^2 - 81*s2^2*z^4*G[1][7]^2 + 36*s1^2*z^5*G[1][7]^2 - 
    15*s1*s2*z^5*G[1][7]^2 + 63*s2^2*z^5*G[1][7]^2 + 6*s1^2*z^6*G[1][7]^2 + 
    3*s1*s2*z^6*G[1][7]^2 - 22*s2^2*z^6*G[1][7]^2 + 2*s2^2*z^7*G[1][7]^2 - 
    24*s2^2*zb*G[1][7]^2 - 48*s1*s2*z*zb*G[1][7]^2 + 
    105*s2^2*z*zb*G[1][7]^2 - 9*s1^2*z^2*zb*G[1][7]^2 + 
    156*s1*s2*z^2*zb*G[1][7]^2 - 138*s2^2*z^2*zb*G[1][7]^2 + 
    12*s1^2*z^3*zb*G[1][7]^2 + 95*s2^2*z^3*zb*G[1][7]^2 + 
    98*s1^2*z^4*zb*G[1][7]^2 - 120*s1*s2*z^4*zb*G[1][7]^2 - 
    31*s2^2*z^4*zb*G[1][7]^2 - 93*s1^2*z^5*zb*G[1][7]^2 + 
    30*s1*s2*z^5*zb*G[1][7]^2 - 12*s2^2*z^5*zb*G[1][7]^2 - 
    8*s1^2*z^6*zb*G[1][7]^2 - 18*s1*s2*z^6*zb*G[1][7]^2 + 
    10*s2^2*z^6*zb*G[1][7]^2 - 5*s2^2*z^7*zb*G[1][7]^2 - 
    9*s1*s2*zb^2*G[1][7]^2 + 66*s2^2*zb^2*G[1][7]^2 - 
    24*s1^2*z*zb^2*G[1][7]^2 + 174*s1*s2*z*zb^2*G[1][7]^2 - 
    264*s2^2*z*zb^2*G[1][7]^2 + 150*s1^2*z^2*zb^2*G[1][7]^2 - 
    471*s1*s2*z^2*zb^2*G[1][7]^2 + 405*s2^2*z^2*zb^2*G[1][7]^2 - 
    246*s1^2*z^3*zb^2*G[1][7]^2 + 417*s1*s2*z^3*zb^2*G[1][7]^2 - 
    279*s2^2*z^3*zb^2*G[1][7]^2 + 75*s1^2*z^4*zb^2*G[1][7]^2 - 
    183*s1*s2*z^4*zb^2*G[1][7]^2 + 72*s2^2*z^4*zb^2*G[1][7]^2 + 
    39*s1^2*z^5*zb^2*G[1][7]^2 + 90*s1*s2*z^5*zb^2*G[1][7]^2 - 
    9*s2^2*z^5*zb^2*G[1][7]^2 + 6*s1^2*z^6*zb^2*G[1][7]^2 - 
    18*s1*s2*z^6*zb^2*G[1][7]^2 + 12*s2^2*z^6*zb^2*G[1][7]^2 - 
    3*s2^2*z^7*zb^2*G[1][7]^2 + 5*s1^2*zb^3*G[1][7]^2 + 
    6*s1*s2*zb^3*G[1][7]^2 - 59*s2^2*zb^3*G[1][7]^2 - 
    11*s1^2*z*zb^3*G[1][7]^2 - 222*s1*s2*z*zb^3*G[1][7]^2 + 
    165*s2^2*z*zb^3*G[1][7]^2 - 153*s1^2*z^2*zb^3*G[1][7]^2 + 
    303*s1*s2*z^2*zb^3*G[1][7]^2 - 312*s2^2*z^2*zb^3*G[1][7]^2 + 
    263*s1^2*z^3*zb^3*G[1][7]^2 - 156*s1*s2*z^3*zb^3*G[1][7]^2 + 
    251*s2^2*z^3*zb^3*G[1][7]^2 - 107*s1^2*z^4*zb^3*G[1][7]^2 + 
    48*s1*s2*z^4*zb^3*G[1][7]^2 - 51*s2^2*z^4*zb^3*G[1][7]^2 + 
    3*s1^2*z^5*zb^3*G[1][7]^2 + 18*s1*s2*z^5*zb^3*G[1][7]^2 - 
    3*s2^2*z^5*zb^3*G[1][7]^2 + 3*s1*s2*z^6*zb^3*G[1][7]^2 + 
    10*s2^2*z^6*zb^3*G[1][7]^2 - s2^2*z^7*zb^3*G[1][7]^2 - 
    3*s1^2*zb^4*G[1][7]^2 + 42*s1*s2*zb^4*G[1][7]^2 + 
    16*s2^2*zb^4*G[1][7]^2 + 115*s1^2*z*zb^4*G[1][7]^2 + 
    126*s1*s2*z*zb^4*G[1][7]^2 + 46*s2^2*z*zb^4*G[1][7]^2 - 
    78*s1^2*z^2*zb^4*G[1][7]^2 - 84*s1*s2*z^2*zb^4*G[1][7]^2 + 
    6*s2^2*z^2*zb^4*G[1][7]^2 - 37*s1^2*z^3*zb^4*G[1][7]^2 - 
    54*s1*s2*z^3*zb^4*G[1][7]^2 - 61*s2^2*z^3*zb^4*G[1][7]^2 + 
    4*s1^2*z^4*zb^4*G[1][7]^2 - 21*s1*s2*z^4*zb^4*G[1][7]^2 + 
    5*s2^2*z^4*zb^4*G[1][7]^2 - 9*s1*s2*z^5*zb^4*G[1][7]^2 - 
    15*s2^2*z^5*zb^4*G[1][7]^2 - s1^2*z^6*zb^4*G[1][7]^2 + 
    3*s2^2*z^6*zb^4*G[1][7]^2 - 30*s1^2*zb^5*G[1][7]^2 - 
    63*s1*s2*zb^5*G[1][7]^2 + 3*s2^2*zb^5*G[1][7]^2 - 
    75*s1^2*z*zb^5*G[1][7]^2 - 6*s1*s2*z*zb^5*G[1][7]^2 - 
    66*s2^2*z*zb^5*G[1][7]^2 + 108*s1^2*z^2*zb^5*G[1][7]^2 + 
    36*s1*s2*z^2*zb^5*G[1][7]^2 + 60*s2^2*z^2*zb^5*G[1][7]^2 - 
    9*s1^2*z^3*zb^5*G[1][7]^2 + 24*s1*s2*z^3*zb^5*G[1][7]^2 - 
    6*s2^2*z^3*zb^5*G[1][7]^2 + 3*s1^2*z^4*zb^5*G[1][7]^2 + 
    9*s1*s2*z^4*zb^5*G[1][7]^2 + 12*s2^2*z^4*zb^5*G[1][7]^2 + 
    3*s1^2*z^5*zb^5*G[1][7]^2 - 3*s2^2*z^5*zb^5*G[1][7]^2 + 
    46*s1^2*zb^6*G[1][7]^2 + 24*s1*s2*zb^6*G[1][7]^2 - s2^2*zb^6*G[1][7]^2 - 
    19*s1^2*z*zb^6*G[1][7]^2 - 18*s1*s2*z*zb^6*G[1][7]^2 + 
    7*s2^2*z*zb^6*G[1][7]^2 - 18*s1^2*z^2*zb^6*G[1][7]^2 - 
    3*s1*s2*z^2*zb^6*G[1][7]^2 - 3*s2^2*z^2*zb^6*G[1][7]^2 - 
    6*s1^2*z^3*zb^6*G[1][7]^2 - 3*s1*s2*z^3*zb^6*G[1][7]^2 - 
    4*s2^2*z^3*zb^6*G[1][7]^2 - 3*s1^2*z^4*zb^6*G[1][7]^2 + 
    s2^2*z^4*zb^6*G[1][7]^2 - 18*s1^2*zb^7*G[1][7]^2 + 
    14*s1^2*z*zb^7*G[1][7]^2 + 3*s1^2*z^2*zb^7*G[1][7]^2 + 
    s1^2*z^3*zb^7*G[1][7]^2 + 24*s1*s2*z^2*G[2][1] + 16*s1^2*z^3*G[2][1] - 
    24*s1*s2*z^3*G[2][1] - 36*s2^2*z^3*G[2][1] + 8*s1^2*z^4*G[2][1] - 
    108*s1*s2*z^4*G[2][1] - 48*s1^2*z^5*G[2][1] + 24*s1*s2*z^5*G[2][1] - 
    72*s2^2*z^5*G[2][1] - 40*s1^2*z^6*G[2][1] + 72*s2^2*z^6*G[2][1] + 
    4*s1^2*z^7*G[2][1] - 12*s1*s2*z^7*G[2][1] - 24*s2^2*z^7*G[2][1] - 
    48*s2^2*zb*G[2][1] - 96*s1*s2*z*zb*G[2][1] + 120*s2^2*z*zb*G[2][1] - 
    24*s1^2*z^2*zb*G[2][1] + 144*s1*s2*z^2*zb*G[2][1] + 
    12*s2^2*z^2*zb*G[2][1] - 52*s1^2*z^3*zb*G[2][1] + 
    276*s1*s2*z^3*zb*G[2][1] + 168*s2^2*z^3*zb*G[2][1] + 
    140*s1^2*z^4*zb*G[2][1] - 24*s1*s2*z^4*zb*G[2][1] + 
    144*s2^2*z^4*zb*G[2][1] + 108*s1^2*z^5*zb*G[2][1] + 
    60*s1*s2*z^5*zb*G[2][1] + 12*s2^2*z^5*zb*G[2][1] + 
    32*s1^2*z^6*zb*G[2][1] + 60*s1*s2*z^6*zb*G[2][1] - 
    56*s2^2*z^6*zb*G[2][1] + 20*s2^2*z^7*zb*G[2][1] - 24*s1*s2*zb^2*G[2][1] + 
    96*s2^2*zb^2*G[2][1] - 48*s1^2*z*zb^2*G[2][1] + 
    144*s1*s2*z*zb^2*G[2][1] - 324*s2^2*z*zb^2*G[2][1] + 
    156*s1^2*z^2*zb^2*G[2][1] - 552*s1*s2*z^2*zb^2*G[2][1] - 
    228*s2^2*z^2*zb^2*G[2][1] - 96*s1^2*z^3*zb^2*G[2][1] + 
    72*s1*s2*z^3*zb^2*G[2][1] - 204*s2^2*z^3*zb^2*G[2][1] - 
    264*s1^2*z^4*zb^2*G[2][1] - 156*s1*s2*z^4*zb^2*G[2][1] - 
    336*s2^2*z^4*zb^2*G[2][1] - 192*s1*s2*z^5*zb^2*G[2][1] + 
    60*s2^2*z^5*zb^2*G[2][1] + 36*s2^2*z^6*zb^2*G[2][1] + 
    8*s1^2*zb^3*G[2][1] + 72*s1*s2*zb^3*G[2][1] - 84*s2^2*zb^3*G[2][1] + 
    4*s1^2*z*zb^3*G[2][1] - 12*s1*s2*z*zb^3*G[2][1] + 
    480*s2^2*z*zb^3*G[2][1] - 180*s1^2*z^2*zb^3*G[2][1] + 
    48*s1*s2*z^2*zb^3*G[2][1] + 264*s2^2*z^2*zb^3*G[2][1] + 
    448*s1^2*z^3*zb^3*G[2][1] + 120*s1*s2*z^3*zb^3*G[2][1] + 
    328*s2^2*z^3*zb^3*G[2][1] - 76*s1^2*z^4*zb^3*G[2][1] + 
    504*s1*s2*z^4*zb^3*G[2][1] + 284*s2^2*z^4*zb^3*G[2][1] - 
    48*s1^2*z^5*zb^3*G[2][1] - 96*s1*s2*z^5*zb^3*G[2][1] - 
    180*s2^2*z^5*zb^3*G[2][1] + 4*s1^2*zb^4*G[2][1] - 
    132*s1*s2*zb^4*G[2][1] + 60*s2^2*zb^4*G[2][1] + 88*s1^2*z*zb^4*G[2][1] + 
    216*s1*s2*z*zb^4*G[2][1] - 372*s2^2*z*zb^4*G[2][1] - 
    312*s1^2*z^2*zb^4*G[2][1] + 108*s1*s2*z^2*zb^4*G[2][1] - 
    180*s2^2*z^2*zb^4*G[2][1] - 72*s1^2*z^3*zb^4*G[2][1] - 
    792*s1*s2*z^3*zb^4*G[2][1] - 372*s2^2*z^3*zb^4*G[2][1] + 
    172*s1^2*z^4*zb^4*G[2][1] + 192*s1*s2*z^4*zb^4*G[2][1] + 
    172*s2^2*z^4*zb^4*G[2][1] - 48*s1^2*zb^5*G[2][1] + 
    96*s1*s2*zb^5*G[2][1] - 48*s2^2*zb^5*G[2][1] + 108*s1^2*z*zb^5*G[2][1] - 
    252*s1*s2*z*zb^5*G[2][1] + 156*s2^2*z*zb^5*G[2][1] + 
    264*s1^2*z^2*zb^5*G[2][1] + 480*s1*s2*z^2*zb^5*G[2][1] + 
    144*s2^2*z^2*zb^5*G[2][1] - 180*s1^2*z^3*zb^5*G[2][1] - 
    96*s1*s2*z^3*zb^5*G[2][1] - 48*s2^2*z^3*zb^5*G[2][1] + 
    24*s1^2*zb^6*G[2][1] - 24*s1*s2*zb^6*G[2][1] + 20*s2^2*zb^6*G[2][1] - 
    156*s1^2*z*zb^6*G[2][1] - 60*s1*s2*z*zb^6*G[2][1] - 
    32*s2^2*z*zb^6*G[2][1] + 36*s1^2*z^2*zb^6*G[2][1] + 4*s1^2*zb^7*G[2][1] + 
    12*s1*s2*zb^7*G[2][1] - 4*s2^2*zb^7*G[2][1] + 20*s1^2*z*zb^7*G[2][1] + 
    36*s1*s2*z^2*G[2][2] + 60*s2^2*z^2*G[2][2] + 44*s1^2*z^3*G[2][2] + 
    144*s1*s2*z^3*G[2][2] - 20*s2^2*z^3*G[2][2] + 40*s1^2*z^4*G[2][2] - 
    204*s1*s2*z^4*G[2][2] - 52*s2^2*z^4*G[2][2] - 84*s1^2*z^5*G[2][2] + 
    36*s1*s2*z^5*G[2][2] + 24*s2^2*z^5*G[2][2] - 12*s1*s2*z^6*G[2][2] - 
    4*s2^2*z^6*G[2][2] - 8*s2^2*z^7*G[2][2] - 24*s2^2*zb*G[2][2] - 
    96*s1*s2*z*zb*G[2][2] - 60*s2^2*z*zb*G[2][2] - 96*s1^2*z^2*zb*G[2][2] - 
    144*s1*s2*z^2*zb*G[2][2] - 96*s2^2*z^2*zb*G[2][2] + 
    76*s1^2*z^3*zb*G[2][2] + 48*s1*s2*z^3*zb*G[2][2] - 
    20*s2^2*z^3*zb*G[2][2] - 176*s1^2*z^4*zb*G[2][2] - 
    216*s1*s2*z^4*zb*G[2][2] - 248*s2^2*z^4*zb*G[2][2] + 
    60*s1^2*z^5*zb*G[2][2] + 120*s1*s2*z^5*zb*G[2][2] + 
    552*s2^2*z^5*zb*G[2][2] + 28*s1^2*z^6*zb*G[2][2] + 
    84*s1*s2*z^6*zb*G[2][2] - 368*s2^2*z^6*zb*G[2][2] + 
    136*s2^2*z^7*zb*G[2][2] + 12*s1*s2*zb^2*G[2][2] + 
    36*s1^2*z*zb^2*G[2][2] - 72*s1*s2*z*zb^2*G[2][2] + 
    552*s2^2*z*zb^2*G[2][2] - 228*s1^2*z^2*zb^2*G[2][2] + 
    588*s1*s2*z^2*zb^2*G[2][2] - 588*s2^2*z^2*zb^2*G[2][2] + 
    300*s1^2*z^3*zb^2*G[2][2] - 276*s1*s2*z^3*zb^2*G[2][2] + 
    1308*s2^2*z^3*zb^2*G[2][2] + 216*s1^2*z^4*zb^2*G[2][2] + 
    660*s1*s2*z^4*zb^2*G[2][2] - 1056*s2^2*z^4*zb^2*G[2][2] - 
    12*s1^2*z^5*zb^2*G[2][2] - 264*s1*s2*z^5*zb^2*G[2][2] + 
    504*s2^2*z^5*zb^2*G[2][2] - 12*s1^2*z^6*zb^2*G[2][2] - 
    72*s1*s2*z^6*zb^2*G[2][2] - 264*s2^2*z^6*zb^2*G[2][2] + 
    12*s2^2*z^7*zb^2*G[2][2] - 8*s1^2*zb^3*G[2][2] + 24*s1*s2*zb^3*G[2][2] + 
    68*s2^2*zb^3*G[2][2] + 56*s1^2*z*zb^3*G[2][2] + 
    648*s1*s2*z*zb^3*G[2][2] - 776*s2^2*z*zb^3*G[2][2] + 
    792*s1^2*z^2*zb^3*G[2][2] - 1116*s1*s2*z^2*zb^3*G[2][2] + 
    456*s2^2*z^2*zb^3*G[2][2] - 1216*s1^2*z^3*zb^3*G[2][2] + 
    240*s1*s2*z^3*zb^3*G[2][2] - 792*s2^2*z^3*zb^3*G[2][2] + 
    40*s1^2*z^4*zb^3*G[2][2] - 540*s1*s2*z^4*zb^3*G[2][2] + 
    312*s2^2*z^4*zb^3*G[2][2] - 12*s1^2*z^5*zb^3*G[2][2] + 
    192*s1*s2*z^5*zb^3*G[2][2] + 108*s2^2*z^5*zb^3*G[2][2] - 
    4*s2^2*z^6*zb^3*G[2][2] - 8*s2^2*z^7*zb^3*G[2][2] + 8*s1^2*zb^4*G[2][2] - 
    120*s1*s2*zb^4*G[2][2] - 76*s2^2*zb^4*G[2][2] - 580*s1^2*z*zb^4*G[2][2] - 
    576*s1*s2*z*zb^4*G[2][2] + 296*s2^2*z*zb^4*G[2][2] + 
    156*s1^2*z^2*zb^4*G[2][2] + 480*s1*s2*z^2*zb^4*G[2][2] + 
    228*s2^2*z^2*zb^4*G[2][2] + 728*s1^2*z^3*zb^4*G[2][2] + 
    420*s1*s2*z^3*zb^4*G[2][2] - 76*s2^2*z^3*zb^4*G[2][2] - 
    44*s1^2*z^4*zb^4*G[2][2] + 44*s2^2*z^4*zb^4*G[2][2] + 
    12*s1^2*z^5*zb^4*G[2][2] - 60*s2^2*z^5*zb^4*G[2][2] - 
    8*s1^2*z^6*zb^4*G[2][2] + 24*s2^2*z^6*zb^4*G[2][2] + 
    180*s1^2*zb^5*G[2][2] + 84*s1*s2*zb^5*G[2][2] + 36*s2^2*zb^5*G[2][2] + 
    492*s1^2*z*zb^5*G[2][2] + 192*s1*s2*z*zb^5*G[2][2] - 
    816*s1^2*z^2*zb^5*G[2][2] - 120*s1*s2*z^2*zb^5*G[2][2] - 
    96*s2^2*z^2*zb^5*G[2][2] - 12*s1^2*z^3*zb^5*G[2][2] - 
    192*s1*s2*z^3*zb^5*G[2][2] - 84*s2^2*z^3*zb^5*G[2][2] - 
    36*s1^2*z^4*zb^5*G[2][2] + 84*s2^2*z^4*zb^5*G[2][2] + 
    24*s1^2*z^5*zb^5*G[2][2] - 24*s2^2*z^5*zb^5*G[2][2] - 
    308*s1^2*zb^6*G[2][2] - 8*s2^2*zb^6*G[2][2] + 140*s1^2*z*zb^6*G[2][2] - 
    60*s1*s2*z*zb^6*G[2][2] - 28*s2^2*z*zb^6*G[2][2] + 
    216*s1^2*z^2*zb^6*G[2][2] + 72*s1*s2*z^2*zb^6*G[2][2] + 
    60*s2^2*z^2*zb^6*G[2][2] + 36*s1^2*z^3*zb^6*G[2][2] - 
    32*s2^2*z^3*zb^6*G[2][2] - 24*s1^2*z^4*zb^6*G[2][2] + 
    8*s2^2*z^4*zb^6*G[2][2] + 132*s1^2*zb^7*G[2][2] - 
    136*s1^2*z*zb^7*G[2][2] - 12*s1^2*z^2*zb^7*G[2][2] + 
    8*s1^2*z^3*zb^7*G[2][2] - 48*s1*s2*z^2*zb*G[2][3] - 
    120*s1^2*z^3*zb*G[2][3] - 48*s1*s2*z^3*zb*G[2][3] - 
    144*s2^2*z^3*zb*G[2][3] + 216*s1^2*z^4*zb*G[2][3] + 
    144*s1*s2*z^4*zb*G[2][3] + 360*s2^2*z^4*zb*G[2][3] - 
    72*s1^2*z^5*zb*G[2][3] + 48*s1*s2*z^5*zb*G[2][3] - 
    360*s2^2*z^5*zb*G[2][3] - 24*s1^2*z^6*zb*G[2][3] - 
    96*s1*s2*z^6*zb*G[2][3] + 216*s2^2*z^6*zb*G[2][3] - 
    72*s2^2*z^7*zb*G[2][3] + 96*s1*s2*z*zb^2*G[2][3] + 
    312*s1^2*z^2*zb^2*G[2][3] + 288*s1*s2*z^2*zb^2*G[2][3] + 
    288*s2^2*z^2*zb^2*G[2][3] - 336*s1^2*z^3*zb^2*G[2][3] - 
    288*s1*s2*z^3*zb^2*G[2][3] - 408*s2^2*z^3*zb^2*G[2][3] - 
    96*s1^2*z^4*zb^2*G[2][3] - 384*s1*s2*z^4*zb^2*G[2][3] + 
    168*s2^2*z^4*zb^2*G[2][3] + 96*s1^2*z^5*zb^2*G[2][3] + 
    288*s1*s2*z^5*zb^2*G[2][3] - 120*s2^2*z^5*zb^2*G[2][3] + 
    24*s1^2*z^6*zb^2*G[2][3] + 72*s2^2*z^6*zb^2*G[2][3] - 
    48*s1*s2*zb^3*G[2][3] - 264*s1^2*z*zb^3*G[2][3] - 
    432*s1*s2*z*zb^3*G[2][3] - 144*s2^2*z*zb^3*G[2][3] - 
    192*s1^2*z^2*zb^3*G[2][3] - 96*s1*s2*z^2*zb^3*G[2][3] - 
    264*s2^2*z^2*zb^3*G[2][3] + 648*s1^2*z^3*zb^3*G[2][3] + 
    768*s1*s2*z^3*zb^3*G[2][3] + 552*s2^2*z^3*zb^3*G[2][3] - 
    168*s1^2*z^4*zb^3*G[2][3] - 192*s1*s2*z^4*zb^3*G[2][3] - 
    192*s2^2*z^4*zb^3*G[2][3] - 24*s1^2*z^5*zb^3*G[2][3] + 
    48*s2^2*z^5*zb^3*G[2][3] + 72*s1^2*zb^4*G[2][3] + 
    192*s1*s2*zb^4*G[2][3] + 528*s1^2*z*zb^4*G[2][3] + 
    480*s1*s2*z*zb^4*G[2][3] + 312*s2^2*z*zb^4*G[2][3] - 
    504*s1^2*z^2*zb^4*G[2][3] - 480*s1*s2*z^2*zb^4*G[2][3] - 
    168*s2^2*z^2*zb^4*G[2][3] - 144*s1^2*z^3*zb^4*G[2][3] - 
    192*s1*s2*z^3*zb^4*G[2][3] - 96*s2^2*z^3*zb^4*G[2][3] + 
    48*s1^2*z^4*zb^4*G[2][3] - 48*s2^2*z^4*zb^4*G[2][3] - 
    216*s1^2*zb^5*G[2][3] - 240*s1*s2*zb^5*G[2][3] - 
    192*s1^2*z*zb^5*G[2][3] - 48*s1*s2*z*zb^5*G[2][3] - 
    192*s2^2*z*zb^5*G[2][3] + 456*s1^2*z^2*zb^5*G[2][3] + 
    288*s1*s2*z^2*zb^5*G[2][3] + 168*s2^2*z^2*zb^5*G[2][3] - 
    48*s1^2*z^3*zb^5*G[2][3] + 24*s2^2*z^3*zb^5*G[2][3] + 
    216*s1^2*zb^6*G[2][3] + 96*s1*s2*zb^6*G[2][3] - 144*s1^2*z*zb^6*G[2][3] - 
    96*s1*s2*z*zb^6*G[2][3] + 24*s2^2*z*zb^6*G[2][3] - 
    72*s1^2*z^2*zb^6*G[2][3] - 24*s2^2*z^2*zb^6*G[2][3] - 
    72*s1^2*zb^7*G[2][3] + 72*s1^2*z*zb^7*G[2][3]))/(s^4*(z - zb)^3) - 
 (Pi^2*s1^2*s2^2*z*(-1 + zb)*(336*s1*s2^3*z^6*G[1][1]^2 + 
    672*s1^2*s2^2*z^7*G[1][1]^2 - 504*s1*s2^3*z^7*G[1][1]^2 + 
    336*s1^3*s2*z^8*G[1][1]^2 + 1512*s1*s2^3*z^8*G[1][1]^2 + 
    168*s1^3*s2*z^9*G[1][1]^2 - 1512*s1*s2^3*z^9*G[1][1]^2 + 
    168*s1^2*s2^2*z^10*G[1][1]^2 + 840*s1*s2^3*z^10*G[1][1]^2 - 
    168*s1*s2^3*z^11*G[1][1]^2 - 2352*s1*s2^3*z^5*zb*G[1][1]^2 - 
    4032*s1^2*s2^2*z^6*zb*G[1][1]^2 + 3360*s1*s2^3*z^6*zb*G[1][1]^2 - 
    1680*s1^3*s2*z^7*zb*G[1][1]^2 - 672*s1^2*s2^2*z^7*zb*G[1][1]^2 - 
    8904*s1*s2^3*z^7*zb*G[1][1]^2 - 1680*s1^3*s2*z^8*zb*G[1][1]^2 + 
    840*s1^2*s2^2*z^8*zb*G[1][1]^2 + 6888*s1*s2^3*z^8*zb*G[1][1]^2 + 
    168*s1^3*s2*z^9*zb*G[1][1]^2 - 2016*s1^2*s2^2*z^9*zb*G[1][1]^2 - 
    3192*s1*s2^3*z^9*zb*G[1][1]^2 + 168*s1^2*s2^2*z^10*zb*G[1][1]^2 + 
    168*s1*s2^3*z^10*zb*G[1][1]^2 + 168*s1*s2^3*z^11*zb*G[1][1]^2 + 
    6048*s1*s2^3*z^4*zb^2*G[1][1]^2 + 8736*s1^2*s2^2*z^5*zb^2*G[1][1]^2 - 
    6216*s1*s2^3*z^5*zb^2*G[1][1]^2 + 2688*s1^3*s2*z^6*zb^2*G[1][1]^2 + 
    7056*s1^2*s2^2*z^6*zb^2*G[1][1]^2 + 17640*s1*s2^3*z^6*zb^2*G[1][1]^2 + 
    6888*s1^3*s2*z^7*zb^2*G[1][1]^2 - 7056*s1^2*s2^2*z^7*zb^2*G[1][1]^2 - 
    7560*s1*s2^3*z^7*zb^2*G[1][1]^2 - 672*s1^3*s2*z^8*zb^2*G[1][1]^2 + 
    8232*s1^2*s2^2*z^8*zb^2*G[1][1]^2 + 1848*s1*s2^3*z^8*zb^2*G[1][1]^2 - 
    504*s1^3*s2*z^9*zb^2*G[1][1]^2 - 336*s1^2*s2^2*z^9*zb^2*G[1][1]^2 + 
    2016*s1*s2^3*z^9*zb^2*G[1][1]^2 - 1008*s1*s2^3*z^10*zb^2*G[1][1]^2 - 
    7392*s1*s2^3*z^3*zb^3*G[1][1]^2 - 8064*s1^2*s2^2*z^4*zb^3*G[1][1]^2 + 
    1344*s1*s2^3*z^4*zb^3*G[1][1]^2 - 672*s1^3*s2*z^5*zb^3*G[1][1]^2 - 
    20496*s1^2*s2^2*z^5*zb^3*G[1][1]^2 - 13272*s1*s2^3*z^5*zb^3*G[1][1]^2 - 
    13440*s1^3*s2*z^6*zb^3*G[1][1]^2 + 16296*s1^2*s2^2*z^6*zb^3*G[1][1]^2 - 
    6888*s1*s2^3*z^6*zb^3*G[1][1]^2 - 840*s1^3*s2*z^7*zb^3*G[1][1]^2 - 
    12264*s1^2*s2^2*z^7*zb^3*G[1][1]^2 + 5544*s1*s2^3*z^7*zb^3*G[1][1]^2 + 
    3360*s1^3*s2*z^8*zb^3*G[1][1]^2 - 2352*s1^2*s2^2*z^8*zb^3*G[1][1]^2 - 
    5544*s1*s2^3*z^8*zb^3*G[1][1]^2 + 168*s1^3*s2*z^9*zb^3*G[1][1]^2 - 
    336*s1^2*s2^2*z^9*zb^3*G[1][1]^2 + 2688*s1*s2^3*z^9*zb^3*G[1][1]^2 + 
    4368*s1*s2^3*z^2*zb^4*G[1][1]^2 + 2016*s1^2*s2^2*z^3*zb^4*G[1][1]^2 + 
    7224*s1*s2^3*z^3*zb^4*G[1][1]^2 - 2352*s1^3*s2*z^4*zb^4*G[1][1]^2 + 
    24864*s1^2*s2^2*z^4*zb^4*G[1][1]^2 + 1848*s1*s2^3*z^4*zb^4*G[1][1]^2 + 
    12600*s1^3*s2*z^5*zb^4*G[1][1]^2 - 11760*s1^2*s2^2*z^5*zb^4*G[1][1]^2 + 
    18648*s1*s2^3*z^5*zb^4*G[1][1]^2 + 6720*s1^3*s2*z^6*zb^4*G[1][1]^2 + 
    2184*s1^2*s2^2*z^6*zb^4*G[1][1]^2 - 6552*s1*s2^3*z^6*zb^4*G[1][1]^2 - 
    8400*s1^3*s2*z^7*zb^4*G[1][1]^2 + 8232*s1^2*s2^2*z^7*zb^4*G[1][1]^2 + 
    5040*s1*s2^3*z^7*zb^4*G[1][1]^2 - 1344*s1^3*s2*z^8*zb^4*G[1][1]^2 + 
    2688*s1^2*s2^2*z^8*zb^4*G[1][1]^2 - 4704*s1*s2^3*z^8*zb^4*G[1][1]^2 - 
    1008*s1*s2^3*z*zb^5*G[1][1]^2 + 1344*s1^2*s2^2*z^2*zb^5*G[1][1]^2 - 
    7392*s1*s2^3*z^2*zb^5*G[1][1]^2 + 2352*s1^3*s2*z^3*zb^5*G[1][1]^2 - 
    12096*s1^2*s2^2*z^3*zb^5*G[1][1]^2 - 504*s1*s2^3*z^3*zb^5*G[1][1]^2 - 
    4368*s1^3*s2*z^4*zb^5*G[1][1]^2 - 4200*s1^2*s2^2*z^4*zb^5*G[1][1]^2 - 
    10920*s1*s2^3*z^4*zb^5*G[1][1]^2 - 10920*s1^3*s2*z^5*zb^5*G[1][1]^2 + 
    10248*s1^2*s2^2*z^5*zb^5*G[1][1]^2 - 1512*s1*s2^3*z^5*zb^5*G[1][1]^2 + 
    10416*s1^3*s2*z^6*zb^5*G[1][1]^2 - 8736*s1^2*s2^2*z^6*zb^5*G[1][1]^2 - 
    1512*s1*s2^3*z^6*zb^5*G[1][1]^2 + 4032*s1^3*s2*z^7*zb^5*G[1][1]^2 - 
    7728*s1^2*s2^2*z^7*zb^5*G[1][1]^2 + 6384*s1*s2^3*z^7*zb^5*G[1][1]^2 - 
    672*s1^2*s2^2*z*zb^6*G[1][1]^2 + 2184*s1*s2^3*z*zb^6*G[1][1]^2 - 
    672*s1^3*s2*z^2*zb^6*G[1][1]^2 + 336*s1^2*s2^2*z^2*zb^6*G[1][1]^2 + 
    3192*s1*s2^3*z^2*zb^6*G[1][1]^2 - 840*s1^3*s2*z^3*zb^6*G[1][1]^2 + 
    8400*s1^2*s2^2*z^3*zb^6*G[1][1]^2 + 840*s1*s2^3*z^3*zb^6*G[1][1]^2 + 
    7392*s1^3*s2*z^4*zb^6*G[1][1]^2 - 6888*s1^2*s2^2*z^4*zb^6*G[1][1]^2 + 
    4200*s1*s2^3*z^4*zb^6*G[1][1]^2 - 7392*s1^3*s2*z^5*zb^6*G[1][1]^2 + 
    2184*s1^2*s2^2*z^5*zb^6*G[1][1]^2 + 672*s1*s2^3*z^5*zb^6*G[1][1]^2 - 
    6384*s1^3*s2*z^6*zb^6*G[1][1]^2 + 10752*s1^2*s2^2*z^6*zb^6*G[1][1]^2 - 
    6384*s1*s2^3*z^6*zb^6*G[1][1]^2 + 1008*s1^2*s2^2*z*zb^7*G[1][1]^2 - 
    1512*s1*s2^3*z*zb^7*G[1][1]^2 + 672*s1^3*s2*z^2*zb^7*G[1][1]^2 - 
    2184*s1^2*s2^2*z^2*zb^7*G[1][1]^2 + 168*s1*s2^3*z^2*zb^7*G[1][1]^2 - 
    1848*s1^3*s2*z^3*zb^7*G[1][1]^2 - 1176*s1^2*s2^2*z^3*zb^7*G[1][1]^2 - 
    840*s1*s2^3*z^3*zb^7*G[1][1]^2 + 4032*s1^3*s2*z^4*zb^7*G[1][1]^2 + 
    1008*s1^2*s2^2*z^4*zb^7*G[1][1]^2 - 1176*s1*s2^3*z^4*zb^7*G[1][1]^2 + 
    6384*s1^3*s2*z^5*zb^7*G[1][1]^2 - 7728*s1^2*s2^2*z^5*zb^7*G[1][1]^2 + 
    4032*s1*s2^3*z^5*zb^7*G[1][1]^2 - 336*s1^2*s2^2*z*zb^8*G[1][1]^2 + 
    336*s1*s2^3*z*zb^8*G[1][1]^2 + 1680*s1^2*s2^2*z^2*zb^8*G[1][1]^2 - 
    336*s1*s2^3*z^2*zb^8*G[1][1]^2 - 2352*s1^3*s2*z^3*zb^8*G[1][1]^2 + 
    504*s1^2*s2^2*z^3*zb^8*G[1][1]^2 + 504*s1*s2^3*z^3*zb^8*G[1][1]^2 - 
    4704*s1^3*s2*z^4*zb^8*G[1][1]^2 + 2688*s1^2*s2^2*z^4*zb^8*G[1][1]^2 - 
    1344*s1*s2^3*z^4*zb^8*G[1][1]^2 - 168*s1^2*s2^2*z*zb^9*G[1][1]^2 + 
    1008*s1^3*s2*z^2*zb^9*G[1][1]^2 - 840*s1^2*s2^2*z^2*zb^9*G[1][1]^2 + 
    2688*s1^3*s2*z^3*zb^9*G[1][1]^2 - 336*s1^2*s2^2*z^3*zb^9*G[1][1]^2 + 
    168*s1*s2^3*z^3*zb^9*G[1][1]^2 - 168*s1^3*s2*z*zb^10*G[1][1]^2 + 
    168*s1^2*s2^2*z*zb^10*G[1][1]^2 - 1008*s1^3*s2*z^2*zb^10*G[1][1]^2 + 
    168*s1^3*s2*z*zb^11*G[1][1]^2 + 672*s1*s2^3*z^6*G[1][1]*G[1][2] + 
    2016*s1^2*s2^2*z^7*G[1][1]*G[1][2] - 336*s1*s2^3*z^7*G[1][1]*G[1][2] + 
    1344*s1^3*s2*z^8*G[1][1]*G[1][2] - 392*s1^2*s2^2*z^8*G[1][1]*G[1][2] + 
    2016*s1*s2^3*z^8*G[1][1]*G[1][2] - 336*s1^3*s2*z^9*G[1][1]*G[1][2] + 
    112*s1^2*s2^2*z^9*G[1][1]*G[1][2] - 2352*s1*s2^3*z^9*G[1][1]*G[1][2] - 
    56*s1^2*s2^2*z^10*G[1][1]*G[1][2] + 1344*s1*s2^3*z^10*G[1][1]*G[1][2] - 
    336*s1*s2^3*z^11*G[1][1]*G[1][2] - 4704*s1*s2^3*z^5*zb*G[1][1]*G[1][2] - 
    12096*s1^2*s2^2*z^6*zb*G[1][1]*G[1][2] + 2688*s1*s2^3*z^6*zb*G[1][1]*
     G[1][2] - 7392*s1^3*s2*z^7*zb*G[1][1]*G[1][2] + 
    56*s1^2*s2^2*z^7*zb*G[1][1]*G[1][2] - 13104*s1*s2^3*z^7*zb*G[1][1]*
     G[1][2] + 952*s1^2*s2^2*z^8*zb*G[1][1]*G[1][2] + 
    11424*s1*s2^3*z^8*zb*G[1][1]*G[1][2] + 1008*s1^3*s2*z^9*zb*G[1][1]*
     G[1][2] - 392*s1^2*s2^2*z^9*zb*G[1][1]*G[1][2] - 
    5040*s1*s2^3*z^9*zb*G[1][1]*G[1][2] + 56*s1^2*s2^2*z^10*zb*G[1][1]*
     G[1][2] + 672*s1*s2^3*z^10*zb*G[1][1]*G[1][2] + 
    336*s1*s2^3*z^11*zb*G[1][1]*G[1][2] + 12096*s1*s2^3*z^4*zb^2*G[1][1]*
     G[1][2] + 27552*s1^2*s2^2*z^5*zb^2*G[1][1]*G[1][2] - 
    2352*s1*s2^3*z^5*zb^2*G[1][1]*G[1][2] + 15456*s1^3*s2*z^6*zb^2*G[1][1]*
     G[1][2] + 13944*s1^2*s2^2*z^6*zb^2*G[1][1]*G[1][2] + 
    28224*s1*s2^3*z^6*zb^2*G[1][1]*G[1][2] + 7728*s1^3*s2*z^7*zb^2*G[1][1]*
     G[1][2] - 11816*s1^2*s2^2*z^7*zb^2*G[1][1]*G[1][2] - 
    14448*s1*s2^3*z^7*zb^2*G[1][1]*G[1][2] - 5376*s1^3*s2*z^8*zb^2*G[1][1]*
     G[1][2] + 2240*s1^2*s2^2*z^8*zb^2*G[1][1]*G[1][2] + 
    2016*s1*s2^3*z^8*zb^2*G[1][1]*G[1][2] - 1008*s1^3*s2*z^9*zb^2*G[1][1]*
     G[1][2] + 952*s1^2*s2^2*z^9*zb^2*G[1][1]*G[1][2] + 
    2016*s1*s2^3*z^9*zb^2*G[1][1]*G[1][2] - 2016*s1*s2^3*z^10*zb^2*G[1][1]*
     G[1][2] - 14784*s1*s2^3*z^3*zb^3*G[1][1]*G[1][2] - 
    29568*s1^2*s2^2*z^4*zb^3*G[1][1]*G[1][2] - 10752*s1*s2^3*z^4*zb^3*G[1][1]*
     G[1][2] - 14784*s1^3*s2*z^5*zb^3*G[1][1]*G[1][2] - 
    47432*s1^2*s2^2*z^5*zb^3*G[1][1]*G[1][2] - 26544*s1*s2^3*z^5*zb^3*G[1][1]*
     G[1][2] - 23520*s1^3*s2*z^6*zb^3*G[1][1]*G[1][2] + 
    27832*s1^2*s2^2*z^6*zb^3*G[1][1]*G[1][2] - 6048*s1*s2^3*z^6*zb^3*G[1][1]*
     G[1][2] + 8400*s1^3*s2*z^7*zb^3*G[1][1]*G[1][2] + 
    6720*s1^2*s2^2*z^7*zb^3*G[1][1]*G[1][2] + 11760*s1*s2^3*z^7*zb^3*G[1][1]*
     G[1][2] + 6720*s1^3*s2*z^8*zb^3*G[1][1]*G[1][2] - 
    8176*s1^2*s2^2*z^8*zb^3*G[1][1]*G[1][2] - 6048*s1*s2^3*z^8*zb^3*G[1][1]*
     G[1][2] + 336*s1^3*s2*z^9*zb^3*G[1][1]*G[1][2] - 
    672*s1^2*s2^2*z^9*zb^3*G[1][1]*G[1][2] + 5376*s1*s2^3*z^9*zb^3*G[1][1]*
     G[1][2] + 8736*s1*s2^3*z^2*zb^4*G[1][1]*G[1][2] + 
    14112*s1^2*s2^2*z^3*zb^4*G[1][1]*G[1][2] + 24528*s1*s2^3*z^3*zb^4*G[1][1]*
     G[1][2] + 5376*s1^3*s2*z^4*zb^4*G[1][1]*G[1][2] + 
    62888*s1^2*s2^2*z^4*zb^4*G[1][1]*G[1][2] + 15456*s1*s2^3*z^4*zb^4*G[1][1]*
     G[1][2] + 28560*s1^3*s2*z^5*zb^4*G[1][1]*G[1][2] - 
    16520*s1^2*s2^2*z^5*zb^4*G[1][1]*G[1][2] + 23856*s1*s2^3*z^5*zb^4*G[1][1]*
     G[1][2] - 38864*s1^2*s2^2*z^6*zb^4*G[1][1]*G[1][2] - 
    14784*s1*s2^3*z^6*zb^4*G[1][1]*G[1][2] - 16800*s1^3*s2*z^7*zb^4*G[1][1]*
     G[1][2] + 18480*s1^2*s2^2*z^7*zb^4*G[1][1]*G[1][2] + 
    3360*s1*s2^3*z^7*zb^4*G[1][1]*G[1][2] - 2688*s1^3*s2*z^8*zb^4*G[1][1]*
     G[1][2] + 5376*s1^2*s2^2*z^8*zb^4*G[1][1]*G[1][2] - 
    9408*s1*s2^3*z^8*zb^4*G[1][1]*G[1][2] - 2016*s1*s2^3*z*zb^5*G[1][1]*
     G[1][2] - 1344*s1^2*s2^2*z^2*zb^5*G[1][1]*G[1][2] - 
    18816*s1*s2^3*z^2*zb^5*G[1][1]*G[1][2] + 672*s1^3*s2*z^3*zb^5*G[1][1]*
     G[1][2] - 36120*s1^2*s2^2*z^3*zb^5*G[1][1]*G[1][2] - 
    15120*s1*s2^3*z^3*zb^5*G[1][1]*G[1][2] - 14784*s1^3*s2*z^4*zb^5*G[1][1]*
     G[1][2] - 15512*s1^2*s2^2*z^4*zb^5*G[1][1]*G[1][2] - 
    14112*s1*s2^3*z^4*zb^5*G[1][1]*G[1][2] - 11760*s1^3*s2*z^5*zb^5*G[1][1]*
     G[1][2] + 60368*s1^2*s2^2*z^5*zb^5*G[1][1]*G[1][2] + 
    2352*s1*s2^3*z^5*zb^5*G[1][1]*G[1][2] + 20832*s1^3*s2*z^6*zb^5*G[1][1]*
     G[1][2] - 12320*s1^2*s2^2*z^6*zb^5*G[1][1]*G[1][2] + 
    2016*s1*s2^3*z^6*zb^5*G[1][1]*G[1][2] + 8064*s1^3*s2*z^7*zb^5*G[1][1]*
     G[1][2] - 15456*s1^2*s2^2*z^7*zb^5*G[1][1]*G[1][2] + 
    12768*s1*s2^3*z^7*zb^5*G[1][1]*G[1][2] - 672*s1^2*s2^2*z*zb^6*G[1][1]*
     G[1][2] + 5040*s1*s2^3*z*zb^6*G[1][1]*G[1][2] - 
    672*s1^3*s2*z^2*zb^6*G[1][1]*G[1][2] + 5992*s1^2*s2^2*z^2*zb^6*G[1][1]*
     G[1][2] + 13440*s1*s2^3*z^2*zb^6*G[1][1]*G[1][2] + 
    1680*s1^3*s2*z^3*zb^6*G[1][1]*G[1][2] + 21448*s1^2*s2^2*z^3*zb^6*G[1][1]*
     G[1][2] + 2352*s1*s2^3*z^3*zb^6*G[1][1]*G[1][2] + 
    10752*s1^3*s2*z^4*zb^6*G[1][1]*G[1][2] - 38976*s1^2*s2^2*z^4*zb^6*G[1][1]*
     G[1][2] + 2016*s1*s2^3*z^4*zb^6*G[1][1]*G[1][2] - 
    14784*s1^3*s2*z^5*zb^6*G[1][1]*G[1][2] - 8512*s1^2*s2^2*z^5*zb^6*G[1][1]*
     G[1][2] - 672*s1*s2^3*z^5*zb^6*G[1][1]*G[1][2] - 
    12768*s1^3*s2*z^6*zb^6*G[1][1]*G[1][2] + 21504*s1^2*s2^2*z^6*zb^6*G[1][1]*
     G[1][2] - 12768*s1*s2^3*z^6*zb^6*G[1][1]*G[1][2] + 
    1064*s1^2*s2^2*z*zb^7*G[1][1]*G[1][2] - 4368*s1*s2^3*z*zb^7*G[1][1]*
     G[1][2] + 672*s1^3*s2*z^2*zb^7*G[1][1]*G[1][2] - 
    6104*s1^2*s2^2*z^2*zb^7*G[1][1]*G[1][2] - 2016*s1*s2^3*z^2*zb^7*G[1][1]*
     G[1][2] - 3024*s1^3*s2*z^3*zb^7*G[1][1]*G[1][2] + 
    8512*s1^2*s2^2*z^3*zb^7*G[1][1]*G[1][2] + 1680*s1*s2^3*z^3*zb^7*G[1][1]*
     G[1][2] + 8064*s1^3*s2*z^4*zb^7*G[1][1]*G[1][2] + 
    15792*s1^2*s2^2*z^4*zb^7*G[1][1]*G[1][2] - 2016*s1*s2^3*z^4*zb^7*G[1][1]*
     G[1][2] + 12768*s1^3*s2*z^5*zb^7*G[1][1]*G[1][2] - 
    15456*s1^2*s2^2*z^5*zb^7*G[1][1]*G[1][2] + 8064*s1*s2^3*z^5*zb^7*G[1][1]*
     G[1][2] - 392*s1^2*s2^2*z*zb^8*G[1][1]*G[1][2] + 
    1344*s1*s2^3*z*zb^8*G[1][1]*G[1][2] + 392*s1^2*s2^2*z^2*zb^8*G[1][1]*
     G[1][2] - 1344*s1*s2^3*z^2*zb^8*G[1][1]*G[1][2] - 
    4704*s1^3*s2*z^3*zb^8*G[1][1]*G[1][2] - 7280*s1^2*s2^2*z^3*zb^8*G[1][1]*
     G[1][2] + 1008*s1*s2^3*z^3*zb^8*G[1][1]*G[1][2] - 
    9408*s1^3*s2*z^4*zb^8*G[1][1]*G[1][2] + 5376*s1^2*s2^2*z^4*zb^8*G[1][1]*
     G[1][2] - 2688*s1*s2^3*z^4*zb^8*G[1][1]*G[1][2] + 
    56*s1^2*s2^2*z*zb^9*G[1][1]*G[1][2] + 2016*s1^3*s2*z^2*zb^9*G[1][1]*
     G[1][2] + 1064*s1^2*s2^2*z^2*zb^9*G[1][1]*G[1][2] + 
    5376*s1^3*s2*z^3*zb^9*G[1][1]*G[1][2] - 672*s1^2*s2^2*z^3*zb^9*G[1][1]*
     G[1][2] + 336*s1*s2^3*z^3*zb^9*G[1][1]*G[1][2] - 
    336*s1^3*s2*z*zb^10*G[1][1]*G[1][2] - 56*s1^2*s2^2*z*zb^10*G[1][1]*
     G[1][2] - 2016*s1^3*s2*z^2*zb^10*G[1][1]*G[1][2] + 
    336*s1^3*s2*z*zb^11*G[1][1]*G[1][2] + 336*s1*s2^3*z^6*G[1][2]^2 + 
    1008*s1^2*s2^2*z^7*G[1][2]^2 - 168*s1*s2^3*z^7*G[1][2]^2 + 
    672*s1^3*s2*z^8*G[1][2]^2 + 1008*s1*s2^3*z^8*G[1][2]^2 - 
    168*s1^3*s2*z^9*G[1][2]^2 - 336*s1^2*s2^2*z^9*G[1][2]^2 - 
    1176*s1*s2^3*z^9*G[1][2]^2 + 168*s1^2*s2^2*z^10*G[1][2]^2 + 
    672*s1*s2^3*z^10*G[1][2]^2 - 168*s1*s2^3*z^11*G[1][2]^2 - 
    2352*s1*s2^3*z^5*zb*G[1][2]^2 - 6048*s1^2*s2^2*z^6*zb*G[1][2]^2 + 
    1344*s1*s2^3*z^6*zb*G[1][2]^2 - 3696*s1^3*s2*z^7*zb*G[1][2]^2 - 
    1848*s1^2*s2^2*z^7*zb*G[1][2]^2 - 6888*s1*s2^3*z^7*zb*G[1][2]^2 - 
    336*s1^3*s2*z^8*zb*G[1][2]^2 + 2856*s1^2*s2^2*z^8*zb*G[1][2]^2 + 
    5712*s1*s2^3*z^8*zb*G[1][2]^2 + 504*s1^3*s2*z^9*zb*G[1][2]^2 - 
    1176*s1^2*s2^2*z^9*zb*G[1][2]^2 - 2520*s1*s2^3*z^9*zb*G[1][2]^2 - 
    168*s1^2*s2^2*z^10*zb*G[1][2]^2 + 336*s1*s2^3*z^10*zb*G[1][2]^2 + 
    168*s1*s2^3*z^11*zb*G[1][2]^2 + 6048*s1*s2^3*z^4*zb^2*G[1][2]^2 + 
    13776*s1^2*s2^2*z^5*zb^2*G[1][2]^2 - 1176*s1*s2^3*z^5*zb^2*G[1][2]^2 + 
    7728*s1^3*s2*z^6*zb^2*G[1][2]^2 + 14448*s1^2*s2^2*z^6*zb^2*G[1][2]^2 + 
    16128*s1*s2^3*z^6*zb^2*G[1][2]^2 + 6048*s1^3*s2*z^7*zb^2*G[1][2]^2 - 
    11088*s1^2*s2^2*z^7*zb^2*G[1][2]^2 - 6552*s1*s2^3*z^7*zb^2*G[1][2]^2 - 
    2352*s1^3*s2*z^8*zb^2*G[1][2]^2 + 2688*s1^2*s2^2*z^8*zb^2*G[1][2]^2 + 
    1008*s1*s2^3*z^8*zb^2*G[1][2]^2 - 504*s1^3*s2*z^9*zb^2*G[1][2]^2 + 
    1848*s1^2*s2^2*z^9*zb^2*G[1][2]^2 + 1008*s1*s2^3*z^9*zb^2*G[1][2]^2 - 
    1008*s1*s2^3*z^10*zb^2*G[1][2]^2 - 7392*s1*s2^3*z^3*zb^3*G[1][2]^2 - 
    14784*s1^2*s2^2*z^4*zb^3*G[1][2]^2 - 5376*s1*s2^3*z^4*zb^3*G[1][2]^2 - 
    7392*s1^3*s2*z^5*zb^3*G[1][2]^2 - 40152*s1^2*s2^2*z^5*zb^3*G[1][2]^2 - 
    18312*s1*s2^3*z^5*zb^3*G[1][2]^2 - 17808*s1^3*s2*z^6*zb^3*G[1][2]^2 + 
    16296*s1^2*s2^2*z^6*zb^3*G[1][2]^2 - 7056*s1*s2^3*z^6*zb^3*G[1][2]^2 + 
    1848*s1^3*s2*z^7*zb^3*G[1][2]^2 + 3528*s1^2*s2^2*z^7*zb^3*G[1][2]^2 + 
    5544*s1*s2^3*z^7*zb^3*G[1][2]^2 + 3360*s1^3*s2*z^8*zb^3*G[1][2]^2 - 
    8232*s1^2*s2^2*z^8*zb^3*G[1][2]^2 - 3024*s1*s2^3*z^8*zb^3*G[1][2]^2 + 
    168*s1^3*s2*z^9*zb^3*G[1][2]^2 - 336*s1^2*s2^2*z^9*zb^3*G[1][2]^2 + 
    2688*s1*s2^3*z^9*zb^3*G[1][2]^2 + 4368*s1*s2^3*z^2*zb^4*G[1][2]^2 + 
    7056*s1^2*s2^2*z^3*zb^4*G[1][2]^2 + 12264*s1*s2^3*z^3*zb^4*G[1][2]^2 + 
    2688*s1^3*s2*z^4*zb^4*G[1][2]^2 + 53424*s1^2*s2^2*z^4*zb^4*G[1][2]^2 + 
    14448*s1*s2^3*z^4*zb^4*G[1][2]^2 + 23520*s1^3*s2*z^5*zb^4*G[1][2]^2 + 
    2352*s1^2*s2^2*z^5*zb^4*G[1][2]^2 + 22008*s1*s2^3*z^5*zb^4*G[1][2]^2 + 
    7056*s1^3*s2*z^6*zb^4*G[1][2]^2 - 22848*s1^2*s2^2*z^6*zb^4*G[1][2]^2 - 
    5376*s1*s2^3*z^6*zb^4*G[1][2]^2 - 8232*s1^3*s2*z^7*zb^4*G[1][2]^2 + 
    16128*s1^2*s2^2*z^7*zb^4*G[1][2]^2 + 1680*s1*s2^3*z^7*zb^4*G[1][2]^2 - 
    1344*s1^3*s2*z^8*zb^4*G[1][2]^2 + 2688*s1^2*s2^2*z^8*zb^4*G[1][2]^2 - 
    4704*s1*s2^3*z^8*zb^4*G[1][2]^2 - 1008*s1*s2^3*z*zb^5*G[1][2]^2 - 
    672*s1^2*s2^2*z^2*zb^5*G[1][2]^2 - 9408*s1*s2^3*z^2*zb^5*G[1][2]^2 + 
    336*s1^3*s2*z^3*zb^5*G[1][2]^2 - 36456*s1^2*s2^2*z^3*zb^5*G[1][2]^2 - 
    12600*s1*s2^3*z^3*zb^5*G[1][2]^2 - 15792*s1^3*s2*z^4*zb^5*G[1][2]^2 - 
    32424*s1^2*s2^2*z^4*zb^5*G[1][2]^2 - 20496*s1*s2^3*z^4*zb^5*G[1][2]^2 - 
    17640*s1^3*s2*z^5*zb^5*G[1][2]^2 + 33432*s1^2*s2^2*z^5*zb^5*G[1][2]^2 - 
    3864*s1*s2^3*z^5*zb^5*G[1][2]^2 + 9408*s1^3*s2*z^6*zb^5*G[1][2]^2 - 
    12600*s1^2*s2^2*z^6*zb^5*G[1][2]^2 + 1008*s1*s2^3*z^6*zb^5*G[1][2]^2 + 
    4032*s1^3*s2*z^7*zb^5*G[1][2]^2 - 7728*s1^2*s2^2*z^7*zb^5*G[1][2]^2 + 
    6384*s1*s2^3*z^7*zb^5*G[1][2]^2 - 336*s1^2*s2^2*z*zb^6*G[1][2]^2 + 
    2520*s1*s2^3*z*zb^6*G[1][2]^2 - 336*s1^3*s2*z^2*zb^6*G[1][2]^2 + 
    12432*s1^2*s2^2*z^2*zb^6*G[1][2]^2 + 8736*s1*s2^3*z^2*zb^6*G[1][2]^2 + 
    5376*s1^3*s2*z^3*zb^6*G[1][2]^2 + 36624*s1^2*s2^2*z^3*zb^6*G[1][2]^2 + 
    11256*s1*s2^3*z^3*zb^6*G[1][2]^2 + 17136*s1^3*s2*z^4*zb^6*G[1][2]^2 - 
    17808*s1^2*s2^2*z^4*zb^6*G[1][2]^2 + 7728*s1*s2^3*z^4*zb^6*G[1][2]^2 - 
    4872*s1^3*s2*z^5*zb^6*G[1][2]^2 - 1680*s1^2*s2^2*z^5*zb^6*G[1][2]^2 - 
    336*s1*s2^3*z^5*zb^6*G[1][2]^2 - 6384*s1^3*s2*z^6*zb^6*G[1][2]^2 + 
    10752*s1^2*s2^2*z^6*zb^6*G[1][2]^2 - 6384*s1*s2^3*z^6*zb^6*G[1][2]^2 - 
    2184*s1^2*s2^2*z*zb^7*G[1][2]^2 - 2520*s1*s2^3*z*zb^7*G[1][2]^2 - 
    1008*s1^3*s2*z^2*zb^7*G[1][2]^2 - 18312*s1^2*s2^2*z^2*zb^7*G[1][2]^2 - 
    5040*s1*s2^3*z^2*zb^7*G[1][2]^2 - 8568*s1^3*s2*z^3*zb^7*G[1][2]^2 - 
    1512*s1^2*s2^2*z^3*zb^7*G[1][2]^2 - 4200*s1*s2^3*z^3*zb^7*G[1][2]^2 + 
    672*s1^3*s2*z^4*zb^7*G[1][2]^2 + 8904*s1^2*s2^2*z^4*zb^7*G[1][2]^2 - 
    1008*s1*s2^3*z^4*zb^7*G[1][2]^2 + 6384*s1^3*s2*z^5*zb^7*G[1][2]^2 - 
    7728*s1^2*s2^2*z^5*zb^7*G[1][2]^2 + 4032*s1*s2^3*z^5*zb^7*G[1][2]^2 + 
    336*s1^2*s2^2*zb^8*G[1][2]^2 + 168*s1^3*s2*z*zb^8*G[1][2]^2 + 
    4704*s1^2*s2^2*z*zb^8*G[1][2]^2 + 1344*s1*s2^3*z*zb^8*G[1][2]^2 + 
    2352*s1^3*s2*z^2*zb^8*G[1][2]^2 + 5208*s1^2*s2^2*z^2*zb^8*G[1][2]^2 + 
    1344*s1*s2^3*z^2*zb^8*G[1][2]^2 + 168*s1^3*s2*z^3*zb^8*G[1][2]^2 - 
    5376*s1^2*s2^2*z^3*zb^8*G[1][2]^2 + 504*s1*s2^3*z^3*zb^8*G[1][2]^2 - 
    4704*s1^3*s2*z^4*zb^8*G[1][2]^2 + 2688*s1^2*s2^2*z^4*zb^8*G[1][2]^2 - 
    1344*s1*s2^3*z^4*zb^8*G[1][2]^2 - 672*s1^2*s2^2*zb^9*G[1][2]^2 - 
    336*s1^3*s2*z*zb^9*G[1][2]^2 - 2016*s1^2*s2^2*z*zb^9*G[1][2]^2 - 
    336*s1*s2^3*z*zb^9*G[1][2]^2 + 1344*s1^2*s2^2*z^2*zb^9*G[1][2]^2 + 
    2688*s1^3*s2*z^3*zb^9*G[1][2]^2 - 336*s1^2*s2^2*z^3*zb^9*G[1][2]^2 + 
    168*s1*s2^3*z^3*zb^9*G[1][2]^2 + 336*s1^2*s2^2*zb^10*G[1][2]^2 - 
    168*s1^2*s2^2*z*zb^10*G[1][2]^2 - 1008*s1^3*s2*z^2*zb^10*G[1][2]^2 + 
    168*s1^3*s2*z*zb^11*G[1][2]^2 + 1344*s1*s2^3*z^6*G[1][1]*G[1][3] + 
    3360*s1^2*s2^2*z^7*G[1][1]*G[1][3] - 1344*s1*s2^3*z^7*G[1][1]*G[1][3] + 
    2016*s1^3*s2*z^8*G[1][1]*G[1][3] - 392*s1^2*s2^2*z^8*G[1][1]*G[1][3] + 
    5040*s1*s2^3*z^8*G[1][1]*G[1][3] + 112*s1^2*s2^2*z^9*G[1][1]*G[1][3] - 
    5376*s1*s2^3*z^9*G[1][1]*G[1][3] + 280*s1^2*s2^2*z^10*G[1][1]*G[1][3] + 
    3024*s1*s2^3*z^10*G[1][1]*G[1][3] - 672*s1*s2^3*z^11*G[1][1]*G[1][3] - 
    9408*s1*s2^3*z^5*zb*G[1][1]*G[1][3] - 20160*s1^2*s2^2*z^6*zb*G[1][1]*
     G[1][3] + 9408*s1*s2^3*z^6*zb*G[1][1]*G[1][3] - 
    10752*s1^3*s2*z^7*zb*G[1][1]*G[1][3] - 1288*s1^2*s2^2*z^7*zb*G[1][1]*
     G[1][3] - 31248*s1*s2^3*z^7*zb*G[1][1]*G[1][3] - 
    3360*s1^3*s2*z^8*zb*G[1][1]*G[1][3] + 1288*s1^2*s2^2*z^8*zb*G[1][1]*
     G[1][3] + 25200*s1*s2^3*z^8*zb*G[1][1]*G[1][3] + 
    336*s1^3*s2*z^9*zb*G[1][1]*G[1][3] - 4424*s1^2*s2^2*z^9*zb*G[1][1]*
     G[1][3] - 12432*s1*s2^3*z^9*zb*G[1][1]*G[1][3] + 
    56*s1^2*s2^2*z^10*zb*G[1][1]*G[1][3] + 1680*s1*s2^3*z^10*zb*G[1][1]*
     G[1][3] + 336*s1*s2^3*z^11*zb*G[1][1]*G[1][3] + 
    24192*s1*s2^3*z^4*zb^2*G[1][1]*G[1][3] + 45024*s1^2*s2^2*z^5*zb^2*G[1][1]*
     G[1][3] - 14784*s1*s2^3*z^5*zb^2*G[1][1]*G[1][3] + 
    20832*s1^3*s2*z^6*zb^2*G[1][1]*G[1][3] + 28056*s1^2*s2^2*z^6*zb^2*G[1][1]*
     G[1][3] + 65856*s1*s2^3*z^6*zb^2*G[1][1]*G[1][3] + 
    21504*s1^3*s2*z^7*zb^2*G[1][1]*G[1][3] - 17864*s1^2*s2^2*z^7*zb^2*G[1][1]*
     G[1][3] - 29904*s1*s2^3*z^7*zb^2*G[1][1]*G[1][3] - 
    672*s1^3*s2*z^8*zb^2*G[1][1]*G[1][3] + 20720*s1^2*s2^2*z^8*zb^2*G[1][1]*
     G[1][3] + 12768*s1*s2^3*z^8*zb^2*G[1][1]*G[1][3] - 
    672*s1^3*s2*z^9*zb^2*G[1][1]*G[1][3] + 2296*s1^2*s2^2*z^9*zb^2*G[1][1]*
     G[1][3] + 3024*s1*s2^3*z^9*zb^2*G[1][1]*G[1][3] + 
    336*s1^2*s2^2*z^10*zb^2*G[1][1]*G[1][3] - 2016*s1*s2^3*z^10*zb^2*G[1][1]*
     G[1][3] - 29568*s1*s2^3*z^3*zb^3*G[1][1]*G[1][3] - 
    45696*s1^2*s2^2*z^4*zb^3*G[1][1]*G[1][3] - 8064*s1*s2^3*z^4*zb^3*G[1][1]*
     G[1][3] - 16128*s1^3*s2*z^5*zb^3*G[1][1]*G[1][3] - 
    88424*s1^2*s2^2*z^5*zb^3*G[1][1]*G[1][3] - 59136*s1*s2^3*z^5*zb^3*G[1][1]*
     G[1][3] - 50400*s1^3*s2*z^6*zb^3*G[1][1]*G[1][3] + 
    41608*s1^2*s2^2*z^6*zb^3*G[1][1]*G[1][3] - 20832*s1*s2^3*z^6*zb^3*G[1][1]*
     G[1][3] - 8400*s1^3*s2*z^7*zb^3*G[1][1]*G[1][3] - 
    32592*s1^2*s2^2*z^7*zb^3*G[1][1]*G[1][3] + 4704*s1*s2^3*z^7*zb^3*G[1][1]*
     G[1][3] + 4704*s1^3*s2*z^8*zb^3*G[1][1]*G[1][3] - 
    17584*s1^2*s2^2*z^8*zb^3*G[1][1]*G[1][3] - 14784*s1*s2^3*z^8*zb^3*G[1][1]*
     G[1][3] + 336*s1^3*s2*z^9*zb^3*G[1][1]*G[1][3] - 
    3360*s1^2*s2^2*z^9*zb^3*G[1][1]*G[1][3] + 5376*s1*s2^3*z^9*zb^3*G[1][1]*
     G[1][3] + 17472*s1*s2^3*z^2*zb^4*G[1][1]*G[1][3] + 
    18144*s1^2*s2^2*z^3*zb^4*G[1][1]*G[1][3] + 38976*s1*s2^3*z^3*zb^4*G[1][1]*
     G[1][3] + 672*s1^3*s2*z^4*zb^4*G[1][1]*G[1][3] + 
    112616*s1^2*s2^2*z^4*zb^4*G[1][1]*G[1][3] + 26544*s1*s2^3*z^4*zb^4*
     G[1][1]*G[1][3] + 53760*s1^3*s2*z^5*zb^4*G[1][1]*G[1][3] - 
    18536*s1^2*s2^2*z^5*zb^4*G[1][1]*G[1][3] + 68544*s1*s2^3*z^5*zb^4*G[1][1]*
     G[1][3] + 34608*s1^3*s2*z^6*zb^4*G[1][1]*G[1][3] + 
    5152*s1^2*s2^2*z^6*zb^4*G[1][1]*G[1][3] - 3696*s1*s2^3*z^6*zb^4*G[1][1]*
     G[1][3] - 10416*s1^3*s2*z^7*zb^4*G[1][1]*G[1][3] + 
    45024*s1^2*s2^2*z^7*zb^4*G[1][1]*G[1][3] + 21504*s1*s2^3*z^7*zb^4*G[1][1]*
     G[1][3] - 2688*s1^3*s2*z^8*zb^4*G[1][1]*G[1][3] + 
    14784*s1^2*s2^2*z^8*zb^4*G[1][1]*G[1][3] - 9408*s1*s2^3*z^8*zb^4*G[1][1]*
     G[1][3] - 4032*s1*s2^3*z*zb^5*G[1][1]*G[1][3] + 
    1344*s1^2*s2^2*z^2*zb^5*G[1][1]*G[1][3] - 33600*s1*s2^3*z^2*zb^5*G[1][1]*
     G[1][3] + 5376*s1^3*s2*z^3*zb^5*G[1][1]*G[1][3] - 
    60312*s1^2*s2^2*z^3*zb^5*G[1][1]*G[1][3] - 20496*s1*s2^3*z^3*zb^5*G[1][1]*
     G[1][3] - 23520*s1^3*s2*z^4*zb^5*G[1][1]*G[1][3] - 
    36008*s1^2*s2^2*z^4*zb^5*G[1][1]*G[1][3] - 48720*s1*s2^3*z^4*zb^5*G[1][1]*
     G[1][3] - 53088*s1^3*s2*z^5*zb^5*G[1][1]*G[1][3] + 
    29792*s1^2*s2^2*z^5*zb^5*G[1][1]*G[1][3] - 21840*s1*s2^3*z^5*zb^5*G[1][1]*
     G[1][3] + 7728*s1^3*s2*z^6*zb^5*G[1][1]*G[1][3] - 
    52640*s1^2*s2^2*z^6*zb^5*G[1][1]*G[1][3] - 20496*s1*s2^3*z^6*zb^5*G[1][1]*
     G[1][3] + 8064*s1^3*s2*z^7*zb^5*G[1][1]*G[1][3] - 
    34272*s1^2*s2^2*z^7*zb^5*G[1][1]*G[1][3] + 12768*s1*s2^3*z^7*zb^5*G[1][1]*
     G[1][3] - 2016*s1^2*s2^2*z*zb^6*G[1][1]*G[1][3] + 
    9408*s1*s2^3*z*zb^6*G[1][1]*G[1][3] - 2016*s1^3*s2*z^2*zb^6*G[1][1]*
     G[1][3] + 6664*s1^2*s2^2*z^2*zb^6*G[1][1]*G[1][3] + 
    20832*s1*s2^3*z^2*zb^6*G[1][1]*G[1][3] + 40936*s1^2*s2^2*z^3*zb^6*G[1][1]*
     G[1][3] + 13104*s1*s2^3*z^3*zb^6*G[1][1]*G[1][3] + 
    38976*s1^3*s2*z^4*zb^6*G[1][1]*G[1][3] - 19824*s1^2*s2^2*z^4*zb^6*G[1][1]*
     G[1][3] + 25536*s1*s2^3*z^4*zb^6*G[1][1]*G[1][3] + 
    2688*s1^3*s2*z^5*zb^6*G[1][1]*G[1][3] + 28784*s1^2*s2^2*z^5*zb^6*G[1][1]*
     G[1][3] + 19152*s1*s2^3*z^5*zb^6*G[1][1]*G[1][3] - 
    12768*s1^3*s2*z^6*zb^6*G[1][1]*G[1][3] + 45024*s1^2*s2^2*z^6*zb^6*G[1][1]*
     G[1][3] - 12768*s1*s2^3*z^6*zb^6*G[1][1]*G[1][3] + 
    3080*s1^2*s2^2*z*zb^7*G[1][1]*G[1][3] - 7392*s1*s2^3*z*zb^7*G[1][1]*
     G[1][3] + 2016*s1^3*s2*z^2*zb^7*G[1][1]*G[1][3] - 
    10472*s1^2*s2^2*z^2*zb^7*G[1][1]*G[1][3] - 4032*s1*s2^3*z^2*zb^7*G[1][1]*
     G[1][3] - 13776*s1^3*s2*z^3*zb^7*G[1][1]*G[1][3] - 
    3248*s1^2*s2^2*z^3*zb^7*G[1][1]*G[1][3] - 8064*s1*s2^3*z^3*zb^7*G[1][1]*
     G[1][3] - 6720*s1^3*s2*z^4*zb^7*G[1][1]*G[1][3] - 
    7056*s1^2*s2^2*z^4*zb^7*G[1][1]*G[1][3] - 14112*s1*s2^3*z^4*zb^7*G[1][1]*
     G[1][3] + 12768*s1^3*s2*z^5*zb^7*G[1][1]*G[1][3] - 
    34272*s1^2*s2^2*z^5*zb^7*G[1][1]*G[1][3] + 8064*s1*s2^3*z^5*zb^7*G[1][1]*
     G[1][3] - 1064*s1^2*s2^2*z*zb^8*G[1][1]*G[1][3] + 
    2016*s1*s2^3*z*zb^8*G[1][1]*G[1][3] + 2352*s1^3*s2*z^2*zb^8*G[1][1]*
     G[1][3] + 4424*s1^2*s2^2*z^2*zb^8*G[1][1]*G[1][3] + 
    3024*s1^3*s2*z^3*zb^8*G[1][1]*G[1][3] + 2464*s1^2*s2^2*z^3*zb^8*G[1][1]*
     G[1][3] + 5376*s1*s2^3*z^3*zb^8*G[1][1]*G[1][3] - 
    9408*s1^3*s2*z^4*zb^8*G[1][1]*G[1][3] + 14784*s1^2*s2^2*z^4*zb^8*G[1][1]*
     G[1][3] - 2688*s1*s2^3*z^4*zb^8*G[1][1]*G[1][3] - 
    336*s1^3*s2*z*zb^9*G[1][1]*G[1][3] - 280*s1^2*s2^2*z*zb^9*G[1][1]*
     G[1][3] - 336*s1^3*s2*z^2*zb^9*G[1][1]*G[1][3] - 
    1624*s1^2*s2^2*z^2*zb^9*G[1][1]*G[1][3] - 672*s1*s2^3*z^2*zb^9*G[1][1]*
     G[1][3] + 5376*s1^3*s2*z^3*zb^9*G[1][1]*G[1][3] - 
    3360*s1^2*s2^2*z^3*zb^9*G[1][1]*G[1][3] + 336*s1*s2^3*z^3*zb^9*G[1][1]*
     G[1][3] + 280*s1^2*s2^2*z*zb^10*G[1][1]*G[1][3] - 
    2016*s1^3*s2*z^2*zb^10*G[1][1]*G[1][3] + 336*s1^2*s2^2*z^2*zb^10*G[1][1]*
     G[1][3] + 336*s1^3*s2*z*zb^11*G[1][1]*G[1][3] + 
    1008*s1*s2^3*z^6*G[1][2]*G[1][3] + 2688*s1^2*s2^2*z^7*G[1][2]*G[1][3] - 
    336*s1*s2^3*z^7*G[1][2]*G[1][3] + 1680*s1^3*s2*z^8*G[1][2]*G[1][3] + 
    952*s1^2*s2^2*z^8*G[1][2]*G[1][3] + 3024*s1*s2^3*z^8*G[1][2]*G[1][3] + 
    336*s1^3*s2*z^9*G[1][2]*G[1][3] - 896*s1^2*s2^2*z^9*G[1][2]*G[1][3] - 
    3024*s1*s2^3*z^9*G[1][2]*G[1][3] + 616*s1^2*s2^2*z^10*G[1][2]*G[1][3] + 
    1680*s1*s2^3*z^10*G[1][2]*G[1][3] - 336*s1*s2^3*z^11*G[1][2]*G[1][3] - 
    7056*s1*s2^3*z^5*zb*G[1][2]*G[1][3] - 16128*s1^2*s2^2*z^6*zb*G[1][2]*
     G[1][3] + 3024*s1*s2^3*z^6*zb*G[1][2]*G[1][3] - 
    8736*s1^3*s2*z^7*zb*G[1][2]*G[1][3] - 8344*s1^2*s2^2*z^7*zb*G[1][2]*
     G[1][3] - 19824*s1*s2^3*z^7*zb*G[1][2]*G[1][3] - 
    4368*s1^3*s2*z^8*zb*G[1][2]*G[1][3] + 5320*s1^2*s2^2*z^8*zb*G[1][2]*
     G[1][3] + 13776*s1*s2^3*z^8*zb*G[1][2]*G[1][3] - 
    336*s1^3*s2*z^9*zb*G[1][2]*G[1][3] - 4088*s1^2*s2^2*z^9*zb*G[1][2]*
     G[1][3] - 6720*s1*s2^3*z^9*zb*G[1][2]*G[1][3] - 
    952*s1^2*s2^2*z^10*zb*G[1][2]*G[1][3] + 336*s1*s2^3*z^10*zb*G[1][2]*
     G[1][3] + 336*s1*s2^3*z^11*zb*G[1][2]*G[1][3] + 
    18144*s1*s2^3*z^4*zb^2*G[1][2]*G[1][3] + 36288*s1^2*s2^2*z^5*zb^2*G[1][2]*
     G[1][3] - 2016*s1*s2^3*z^5*zb^2*G[1][2]*G[1][3] + 
    15792*s1^3*s2*z^6*zb^2*G[1][2]*G[1][3] + 38808*s1^2*s2^2*z^6*zb^2*G[1][2]*
     G[1][3] + 46032*s1*s2^3*z^6*zb^2*G[1][2]*G[1][3] + 
    20160*s1^3*s2*z^7*zb^2*G[1][2]*G[1][3] - 17864*s1^2*s2^2*z^7*zb^2*G[1][2]*
     G[1][3] - 14448*s1*s2^3*z^7*zb^2*G[1][2]*G[1][3] + 
    3024*s1^3*s2*z^8*zb^2*G[1][2]*G[1][3] + 10304*s1^2*s2^2*z^8*zb^2*G[1][2]*
     G[1][3] + 6384*s1*s2^3*z^8*zb^2*G[1][2]*G[1][3] - 
    336*s1^3*s2*z^9*zb^2*G[1][2]*G[1][3] + 8344*s1^2*s2^2*z^9*zb^2*G[1][2]*
     G[1][3] + 4368*s1*s2^3*z^9*zb^2*G[1][2]*G[1][3] + 
    336*s1^2*s2^2*z^10*zb^2*G[1][2]*G[1][3] - 2016*s1*s2^3*z^10*zb^2*G[1][2]*
     G[1][3] - 22176*s1*s2^3*z^3*zb^3*G[1][2]*G[1][3] - 
    37632*s1^2*s2^2*z^4*zb^3*G[1][2]*G[1][3] - 15456*s1*s2^3*z^4*zb^3*G[1][2]*
     G[1][3] - 8400*s1^3*s2*z^5*zb^3*G[1][2]*G[1][3] - 
    90776*s1^2*s2^2*z^5*zb^3*G[1][2]*G[1][3] - 51408*s1*s2^3*z^5*zb^3*G[1][2]*
     G[1][3] - 42000*s1^3*s2*z^6*zb^3*G[1][2]*G[1][3] + 
    26824*s1^2*s2^2*z^6*zb^3*G[1][2]*G[1][3] - 19152*s1*s2^3*z^6*zb^3*G[1][2]*
     G[1][3] - 14784*s1^3*s2*z^7*zb^3*G[1][2]*G[1][3] - 
    2352*s1^2*s2^2*z^7*zb^3*G[1][2]*G[1][3] + 3696*s1*s2^3*z^7*zb^3*G[1][2]*
     G[1][3] + 2352*s1^3*s2*z^8*zb^3*G[1][2]*G[1][3] - 
    31360*s1^2*s2^2*z^8*zb^3*G[1][2]*G[1][3] - 13776*s1*s2^3*z^8*zb^3*G[1][2]*
     G[1][3] + 336*s1^3*s2*z^9*zb^3*G[1][2]*G[1][3] - 
    3360*s1^2*s2^2*z^9*zb^3*G[1][2]*G[1][3] + 5376*s1*s2^3*z^9*zb^3*G[1][2]*
     G[1][3] + 13104*s1*s2^3*z^2*zb^4*G[1][2]*G[1][3] + 
    16128*s1^2*s2^2*z^3*zb^4*G[1][2]*G[1][3] + 33264*s1*s2^3*z^3*zb^4*G[1][2]*
     G[1][3] - 8736*s1^3*s2*z^4*zb^4*G[1][2]*G[1][3] + 
    109256*s1^2*s2^2*z^4*zb^4*G[1][2]*G[1][3] + 35952*s1*s2^3*z^4*zb^4*
     G[1][2]*G[1][3] + 39984*s1^3*s2*z^5*zb^4*G[1][2]*G[1][3] - 
    1736*s1^2*s2^2*z^5*zb^4*G[1][2]*G[1][3] + 52752*s1*s2^3*z^5*zb^4*G[1][2]*
     G[1][3] + 37968*s1^3*s2*z^6*zb^4*G[1][2]*G[1][3] - 
    35504*s1^2*s2^2*z^6*zb^4*G[1][2]*G[1][3] - 2688*s1*s2^3*z^6*zb^4*G[1][2]*
     G[1][3] - 4704*s1^3*s2*z^7*zb^4*G[1][2]*G[1][3] + 
    60144*s1^2*s2^2*z^7*zb^4*G[1][2]*G[1][3] + 18144*s1*s2^3*z^7*zb^4*G[1][2]*
     G[1][3] - 2688*s1^3*s2*z^8*zb^4*G[1][2]*G[1][3] + 
    14784*s1^2*s2^2*z^8*zb^4*G[1][2]*G[1][3] - 9408*s1*s2^3*z^8*zb^4*G[1][2]*
     G[1][3] - 3024*s1*s2^3*z*zb^5*G[1][2]*G[1][3] - 
    25200*s1*s2^3*z^2*zb^5*G[1][2]*G[1][3] + 14784*s1^3*s2*z^3*zb^5*G[1][2]*
     G[1][3] - 66696*s1^2*s2^2*z^3*zb^5*G[1][2]*G[1][3] - 
    25872*s1*s2^3*z^3*zb^5*G[1][2]*G[1][3] - 8064*s1^3*s2*z^4*zb^5*G[1][2]*
     G[1][3] - 41384*s1^2*s2^2*z^4*zb^5*G[1][2]*G[1][3] - 
    43344*s1*s2^3*z^4*zb^5*G[1][2]*G[1][3] - 52080*s1^3*s2*z^5*zb^5*G[1][2]*
     G[1][3] + 68096*s1^2*s2^2*z^5*zb^5*G[1][2]*G[1][3] - 
    12768*s1*s2^3*z^5*zb^5*G[1][2]*G[1][3] + 1008*s1^3*s2*z^6*zb^5*G[1][2]*
     G[1][3] - 59024*s1^2*s2^2*z^6*zb^5*G[1][2]*G[1][3] - 
    15456*s1*s2^3*z^6*zb^5*G[1][2]*G[1][3] + 8064*s1^3*s2*z^7*zb^5*G[1][2]*
     G[1][3] - 34272*s1^2*s2^2*z^7*zb^5*G[1][2]*G[1][3] + 
    12768*s1*s2^3*z^7*zb^5*G[1][2]*G[1][3] - 1344*s1^2*s2^2*z*zb^6*G[1][2]*
     G[1][3] + 6720*s1*s2^3*z*zb^6*G[1][2]*G[1][3] - 
    8400*s1^3*s2*z^2*zb^6*G[1][2]*G[1][3] + 18760*s1^2*s2^2*z^2*zb^6*G[1][2]*
     G[1][3] + 17136*s1*s2^3*z^2*zb^6*G[1][2]*G[1][3] - 
    16800*s1^3*s2*z^3*zb^6*G[1][2]*G[1][3] + 49000*s1^2*s2^2*z^3*zb^6*G[1][2]*
     G[1][3] + 17136*s1*s2^3*z^3*zb^6*G[1][2]*G[1][3] + 
    36288*s1^3*s2*z^4*zb^6*G[1][2]*G[1][3] - 53088*s1^2*s2^2*z^4*zb^6*G[1][2]*
     G[1][3] + 15792*s1*s2^3*z^4*zb^6*G[1][2]*G[1][3] + 
    7728*s1^3*s2*z^5*zb^6*G[1][2]*G[1][3] + 22400*s1^2*s2^2*z^5*zb^6*G[1][2]*
     G[1][3] + 12432*s1*s2^3*z^5*zb^6*G[1][2]*G[1][3] - 
    12768*s1^3*s2*z^6*zb^6*G[1][2]*G[1][3] + 45024*s1^2*s2^2*z^6*zb^6*G[1][2]*
     G[1][3] - 12768*s1*s2^3*z^6*zb^6*G[1][2]*G[1][3] + 
    2352*s1^3*s2*z*zb^7*G[1][2]*G[1][3] - 2632*s1^2*s2^2*z*zb^7*G[1][2]*
     G[1][3] - 5040*s1*s2^3*z*zb^7*G[1][2]*G[1][3] + 
    15792*s1^3*s2*z^2*zb^7*G[1][2]*G[1][3] - 25256*s1^2*s2^2*z^2*zb^7*G[1][2]*
     G[1][3] - 5040*s1*s2^3*z^2*zb^7*G[1][2]*G[1][3] - 
    7392*s1^3*s2*z^3*zb^7*G[1][2]*G[1][3] + 16240*s1^2*s2^2*z^3*zb^7*G[1][2]*
     G[1][3] - 5712*s1*s2^3*z^3*zb^7*G[1][2]*G[1][3] - 
    10080*s1^3*s2*z^4*zb^7*G[1][2]*G[1][3] + 8064*s1^2*s2^2*z^4*zb^7*G[1][2]*
     G[1][3] - 8400*s1*s2^3*z^4*zb^7*G[1][2]*G[1][3] + 
    12768*s1^3*s2*z^5*zb^7*G[1][2]*G[1][3] - 34272*s1^2*s2^2*z^5*zb^7*G[1][2]*
     G[1][3] + 8064*s1*s2^3*z^5*zb^7*G[1][2]*G[1][3] - 
    336*s1^3*s2*zb^8*G[1][2]*G[1][3] + 672*s1^2*s2^2*zb^8*G[1][2]*G[1][3] - 
    6048*s1^3*s2*z*zb^8*G[1][2]*G[1][3] + 7336*s1^2*s2^2*z*zb^8*G[1][2]*
     G[1][3] + 1344*s1*s2^3*z*zb^8*G[1][2]*G[1][3] - 
    6384*s1^3*s2*z^2*zb^8*G[1][2]*G[1][3] + 1736*s1^2*s2^2*z^2*zb^8*G[1][2]*
     G[1][3] + 336*s1*s2^3*z^2*zb^8*G[1][2]*G[1][3] + 
    4032*s1^3*s2*z^3*zb^8*G[1][2]*G[1][3] - 11312*s1^2*s2^2*z^3*zb^8*G[1][2]*
     G[1][3] + 3024*s1*s2^3*z^3*zb^8*G[1][2]*G[1][3] - 
    9408*s1^3*s2*z^4*zb^8*G[1][2]*G[1][3] + 14784*s1^2*s2^2*z^4*zb^8*G[1][2]*
     G[1][3] - 2688*s1*s2^3*z^4*zb^8*G[1][2]*G[1][3] + 
    1008*s1^3*s2*zb^9*G[1][2]*G[1][3] - 1344*s1^2*s2^2*zb^9*G[1][2]*G[1][3] + 
    4704*s1^3*s2*z*zb^9*G[1][2]*G[1][3] - 2632*s1^2*s2^2*z*zb^9*G[1][2]*
     G[1][3] + 1008*s1^3*s2*z^2*zb^9*G[1][2]*G[1][3] + 
    4424*s1^2*s2^2*z^2*zb^9*G[1][2]*G[1][3] - 336*s1*s2^3*z^2*zb^9*G[1][2]*
     G[1][3] + 5376*s1^3*s2*z^3*zb^9*G[1][2]*G[1][3] - 
    3360*s1^2*s2^2*z^3*zb^9*G[1][2]*G[1][3] + 336*s1*s2^3*z^3*zb^9*G[1][2]*
     G[1][3] - 1008*s1^3*s2*zb^10*G[1][2]*G[1][3] + 
    672*s1^2*s2^2*zb^10*G[1][2]*G[1][3] - 1344*s1^3*s2*z*zb^10*G[1][2]*
     G[1][3] - 728*s1^2*s2^2*z*zb^10*G[1][2]*G[1][3] - 
    2016*s1^3*s2*z^2*zb^10*G[1][2]*G[1][3] + 336*s1^2*s2^2*z^2*zb^10*G[1][2]*
     G[1][3] + 336*s1^3*s2*zb^11*G[1][2]*G[1][3] + 
    336*s1^3*s2*z*zb^11*G[1][2]*G[1][3] + 504*s1^2*s2^2*z^6*G[1][3]^2 + 
    1680*s1*s2^3*z^6*G[1][3]^2 + 336*s2^4*z^6*G[1][3]^2 + 
    1344*s1^3*s2*z^7*G[1][3]^2 + 4368*s1^2*s2^2*z^7*G[1][3]^2 + 
    504*s1*s2^3*z^7*G[1][3]^2 + 840*s1^4*z^8*G[1][3]^2 + 
    2688*s1^3*s2*z^8*G[1][3]^2 + 1456*s1^2*s2^2*z^8*G[1][3]^2 + 
    3528*s1*s2^3*z^8*G[1][3]^2 + 1008*s2^4*z^8*G[1][3]^2 + 
    336*s1^3*s2*z^9*G[1][3]^2 - 560*s1^2*s2^2*z^9*G[1][3]^2 - 
    2688*s1*s2^3*z^9*G[1][3]^2 - 1344*s2^4*z^9*G[1][3]^2 + 
    784*s1^2*s2^2*z^10*G[1][3]^2 + 1512*s1*s2^3*z^10*G[1][3]^2 + 
    1344*s2^4*z^10*G[1][3]^2 - 168*s1*s2^3*z^11*G[1][3]^2 - 
    672*s2^4*z^11*G[1][3]^2 + 168*s2^4*z^12*G[1][3]^2 - 
    3528*s1^2*s2^2*z^5*zb*G[1][3]^2 - 11760*s1*s2^3*z^5*zb*G[1][3]^2 - 
    2352*s2^4*z^5*zb*G[1][3]^2 - 8064*s1^3*s2*z^6*zb*G[1][3]^2 - 
    25704*s1^2*s2^2*z^6*zb*G[1][3]^2 - 1344*s1*s2^3*z^6*zb*G[1][3]^2 + 
    336*s2^4*z^6*zb*G[1][3]^2 - 4704*s1^4*z^7*zb*G[1][3]^2 - 
    15792*s1^3*s2*z^7*zb*G[1][3]^2 - 13216*s1^2*s2^2*z^7*zb*G[1][3]^2 - 
    24696*s1*s2^3*z^7*zb*G[1][3]^2 - 6552*s2^4*z^7*zb*G[1][3]^2 - 
    1344*s1^4*z^8*zb*G[1][3]^2 - 6384*s1^3*s2*z^8*zb*G[1][3]^2 + 
    1288*s1^2*s2^2*z^8*zb*G[1][3]^2 + 11256*s1*s2^3*z^8*zb*G[1][3]^2 + 
    5880*s2^4*z^8*zb*G[1][3]^2 - 672*s1^3*s2*z^9*zb*G[1][3]^2 - 
    5768*s1^2*s2^2*z^9*zb*G[1][3]^2 - 7728*s1*s2^3*z^9*zb*G[1][3]^2 - 
    5880*s2^4*z^9*zb*G[1][3]^2 - 1120*s1^2*s2^2*z^10*zb*G[1][3]^2 + 
    504*s1*s2^3*z^10*zb*G[1][3]^2 + 2520*s2^4*z^10*zb*G[1][3]^2 - 
    168*s1*s2^3*z^11*zb*G[1][3]^2 - 672*s2^4*z^11*zb*G[1][3]^2 - 
    840*s2^4*z^2*zb^2*G[1][3]^2 + 4368*s2^4*z^3*zb^2*G[1][3]^2 + 
    10584*s1^2*s2^2*z^4*zb^2*G[1][3]^2 + 31920*s1*s2^3*z^4*zb^2*G[1][3]^2 - 
    2352*s2^4*z^4*zb^2*G[1][3]^2 + 18816*s1^3*s2*z^5*zb^2*G[1][3]^2 + 
    56280*s1^2*s2^2*z^5*zb^2*G[1][3]^2 + 6216*s1*s2^3*z^5*zb^2*G[1][3]^2 + 
    8400*s2^4*z^5*zb^2*G[1][3]^2 + 10248*s1^4*z^6*zb^2*G[1][3]^2 + 
    38976*s1^3*s2*z^6*zb^2*G[1][3]^2 + 61152*s1^2*s2^2*z^6*zb^2*G[1][3]^2 + 
    66696*s1*s2^3*z^6*zb^2*G[1][3]^2 + 12096*s2^4*z^6*zb^2*G[1][3]^2 + 
    8736*s1^4*z^7*zb^2*G[1][3]^2 + 32592*s1^3*s2*z^7*zb^2*G[1][3]^2 - 
    2072*s1^2*s2^2*z^7*zb^2*G[1][3]^2 - 7896*s1*s2^3*z^7*zb^2*G[1][3]^2 - 
    5208*s2^4*z^7*zb^2*G[1][3]^2 + 504*s1^4*z^8*zb^2*G[1][3]^2 + 
    6048*s1^3*s2*z^8*zb^2*G[1][3]^2 + 19544*s1^2*s2^2*z^8*zb^2*G[1][3]^2 + 
    16632*s1*s2^3*z^8*zb^2*G[1][3]^2 + 8064*s2^4*z^8*zb^2*G[1][3]^2 + 
    168*s1^3*s2*z^9*zb^2*G[1][3]^2 + 9016*s1^2*s2^2*z^9*zb^2*G[1][3]^2 + 
    1344*s1*s2^3*z^9*zb^2*G[1][3]^2 - 1848*s2^4*z^9*zb^2*G[1][3]^2 + 
    672*s1^2*s2^2*z^10*zb^2*G[1][3]^2 + 672*s1*s2^3*z^10*zb^2*G[1][3]^2 + 
    840*s2^4*z^10*zb^2*G[1][3]^2 - 840*s2^4*z*zb^3*G[1][3]^2 - 
    6720*s1*s2^3*z^2*zb^3*G[1][3]^2 + 5544*s2^4*z^2*zb^3*G[1][3]^2 - 
    17640*s1^2*s2^2*z^3*zb^3*G[1][3]^2 - 11760*s1*s2^3*z^3*zb^3*G[1][3]^2 - 
    24864*s2^4*z^3*zb^3*G[1][3]^2 - 18816*s1^3*s2*z^4*zb^3*G[1][3]^2 - 
    51912*s1^2*s2^2*z^4*zb^3*G[1][3]^2 - 80976*s1*s2^3*z^4*zb^3*G[1][3]^2 + 
    20496*s2^4*z^4*zb^3*G[1][3]^2 - 10584*s1^4*z^5*zb^3*G[1][3]^2 - 
    57456*s1^3*s2*z^5*zb^3*G[1][3]^2 - 148400*s1^2*s2^2*z^5*zb^3*G[1][3]^2 - 
    43512*s1*s2^3*z^5*zb^3*G[1][3]^2 - 37800*s2^4*z^5*zb^3*G[1][3]^2 - 
    23016*s1^4*z^6*zb^3*G[1][3]^2 - 71568*s1^3*s2*z^6*zb^3*G[1][3]^2 - 
    1736*s1^2*s2^2*z^6*zb^3*G[1][3]^2 - 52584*s1*s2^3*z^6*zb^3*G[1][3]^2 - 
    2856*s2^4*z^6*zb^3*G[1][3]^2 - 4032*s1^4*z^7*zb^3*G[1][3]^2 - 
    28056*s1^3*s2*z^7*zb^3*G[1][3]^2 - 34440*s1^2*s2^2*z^7*zb^3*G[1][3]^2 - 
    19992*s1*s2^3*z^7*zb^3*G[1][3]^2 - 2688*s2^4*z^7*zb^3*G[1][3]^2 - 
    1008*s1^3*s2*z^8*zb^3*G[1][3]^2 - 32032*s1^2*s2^2*z^8*zb^3*G[1][3]^2 - 
    9912*s1*s2^3*z^8*zb^3*G[1][3]^2 - 3696*s2^4*z^8*zb^3*G[1][3]^2 + 
    168*s1^3*s2*z^9*zb^3*G[1][3]^2 - 5376*s1^2*s2^2*z^9*zb^3*G[1][3]^2 - 
    336*s1*s2^3*z^9*zb^3*G[1][3]^2 - 336*s2^4*z^9*zb^3*G[1][3]^2 + 
    3528*s2^4*z*zb^4*G[1][3]^2 + 40320*s1*s2^3*z^2*zb^4*G[1][3]^2 - 
    11928*s2^4*z^2*zb^4*G[1][3]^2 + 80136*s1^2*s2^2*z^3*zb^4*G[1][3]^2 - 
    7560*s1*s2^3*z^3*zb^4*G[1][3]^2 + 49056*s2^4*z^3*zb^4*G[1][3]^2 + 
    5880*s1^4*z^4*zb^4*G[1][3]^2 + 65184*s1^3*s2*z^4*zb^4*G[1][3]^2 + 
    75320*s1^2*s2^2*z^4*zb^4*G[1][3]^2 + 168504*s1*s2^3*z^4*zb^4*G[1][3]^2 - 
    35280*s2^4*z^4*zb^4*G[1][3]^2 + 29736*s1^4*z^5*zb^4*G[1][3]^2 + 
    72240*s1^3*s2*z^5*zb^4*G[1][3]^2 + 115864*s1^2*s2^2*z^5*zb^4*G[1][3]^2 + 
    168*s1*s2^3*z^5*zb^4*G[1][3]^2 + 54600*s2^4*z^5*zb^4*G[1][3]^2 + 
    14280*s1^4*z^6*zb^4*G[1][3]^2 + 72240*s1^3*s2*z^6*zb^4*G[1][3]^2 - 
    1568*s1^2*s2^2*z^6*zb^4*G[1][3]^2 + 57624*s1*s2^3*z^6*zb^4*G[1][3]^2 - 
    7728*s2^4*z^6*zb^4*G[1][3]^2 + 4872*s1^3*s2*z^7*zb^4*G[1][3]^2 + 
    67536*s1^2*s2^2*z^7*zb^4*G[1][3]^2 + 21168*s1*s2^3*z^7*zb^4*G[1][3]^2 + 
    6048*s2^4*z^7*zb^4*G[1][3]^2 - 1344*s1^3*s2*z^8*zb^4*G[1][3]^2 + 
    19152*s1^2*s2^2*z^8*zb^4*G[1][3]^2 - 2688*s1*s2^3*z^8*zb^4*G[1][3]^2 + 
    504*s2^4*z^8*zb^4*G[1][3]^2 - 3360*s1*s2^3*z*zb^5*G[1][3]^2 - 
    5880*s2^4*z*zb^5*G[1][3]^2 - 1344*s1^2*s2^2*z^2*zb^5*G[1][3]^2 - 
    65520*s1*s2^3*z^2*zb^5*G[1][3]^2 + 10920*s2^4*z^2*zb^5*G[1][3]^2 - 
    5880*s1^4*z^3*zb^5*G[1][3]^2 + 4032*s1^3*s2*z^3*zb^5*G[1][3]^2 - 
    144648*s1^2*s2^2*z^3*zb^5*G[1][3]^2 + 26712*s1*s2^3*z^3*zb^5*G[1][3]^2 - 
    45528*s2^4*z^3*zb^5*G[1][3]^2 - 15624*s1^4*z^4*zb^5*G[1][3]^2 - 
    109872*s1^3*s2*z^4*zb^5*G[1][3]^2 + 14896*s1^2*s2^2*z^4*zb^5*G[1][3]^2 - 
    163128*s1*s2^3*z^4*zb^5*G[1][3]^2 + 22344*s2^4*z^4*zb^5*G[1][3]^2 - 
    28560*s1^4*z^5*zb^5*G[1][3]^2 - 52584*s1^3*s2*z^5*zb^5*G[1][3]^2 - 
    79072*s1^2*s2^2*z^5*zb^5*G[1][3]^2 + 28056*s1*s2^3*z^5*zb^5*G[1][3]^2 - 
    31584*s2^4*z^5*zb^5*G[1][3]^2 - 336*s1^4*z^6*zb^5*G[1][3]^2 - 
    29568*s1^3*s2*z^6*zb^5*G[1][3]^2 - 52136*s1^2*s2^2*z^6*zb^5*G[1][3]^2 - 
    51240*s1*s2^3*z^6*zb^5*G[1][3]^2 + 3696*s2^4*z^6*zb^5*G[1][3]^2 + 
    5040*s1^3*s2*z^7*zb^5*G[1][3]^2 - 40992*s1^2*s2^2*z^7*zb^5*G[1][3]^2 + 
    7392*s1*s2^3*z^7*zb^5*G[1][3]^2 - 1008*s2^4*z^7*zb^5*G[1][3]^2 - 
    1344*s1^2*s2^2*z*zb^6*G[1][3]^2 + 7560*s1*s2^3*z*zb^6*G[1][3]^2 + 
    4872*s2^4*z*zb^6*G[1][3]^2 + 3528*s1^4*z^2*zb^6*G[1][3]^2 - 
    5712*s1^3*s2*z^2*zb^6*G[1][3]^2 + 17416*s1^2*s2^2*z^2*zb^6*G[1][3]^2 + 
    43512*s1*s2^3*z^2*zb^6*G[1][3]^2 - 3528*s2^4*z^2*zb^6*G[1][3]^2 + 
    15624*s1^4*z^3*zb^6*G[1][3]^2 + 11424*s1^3*s2*z^3*zb^6*G[1][3]^2 + 
    92176*s1^2*s2^2*z^3*zb^6*G[1][3]^2 - 9576*s1*s2^3*z^3*zb^6*G[1][3]^2 + 
    21000*s2^4*z^3*zb^6*G[1][3]^2 + 14280*s1^4*z^4*zb^6*G[1][3]^2 + 
    102816*s1^3*s2*z^4*zb^6*G[1][3]^2 - 42840*s1^2*s2^2*z^4*zb^6*G[1][3]^2 + 
    67032*s1*s2^3*z^4*zb^6*G[1][3]^2 - 5040*s2^4*z^4*zb^6*G[1][3]^2 + 
    10416*s1^4*z^5*zb^6*G[1][3]^2 + 11592*s1^3*s2*z^5*zb^6*G[1][3]^2 + 
    81032*s1^2*s2^2*z^5*zb^6*G[1][3]^2 + 6384*s1*s2^3*z^5*zb^6*G[1][3]^2 + 
    7392*s2^4*z^5*zb^6*G[1][3]^2 - 1176*s1^4*z^6*zb^6*G[1][3]^2 - 
    2016*s1^3*s2*z^6*zb^6*G[1][3]^2 + 43008*s1^2*s2^2*z^6*zb^6*G[1][3]^2 - 
    2016*s1*s2^3*z^6*zb^6*G[1][3]^2 - 1176*s2^4*z^6*zb^6*G[1][3]^2 - 
    1176*s1^4*z*zb^7*G[1][3]^2 + 2016*s1^3*s2*z*zb^7*G[1][3]^2 - 
    616*s1^2*s2^2*z*zb^7*G[1][3]^2 - 5544*s1*s2^3*z*zb^7*G[1][3]^2 - 
    2016*s2^4*z*zb^7*G[1][3]^2 - 10920*s1^4*z^2*zb^7*G[1][3]^2 + 
    8064*s1^3*s2*z^2*zb^7*G[1][3]^2 - 21392*s1^2*s2^2*z^2*zb^7*G[1][3]^2 - 
    11928*s1*s2^3*z^2*zb^7*G[1][3]^2 - 672*s2^4*z^2*zb^7*G[1][3]^2 - 
    14112*s1^4*z^3*zb^7*G[1][3]^2 - 38808*s1^3*s2*z^3*zb^7*G[1][3]^2 - 
    11144*s1^2*s2^2*z^3*zb^7*G[1][3]^2 - 3192*s1*s2^3*z^3*zb^7*G[1][3]^2 - 
    4032*s2^4*z^3*zb^7*G[1][3]^2 - 5040*s1^4*z^4*zb^7*G[1][3]^2 - 
    36624*s1^3*s2*z^4*zb^7*G[1][3]^2 - 15792*s1^2*s2^2*z^4*zb^7*G[1][3]^2 - 
    19320*s1*s2^3*z^4*zb^7*G[1][3]^2 - 1008*s1^4*z^5*zb^7*G[1][3]^2 + 
    7392*s1^3*s2*z^5*zb^7*G[1][3]^2 - 40992*s1^2*s2^2*z^5*zb^7*G[1][3]^2 + 
    5040*s1*s2^3*z^5*zb^7*G[1][3]^2 + 168*s1^4*zb^8*G[1][3]^2 - 
    336*s1^3*s2*zb^8*G[1][3]^2 + 336*s1^2*s2^2*zb^8*G[1][3]^2 + 
    4200*s1^4*z*zb^8*G[1][3]^2 - 5040*s1^3*s2*z*zb^8*G[1][3]^2 + 
    3808*s1^2*s2^2*z*zb^8*G[1][3]^2 + 1176*s1*s2^3*z*zb^8*G[1][3]^2 + 
    336*s2^4*z*zb^8*G[1][3]^2 + 12096*s1^4*z^2*zb^8*G[1][3]^2 + 
    4032*s1^3*s2*z^2*zb^8*G[1][3]^2 + 4592*s1^2*s2^2*z^2*zb^8*G[1][3]^2 + 
    1008*s1*s2^3*z^2*zb^8*G[1][3]^2 + 504*s2^4*z^2*zb^8*G[1][3]^2 + 
    4704*s1^4*z^3*zb^8*G[1][3]^2 + 23688*s1^3*s2*z^3*zb^8*G[1][3]^2 + 
    3808*s1^2*s2^2*z^3*zb^8*G[1][3]^2 + 4872*s1*s2^3*z^3*zb^8*G[1][3]^2 + 
    504*s1^4*z^4*zb^8*G[1][3]^2 - 2688*s1^3*s2*z^4*zb^8*G[1][3]^2 + 
    19152*s1^2*s2^2*z^4*zb^8*G[1][3]^2 - 1344*s1*s2^3*z^4*zb^8*G[1][3]^2 - 
    672*s1^4*zb^9*G[1][3]^2 + 1008*s1^3*s2*zb^9*G[1][3]^2 - 
    672*s1^2*s2^2*zb^9*G[1][3]^2 - 5544*s1^4*z*zb^9*G[1][3]^2 + 
    3192*s1^3*s2*z*zb^9*G[1][3]^2 - 1624*s1^2*s2^2*z*zb^9*G[1][3]^2 + 
    168*s1*s2^3*z*zb^9*G[1][3]^2 - 5544*s1^4*z^2*zb^9*G[1][3]^2 - 
    7056*s1^3*s2*z^2*zb^9*G[1][3]^2 + 392*s1^2*s2^2*z^2*zb^9*G[1][3]^2 - 
    672*s1*s2^3*z^2*zb^9*G[1][3]^2 - 336*s1^4*z^3*zb^9*G[1][3]^2 - 
    336*s1^3*s2*z^3*zb^9*G[1][3]^2 - 5376*s1^2*s2^2*z^3*zb^9*G[1][3]^2 + 
    168*s1*s2^3*z^3*zb^9*G[1][3]^2 + 1008*s1^4*zb^10*G[1][3]^2 - 
    1008*s1^3*s2*zb^10*G[1][3]^2 + 336*s1^2*s2^2*zb^10*G[1][3]^2 + 
    3192*s1^4*z*zb^10*G[1][3]^2 - 224*s1^2*s2^2*z*zb^10*G[1][3]^2 + 
    840*s1^4*z^2*zb^10*G[1][3]^2 + 672*s1^3*s2*z^2*zb^10*G[1][3]^2 + 
    672*s1^2*s2^2*z^2*zb^10*G[1][3]^2 - 672*s1^4*zb^11*G[1][3]^2 + 
    336*s1^3*s2*zb^11*G[1][3]^2 - 672*s1^4*z*zb^11*G[1][3]^2 - 
    168*s1^3*s2*z*zb^11*G[1][3]^2 + 168*s1^4*zb^12*G[1][3]^2 - 
    112*s1^2*s2^2*z^10*zb^2*G[1][1]*G[1][4] + 896*s1^2*s2^2*z^9*zb^3*G[1][1]*
     G[1][4] - 3136*s1^2*s2^2*z^8*zb^4*G[1][1]*G[1][4] + 
    6272*s1^2*s2^2*z^7*zb^5*G[1][1]*G[1][4] - 7840*s1^2*s2^2*z^6*zb^6*G[1][1]*
     G[1][4] + 6272*s1^2*s2^2*z^5*zb^7*G[1][1]*G[1][4] - 
    3136*s1^2*s2^2*z^4*zb^8*G[1][1]*G[1][4] + 896*s1^2*s2^2*z^3*zb^9*G[1][1]*
     G[1][4] - 112*s1^2*s2^2*z^2*zb^10*G[1][1]*G[1][4] - 
    336*s1^3*s2*z^7*zb*G[1][2]*G[1][4] - 672*s1^2*s2^2*z^7*zb*G[1][2]*
     G[1][4] - 336*s1*s2^3*z^7*zb*G[1][2]*G[1][4] + 
    336*s1^2*s2^2*z^8*zb*G[1][2]*G[1][4] - 168*s1^2*s2^2*z^9*zb*G[1][2]*
     G[1][4] + 168*s1^2*s2^2*z^10*zb*G[1][2]*G[1][4] + 
    672*s1*s2^3*z^5*zb^2*G[1][2]*G[1][4] + 2352*s1^3*s2*z^6*zb^2*G[1][2]*
     G[1][4] + 4368*s1^2*s2^2*z^6*zb^2*G[1][2]*G[1][4] + 
    336*s1*s2^3*z^6*zb^2*G[1][2]*G[1][4] - 2016*s1^2*s2^2*z^7*zb^2*G[1][2]*
     G[1][4] + 1680*s1*s2^3*z^7*zb^2*G[1][2]*G[1][4] + 
    1008*s1^2*s2^2*z^8*zb^2*G[1][2]*G[1][4] - 1176*s1^2*s2^2*z^9*zb^2*G[1][2]*
     G[1][4] - 168*s1^2*s2^2*z^10*zb^2*G[1][2]*G[1][4] - 
    2688*s1*s2^3*z^4*zb^3*G[1][2]*G[1][4] - 7056*s1^3*s2*z^5*zb^3*G[1][2]*
     G[1][4] - 10080*s1^2*s2^2*z^5*zb^3*G[1][2]*G[1][4] + 
    672*s1*s2^3*z^5*zb^3*G[1][2]*G[1][4] - 336*s1^3*s2*z^6*zb^3*G[1][2]*
     G[1][4] + 1008*s1^2*s2^2*z^6*zb^3*G[1][2]*G[1][4] - 
    5040*s1*s2^3*z^6*zb^3*G[1][2]*G[1][4] - 336*s1^2*s2^2*z^7*zb^3*G[1][2]*
     G[1][4] - 2352*s1*s2^3*z^7*zb^3*G[1][2]*G[1][4] + 
    3360*s1^2*s2^2*z^8*zb^3*G[1][2]*G[1][4] + 1344*s1^2*s2^2*z^9*zb^3*G[1][2]*
     G[1][4] + 4032*s1*s2^3*z^3*zb^4*G[1][2]*G[1][4] + 
    11760*s1^3*s2*z^4*zb^4*G[1][2]*G[1][4] + 9744*s1^2*s2^2*z^4*zb^4*G[1][2]*
     G[1][4] + 672*s1*s2^3*z^4*zb^4*G[1][2]*G[1][4] + 
    3360*s1^3*s2*z^5*zb^4*G[1][2]*G[1][4] + 8736*s1^2*s2^2*z^5*zb^4*G[1][2]*
     G[1][4] + 4032*s1*s2^3*z^5*zb^4*G[1][2]*G[1][4] - 
    1344*s1^3*s2*z^6*zb^4*G[1][2]*G[1][4] - 2688*s1^2*s2^2*z^6*zb^4*G[1][2]*
     G[1][4] + 9072*s1*s2^3*z^6*zb^4*G[1][2]*G[1][4] + 
    336*s1^3*s2*z^7*zb^4*G[1][2]*G[1][4] - 6384*s1^2*s2^2*z^7*zb^4*G[1][2]*
     G[1][4] + 1008*s1*s2^3*z^7*zb^4*G[1][2]*G[1][4] - 
    4704*s1^2*s2^2*z^8*zb^4*G[1][2]*G[1][4] - 2688*s1*s2^3*z^2*zb^5*G[1][2]*
     G[1][4] - 11760*s1^3*s2*z^3*zb^5*G[1][2]*G[1][4] - 
    2016*s1^2*s2^2*z^3*zb^5*G[1][2]*G[1][4] - 4368*s1*s2^3*z^3*zb^5*G[1][2]*
     G[1][4] - 11088*s1^3*s2*z^4*zb^5*G[1][2]*G[1][4] - 
    15792*s1^2*s2^2*z^4*zb^5*G[1][2]*G[1][4] + 672*s1*s2^3*z^4*zb^5*G[1][2]*
     G[1][4] + 4368*s1^3*s2*z^5*zb^5*G[1][2]*G[1][4] - 
    672*s1^2*s2^2*z^5*zb^5*G[1][2]*G[1][4] - 12768*s1*s2^3*z^5*zb^5*G[1][2]*
     G[1][4] - 672*s1^3*s2*z^6*zb^5*G[1][2]*G[1][4] + 
    9072*s1^2*s2^2*z^6*zb^5*G[1][2]*G[1][4] - 4368*s1*s2^3*z^6*zb^5*G[1][2]*
     G[1][4] + 9408*s1^2*s2^2*z^7*zb^5*G[1][2]*G[1][4] + 
    672*s1*s2^3*z*zb^6*G[1][2]*G[1][4] + 7056*s1^3*s2*z^2*zb^6*G[1][2]*
     G[1][4] - 3024*s1^2*s2^2*z^2*zb^6*G[1][2]*G[1][4] + 
    4368*s1*s2^3*z^2*zb^6*G[1][2]*G[1][4] + 17472*s1^3*s2*z^3*zb^6*G[1][2]*
     G[1][4] + 7392*s1^2*s2^2*z^3*zb^6*G[1][2]*G[1][4] - 
    1008*s1*s2^3*z^3*zb^6*G[1][2]*G[1][4] - 3024*s1^3*s2*z^4*zb^6*G[1][2]*
     G[1][4] + 10080*s1^2*s2^2*z^4*zb^6*G[1][2]*G[1][4] + 
    7392*s1*s2^3*z^4*zb^6*G[1][2]*G[1][4] - 672*s1^3*s2*z^5*zb^6*G[1][2]*
     G[1][4] - 7392*s1^2*s2^2*z^5*zb^6*G[1][2]*G[1][4] + 
    7392*s1*s2^3*z^5*zb^6*G[1][2]*G[1][4] - 11760*s1^2*s2^2*z^6*zb^6*G[1][2]*
     G[1][4] - 2352*s1^3*s2*z*zb^7*G[1][2]*G[1][4] + 
    2016*s1^2*s2^2*z*zb^7*G[1][2]*G[1][4] - 1344*s1*s2^3*z*zb^7*G[1][2]*
     G[1][4] - 14448*s1^3*s2*z^2*zb^7*G[1][2]*G[1][4] + 
    3024*s1^2*s2^2*z^2*zb^7*G[1][2]*G[1][4] - 1008*s1*s2^3*z^2*zb^7*G[1][2]*
     G[1][4] - 4704*s1^3*s2*z^3*zb^7*G[1][2]*G[1][4] - 
    10416*s1^2*s2^2*z^3*zb^7*G[1][2]*G[1][4] - 1008*s1*s2^3*z^3*zb^7*G[1][2]*
     G[1][4] + 2352*s1^3*s2*z^4*zb^7*G[1][2]*G[1][4] + 
    672*s1^2*s2^2*z^4*zb^7*G[1][2]*G[1][4] - 6048*s1*s2^3*z^4*zb^7*G[1][2]*
     G[1][4] + 9408*s1^2*s2^2*z^5*zb^7*G[1][2]*G[1][4] + 
    336*s1^3*s2*zb^8*G[1][2]*G[1][4] - 336*s1^2*s2^2*zb^8*G[1][2]*G[1][4] + 
    6048*s1^3*s2*z*zb^8*G[1][2]*G[1][4] - 3360*s1^2*s2^2*z*zb^8*G[1][2]*
     G[1][4] + 672*s1*s2^3*z*zb^8*G[1][2]*G[1][4] + 
    8736*s1^3*s2*z^2*zb^8*G[1][2]*G[1][4] + 2688*s1^2*s2^2*z^2*zb^8*G[1][2]*
     G[1][4] - 336*s1*s2^3*z^2*zb^8*G[1][2]*G[1][4] - 
    1008*s1^3*s2*z^3*zb^8*G[1][2]*G[1][4] + 3696*s1^2*s2^2*z^3*zb^8*G[1][2]*
     G[1][4] + 2352*s1*s2^3*z^3*zb^8*G[1][2]*G[1][4] - 
    4704*s1^2*s2^2*z^4*zb^8*G[1][2]*G[1][4] - 1008*s1^3*s2*zb^9*G[1][2]*
     G[1][4] + 672*s1^2*s2^2*zb^9*G[1][2]*G[1][4] - 
    5040*s1^3*s2*z*zb^9*G[1][2]*G[1][4] + 840*s1^2*s2^2*z*zb^9*G[1][2]*
     G[1][4] - 1344*s1^3*s2*z^2*zb^9*G[1][2]*G[1][4] - 
    2520*s1^2*s2^2*z^2*zb^9*G[1][2]*G[1][4] - 336*s1*s2^3*z^2*zb^9*G[1][2]*
     G[1][4] + 1344*s1^2*s2^2*z^3*zb^9*G[1][2]*G[1][4] + 
    1008*s1^3*s2*zb^10*G[1][2]*G[1][4] - 336*s1^2*s2^2*zb^10*G[1][2]*
     G[1][4] + 1344*s1^3*s2*z*zb^10*G[1][2]*G[1][4] + 
    504*s1^2*s2^2*z*zb^10*G[1][2]*G[1][4] - 168*s1^2*s2^2*z^2*zb^10*G[1][2]*
     G[1][4] - 336*s1^3*s2*zb^11*G[1][2]*G[1][4] + 
    336*s1^4*z^7*zb*G[1][3]*G[1][4] + 672*s1^3*s2*z^7*zb*G[1][3]*G[1][4] + 
    168*s1*s2^3*z^7*zb*G[1][3]*G[1][4] + 336*s2^4*z^7*zb*G[1][3]*G[1][4] - 
    672*s1^3*s2*z^8*zb*G[1][3]*G[1][4] + 672*s1^2*s2^2*z^8*zb*G[1][3]*
     G[1][4] - 672*s2^4*z^8*zb*G[1][3]*G[1][4] + 504*s1^3*s2*z^9*zb*G[1][3]*
     G[1][4] - 168*s1^2*s2^2*z^9*zb*G[1][3]*G[1][4] + 
    504*s1*s2^3*z^9*zb*G[1][3]*G[1][4] + 1344*s2^4*z^9*zb*G[1][3]*G[1][4] + 
    336*s1^2*s2^2*z^10*zb*G[1][3]*G[1][4] - 336*s1*s2^3*z^10*zb*G[1][3]*
     G[1][4] - 1008*s2^4*z^10*zb*G[1][3]*G[1][4] + 
    168*s1*s2^3*z^11*zb*G[1][3]*G[1][4] + 336*s2^4*z^11*zb*G[1][3]*G[1][4] - 
    336*s2^4*z^3*zb^2*G[1][3]*G[1][4] + 336*s1*s2^3*z^4*zb^2*G[1][3]*
     G[1][4] + 1680*s2^4*z^4*zb^2*G[1][3]*G[1][4] - 
    336*s1^2*s2^2*z^5*zb^2*G[1][3]*G[1][4] - 336*s1*s2^3*z^5*zb^2*G[1][3]*
     G[1][4] - 3024*s2^4*z^5*zb^2*G[1][3]*G[1][4] - 
    2352*s1^4*z^6*zb^2*G[1][3]*G[1][4] - 4368*s1^3*s2*z^6*zb^2*G[1][3]*
     G[1][4] + 672*s1^2*s2^2*z^6*zb^2*G[1][3]*G[1][4] - 
    2184*s1*s2^3*z^6*zb^2*G[1][3]*G[1][4] + 4032*s1^3*s2*z^7*zb^2*G[1][3]*
     G[1][4] - 4368*s1^2*s2^2*z^7*zb^2*G[1][3]*G[1][4] + 
    1848*s1*s2^3*z^7*zb^2*G[1][3]*G[1][4] + 3696*s2^4*z^7*zb^2*G[1][3]*
     G[1][4] - 2352*s1^3*s2*z^8*zb^2*G[1][3]*G[1][4] + 
    672*s1^2*s2^2*z^8*zb^2*G[1][3]*G[1][4] - 3192*s1*s2^3*z^8*zb^2*G[1][3]*
     G[1][4] - 7728*s2^4*z^8*zb^2*G[1][3]*G[1][4] - 
    672*s1^3*s2*z^9*zb^2*G[1][3]*G[1][4] - 2184*s1^2*s2^2*z^9*zb^2*G[1][3]*
     G[1][4] + 1848*s1*s2^3*z^9*zb^2*G[1][3]*G[1][4] + 
    5040*s2^4*z^9*zb^2*G[1][3]*G[1][4] - 448*s1^2*s2^2*z^10*zb^2*G[1][3]*
     G[1][4] - 1008*s1*s2^3*z^10*zb^2*G[1][3]*G[1][4] - 
    1680*s2^4*z^10*zb^2*G[1][3]*G[1][4] - 1008*s2^4*z^2*zb^3*G[1][3]*
     G[1][4] - 3696*s1*s2^3*z^3*zb^3*G[1][3]*G[1][4] + 
    4704*s2^4*z^3*zb^3*G[1][3]*G[1][4] + 3360*s1^2*s2^2*z^4*zb^3*G[1][3]*
     G[1][4] + 11760*s1*s2^3*z^4*zb^3*G[1][3]*G[1][4] - 
    9744*s2^4*z^4*zb^3*G[1][3]*G[1][4] + 7056*s1^4*z^5*zb^3*G[1][3]*G[1][4] + 
    11088*s1^3*s2*z^5*zb^3*G[1][3]*G[1][4] - 5376*s1^2*s2^2*z^5*zb^3*G[1][3]*
     G[1][4] - 10416*s1*s2^3*z^5*zb^3*G[1][3]*G[1][4] + 
    17136*s2^4*z^5*zb^3*G[1][3]*G[1][4] + 336*s1^4*z^6*zb^3*G[1][3]*G[1][4] - 
    8400*s1^3*s2*z^6*zb^3*G[1][3]*G[1][4] + 9408*s1^2*s2^2*z^6*zb^3*G[1][3]*
     G[1][4] + 6216*s1*s2^3*z^6*zb^3*G[1][3]*G[1][4] - 
    16128*s2^4*z^6*zb^3*G[1][3]*G[1][4] + 2520*s1^3*s2*z^7*zb^3*G[1][3]*
     G[1][4] + 3024*s1^2*s2^2*z^7*zb^3*G[1][3]*G[1][4] + 
    3024*s1*s2^3*z^7*zb^3*G[1][3]*G[1][4] + 17472*s2^4*z^7*zb^3*G[1][3]*
     G[1][4] + 4368*s1^3*s2*z^8*zb^3*G[1][3]*G[1][4] + 
    5712*s1^2*s2^2*z^8*zb^3*G[1][3]*G[1][4] - 4200*s1*s2^3*z^8*zb^3*G[1][3]*
     G[1][4] - 8400*s2^4*z^8*zb^3*G[1][3]*G[1][4] + 
    168*s1^3*s2*z^9*zb^3*G[1][3]*G[1][4] + 3248*s1^2*s2^2*z^9*zb^3*G[1][3]*
     G[1][4] + 2352*s1*s2^3*z^9*zb^3*G[1][3]*G[1][4] + 
    3024*s2^4*z^9*zb^3*G[1][3]*G[1][4] - 336*s2^4*z*zb^4*G[1][3]*G[1][4] - 
    3696*s1*s2^3*z^2*zb^4*G[1][3]*G[1][4] + 4032*s2^4*z^2*zb^4*G[1][3]*
     G[1][4] - 16128*s1^2*s2^2*z^3*zb^4*G[1][3]*G[1][4] + 
    21168*s1*s2^3*z^3*zb^4*G[1][3]*G[1][4] - 13440*s2^4*z^3*zb^4*G[1][3]*
     G[1][4] - 11760*s1^4*z^4*zb^4*G[1][3]*G[1][4] - 
    10752*s1^3*s2*z^4*zb^4*G[1][3]*G[1][4] + 34608*s1^2*s2^2*z^4*zb^4*G[1][3]*
     G[1][4] - 48384*s1*s2^3*z^4*zb^4*G[1][3]*G[1][4] + 
    13440*s2^4*z^4*zb^4*G[1][3]*G[1][4] - 2688*s1^4*z^5*zb^4*G[1][3]*
     G[1][4] + 1680*s1^3*s2*z^5*zb^4*G[1][3]*G[1][4] - 
    32592*s1^2*s2^2*z^5*zb^4*G[1][3]*G[1][4] + 45024*s1*s2^3*z^5*zb^4*G[1][3]*
     G[1][4] - 9744*s2^4*z^5*zb^4*G[1][3]*G[1][4] + 
    336*s1^4*z^6*zb^4*G[1][3]*G[1][4] + 5208*s1^3*s2*z^6*zb^4*G[1][3]*
     G[1][4] - 336*s1^2*s2^2*z^6*zb^4*G[1][3]*G[1][4] - 
    24192*s1*s2^3*z^6*zb^4*G[1][3]*G[1][4] - 5712*s2^4*z^6*zb^4*G[1][3]*
     G[1][4] - 10920*s1^3*s2*z^7*zb^4*G[1][3]*G[1][4] - 
    13104*s1^2*s2^2*z^7*zb^4*G[1][3]*G[1][4] + 10080*s1*s2^3*z^7*zb^4*G[1][3]*
     G[1][4] + 2016*s2^4*z^7*zb^4*G[1][3]*G[1][4] - 
    1344*s1^3*s2*z^8*zb^4*G[1][3]*G[1][4] - 10192*s1^2*s2^2*z^8*zb^4*G[1][3]*
     G[1][4] - 2016*s1*s2^3*z^8*zb^4*G[1][3]*G[1][4] - 
    2016*s2^4*z^8*zb^4*G[1][3]*G[1][4] + 336*s1*s2^3*z*zb^5*G[1][3]*G[1][4] + 
    1344*s2^4*z*zb^5*G[1][3]*G[1][4] + 3360*s1^2*s2^2*z^2*zb^5*G[1][3]*
     G[1][4] + 7728*s1*s2^3*z^2*zb^5*G[1][3]*G[1][4] - 
    7392*s2^4*z^2*zb^5*G[1][3]*G[1][4] + 11760*s1^4*z^3*zb^5*G[1][3]*
     G[1][4] - 10752*s1^3*s2*z^3*zb^5*G[1][3]*G[1][4] + 
    26880*s1^2*s2^2*z^3*zb^5*G[1][3]*G[1][4] - 33096*s1*s2^3*z^3*zb^5*G[1][3]*
     G[1][4] + 21504*s2^4*z^3*zb^5*G[1][3]*G[1][4] + 
    9744*s1^4*z^4*zb^5*G[1][3]*G[1][4] + 34272*s1^3*s2*z^4*zb^5*G[1][3]*
     G[1][4] - 70560*s1^2*s2^2*z^4*zb^5*G[1][3]*G[1][4] + 
    55776*s1*s2^3*z^4*zb^5*G[1][3]*G[1][4] - 20160*s2^4*z^4*zb^5*G[1][3]*
     G[1][4] - 2688*s1^4*z^5*zb^5*G[1][3]*G[1][4] - 
    28560*s1^3*s2*z^5*zb^5*G[1][3]*G[1][4] + 69888*s1^2*s2^2*z^5*zb^5*G[1][3]*
     G[1][4] - 43176*s1*s2^3*z^5*zb^5*G[1][3]*G[1][4] + 
    15456*s2^4*z^5*zb^5*G[1][3]*G[1][4] + 336*s1^4*z^6*zb^5*G[1][3]*G[1][4] + 
    17976*s1^3*s2*z^6*zb^5*G[1][3]*G[1][4] - 1008*s1^2*s2^2*z^6*zb^5*G[1][3]*
     G[1][4] + 9072*s1*s2^3*z^6*zb^5*G[1][3]*G[1][4] + 
    1008*s2^4*z^6*zb^5*G[1][3]*G[1][4] + 3696*s1^3*s2*z^7*zb^5*G[1][3]*
     G[1][4] + 20720*s1^2*s2^2*z^7*zb^5*G[1][3]*G[1][4] - 
    3360*s1*s2^3*z^7*zb^5*G[1][3]*G[1][4] - 336*s1^2*s2^2*z*zb^6*G[1][3]*
     G[1][4] - 1680*s2^4*z*zb^6*G[1][3]*G[1][4] - 7056*s1^4*z^2*zb^6*G[1][3]*
     G[1][4] + 11088*s1^3*s2*z^2*zb^6*G[1][3]*G[1][4] - 
    8736*s1^2*s2^2*z^2*zb^6*G[1][3]*G[1][4] - 5880*s1*s2^3*z^2*zb^6*G[1][3]*
     G[1][4] + 5712*s2^4*z^2*zb^6*G[1][3]*G[1][4] - 
    21504*s1^4*z^3*zb^6*G[1][3]*G[1][4] + 8064*s1^3*s2*z^3*zb^6*G[1][3]*
     G[1][4] - 5040*s1^2*s2^2*z^3*zb^6*G[1][3]*G[1][4] + 
    22344*s1*s2^3*z^3*zb^6*G[1][3]*G[1][4] - 14784*s2^4*z^3*zb^6*G[1][3]*
     G[1][4] + 9744*s1^4*z^4*zb^6*G[1][3]*G[1][4] - 
    33600*s1^3*s2*z^4*zb^6*G[1][3]*G[1][4] + 31920*s1^2*s2^2*z^4*zb^6*G[1][3]*
     G[1][4] - 25368*s1*s2^3*z^4*zb^6*G[1][3]*G[1][4] + 
    12096*s2^4*z^4*zb^6*G[1][3]*G[1][4] - 2688*s1^4*z^5*zb^6*G[1][3]*
     G[1][4] + 14448*s1^3*s2*z^5*zb^6*G[1][3]*G[1][4] - 
    46032*s1^2*s2^2*z^5*zb^6*G[1][3]*G[1][4] + 19320*s1*s2^3*z^5*zb^6*G[1][3]*
     G[1][4] - 10416*s2^4*z^5*zb^6*G[1][3]*G[1][4] + 
    336*s1^4*z^6*zb^6*G[1][3]*G[1][4] - 10416*s1^3*s2*z^6*zb^6*G[1][3]*
     G[1][4] - 16576*s1^2*s2^2*z^6*zb^6*G[1][3]*G[1][4] + 
    1680*s1*s2^3*z^6*zb^6*G[1][3]*G[1][4] + 2016*s2^4*z^6*zb^6*G[1][3]*
     G[1][4] + 2352*s1^4*z*zb^7*G[1][3]*G[1][4] - 4368*s1^3*s2*z*zb^7*G[1][3]*
     G[1][4] + 2688*s1^2*s2^2*z*zb^7*G[1][3]*G[1][4] - 
    1008*s1*s2^3*z*zb^7*G[1][3]*G[1][4] + 672*s2^4*z*zb^7*G[1][3]*G[1][4] + 
    19152*s1^4*z^2*zb^7*G[1][3]*G[1][4] - 21168*s1^3*s2*z^2*zb^7*G[1][3]*
     G[1][4] + 4704*s1^2*s2^2*z^2*zb^7*G[1][3]*G[1][4] + 
    2520*s1*s2^3*z^2*zb^7*G[1][3]*G[1][4] - 1008*s2^4*z^2*zb^7*G[1][3]*
     G[1][4] + 6720*s1^4*z^3*zb^7*G[1][3]*G[1][4] + 
    14616*s1^3*s2*z^3*zb^7*G[1][3]*G[1][4] - 7728*s1^2*s2^2*z^3*zb^7*G[1][3]*
     G[1][4] - 8064*s1*s2^3*z^3*zb^7*G[1][3]*G[1][4] + 
    2688*s2^4*z^3*zb^7*G[1][3]*G[1][4] - 9072*s1^4*z^4*zb^7*G[1][3]*G[1][4] + 
    12096*s1^3*s2*z^4*zb^7*G[1][3]*G[1][4] + 7728*s1^2*s2^2*z^4*zb^7*G[1][3]*
     G[1][4] + 3192*s1*s2^3*z^4*zb^7*G[1][3]*G[1][4] + 
    2016*s1^4*z^5*zb^7*G[1][3]*G[1][4] + 1344*s1^3*s2*z^5*zb^7*G[1][3]*
     G[1][4] + 20720*s1^2*s2^2*z^5*zb^7*G[1][3]*G[1][4] - 
    5712*s1*s2^3*z^5*zb^7*G[1][3]*G[1][4] - 336*s1^4*zb^8*G[1][3]*G[1][4] + 
    672*s1^3*s2*zb^8*G[1][3]*G[1][4] - 336*s1^2*s2^2*zb^8*G[1][3]*G[1][4] - 
    8064*s1^4*z*zb^8*G[1][3]*G[1][4] + 11088*s1^3*s2*z*zb^8*G[1][3]*G[1][4] - 
    3696*s1^2*s2^2*z*zb^8*G[1][3]*G[1][4] + 672*s1*s2^3*z*zb^8*G[1][3]*
     G[1][4] - 17136*s1^4*z^2*zb^8*G[1][3]*G[1][4] + 
    7896*s1^3*s2*z^2*zb^8*G[1][3]*G[1][4] + 3024*s1^2*s2^2*z^2*zb^8*G[1][3]*
     G[1][4] - 336*s1*s2^3*z^2*zb^8*G[1][3]*G[1][4] - 
    336*s2^4*z^2*zb^8*G[1][3]*G[1][4] + 5376*s1^4*z^3*zb^8*G[1][3]*G[1][4] - 
    15624*s1^3*s2*z^3*zb^8*G[1][3]*G[1][4] - 336*s1^2*s2^2*z^3*zb^8*G[1][3]*
     G[1][4] + 1680*s1*s2^3*z^3*zb^8*G[1][3]*G[1][4] + 
    1008*s1^4*z^4*zb^8*G[1][3]*G[1][4] - 2016*s1^3*s2*z^4*zb^8*G[1][3]*
     G[1][4] - 10192*s1^2*s2^2*z^4*zb^8*G[1][3]*G[1][4] + 
    1344*s1*s2^3*z^4*zb^8*G[1][3]*G[1][4] + 1344*s1^4*zb^9*G[1][3]*G[1][4] - 
    2016*s1^3*s2*zb^9*G[1][3]*G[1][4] + 672*s1^2*s2^2*zb^9*G[1][3]*G[1][4] + 
    10080*s1^4*z*zb^9*G[1][3]*G[1][4] - 8568*s1^3*s2*z*zb^9*G[1][3]*G[1][4] + 
    840*s1^2*s2^2*z*zb^9*G[1][3]*G[1][4] + 5040*s1^4*z^2*zb^9*G[1][3]*
     G[1][4] + 4536*s1^3*s2*z^2*zb^9*G[1][3]*G[1][4] - 
    2016*s1^2*s2^2*z^2*zb^9*G[1][3]*G[1][4] - 336*s1*s2^3*z^2*zb^9*G[1][3]*
     G[1][4] - 2352*s1^4*z^3*zb^9*G[1][3]*G[1][4] + 
    3696*s1^3*s2*z^3*zb^9*G[1][3]*G[1][4] + 3248*s1^2*s2^2*z^3*zb^9*G[1][3]*
     G[1][4] - 168*s1*s2^3*z^3*zb^9*G[1][3]*G[1][4] - 
    2016*s1^4*zb^10*G[1][3]*G[1][4] + 2016*s1^3*s2*zb^10*G[1][3]*G[1][4] - 
    336*s1^2*s2^2*zb^10*G[1][3]*G[1][4] - 5376*s1^4*z*zb^10*G[1][3]*G[1][4] + 
    1344*s1^3*s2*z*zb^10*G[1][3]*G[1][4] + 504*s1^2*s2^2*z*zb^10*G[1][3]*
     G[1][4] - 2352*s1^3*s2*z^2*zb^10*G[1][3]*G[1][4] - 
    448*s1^2*s2^2*z^2*zb^10*G[1][3]*G[1][4] + 1344*s1^4*zb^11*G[1][3]*
     G[1][4] - 672*s1^3*s2*zb^11*G[1][3]*G[1][4] + 
    1008*s1^4*z*zb^11*G[1][3]*G[1][4] + 504*s1^3*s2*z*zb^11*G[1][3]*G[1][4] - 
    336*s1^4*zb^12*G[1][3]*G[1][4] - 168*s1^4*z^7*zb*G[1][4]^2 - 
    336*s1^3*s2*z^7*zb*G[1][4]^2 - 37*s1^2*s2^2*z^7*zb*G[1][4]^2 - 
    168*s2^4*z^7*zb*G[1][4]^2 + 336*s1^3*s2*z^8*zb*G[1][4]^2 + 
    37*s1^2*s2^2*z^8*zb*G[1][4]^2 + 672*s2^4*z^8*zb*G[1][4]^2 + 
    37*s1^2*s2^2*z^9*zb*G[1][4]^2 - 1008*s2^4*z^9*zb*G[1][4]^2 - 
    37*s1^2*s2^2*z^10*zb*G[1][4]^2 + 672*s2^4*z^10*zb*G[1][4]^2 - 
    168*s2^4*z^11*zb*G[1][4]^2 + 168*s2^4*z^3*zb^2*G[1][4]^2 - 
    168*s1*s2^3*z^4*zb^2*G[1][4]^2 - 672*s2^4*z^4*zb^2*G[1][4]^2 + 
    168*s1^2*s2^2*z^5*zb^2*G[1][4]^2 + 336*s1*s2^3*z^5*zb^2*G[1][4]^2 + 
    840*s2^4*z^5*zb^2*G[1][4]^2 + 1176*s1^4*z^6*zb^2*G[1][4]^2 + 
    2184*s1^3*s2*z^6*zb^2*G[1][4]^2 - 77*s1^2*s2^2*z^6*zb^2*G[1][4]^2 - 
    168*s1*s2^3*z^6*zb^2*G[1][4]^2 + 840*s2^4*z^6*zb^2*G[1][4]^2 - 
    2016*s1^3*s2*z^7*zb^2*G[1][4]^2 - 17*s1^2*s2^2*z^7*zb^2*G[1][4]^2 - 
    4200*s2^4*z^7*zb^2*G[1][4]^2 - 252*s1^3*s2*z^8*zb^2*G[1][4]^2 - 
    505*s1^2*s2^2*z^8*zb^2*G[1][4]^2 + 84*s1*s2^3*z^8*zb^2*G[1][4]^2 + 
    5712*s2^4*z^8*zb^2*G[1][4]^2 + 259*s1^2*s2^2*z^9*zb^2*G[1][4]^2 - 
    252*s1*s2^3*z^9*zb^2*G[1][4]^2 - 3528*s2^4*z^9*zb^2*G[1][4]^2 + 
    130*s1^2*s2^2*z^10*zb^2*G[1][4]^2 + 84*s1*s2^3*z^10*zb^2*G[1][4]^2 + 
    840*s2^4*z^10*zb^2*G[1][4]^2 + 504*s2^4*z^2*zb^3*G[1][4]^2 + 
    1848*s1*s2^3*z^3*zb^3*G[1][4]^2 - 2520*s2^4*z^3*zb^3*G[1][4]^2 - 
    1680*s1^2*s2^2*z^4*zb^3*G[1][4]^2 - 5544*s1*s2^3*z^4*zb^3*G[1][4]^2 + 
    5712*s2^4*z^4*zb^3*G[1][4]^2 - 3528*s1^4*z^5*zb^3*G[1][4]^2 - 
    5544*s1^3*s2*z^5*zb^3*G[1][4]^2 + 2415*s1^2*s2^2*z^5*zb^3*G[1][4]^2 + 
    6384*s1*s2^3*z^5*zb^3*G[1][4]^2 - 9240*s2^4*z^5*zb^3*G[1][4]^2 - 
    168*s1^4*z^6*zb^3*G[1][4]^2 + 4200*s1^3*s2*z^6*zb^3*G[1][4]^2 - 
    1085*s1^2*s2^2*z^6*zb^3*G[1][4]^2 - 3276*s1*s2^3*z^6*zb^3*G[1][4]^2 + 
    12600*s2^4*z^6*zb^3*G[1][4]^2 + 1932*s1^3*s2*z^7*zb^3*G[1][4]^2 + 
    2210*s1^2*s2^2*z^7*zb^3*G[1][4]^2 - 168*s1*s2^3*z^7*zb^3*G[1][4]^2 - 
    12264*s2^4*z^7*zb^3*G[1][4]^2 - 652*s1^2*s2^2*z^8*zb^3*G[1][4]^2 + 
    1764*s1*s2^3*z^8*zb^3*G[1][4]^2 + 6720*s2^4*z^8*zb^3*G[1][4]^2 - 
    1040*s1^2*s2^2*z^9*zb^3*G[1][4]^2 - 420*s1*s2^3*z^9*zb^3*G[1][4]^2 - 
    1512*s2^4*z^9*zb^3*G[1][4]^2 + 168*s2^4*z*zb^4*G[1][4]^2 + 
    1848*s1*s2^3*z^2*zb^4*G[1][4]^2 - 2184*s2^4*z^2*zb^4*G[1][4]^2 + 
    8064*s1^2*s2^2*z^3*zb^4*G[1][4]^2 - 11592*s1*s2^3*z^3*zb^4*G[1][4]^2 + 
    6552*s2^4*z^3*zb^4*G[1][4]^2 + 5880*s1^4*z^4*zb^4*G[1][4]^2 + 
    5376*s1^3*s2*z^4*zb^4*G[1][4]^2 - 16513*s1^2*s2^2*z^4*zb^4*G[1][4]^2 + 
    23856*s1*s2^3*z^4*zb^4*G[1][4]^2 - 6720*s2^4*z^4*zb^4*G[1][4]^2 + 
    1344*s1^4*z^5*zb^4*G[1][4]^2 - 504*s1^3*s2*z^5*zb^4*G[1][4]^2 + 
    13027*s1^2*s2^2*z^5*zb^4*G[1][4]^2 - 23184*s1*s2^3*z^5*zb^4*G[1][4]^2 - 
    840*s2^4*z^5*zb^4*G[1][4]^2 - 168*s1^4*z^6*zb^4*G[1][4]^2 - 
    6636*s1^3*s2*z^6*zb^4*G[1][4]^2 - 9814*s1^2*s2^2*z^6*zb^4*G[1][4]^2 + 
    12936*s1*s2^3*z^6*zb^4*G[1][4]^2 + 6552*s2^4*z^6*zb^4*G[1][4]^2 - 
    84*s1^3*s2*z^7*zb^4*G[1][4]^2 + 1428*s1^2*s2^2*z^7*zb^4*G[1][4]^2 - 
    6132*s1*s2^3*z^7*zb^4*G[1][4]^2 - 4536*s2^4*z^7*zb^4*G[1][4]^2 + 
    3724*s1^2*s2^2*z^8*zb^4*G[1][4]^2 + 504*s1*s2^3*z^8*zb^4*G[1][4]^2 + 
    1008*s2^4*z^8*zb^4*G[1][4]^2 - 168*s1*s2^3*z*zb^5*G[1][4]^2 - 
    504*s2^4*z*zb^5*G[1][4]^2 - 1680*s1^2*s2^2*z^2*zb^5*G[1][4]^2 - 
    3528*s1*s2^3*z^2*zb^5*G[1][4]^2 + 4200*s2^4*z^2*zb^5*G[1][4]^2 - 
    5880*s1^4*z^3*zb^5*G[1][4]^2 + 5376*s1^3*s2*z^3*zb^5*G[1][4]^2 - 
    15239*s1^2*s2^2*z^3*zb^5*G[1][4]^2 + 17808*s1*s2^3*z^3*zb^5*G[1][4]^2 - 
    11760*s2^4*z^3*zb^5*G[1][4]^2 - 4872*s1^4*z^4*zb^5*G[1][4]^2 - 
    17808*s1^3*s2*z^4*zb^5*G[1][4]^2 + 36505*s1^2*s2^2*z^4*zb^5*G[1][4]^2 - 
    28392*s1*s2^3*z^4*zb^5*G[1][4]^2 + 15120*s2^4*z^4*zb^5*G[1][4]^2 + 
    1344*s1^4*z^5*zb^5*G[1][4]^2 + 17052*s1^3*s2*z^5*zb^5*G[1][4]^2 - 
    21616*s1^2*s2^2*z^5*zb^5*G[1][4]^2 + 18648*s1*s2^3*z^5*zb^5*G[1][4]^2 - 
    9240*s2^4*z^5*zb^5*G[1][4]^2 - 168*s1^4*z^6*zb^5*G[1][4]^2 - 
    1344*s1^3*s2*z^6*zb^5*G[1][4]^2 + 10150*s1^2*s2^2*z^6*zb^5*G[1][4]^2 - 
    3024*s1*s2^3*z^6*zb^5*G[1][4]^2 + 2184*s2^4*z^6*zb^5*G[1][4]^2 + 
    252*s1^3*s2*z^7*zb^5*G[1][4]^2 - 8792*s1^2*s2^2*z^7*zb^5*G[1][4]^2 + 
    1596*s1*s2^3*z^7*zb^5*G[1][4]^2 + 168*s1^2*s2^2*z*zb^6*G[1][4]^2 + 
    168*s1*s2^3*z*zb^6*G[1][4]^2 + 336*s2^4*z*zb^6*G[1][4]^2 + 
    3528*s1^4*z^2*zb^6*G[1][4]^2 - 5544*s1^3*s2*z^2*zb^6*G[1][4]^2 + 
    5649*s1^2*s2^2*z^2*zb^6*G[1][4]^2 + 2520*s1*s2^3*z^2*zb^6*G[1][4]^2 - 
    2352*s2^4*z^2*zb^6*G[1][4]^2 + 10752*s1^4*z^3*zb^6*G[1][4]^2 - 
    3696*s1^3*s2*z^3*zb^6*G[1][4]^2 + 4501*s1^2*s2^2*z^3*zb^6*G[1][4]^2 - 
    11760*s1*s2^3*z^3*zb^6*G[1][4]^2 + 6048*s2^4*z^3*zb^6*G[1][4]^2 - 
    4872*s1^4*z^4*zb^6*G[1][4]^2 + 16212*s1^3*s2*z^4*zb^6*G[1][4]^2 - 
    26740*s1^2*s2^2*z^4*zb^6*G[1][4]^2 + 16380*s1*s2^3*z^4*zb^6*G[1][4]^2 - 
    7392*s2^4*z^4*zb^6*G[1][4]^2 + 1344*s1^4*z^5*zb^6*G[1][4]^2 - 
    13440*s1^3*s2*z^5*zb^6*G[1][4]^2 + 10766*s1^2*s2^2*z^5*zb^6*G[1][4]^2 - 
    9660*s1*s2^3*z^5*zb^6*G[1][4]^2 + 4368*s2^4*z^5*zb^6*G[1][4]^2 - 
    168*s1^4*z^6*zb^6*G[1][4]^2 + 1764*s1^3*s2*z^6*zb^6*G[1][4]^2 + 
    7336*s1^2*s2^2*z^6*zb^6*G[1][4]^2 - 588*s1*s2^3*z^6*zb^6*G[1][4]^2 - 
    1008*s2^4*z^6*zb^6*G[1][4]^2 - 1176*s1^4*z*zb^7*G[1][4]^2 + 
    2184*s1^3*s2*z*zb^7*G[1][4]^2 - 1603*s1^2*s2^2*z*zb^7*G[1][4]^2 - 
    9576*s1^4*z^2*zb^7*G[1][4]^2 + 10584*s1^3*s2*z^2*zb^7*G[1][4]^2 - 
    4487*s1^2*s2^2*z^2*zb^7*G[1][4]^2 - 588*s1*s2^3*z^2*zb^7*G[1][4]^2 - 
    3360*s1^4*z^3*zb^7*G[1][4]^2 - 7476*s1^3*s2*z^3*zb^7*G[1][4]^2 + 
    8078*s1^2*s2^2*z^3*zb^7*G[1][4]^2 + 2688*s1*s2^3*z^3*zb^7*G[1][4]^2 + 
    4536*s1^4*z^4*zb^7*G[1][4]^2 - 3192*s1^3*s2*z^4*zb^7*G[1][4]^2 + 
    6132*s1^2*s2^2*z^4*zb^7*G[1][4]^2 - 3108*s1*s2^3*z^4*zb^7*G[1][4]^2 - 
    1008*s1^4*z^5*zb^7*G[1][4]^2 + 2604*s1^3*s2*z^5*zb^7*G[1][4]^2 - 
    9968*s1^2*s2^2*z^5*zb^7*G[1][4]^2 + 2772*s1*s2^3*z^5*zb^7*G[1][4]^2 + 
    168*s1^4*zb^8*G[1][4]^2 - 336*s1^3*s2*zb^8*G[1][4]^2 + 
    205*s1^2*s2^2*zb^8*G[1][4]^2 + 4032*s1^4*z*zb^8*G[1][4]^2 - 
    5544*s1^3*s2*z*zb^8*G[1][4]^2 + 2329*s1^2*s2^2*z*zb^8*G[1][4]^2 + 
    8568*s1^4*z^2*zb^8*G[1][4]^2 - 3948*s1^3*s2*z^2*zb^8*G[1][4]^2 - 
    1738*s1^2*s2^2*z^2*zb^8*G[1][4]^2 - 168*s1*s2^3*z^2*zb^8*G[1][4]^2 - 
    2688*s1^4*z^3*zb^8*G[1][4]^2 + 7140*s1^3*s2*z^3*zb^8*G[1][4]^2 - 
    4604*s1^2*s2^2*z^3*zb^8*G[1][4]^2 + 252*s1*s2^3*z^3*zb^8*G[1][4]^2 - 
    504*s1^4*z^4*zb^8*G[1][4]^2 - 840*s1^3*s2*z^4*zb^8*G[1][4]^2 + 
    4900*s1^2*s2^2*z^4*zb^8*G[1][4]^2 - 672*s1*s2^3*z^4*zb^8*G[1][4]^2 - 
    672*s1^4*zb^9*G[1][4]^2 + 1008*s1^3*s2*zb^9*G[1][4]^2 - 
    410*s1^2*s2^2*zb^9*G[1][4]^2 - 5040*s1^4*z*zb^9*G[1][4]^2 + 
    4284*s1^3*s2*z*zb^9*G[1][4]^2 - 517*s1^2*s2^2*z*zb^9*G[1][4]^2 - 
    2520*s1^4*z^2*zb^9*G[1][4]^2 - 2184*s1^3*s2*z^2*zb^9*G[1][4]^2 + 
    2135*s1^2*s2^2*z^2*zb^9*G[1][4]^2 + 1176*s1^4*z^3*zb^9*G[1][4]^2 - 
    1260*s1^3*s2*z^3*zb^9*G[1][4]^2 - 1544*s1^2*s2^2*z^3*zb^9*G[1][4]^2 + 
    84*s1*s2^3*z^3*zb^9*G[1][4]^2 + 1008*s1^4*zb^10*G[1][4]^2 - 
    1008*s1^3*s2*zb^10*G[1][4]^2 + 205*s1^2*s2^2*zb^10*G[1][4]^2 + 
    2688*s1^4*z*zb^10*G[1][4]^2 - 672*s1^3*s2*z*zb^10*G[1][4]^2 - 
    377*s1^2*s2^2*z*zb^10*G[1][4]^2 + 1092*s1^3*s2*z^2*zb^10*G[1][4]^2 + 
    214*s1^2*s2^2*z^2*zb^10*G[1][4]^2 - 672*s1^4*zb^11*G[1][4]^2 + 
    336*s1^3*s2*zb^11*G[1][4]^2 - 504*s1^4*z*zb^11*G[1][4]^2 - 
    252*s1^3*s2*z*zb^11*G[1][4]^2 + 168*s1^4*zb^12*G[1][4]^2 - 
    336*s1*s2^3*z^6*G[1][1]*G[1][5] - 672*s1^2*s2^2*z^7*G[1][1]*G[1][5] + 
    1008*s1*s2^3*z^7*G[1][1]*G[1][5] - 336*s1^3*s2*z^8*G[1][1]*G[1][5] + 
    1008*s1^2*s2^2*z^8*G[1][1]*G[1][5] - 2016*s1*s2^3*z^8*G[1][1]*G[1][5] + 
    336*s1^3*s2*z^9*G[1][1]*G[1][5] - 336*s1^2*s2^2*z^9*G[1][1]*G[1][5] + 
    2352*s1*s2^3*z^9*G[1][1]*G[1][5] - 1344*s1*s2^3*z^10*G[1][1]*G[1][5] + 
    336*s1*s2^3*z^11*G[1][1]*G[1][5] + 2352*s1*s2^3*z^5*zb*G[1][1]*G[1][5] + 
    4032*s1^2*s2^2*z^6*zb*G[1][1]*G[1][5] - 6384*s1*s2^3*z^6*zb*G[1][1]*
     G[1][5] + 1680*s1^3*s2*z^7*zb*G[1][1]*G[1][5] - 
    5040*s1^2*s2^2*z^7*zb*G[1][1]*G[1][5] + 11088*s1*s2^3*z^7*zb*G[1][1]*
     G[1][5] - 1008*s1^3*s2*z^8*zb*G[1][1]*G[1][5] - 
    336*s1^2*s2^2*z^8*zb*G[1][1]*G[1][5] - 11424*s1*s2^3*z^8*zb*G[1][1]*
     G[1][5] - 672*s1^3*s2*z^9*zb*G[1][1]*G[1][5] + 
    1512*s1^2*s2^2*z^9*zb*G[1][1]*G[1][5] + 5712*s1*s2^3*z^9*zb*G[1][1]*
     G[1][5] - 168*s1^2*s2^2*z^10*zb*G[1][1]*G[1][5] - 
    1344*s1*s2^3*z^10*zb*G[1][1]*G[1][5] - 6048*s1*s2^3*z^4*zb^2*G[1][1]*
     G[1][5] - 8736*s1^2*s2^2*z^5*zb^2*G[1][1]*G[1][5] + 
    13440*s1*s2^3*z^5*zb^2*G[1][1]*G[1][5] - 2688*s1^3*s2*z^6*zb^2*G[1][1]*
     G[1][5] + 5712*s1^2*s2^2*z^6*zb^2*G[1][1]*G[1][5] - 
    19488*s1*s2^3*z^6*zb^2*G[1][1]*G[1][5] - 1344*s1^3*s2*z^7*zb^2*G[1][1]*
     G[1][5] + 11424*s1^2*s2^2*z^7*zb^2*G[1][1]*G[1][5] + 
    17136*s1*s2^3*z^7*zb^2*G[1][1]*G[1][5] + 3696*s1^3*s2*z^8*zb^2*G[1][1]*
     G[1][5] - 8344*s1^2*s2^2*z^8*zb^2*G[1][1]*G[1][5] - 
    6384*s1*s2^3*z^8*zb^2*G[1][1]*G[1][5] + 336*s1^3*s2*z^9*zb^2*G[1][1]*
     G[1][5] + 168*s1^2*s2^2*z^9*zb^2*G[1][1]*G[1][5] + 
    1344*s1*s2^3*z^9*zb^2*G[1][1]*G[1][5] - 224*s1^2*s2^2*z^10*zb^2*G[1][1]*
     G[1][5] + 7392*s1*s2^3*z^3*zb^3*G[1][1]*G[1][5] + 
    8064*s1^2*s2^2*z^4*zb^3*G[1][1]*G[1][5] - 10080*s1*s2^3*z^4*zb^3*G[1][1]*
     G[1][5] + 672*s1^3*s2*z^5*zb^3*G[1][1]*G[1][5] + 
    6384*s1^2*s2^2*z^5*zb^3*G[1][1]*G[1][5] + 8400*s1*s2^3*z^5*zb^3*G[1][1]*
     G[1][5] + 8064*s1^3*s2*z^6*zb^3*G[1][1]*G[1][5] - 
    32592*s1^2*s2^2*z^6*zb^3*G[1][1]*G[1][5] - 3360*s1*s2^3*z^6*zb^3*G[1][1]*
     G[1][5] - 6384*s1^3*s2*z^7*zb^3*G[1][1]*G[1][5] + 
    13384*s1^2*s2^2*z^7*zb^3*G[1][1]*G[1][5] - 3360*s1*s2^3*z^7*zb^3*G[1][1]*
     G[1][5] - 2352*s1^3*s2*z^8*zb^3*G[1][1]*G[1][5] + 
    2968*s1^2*s2^2*z^8*zb^3*G[1][1]*G[1][5] + 1008*s1*s2^3*z^8*zb^3*G[1][1]*
     G[1][5] + 1792*s1^2*s2^2*z^9*zb^3*G[1][1]*G[1][5] - 
    4368*s1*s2^3*z^2*zb^4*G[1][1]*G[1][5] - 2016*s1^2*s2^2*z^3*zb^4*G[1][1]*
     G[1][5] - 1680*s1*s2^3*z^3*zb^4*G[1][1]*G[1][5] + 
    2352*s1^3*s2*z^4*zb^4*G[1][1]*G[1][5] - 17136*s1^2*s2^2*z^4*zb^4*G[1][1]*
     G[1][5] + 10080*s1*s2^3*z^4*zb^4*G[1][1]*G[1][5] - 
    10416*s1^3*s2*z^5*zb^4*G[1][1]*G[1][5] + 34944*s1^2*s2^2*z^5*zb^4*G[1][1]*
     G[1][5] - 11760*s1*s2^3*z^5*zb^4*G[1][1]*G[1][5] + 
    2016*s1^3*s2*z^6*zb^4*G[1][1]*G[1][5] + 168*s1^2*s2^2*z^6*zb^4*G[1][1]*
     G[1][5] + 10080*s1*s2^3*z^6*zb^4*G[1][1]*G[1][5] + 
    6048*s1^3*s2*z^7*zb^4*G[1][1]*G[1][5] - 9688*s1^2*s2^2*z^7*zb^4*G[1][1]*
     G[1][5] - 2352*s1*s2^3*z^7*zb^4*G[1][1]*G[1][5] - 
    6272*s1^2*s2^2*z^8*zb^4*G[1][1]*G[1][5] + 1008*s1*s2^3*z*zb^5*G[1][1]*
     G[1][5] - 1344*s1^2*s2^2*z^2*zb^5*G[1][1]*G[1][5] + 
    5712*s1*s2^3*z^2*zb^5*G[1][1]*G[1][5] - 2352*s1^3*s2*z^3*zb^5*G[1][1]*
     G[1][5] + 10416*s1^2*s2^2*z^3*zb^5*G[1][1]*G[1][5] - 
    9744*s1*s2^3*z^3*zb^5*G[1][1]*G[1][5] + 4368*s1^3*s2*z^4*zb^5*G[1][1]*
     G[1][5] - 11760*s1^2*s2^2*z^4*zb^5*G[1][1]*G[1][5] + 
    6048*s1*s2^3*z^4*zb^5*G[1][1]*G[1][5] + 5376*s1^3*s2*z^5*zb^5*G[1][1]*
     G[1][5] - 20776*s1^2*s2^2*z^5*zb^5*G[1][1]*G[1][5] - 
    3696*s1*s2^3*z^5*zb^5*G[1][1]*G[1][5] - 7392*s1^3*s2*z^6*zb^5*G[1][1]*
     G[1][5] + 10920*s1^2*s2^2*z^6*zb^5*G[1][1]*G[1][5] + 
    672*s1*s2^3*z^6*zb^5*G[1][1]*G[1][5] + 12544*s1^2*s2^2*z^7*zb^5*G[1][1]*
     G[1][5] + 672*s1^2*s2^2*z*zb^6*G[1][1]*G[1][5] - 
    2016*s1*s2^3*z*zb^6*G[1][1]*G[1][5] + 672*s1^3*s2*z^2*zb^6*G[1][1]*
     G[1][5] - 336*s1^2*s2^2*z^2*zb^6*G[1][1]*G[1][5] + 
    672*s1*s2^3*z^2*zb^6*G[1][1]*G[1][5] + 672*s1^3*s2*z^3*zb^6*G[1][1]*
     G[1][5] - 3360*s1^2*s2^2*z^3*zb^6*G[1][1]*G[1][5] + 
    3024*s1*s2^3*z^3*zb^6*G[1][1]*G[1][5] - 5712*s1^3*s2*z^4*zb^6*G[1][1]*
     G[1][5] + 21112*s1^2*s2^2*z^4*zb^6*G[1][1]*G[1][5] - 
    2352*s1*s2^3*z^4*zb^6*G[1][1]*G[1][5] + 4368*s1^3*s2*z^5*zb^6*G[1][1]*
     G[1][5] - 2408*s1^2*s2^2*z^5*zb^6*G[1][1]*G[1][5] + 
    672*s1*s2^3*z^5*zb^6*G[1][1]*G[1][5] - 15680*s1^2*s2^2*z^6*zb^6*G[1][1]*
     G[1][5] - 1008*s1^2*s2^2*z*zb^7*G[1][1]*G[1][5] + 
    1008*s1*s2^3*z*zb^7*G[1][1]*G[1][5] - 672*s1^3*s2*z^2*zb^7*G[1][1]*
     G[1][5] + 1680*s1^2*s2^2*z^2*zb^7*G[1][1]*G[1][5] - 
    2016*s1*s2^3*z^2*zb^7*G[1][1]*G[1][5] + 1680*s1^3*s2*z^3*zb^7*G[1][1]*
     G[1][5] - 8232*s1^2*s2^2*z^3*zb^7*G[1][1]*G[1][5] + 
    1344*s1*s2^3*z^3*zb^7*G[1][1]*G[1][5] - 1008*s1^3*s2*z^4*zb^7*G[1][1]*
     G[1][5] - 4984*s1^2*s2^2*z^4*zb^7*G[1][1]*G[1][5] - 
    336*s1*s2^3*z^4*zb^7*G[1][1]*G[1][5] + 12544*s1^2*s2^2*z^5*zb^7*G[1][1]*
     G[1][5] + 336*s1^2*s2^2*z*zb^8*G[1][1]*G[1][5] + 
    1400*s1^2*s2^2*z^2*zb^8*G[1][1]*G[1][5] + 4536*s1^2*s2^2*z^3*zb^8*G[1][1]*
     G[1][5] - 6272*s1^2*s2^2*z^4*zb^8*G[1][1]*G[1][5] - 
    224*s1^2*s2^2*z*zb^9*G[1][1]*G[1][5] - 1568*s1^2*s2^2*z^2*zb^9*G[1][1]*
     G[1][5] + 1792*s1^2*s2^2*z^3*zb^9*G[1][1]*G[1][5] + 
    224*s1^2*s2^2*z*zb^10*G[1][1]*G[1][5] - 224*s1^2*s2^2*z^2*zb^10*G[1][1]*
     G[1][5] - 112*s1^2*s2^2*z^8*G[1][2]*G[1][5] + 
    224*s1^2*s2^2*z^9*G[1][2]*G[1][5] - 112*s1^2*s2^2*z^10*G[1][2]*G[1][5] + 
    952*s1^2*s2^2*z^7*zb*G[1][2]*G[1][5] - 1624*s1^2*s2^2*z^8*zb*G[1][2]*
     G[1][5] + 392*s1^2*s2^2*z^9*zb*G[1][2]*G[1][5] + 
    280*s1^2*s2^2*z^10*zb*G[1][2]*G[1][5] - 3528*s1^2*s2^2*z^6*zb^2*G[1][2]*
     G[1][5] + 4760*s1^2*s2^2*z^7*zb^2*G[1][2]*G[1][5] + 
    896*s1^2*s2^2*z^8*zb^2*G[1][2]*G[1][5] - 1960*s1^2*s2^2*z^9*zb^2*G[1][2]*
     G[1][5] - 168*s1^2*s2^2*z^10*zb^2*G[1][2]*G[1][5] + 
    7448*s1^2*s2^2*z^5*zb^3*G[1][2]*G[1][5] - 6664*s1^2*s2^2*z^6*zb^3*G[1][2]*
     G[1][5] - 7672*s1^2*s2^2*z^7*zb^3*G[1][2]*G[1][5] + 
    5544*s1^2*s2^2*z^8*zb^3*G[1][2]*G[1][5] + 1344*s1^2*s2^2*z^9*zb^3*G[1][2]*
     G[1][5] - 9800*s1^2*s2^2*z^4*zb^4*G[1][2]*G[1][5] + 
    2744*s1^2*s2^2*z^5*zb^4*G[1][2]*G[1][5] + 19208*s1^2*s2^2*z^6*zb^4*
     G[1][2]*G[1][5] - 7448*s1^2*s2^2*z^7*zb^4*G[1][2]*G[1][5] - 
    4704*s1^2*s2^2*z^8*zb^4*G[1][2]*G[1][5] + 8232*s1^2*s2^2*z^3*zb^5*G[1][2]*
     G[1][5] + 5096*s1^2*s2^2*z^4*zb^5*G[1][2]*G[1][5] - 
    25480*s1^2*s2^2*z^5*zb^5*G[1][2]*G[1][5] + 2744*s1^2*s2^2*z^6*zb^5*
     G[1][2]*G[1][5] + 9408*s1^2*s2^2*z^7*zb^5*G[1][2]*G[1][5] - 
    4312*s1^2*s2^2*z^2*zb^6*G[1][2]*G[1][5] - 9016*s1^2*s2^2*z^3*zb^6*G[1][2]*
     G[1][5] + 19208*s1^2*s2^2*z^4*zb^6*G[1][2]*G[1][5] + 
    5880*s1^2*s2^2*z^5*zb^6*G[1][2]*G[1][5] - 11760*s1^2*s2^2*z^6*zb^6*
     G[1][2]*G[1][5] + 1288*s1^2*s2^2*z*zb^7*G[1][2]*G[1][5] + 
    6440*s1^2*s2^2*z^2*zb^7*G[1][2]*G[1][5] - 7336*s1^2*s2^2*z^3*zb^7*G[1][2]*
     G[1][5] - 9800*s1^2*s2^2*z^4*zb^7*G[1][2]*G[1][5] + 
    9408*s1^2*s2^2*z^5*zb^7*G[1][2]*G[1][5] - 168*s1^2*s2^2*zb^8*G[1][2]*
     G[1][5] - 2296*s1^2*s2^2*z*zb^8*G[1][2]*G[1][5] + 
    392*s1^2*s2^2*z^2*zb^8*G[1][2]*G[1][5] + 6776*s1^2*s2^2*z^3*zb^8*G[1][2]*
     G[1][5] - 4704*s1^2*s2^2*z^4*zb^8*G[1][2]*G[1][5] + 
    336*s1^2*s2^2*zb^9*G[1][2]*G[1][5] + 672*s1^2*s2^2*z*zb^9*G[1][2]*
     G[1][5] - 2352*s1^2*s2^2*z^2*zb^9*G[1][2]*G[1][5] + 
    1344*s1^2*s2^2*z^3*zb^9*G[1][2]*G[1][5] - 168*s1^2*s2^2*zb^10*G[1][2]*
     G[1][5] + 336*s1^2*s2^2*z*zb^10*G[1][2]*G[1][5] - 
    168*s1^2*s2^2*z^2*zb^10*G[1][2]*G[1][5] + 336*s1^3*s2*z^6*G[1][3]*
     G[1][5] + 672*s1^2*s2^2*z^6*G[1][3]*G[1][5] + 
    168*s1*s2^3*z^6*G[1][3]*G[1][5] + 336*s1^4*z^7*G[1][3]*G[1][5] + 
    336*s1^3*s2*z^7*G[1][3]*G[1][5] - 1008*s1^2*s2^2*z^7*G[1][3]*G[1][5] + 
    504*s1*s2^3*z^7*G[1][3]*G[1][5] + 1008*s2^4*z^7*G[1][3]*G[1][5] - 
    336*s1^4*z^8*G[1][3]*G[1][5] - 1176*s1^3*s2*z^8*G[1][3]*G[1][5] + 
    560*s1^2*s2^2*z^8*G[1][3]*G[1][5] - 1512*s1*s2^3*z^8*G[1][3]*G[1][5] - 
    3024*s2^4*z^8*G[1][3]*G[1][5] + 504*s1^3*s2*z^9*G[1][3]*G[1][5] + 
    56*s1^2*s2^2*z^9*G[1][3]*G[1][5] + 1512*s1*s2^3*z^9*G[1][3]*G[1][5] + 
    4368*s2^4*z^9*G[1][3]*G[1][5] - 280*s1^2*s2^2*z^10*G[1][3]*G[1][5] - 
    840*s1*s2^3*z^10*G[1][3]*G[1][5] - 3696*s2^4*z^10*G[1][3]*G[1][5] + 
    168*s1*s2^3*z^11*G[1][3]*G[1][5] + 1680*s2^4*z^11*G[1][3]*G[1][5] - 
    336*s2^4*z^12*G[1][3]*G[1][5] - 336*s2^4*z^2*zb*G[1][3]*G[1][5] + 
    1680*s2^4*z^3*zb*G[1][3]*G[1][5] - 3360*s2^4*z^4*zb*G[1][3]*G[1][5] - 
    2352*s1^3*s2*z^5*zb*G[1][3]*G[1][5] - 4704*s1^2*s2^2*z^5*zb*G[1][3]*
     G[1][5] - 1176*s1*s2^3*z^5*zb*G[1][3]*G[1][5] + 
    3360*s2^4*z^5*zb*G[1][3]*G[1][5] - 2016*s1^4*z^6*zb*G[1][3]*G[1][5] - 
    1680*s1^3*s2*z^6*zb*G[1][3]*G[1][5] + 6720*s1^2*s2^2*z^6*zb*G[1][3]*
     G[1][5] - 2856*s1*s2^3*z^6*zb*G[1][3]*G[1][5] - 
    7728*s2^4*z^6*zb*G[1][3]*G[1][5] + 1344*s1^4*z^7*zb*G[1][3]*G[1][5] + 
    5040*s1^3*s2*z^7*zb*G[1][3]*G[1][5] - 3080*s1^2*s2^2*z^7*zb*G[1][3]*
     G[1][5] + 8232*s1*s2^3*z^7*zb*G[1][3]*G[1][5] + 
    16464*s2^4*z^7*zb*G[1][3]*G[1][5] + 672*s1^4*z^8*zb*G[1][3]*G[1][5] + 
    168*s1^3*s2*z^8*zb*G[1][3]*G[1][5] - 1960*s1^2*s2^2*z^8*zb*G[1][3]*
     G[1][5] - 8232*s1*s2^3*z^8*zb*G[1][3]*G[1][5] - 
    20160*s2^4*z^8*zb*G[1][3]*G[1][5] - 1176*s1^3*s2*z^9*zb*G[1][3]*G[1][5] + 
    2576*s1^2*s2^2*z^9*zb*G[1][3]*G[1][5] + 5712*s1*s2^3*z^9*zb*G[1][3]*
     G[1][5] + 14784*s2^4*z^9*zb*G[1][3]*G[1][5] + 
    448*s1^2*s2^2*z^10*zb*G[1][3]*G[1][5] - 2184*s1*s2^3*z^10*zb*G[1][3]*
     G[1][5] - 5712*s2^4*z^10*zb*G[1][3]*G[1][5] + 
    504*s1*s2^3*z^11*zb*G[1][3]*G[1][5] + 1008*s2^4*z^11*zb*G[1][3]*G[1][5] - 
    1008*s2^4*z*zb^2*G[1][3]*G[1][5] - 3360*s1*s2^3*z^2*zb^2*G[1][3]*
     G[1][5] + 6384*s2^4*z^2*zb^2*G[1][3]*G[1][5] + 
    16800*s1*s2^3*z^3*zb^2*G[1][3]*G[1][5] - 15456*s2^4*z^3*zb^2*G[1][3]*
     G[1][5] + 7056*s1^3*s2*z^4*zb^2*G[1][3]*G[1][5] + 
    14112*s1^2*s2^2*z^4*zb^2*G[1][3]*G[1][5] - 28560*s1*s2^3*z^4*zb^2*G[1][3]*
     G[1][5] + 18144*s2^4*z^4*zb^2*G[1][3]*G[1][5] + 
    4704*s1^4*z^5*zb^2*G[1][3]*G[1][5] + 2352*s1^3*s2*z^5*zb^2*G[1][3]*
     G[1][5] - 17808*s1^2*s2^2*z^5*zb^2*G[1][3]*G[1][5] + 
    34944*s1*s2^3*z^5*zb^2*G[1][3]*G[1][5] + 3696*s2^4*z^5*zb^2*G[1][3]*
     G[1][5] - 3192*s1^3*s2*z^6*zb^2*G[1][3]*G[1][5] + 
    3192*s1^2*s2^2*z^6*zb^2*G[1][3]*G[1][5] - 28728*s1*s2^3*z^6*zb^2*G[1][3]*
     G[1][5] - 27888*s2^4*z^6*zb^2*G[1][3]*G[1][5] - 
    4368*s1^4*z^7*zb^2*G[1][3]*G[1][5] - 12264*s1^3*s2*z^7*zb^2*G[1][3]*
     G[1][5] + 13832*s1^2*s2^2*z^7*zb^2*G[1][3]*G[1][5] + 
    19656*s1*s2^3*z^7*zb^2*G[1][3]*G[1][5] + 27216*s2^4*z^7*zb^2*G[1][3]*
     G[1][5] - 336*s1^4*z^8*zb^2*G[1][3]*G[1][5] + 
    5208*s1^3*s2*z^8*zb^2*G[1][3]*G[1][5] - 9128*s1^2*s2^2*z^8*zb^2*G[1][3]*
     G[1][5] - 16296*s1*s2^3*z^8*zb^2*G[1][3]*G[1][5] - 
    13104*s2^4*z^8*zb^2*G[1][3]*G[1][5] + 840*s1^3*s2*z^9*zb^2*G[1][3]*
     G[1][5] - 3640*s1^2*s2^2*z^9*zb^2*G[1][3]*G[1][5] + 
    7896*s1*s2^3*z^9*zb^2*G[1][3]*G[1][5] + 2016*s2^4*z^9*zb^2*G[1][3]*
     G[1][5] - 560*s1^2*s2^2*z^10*zb^2*G[1][3]*G[1][5] - 
    2352*s1*s2^3*z^10*zb^2*G[1][3]*G[1][5] - 336*s2^4*zb^3*G[1][3]*G[1][5] - 
    3360*s1*s2^3*z*zb^3*G[1][3]*G[1][5] + 5712*s2^4*z*zb^3*G[1][3]*G[1][5] - 
    10080*s1^2*s2^2*z^2*zb^3*G[1][3]*G[1][5] + 23520*s1*s2^3*z^2*zb^3*G[1][3]*
     G[1][5] - 28224*s2^4*z^2*zb^3*G[1][3]*G[1][5] - 
    11760*s1^3*s2*z^3*zb^3*G[1][3]*G[1][5] + 23520*s1^2*s2^2*z^3*zb^3*G[1][3]*
     G[1][5] - 76272*s1*s2^3*z^3*zb^3*G[1][3]*G[1][5] + 
    60480*s2^4*z^3*zb^3*G[1][3]*G[1][5] - 4704*s1^4*z^4*zb^3*G[1][3]*
     G[1][5] + 2352*s1^3*s2*z^4*zb^3*G[1][3]*G[1][5] - 
    60480*s1^2*s2^2*z^4*zb^3*G[1][3]*G[1][5] + 101136*s1*s2^3*z^4*zb^3*
     G[1][3]*G[1][5] - 78288*s2^4*z^4*zb^3*G[1][3]*G[1][5] - 
    9408*s1^4*z^5*zb^3*G[1][3]*G[1][5] - 18648*s1^3*s2*z^5*zb^3*G[1][3]*
     G[1][5] + 80024*s1^2*s2^2*z^5*zb^3*G[1][3]*G[1][5] - 
    67032*s1*s2^3*z^5*zb^3*G[1][3]*G[1][5] + 47376*s2^4*z^5*zb^3*G[1][3]*
     G[1][5] + 11424*s1^4*z^6*zb^3*G[1][3]*G[1][5] + 
    35784*s1^3*s2*z^6*zb^3*G[1][3]*G[1][5] - 65800*s1^2*s2^2*z^6*zb^3*G[1][3]*
     G[1][5] + 7896*s1*s2^3*z^6*zb^3*G[1][3]*G[1][5] + 
    2688*s2^4*z^6*zb^3*G[1][3]*G[1][5] + 2688*s1^4*z^7*zb^3*G[1][3]*G[1][5] - 
    2016*s1^3*s2*z^7*zb^3*G[1][3]*G[1][5] + 15792*s1^2*s2^2*z^7*zb^3*G[1][3]*
     G[1][5] + 19992*s1*s2^3*z^7*zb^3*G[1][3]*G[1][5] - 
    18816*s2^4*z^7*zb^3*G[1][3]*G[1][5] - 5544*s1^3*s2*z^8*zb^3*G[1][3]*
     G[1][5] + 12880*s1^2*s2^2*z^8*zb^3*G[1][3]*G[1][5] - 
    9576*s1*s2^3*z^8*zb^3*G[1][3]*G[1][5] + 11760*s2^4*z^8*zb^3*G[1][3]*
     G[1][5] - 168*s1^3*s2*z^9*zb^3*G[1][3]*G[1][5] + 
    4144*s1^2*s2^2*z^9*zb^3*G[1][3]*G[1][5] + 3696*s1*s2^3*z^9*zb^3*G[1][3]*
     G[1][5] - 2352*s2^4*z^9*zb^3*G[1][3]*G[1][5] + 
    1344*s2^4*zb^4*G[1][3]*G[1][5] + 13440*s1*s2^3*z*zb^4*G[1][3]*G[1][5] - 
    11424*s2^4*z*zb^4*G[1][3]*G[1][5] + 36960*s1^2*s2^2*z^2*zb^4*G[1][3]*
     G[1][5] - 63672*s1*s2^3*z^2*zb^4*G[1][3]*G[1][5] + 
    47712*s2^4*z^2*zb^4*G[1][3]*G[1][5] + 36960*s1^3*s2*z^3*zb^4*G[1][3]*
     G[1][5] - 88368*s1^2*s2^2*z^3*zb^4*G[1][3]*G[1][5] + 
    159096*s1*s2^3*z^3*zb^4*G[1][3]*G[1][5] - 91728*s2^4*z^3*zb^4*G[1][3]*
     G[1][5] + 23520*s1^4*z^4*zb^4*G[1][3]*G[1][5] - 
    29904*s1^3*s2*z^4*zb^4*G[1][3]*G[1][5] + 117208*s1^2*s2^2*z^4*zb^4*
     G[1][3]*G[1][5] - 194712*s1*s2^3*z^4*zb^4*G[1][3]*G[1][5] + 
    112560*s2^4*z^4*zb^4*G[1][3]*G[1][5] - 13776*s1^4*z^5*zb^4*G[1][3]*
     G[1][5] + 20496*s1^3*s2*z^5*zb^4*G[1][3]*G[1][5] - 
    75208*s1^2*s2^2*z^5*zb^4*G[1][3]*G[1][5] + 132888*s1*s2^3*z^5*zb^4*
     G[1][3]*G[1][5] - 87024*s2^4*z^5*zb^4*G[1][3]*G[1][5] - 
    9744*s1^4*z^6*zb^4*G[1][3]*G[1][5] - 43512*s1^3*s2*z^6*zb^4*G[1][3]*
     G[1][5] + 53312*s1^2*s2^2*z^6*zb^4*G[1][3]*G[1][5] - 
    42336*s1*s2^3*z^6*zb^4*G[1][3]*G[1][5] + 36624*s2^4*z^6*zb^4*G[1][3]*
     G[1][5] + 14616*s1^3*s2*z^7*zb^4*G[1][3]*G[1][5] - 
    30576*s1^2*s2^2*z^7*zb^4*G[1][3]*G[1][5] - 2688*s1*s2^3*z^7*zb^4*G[1][3]*
     G[1][5] - 9072*s2^4*z^7*zb^4*G[1][3]*G[1][5] + 
    1344*s1^3*s2*z^8*zb^4*G[1][3]*G[1][5] - 13328*s1^2*s2^2*z^8*zb^4*G[1][3]*
     G[1][5] - 2016*s1*s2^3*z^8*zb^4*G[1][3]*G[1][5] + 
    1008*s2^4*z^8*zb^4*G[1][3]*G[1][5] - 2016*s2^4*zb^5*G[1][3]*G[1][5] - 
    18648*s1*s2^3*z*zb^5*G[1][3]*G[1][5] + 10080*s2^4*z*zb^5*G[1][3]*
     G[1][5] - 51744*s1^2*s2^2*z^2*zb^5*G[1][3]*G[1][5] + 
    73080*s1*s2^3*z^2*zb^5*G[1][3]*G[1][5] - 34608*s2^4*z^2*zb^5*G[1][3]*
     G[1][5] - 11760*s1^4*z^3*zb^5*G[1][3]*G[1][5] - 
    58800*s1^3*s2*z^3*zb^5*G[1][3]*G[1][5] + 128520*s1^2*s2^2*z^3*zb^5*
     G[1][3]*G[1][5] - 152040*s1*s2^3*z^3*zb^5*G[1][3]*G[1][5] + 
    56784*s2^4*z^3*zb^5*G[1][3]*G[1][5] - 18144*s1^4*z^4*zb^5*G[1][3]*
     G[1][5] + 56784*s1^3*s2*z^4*zb^5*G[1][3]*G[1][5] - 
    155176*s1^2*s2^2*z^4*zb^5*G[1][3]*G[1][5] + 160776*s1*s2^3*z^4*zb^5*
     G[1][3]*G[1][5] - 56448*s2^4*z^4*zb^5*G[1][3]*G[1][5] + 
    31584*s1^4*z^5*zb^5*G[1][3]*G[1][5] - 2856*s1^3*s2*z^5*zb^5*G[1][3]*
     G[1][5] + 52528*s1^2*s2^2*z^5*zb^5*G[1][3]*G[1][5] - 
    103152*s1*s2^3*z^5*zb^5*G[1][3]*G[1][5] + 37632*s2^4*z^5*zb^5*G[1][3]*
     G[1][5] - 1680*s1^4*z^6*zb^5*G[1][3]*G[1][5] + 
    10584*s1^3*s2*z^6*zb^5*G[1][3]*G[1][5] - 1120*s1^2*s2^2*z^6*zb^5*G[1][3]*
     G[1][5] + 38640*s1*s2^3*z^6*zb^5*G[1][3]*G[1][5] - 
    13440*s2^4*z^6*zb^5*G[1][3]*G[1][5] - 5712*s1^3*s2*z^7*zb^5*G[1][3]*
     G[1][5] + 26992*s1^2*s2^2*z^7*zb^5*G[1][3]*G[1][5] + 
    1344*s1*s2^3*z^7*zb^5*G[1][3]*G[1][5] + 2016*s2^4*z^7*zb^5*G[1][3]*
     G[1][5] + 1344*s2^4*zb^6*G[1][3]*G[1][5] + 1008*s1^2*s2^2*z*zb^6*G[1][3]*
     G[1][5] + 10416*s1*s2^3*z*zb^6*G[1][3]*G[1][5] - 
    3696*s2^4*z*zb^6*G[1][3]*G[1][5] + 7056*s1^4*z^2*zb^6*G[1][3]*G[1][5] + 
    7224*s1^3*s2*z^2*zb^6*G[1][3]*G[1][5] + 27272*s1^2*s2^2*z^2*zb^6*G[1][3]*
     G[1][5] - 32424*s1*s2^3*z^2*zb^6*G[1][3]*G[1][5] + 
    9072*s2^4*z^2*zb^6*G[1][3]*G[1][5] + 16800*s1^4*z^3*zb^6*G[1][3]*
     G[1][5] + 43848*s1^3*s2*z^3*zb^6*G[1][3]*G[1][5] - 
    65128*s1^2*s2^2*z^3*zb^6*G[1][3]*G[1][5] + 59640*s1*s2^3*z^3*zb^6*G[1][3]*
     G[1][5] - 11760*s2^4*z^3*zb^6*G[1][3]*G[1][5] - 
    12768*s1^4*z^4*zb^6*G[1][3]*G[1][5] - 57120*s1^3*s2*z^4*zb^6*G[1][3]*
     G[1][5] + 101136*s1^2*s2^2*z^4*zb^6*G[1][3]*G[1][5] - 
    45864*s1*s2^3*z^4*zb^6*G[1][3]*G[1][5] + 7056*s2^4*z^4*zb^6*G[1][3]*
     G[1][5] - 13104*s1^4*z^5*zb^6*G[1][3]*G[1][5] + 
    4368*s1^3*s2*z^5*zb^6*G[1][3]*G[1][5] - 39872*s1^2*s2^2*z^5*zb^6*G[1][3]*
     G[1][5] + 18648*s1*s2^3*z^5*zb^6*G[1][3]*G[1][5] - 
    2352*s2^4*z^5*zb^6*G[1][3]*G[1][5] + 2016*s1^4*z^6*zb^6*G[1][3]*G[1][5] + 
    1680*s1^3*s2*z^6*zb^6*G[1][3]*G[1][5] - 24416*s1^2*s2^2*z^6*zb^6*G[1][3]*
     G[1][5] - 10416*s1*s2^3*z^6*zb^6*G[1][3]*G[1][5] + 
    336*s2^4*z^6*zb^6*G[1][3]*G[1][5] - 336*s2^4*zb^7*G[1][3]*G[1][5] - 
    2352*s1^4*z*zb^7*G[1][3]*G[1][5] - 1512*s1^3*s2*z*zb^7*G[1][3]*G[1][5] - 
    728*s1^2*s2^2*z*zb^7*G[1][3]*G[1][5] - 2184*s1*s2^3*z*zb^7*G[1][3]*
     G[1][5] + 336*s2^4*z*zb^7*G[1][3]*G[1][5] - 14448*s1^4*z^2*zb^7*G[1][3]*
     G[1][5] - 14280*s1^3*s2*z^2*zb^7*G[1][3]*G[1][5] - 
    2968*s1^2*s2^2*z^2*zb^7*G[1][3]*G[1][5] + 1512*s1*s2^3*z^2*zb^7*G[1][3]*
     G[1][5] + 2688*s1^4*z^3*zb^7*G[1][3]*G[1][5] - 
    3696*s1^3*s2*z^3*zb^7*G[1][3]*G[1][5] - 8848*s1^2*s2^2*z^3*zb^7*G[1][3]*
     G[1][5] - 6216*s1*s2^3*z^3*zb^7*G[1][3]*G[1][5] + 
    14112*s1^4*z^4*zb^7*G[1][3]*G[1][5] + 22848*s1^3*s2*z^4*zb^7*G[1][3]*
     G[1][5] - 14448*s1^2*s2^2*z^4*zb^7*G[1][3]*G[1][5] + 
    3192*s1*s2^3*z^4*zb^7*G[1][3]*G[1][5] - 3360*s1^3*s2*z^5*zb^7*G[1][3]*
     G[1][5] + 26992*s1^2*s2^2*z^5*zb^7*G[1][3]*G[1][5] + 
    3696*s1*s2^3*z^5*zb^7*G[1][3]*G[1][5] + 336*s1^4*zb^8*G[1][3]*G[1][5] + 
    168*s1^3*s2*zb^8*G[1][3]*G[1][5] - 168*s1^2*s2^2*zb^8*G[1][3]*G[1][5] + 
    6048*s1^4*z*zb^8*G[1][3]*G[1][5] + 3864*s1^3*s2*z*zb^8*G[1][3]*G[1][5] - 
    784*s1^2*s2^2*z*zb^8*G[1][3]*G[1][5] + 672*s1*s2^3*z*zb^8*G[1][3]*
     G[1][5] + 6384*s1^4*z^2*zb^8*G[1][3]*G[1][5] + 
    6888*s1^3*s2*z^2*zb^8*G[1][3]*G[1][5] + 4984*s1^2*s2^2*z^2*zb^8*G[1][3]*
     G[1][5] + 1176*s1*s2^3*z^2*zb^8*G[1][3]*G[1][5] - 
    10752*s1^4*z^3*zb^8*G[1][3]*G[1][5] - 8904*s1^3*s2*z^3*zb^8*G[1][3]*
     G[1][5] + 9296*s1^2*s2^2*z^3*zb^8*G[1][3]*G[1][5] - 
    504*s1*s2^3*z^3*zb^8*G[1][3]*G[1][5] - 2016*s1^4*z^4*zb^8*G[1][3]*
     G[1][5] - 2016*s1^3*s2*z^4*zb^8*G[1][3]*G[1][5] - 
    13328*s1^2*s2^2*z^4*zb^8*G[1][3]*G[1][5] - 1344*s1*s2^3*z^4*zb^8*G[1][3]*
     G[1][5] - 1008*s1^4*zb^9*G[1][3]*G[1][5] - 504*s1^3*s2*zb^9*G[1][3]*
     G[1][5] + 336*s1^2*s2^2*zb^9*G[1][3]*G[1][5] - 
    4704*s1^4*z*zb^9*G[1][3]*G[1][5] - 3024*s1^3*s2*z*zb^9*G[1][3]*G[1][5] - 
    224*s1^2*s2^2*z*zb^9*G[1][3]*G[1][5] - 336*s1*s2^3*z*zb^9*G[1][3]*
     G[1][5] + 2688*s1^4*z^2*zb^9*G[1][3]*G[1][5] + 
    1176*s1^3*s2*z^2*zb^9*G[1][3]*G[1][5] - 4256*s1^2*s2^2*z^2*zb^9*G[1][3]*
     G[1][5] + 168*s1*s2^3*z^2*zb^9*G[1][3]*G[1][5] + 
    3024*s1^4*z^3*zb^9*G[1][3]*G[1][5] + 2352*s1^3*s2*z^3*zb^9*G[1][3]*
     G[1][5] + 4144*s1^2*s2^2*z^3*zb^9*G[1][3]*G[1][5] + 
    168*s1*s2^3*z^3*zb^9*G[1][3]*G[1][5] + 1008*s1^4*zb^10*G[1][3]*G[1][5] + 
    504*s1^3*s2*zb^10*G[1][3]*G[1][5] - 168*s1^2*s2^2*zb^10*G[1][3]*G[1][5] + 
    672*s1^4*z*zb^10*G[1][3]*G[1][5] + 504*s1^3*s2*z*zb^10*G[1][3]*G[1][5] + 
    728*s1^2*s2^2*z*zb^10*G[1][3]*G[1][5] - 1680*s1^4*z^2*zb^10*G[1][3]*
     G[1][5] - 1008*s1^3*s2*z^2*zb^10*G[1][3]*G[1][5] - 
    560*s1^2*s2^2*z^2*zb^10*G[1][3]*G[1][5] - 336*s1^4*zb^11*G[1][3]*
     G[1][5] - 168*s1^3*s2*zb^11*G[1][3]*G[1][5] + 
    336*s1^4*z*zb^11*G[1][3]*G[1][5] + 168*s1^3*s2*z*zb^11*G[1][3]*G[1][5] - 
    168*s1^3*s2*z^6*G[1][4]*G[1][5] - 336*s1^2*s2^2*z^6*G[1][4]*G[1][5] - 
    252*s1*s2^3*z^6*G[1][4]*G[1][5] - 168*s1^4*z^7*G[1][4]*G[1][5] - 
    336*s1^3*s2*z^7*G[1][4]*G[1][5] - 168*s1^2*s2^2*z^7*G[1][4]*G[1][5] - 
    420*s1*s2^3*z^7*G[1][4]*G[1][5] - 504*s2^4*z^7*G[1][4]*G[1][5] + 
    84*s1^3*s2*z^8*G[1][4]*G[1][5] - 672*s1^2*s2^2*z^8*G[1][4]*G[1][5] + 
    252*s1*s2^3*z^8*G[1][4]*G[1][5] + 1008*s2^4*z^8*G[1][4]*G[1][5] - 
    252*s1^3*s2*z^9*G[1][4]*G[1][5] + 252*s1^2*s2^2*z^9*G[1][4]*G[1][5] - 
    420*s1*s2^3*z^9*G[1][4]*G[1][5] - 1176*s2^4*z^9*G[1][4]*G[1][5] - 
    84*s1^2*s2^2*z^10*G[1][4]*G[1][5] + 252*s1*s2^3*z^10*G[1][4]*G[1][5] + 
    672*s2^4*z^10*G[1][4]*G[1][5] - 84*s1*s2^3*z^11*G[1][4]*G[1][5] - 
    168*s2^4*z^11*G[1][4]*G[1][5] + 168*s2^4*z^2*zb*G[1][4]*G[1][5] - 
    672*s2^4*z^3*zb*G[1][4]*G[1][5] + 1008*s2^4*z^4*zb*G[1][4]*G[1][5] + 
    1176*s1^3*s2*z^5*zb*G[1][4]*G[1][5] + 2352*s1^2*s2^2*z^5*zb*G[1][4]*
     G[1][5] + 1764*s1*s2^3*z^5*zb*G[1][4]*G[1][5] - 
    672*s2^4*z^5*zb*G[1][4]*G[1][5] + 1008*s1^4*z^6*zb*G[1][4]*G[1][5] + 
    1848*s1^3*s2*z^6*zb*G[1][4]*G[1][5] + 672*s1^2*s2^2*z^6*zb*G[1][4]*
     G[1][5] + 2268*s1*s2^3*z^6*zb*G[1][4]*G[1][5] + 
    3192*s2^4*z^6*zb*G[1][4]*G[1][5] + 168*s1^4*z^7*zb*G[1][4]*G[1][5] + 
    84*s1^3*s2*z^7*zb*G[1][4]*G[1][5] + 4630*s1^2*s2^2*z^7*zb*G[1][4]*
     G[1][5] - 588*s1*s2^3*z^7*zb*G[1][4]*G[1][5] - 
    5376*s2^4*z^7*zb*G[1][4]*G[1][5] + 1260*s1^3*s2*z^8*zb*G[1][4]*G[1][5] - 
    598*s1^2*s2^2*z^8*zb*G[1][4]*G[1][5] + 2604*s1*s2^3*z^8*zb*G[1][4]*
     G[1][5] + 5712*s2^4*z^8*zb*G[1][4]*G[1][5] + 252*s1^3*s2*z^9*zb*G[1][4]*
     G[1][5] - 10*s1^2*s2^2*z^9*zb*G[1][4]*G[1][5] - 
    1764*s1*s2^3*z^9*zb*G[1][4]*G[1][5] - 2856*s2^4*z^9*zb*G[1][4]*G[1][5] + 
    94*s1^2*s2^2*z^10*zb*G[1][4]*G[1][5] + 756*s1*s2^3*z^10*zb*G[1][4]*
     G[1][5] + 672*s2^4*z^10*zb*G[1][4]*G[1][5] - 84*s1*s2^3*z^11*zb*G[1][4]*
     G[1][5] + 504*s2^4*z*zb^2*G[1][4]*G[1][5] + 1680*s1*s2^3*z^2*zb^2*
     G[1][4]*G[1][5] - 2520*s2^4*z^2*zb^2*G[1][4]*G[1][5] - 
    6720*s1*s2^3*z^3*zb^2*G[1][4]*G[1][5] + 4368*s2^4*z^3*zb^2*G[1][4]*
     G[1][5] - 3528*s1^3*s2*z^4*zb^2*G[1][4]*G[1][5] - 
    7056*s1^2*s2^2*z^4*zb^2*G[1][4]*G[1][5] + 4704*s1*s2^3*z^4*zb^2*G[1][4]*
     G[1][5] - 2856*s2^4*z^4*zb^2*G[1][4]*G[1][5] - 
    2352*s1^4*z^5*zb^2*G[1][4]*G[1][5] - 3528*s1^3*s2*z^5*zb^2*G[1][4]*
     G[1][5] - 168*s1^2*s2^2*z^5*zb^2*G[1][4]*G[1][5] - 
    11256*s1*s2^3*z^5*zb^2*G[1][4]*G[1][5] - 7056*s2^4*z^5*zb^2*G[1][4]*
     G[1][5] - 1344*s1^4*z^6*zb^2*G[1][4]*G[1][5] - 
    3192*s1^3*s2*z^6*zb^2*G[1][4]*G[1][5] - 14182*s1^2*s2^2*z^6*zb^2*G[1][4]*
     G[1][5] + 168*s1*s2^3*z^6*zb^2*G[1][4]*G[1][5] + 
    10584*s2^4*z^6*zb^2*G[1][4]*G[1][5] - 2268*s1^3*s2*z^7*zb^2*G[1][4]*
     G[1][5] - 2218*s1^2*s2^2*z^7*zb^2*G[1][4]*G[1][5] - 
    8148*s1*s2^3*z^7*zb^2*G[1][4]*G[1][5] - 9072*s2^4*z^7*zb^2*G[1][4]*
     G[1][5] - 1512*s1^3*s2*z^8*zb^2*G[1][4]*G[1][5] + 
    2098*s1^2*s2^2*z^8*zb^2*G[1][4]*G[1][5] + 5292*s1*s2^3*z^8*zb^2*G[1][4]*
     G[1][5] + 3192*s2^4*z^8*zb^2*G[1][4]*G[1][5] + 
    84*s1^3*s2*z^9*zb^2*G[1][4]*G[1][5] - 490*s1^2*s2^2*z^9*zb^2*G[1][4]*
     G[1][5] - 2520*s1*s2^3*z^9*zb^2*G[1][4]*G[1][5] - 
    672*s2^4*z^9*zb^2*G[1][4]*G[1][5] - 76*s1^2*s2^2*z^10*zb^2*G[1][4]*
     G[1][5] + 504*s1*s2^3*z^10*zb^2*G[1][4]*G[1][5] + 
    168*s2^4*zb^3*G[1][4]*G[1][5] + 1680*s1*s2^3*z*zb^3*G[1][4]*G[1][5] - 
    2184*s2^4*z*zb^3*G[1][4]*G[1][5] + 5040*s1^2*s2^2*z^2*zb^3*G[1][4]*
     G[1][5] - 8400*s1*s2^3*z^2*zb^3*G[1][4]*G[1][5] + 
    8904*s2^4*z^2*zb^3*G[1][4]*G[1][5] + 5880*s1^3*s2*z^3*zb^3*G[1][4]*
     G[1][5] - 6720*s1^2*s2^2*z^3*zb^3*G[1][4]*G[1][5] + 
    24864*s1*s2^3*z^3*zb^3*G[1][4]*G[1][5] - 14616*s2^4*z^3*zb^3*G[1][4]*
     G[1][5] + 2352*s1^4*z^4*zb^3*G[1][4]*G[1][5] + 
    1176*s1^3*s2*z^4*zb^3*G[1][4]*G[1][5] + 21504*s1^2*s2^2*z^4*zb^3*G[1][4]*
     G[1][5] - 9744*s1*s2^3*z^4*zb^3*G[1][4]*G[1][5] + 
    17472*s2^4*z^4*zb^3*G[1][4]*G[1][5] + 4704*s1^4*z^5*zb^3*G[1][4]*
     G[1][5] + 12600*s1^3*s2*z^5*zb^3*G[1][4]*G[1][5] + 
    10206*s1^2*s2^2*z^5*zb^3*G[1][4]*G[1][5] + 12432*s1*s2^3*z^5*zb^3*G[1][4]*
     G[1][5] - 6384*s2^4*z^5*zb^3*G[1][4]*G[1][5] + 
    1848*s1^3*s2*z^6*zb^3*G[1][4]*G[1][5] + 16310*s1^2*s2^2*z^6*zb^3*G[1][4]*
     G[1][5] + 15456*s1*s2^3*z^6*zb^3*G[1][4]*G[1][5] + 
    840*s2^4*z^6*zb^3*G[1][4]*G[1][5] + 3612*s1^3*s2*z^7*zb^3*G[1][4]*
     G[1][5] - 8768*s1^2*s2^2*z^7*zb^3*G[1][4]*G[1][5] - 
    6972*s1*s2^3*z^7*zb^3*G[1][4]*G[1][5] + 2184*s2^4*z^7*zb^3*G[1][4]*
     G[1][5] - 504*s1^3*s2*z^8*zb^3*G[1][4]*G[1][5] + 
    796*s1^2*s2^2*z^8*zb^3*G[1][4]*G[1][5] + 3612*s1*s2^3*z^8*zb^3*G[1][4]*
     G[1][5] - 504*s2^4*z^8*zb^3*G[1][4]*G[1][5] - 
    84*s1^3*s2*z^9*zb^3*G[1][4]*G[1][5] + 776*s1^2*s2^2*z^9*zb^3*G[1][4]*
     G[1][5] - 1344*s1*s2^3*z^9*zb^3*G[1][4]*G[1][5] - 
    504*s2^4*zb^4*G[1][4]*G[1][5] - 5040*s1*s2^3*z*zb^4*G[1][4]*G[1][5] + 
    2856*s2^4*z*zb^4*G[1][4]*G[1][5] - 13440*s1^2*s2^2*z^2*zb^4*G[1][4]*
     G[1][5] + 14364*s1*s2^3*z^2*zb^4*G[1][4]*G[1][5] - 
    10080*s2^4*z^2*zb^4*G[1][4]*G[1][5] - 12600*s1^3*s2*z^3*zb^4*G[1][4]*
     G[1][5] + 15960*s1^2*s2^2*z^3*zb^4*G[1][4]*G[1][5] - 
    39900*s1*s2^3*z^3*zb^4*G[1][4]*G[1][5] + 13440*s2^4*z^3*zb^4*G[1][4]*
     G[1][5] - 9408*s1^4*z^4*zb^4*G[1][4]*G[1][5] - 
    2436*s1^3*s2*z^4*zb^4*G[1][4]*G[1][5] - 39662*s1^2*s2^2*z^4*zb^4*G[1][4]*
     G[1][5] + 15204*s1*s2^3*z^4*zb^4*G[1][4]*G[1][5] - 
    16968*s2^4*z^4*zb^4*G[1][4]*G[1][5] - 168*s1^4*z^5*zb^4*G[1][4]*G[1][5] - 
    13104*s1^3*s2*z^5*zb^4*G[1][4]*G[1][5] - 19474*s1^2*s2^2*z^5*zb^4*G[1][4]*
     G[1][5] - 24528*s1*s2^3*z^5*zb^4*G[1][4]*G[1][5] + 
    9408*s2^4*z^5*zb^4*G[1][4]*G[1][5] - 2016*s1^3*s2*z^6*zb^4*G[1][4]*
     G[1][5] + 14140*s1^2*s2^2*z^6*zb^4*G[1][4]*G[1][5] - 
    756*s1*s2^3*z^6*zb^4*G[1][4]*G[1][5] - 5040*s2^4*z^6*zb^4*G[1][4]*
     G[1][5] + 924*s1^3*s2*z^7*zb^4*G[1][4]*G[1][5] + 
    2100*s1^2*s2^2*z^7*zb^4*G[1][4]*G[1][5] - 1848*s1*s2^3*z^7*zb^4*G[1][4]*
     G[1][5] + 1008*s2^4*z^7*zb^4*G[1][4]*G[1][5] + 
    672*s1^3*s2*z^8*zb^4*G[1][4]*G[1][5] - 3472*s1^2*s2^2*z^8*zb^4*G[1][4]*
     G[1][5] + 2352*s1*s2^3*z^8*zb^4*G[1][4]*G[1][5] + 
    504*s2^4*zb^5*G[1][4]*G[1][5] + 4956*s1*s2^3*z*zb^5*G[1][4]*G[1][5] - 
    1008*s2^4*z*zb^5*G[1][4]*G[1][5] + 12768*s1^2*s2^2*z^2*zb^5*G[1][4]*
     G[1][5] - 5964*s1*s2^3*z^2*zb^5*G[1][4]*G[1][5] + 
    3192*s2^4*z^2*zb^5*G[1][4]*G[1][5] + 5880*s1^4*z^3*zb^5*G[1][4]*G[1][5] + 
    14364*s1^3*s2*z^3*zb^5*G[1][4]*G[1][5] - 3934*s1^2*s2^2*z^3*zb^5*G[1][4]*
     G[1][5] + 26796*s1*s2^3*z^3*zb^5*G[1][4]*G[1][5] - 
    1008*s2^4*z^3*zb^5*G[1][4]*G[1][5] + 6384*s1^4*z^4*zb^5*G[1][4]*G[1][5] + 
    9660*s1^3*s2*z^4*zb^5*G[1][4]*G[1][5] + 40586*s1^2*s2^2*z^4*zb^5*G[1][4]*
     G[1][5] - 1596*s1*s2^3*z^4*zb^5*G[1][4]*G[1][5] + 
    1848*s2^4*z^4*zb^5*G[1][4]*G[1][5] - 1848*s1^4*z^5*zb^5*G[1][4]*G[1][5] + 
    3948*s1^3*s2*z^5*zb^5*G[1][4]*G[1][5] - 14420*s1^2*s2^2*z^5*zb^5*G[1][4]*
     G[1][5] + 13020*s1*s2^3*z^5*zb^5*G[1][4]*G[1][5] + 
    168*s2^4*z^5*zb^5*G[1][4]*G[1][5] + 168*s1^4*z^6*zb^5*G[1][4]*G[1][5] - 
    1512*s1^3*s2*z^6*zb^5*G[1][4]*G[1][5] - 10528*s1^2*s2^2*z^6*zb^5*G[1][4]*
     G[1][5] + 1092*s1*s2^3*z^6*zb^5*G[1][4]*G[1][5] - 
    168*s2^4*z^6*zb^5*G[1][4]*G[1][5] - 2016*s1^3*s2*z^7*zb^5*G[1][4]*
     G[1][5] + 8120*s1^2*s2^2*z^7*zb^5*G[1][4]*G[1][5] - 
    3192*s1*s2^3*z^7*zb^5*G[1][4]*G[1][5] - 168*s2^4*zb^6*G[1][4]*G[1][5] - 
    168*s1^2*s2^2*z*zb^6*G[1][4]*G[1][5] - 2184*s1*s2^3*z*zb^6*G[1][4]*
     G[1][5] - 336*s2^4*z*zb^6*G[1][4]*G[1][5] - 3528*s1^4*z^2*zb^6*G[1][4]*
     G[1][5] - 1512*s1^3*s2*z^2*zb^6*G[1][4]*G[1][5] - 
    7266*s1^2*s2^2*z^2*zb^6*G[1][4]*G[1][5] - 5208*s1*s2^3*z^2*zb^6*G[1][4]*
     G[1][5] + 336*s2^4*z^2*zb^6*G[1][4]*G[1][5] - 
    8400*s1^4*z^3*zb^6*G[1][4]*G[1][5] - 14868*s1^3*s2*z^3*zb^6*G[1][4]*
     G[1][5] - 15358*s1^2*s2^2*z^3*zb^6*G[1][4]*G[1][5] - 
    6636*s1*s2^3*z^3*zb^6*G[1][4]*G[1][5] - 1680*s2^4*z^3*zb^6*G[1][4]*
     G[1][5] + 1176*s1^4*z^4*zb^6*G[1][4]*G[1][5] - 
    6216*s1^3*s2*z^4*zb^6*G[1][4]*G[1][5] - 392*s1^2*s2^2*z^4*zb^6*G[1][4]*
     G[1][5] - 6972*s1*s2^3*z^4*zb^6*G[1][4]*G[1][5] + 
    840*s2^4*z^4*zb^6*G[1][4]*G[1][5] + 168*s1^4*z^5*zb^6*G[1][4]*G[1][5] + 
    2100*s1^3*s2*z^5*zb^6*G[1][4]*G[1][5] + 17080*s1^2*s2^2*z^5*zb^6*G[1][4]*
     G[1][5] - 3528*s1*s2^3*z^5*zb^6*G[1][4]*G[1][5] - 
    168*s2^4*z^5*zb^6*G[1][4]*G[1][5] + 3192*s1^3*s2*z^6*zb^6*G[1][4]*
     G[1][5] - 10696*s1^2*s2^2*z^6*zb^6*G[1][4]*G[1][5] + 
    3192*s1*s2^3*z^6*zb^6*G[1][4]*G[1][5] + 1176*s1^4*z*zb^7*G[1][4]*
     G[1][5] + 168*s1^3*s2*z*zb^7*G[1][4]*G[1][5] + 
    490*s1^2*s2^2*z*zb^7*G[1][4]*G[1][5] + 1344*s1*s2^3*z*zb^7*G[1][4]*
     G[1][5] + 168*s2^4*z*zb^7*G[1][4]*G[1][5] + 7224*s1^4*z^2*zb^7*G[1][4]*
     G[1][5] + 5544*s1^3*s2*z^2*zb^7*G[1][4]*G[1][5] + 
    6482*s1^2*s2^2*z^2*zb^7*G[1][4]*G[1][5] + 4032*s1*s2^3*z^2*zb^7*G[1][4]*
     G[1][5] + 2184*s1^4*z^3*zb^7*G[1][4]*G[1][5] + 
    9492*s1^3*s2*z^3*zb^7*G[1][4]*G[1][5] + 4816*s1^2*s2^2*z^3*zb^7*G[1][4]*
     G[1][5] + 1596*s1*s2^3*z^3*zb^7*G[1][4]*G[1][5] - 
    1008*s1^4*z^4*zb^7*G[1][4]*G[1][5] - 1008*s1^3*s2*z^4*zb^7*G[1][4]*
     G[1][5] - 13356*s1^2*s2^2*z^4*zb^7*G[1][4]*G[1][5] + 
    3780*s1*s2^3*z^4*zb^7*G[1][4]*G[1][5] - 3192*s1^3*s2*z^5*zb^7*G[1][4]*
     G[1][5] + 8120*s1^2*s2^2*z^5*zb^7*G[1][4]*G[1][5] - 
    2016*s1*s2^3*z^5*zb^7*G[1][4]*G[1][5] - 168*s1^4*zb^8*G[1][4]*G[1][5] - 
    10*s1^2*s2^2*zb^8*G[1][4]*G[1][5] - 3024*s1^4*z*zb^8*G[1][4]*G[1][5] - 
    1428*s1^3*s2*z*zb^8*G[1][4]*G[1][5] - 802*s1^2*s2^2*z*zb^8*G[1][4]*
     G[1][5] - 924*s1*s2^3*z*zb^8*G[1][4]*G[1][5] - 
    4368*s1^4*z^2*zb^8*G[1][4]*G[1][5] - 6048*s1^3*s2*z^2*zb^8*G[1][4]*
     G[1][5] - 2888*s1^2*s2^2*z^2*zb^8*G[1][4]*G[1][5] - 
    504*s1*s2^3*z^2*zb^8*G[1][4]*G[1][5] + 504*s1^4*z^3*zb^8*G[1][4]*
     G[1][5] - 924*s1^3*s2*z^3*zb^8*G[1][4]*G[1][5] + 
    4988*s1^2*s2^2*z^3*zb^8*G[1][4]*G[1][5] - 1428*s1*s2^3*z^3*zb^8*G[1][4]*
     G[1][5] + 2352*s1^3*s2*z^4*zb^8*G[1][4]*G[1][5] - 
    3472*s1^2*s2^2*z^4*zb^8*G[1][4]*G[1][5] + 672*s1*s2^3*z^4*zb^8*G[1][4]*
     G[1][5] + 504*s1^4*zb^9*G[1][4]*G[1][5] + 168*s1^3*s2*zb^9*G[1][4]*
     G[1][5] + 20*s1^2*s2^2*zb^9*G[1][4]*G[1][5] + 
    2520*s1^4*z*zb^9*G[1][4]*G[1][5] + 2184*s1^3*s2*z*zb^9*G[1][4]*G[1][5] + 
    478*s1^2*s2^2*z*zb^9*G[1][4]*G[1][5] + 168*s1*s2^3*z*zb^9*G[1][4]*
     G[1][5] + 672*s1^4*z^2*zb^9*G[1][4]*G[1][5] + 
    1512*s1^3*s2*z^2*zb^9*G[1][4]*G[1][5] - 686*s1^2*s2^2*z^2*zb^9*G[1][4]*
     G[1][5] + 168*s1*s2^3*z^2*zb^9*G[1][4]*G[1][5] - 
    1344*s1^3*s2*z^3*zb^9*G[1][4]*G[1][5] + 776*s1^2*s2^2*z^3*zb^9*G[1][4]*
     G[1][5] - 84*s1*s2^3*z^3*zb^9*G[1][4]*G[1][5] - 
    504*s1^4*zb^10*G[1][4]*G[1][5] - 336*s1^3*s2*zb^10*G[1][4]*G[1][5] - 
    10*s1^2*s2^2*zb^10*G[1][4]*G[1][5] - 672*s1^4*z*zb^10*G[1][4]*G[1][5] - 
    840*s1^3*s2*z*zb^10*G[1][4]*G[1][5] + 2*s1^2*s2^2*z*zb^10*G[1][4]*
     G[1][5] + 504*s1^3*s2*z^2*zb^10*G[1][4]*G[1][5] - 
    76*s1^2*s2^2*z^2*zb^10*G[1][4]*G[1][5] + 168*s1^4*zb^11*G[1][4]*G[1][5] + 
    168*s1^3*s2*zb^11*G[1][4]*G[1][5] - 84*s1^3*s2*z*zb^11*G[1][4]*G[1][5] - 
    84*s1^2*s2^2*z^6*G[1][5]^2 - 84*s1^3*s2*z^7*G[1][5]^2 + 
    168*s1^2*s2^2*z^7*G[1][5]^2 - 168*s1*s2^3*z^7*G[1][5]^2 - 
    504*s2^4*z^7*G[1][5]^2 + 168*s1^3*s2*z^8*G[1][5]^2 - 
    42*s1^2*s2^2*z^8*G[1][5]^2 + 504*s1*s2^3*z^8*G[1][5]^2 + 
    1512*s2^4*z^8*G[1][5]^2 - 84*s1^3*s2*z^9*G[1][5]^2 - 
    84*s1^2*s2^2*z^9*G[1][5]^2 - 588*s1*s2^3*z^9*G[1][5]^2 - 
    2184*s2^4*z^9*G[1][5]^2 + 42*s1^2*s2^2*z^10*G[1][5]^2 + 
    336*s1*s2^3*z^10*G[1][5]^2 + 1848*s2^4*z^10*G[1][5]^2 - 
    84*s1*s2^3*z^11*G[1][5]^2 - 840*s2^4*z^11*G[1][5]^2 + 
    168*s2^4*z^12*G[1][5]^2 + 168*s2^4*z^2*zb*G[1][5]^2 + 
    168*s1*s2^3*z^3*zb*G[1][5]^2 - 840*s2^4*z^3*zb*G[1][5]^2 - 
    756*s1*s2^3*z^4*zb*G[1][5]^2 + 1680*s2^4*z^4*zb*G[1][5]^2 + 
    588*s1^2*s2^2*z^5*zb*G[1][5]^2 + 1344*s1*s2^3*z^5*zb*G[1][5]^2 - 
    1680*s2^4*z^5*zb*G[1][5]^2 + 504*s1^3*s2*z^6*zb*G[1][5]^2 - 
    1092*s1^2*s2^2*z^6*zb*G[1][5]^2 - 168*s1*s2^3*z^6*zb*G[1][5]^2 + 
    3864*s2^4*z^6*zb*G[1][5]^2 - 756*s1^3*s2*z^7*zb*G[1][5]^2 - 
    113*s1^2*s2^2*z^7*zb*G[1][5]^2 - 2688*s1*s2^3*z^7*zb*G[1][5]^2 - 
    8232*s2^4*z^7*zb*G[1][5]^2 + 1037*s1^2*s2^2*z^8*zb*G[1][5]^2 + 
    3696*s1*s2^3*z^8*zb*G[1][5]^2 + 10080*s2^4*z^8*zb*G[1][5]^2 + 
    252*s1^3*s2*z^9*zb*G[1][5]^2 - 307*s1^2*s2^2*z^9*zb*G[1][5]^2 - 
    2604*s1*s2^3*z^9*zb*G[1][5]^2 - 7392*s2^4*z^9*zb*G[1][5]^2 - 
    113*s1^2*s2^2*z^10*zb*G[1][5]^2 + 1260*s1*s2^3*z^10*zb*G[1][5]^2 + 
    2856*s2^4*z^10*zb*G[1][5]^2 - 252*s1*s2^3*z^11*zb*G[1][5]^2 - 
    504*s2^4*z^11*zb*G[1][5]^2 + 504*s2^4*z*zb^2*G[1][5]^2 + 
    1512*s1*s2^3*z^2*zb^2*G[1][5]^2 - 3192*s2^4*z^2*zb^2*G[1][5]^2 + 
    1008*s1^2*s2^2*z^3*zb^2*G[1][5]^2 - 7896*s1*s2^3*z^3*zb^2*G[1][5]^2 + 
    7728*s2^4*z^3*zb^2*G[1][5]^2 - 6048*s1^2*s2^2*z^4*zb^2*G[1][5]^2 + 
    15708*s1*s2^3*z^4*zb^2*G[1][5]^2 - 9072*s2^4*z^4*zb^2*G[1][5]^2 - 
    1176*s1^3*s2*z^5*zb^2*G[1][5]^2 + 9492*s1^2*s2^2*z^5*zb^2*G[1][5]^2 - 
    16968*s1*s2^3*z^5*zb^2*G[1][5]^2 - 1848*s2^4*z^5*zb^2*G[1][5]^2 + 
    672*s1^3*s2*z^6*zb^2*G[1][5]^2 - 2149*s1^2*s2^2*z^6*zb^2*G[1][5]^2 + 
    14448*s1*s2^3*z^6*zb^2*G[1][5]^2 + 13944*s2^4*z^6*zb^2*G[1][5]^2 + 
    1932*s1^3*s2*z^7*zb^2*G[1][5]^2 - 3757*s1^2*s2^2*z^7*zb^2*G[1][5]^2 - 
    10836*s1*s2^3*z^7*zb^2*G[1][5]^2 - 13608*s2^4*z^7*zb^2*G[1][5]^2 - 
    1176*s1^3*s2*z^8*zb^2*G[1][5]^2 + 395*s1^2*s2^2*z^8*zb^2*G[1][5]^2 + 
    7896*s1*s2^3*z^8*zb^2*G[1][5]^2 + 6552*s2^4*z^8*zb^2*G[1][5]^2 - 
    252*s1^3*s2*z^9*zb^2*G[1][5]^2 + 791*s1^2*s2^2*z^9*zb^2*G[1][5]^2 - 
    4956*s1*s2^3*z^9*zb^2*G[1][5]^2 - 1008*s2^4*z^9*zb^2*G[1][5]^2 + 
    268*s1^2*s2^2*z^10*zb^2*G[1][5]^2 + 1092*s1*s2^3*z^10*zb^2*G[1][5]^2 + 
    168*s2^4*zb^3*G[1][5]^2 + 1512*s1*s2^3*z*zb^3*G[1][5]^2 - 
    2856*s2^4*z*zb^3*G[1][5]^2 + 3024*s1^2*s2^2*z^2*zb^3*G[1][5]^2 - 
    11088*s1*s2^3*z^2*zb^3*G[1][5]^2 + 14112*s2^4*z^2*zb^3*G[1][5]^2 + 
    1680*s1^3*s2*z^3*zb^3*G[1][5]^2 - 12768*s1^2*s2^2*z^3*zb^3*G[1][5]^2 + 
    34776*s1*s2^3*z^3*zb^3*G[1][5]^2 - 30240*s2^4*z^3*zb^3*G[1][5]^2 - 
    5040*s1^3*s2*z^4*zb^3*G[1][5]^2 + 29568*s1^2*s2^2*z^4*zb^3*G[1][5]^2 - 
    53004*s1*s2^3*z^4*zb^3*G[1][5]^2 + 39144*s2^4*z^4*zb^3*G[1][5]^2 + 
    10164*s1^3*s2*z^5*zb^3*G[1][5]^2 - 43197*s1^2*s2^2*z^5*zb^3*G[1][5]^2 + 
    33432*s1*s2^3*z^5*zb^3*G[1][5]^2 - 23688*s2^4*z^5*zb^3*G[1][5]^2 - 
    10080*s1^3*s2*z^6*zb^3*G[1][5]^2 + 27839*s1^2*s2^2*z^6*zb^3*G[1][5]^2 - 
    2604*s1*s2^3*z^6*zb^3*G[1][5]^2 - 1344*s2^4*z^6*zb^3*G[1][5]^2 + 
    1512*s1^3*s2*z^7*zb^3*G[1][5]^2 - 204*s1^2*s2^2*z^7*zb^3*G[1][5]^2 - 
    9324*s1*s2^3*z^7*zb^3*G[1][5]^2 + 9408*s2^4*z^7*zb^3*G[1][5]^2 + 
    1680*s1^3*s2*z^8*zb^3*G[1][5]^2 - 2286*s1^2*s2^2*z^8*zb^3*G[1][5]^2 + 
    7560*s1*s2^3*z^8*zb^3*G[1][5]^2 - 5880*s2^4*z^8*zb^3*G[1][5]^2 + 
    84*s1^3*s2*z^9*zb^3*G[1][5]^2 - 1976*s1^2*s2^2*z^9*zb^3*G[1][5]^2 - 
    1260*s1*s2^3*z^9*zb^3*G[1][5]^2 + 1176*s2^4*z^9*zb^3*G[1][5]^2 + 
    168*s1*s2^3*zb^4*G[1][5]^2 - 672*s2^4*zb^4*G[1][5]^2 + 
    1008*s1^2*s2^2*z*zb^4*G[1][5]^2 - 6552*s1*s2^3*z*zb^4*G[1][5]^2 + 
    5712*s2^4*z*zb^4*G[1][5]^2 + 1680*s1^3*s2*z^2*zb^4*G[1][5]^2 - 
    13692*s1^2*s2^2*z^2*zb^4*G[1][5]^2 + 31584*s1*s2^3*z^2*zb^4*G[1][5]^2 - 
    23856*s2^4*z^2*zb^4*G[1][5]^2 + 840*s1^4*z^3*zb^4*G[1][5]^2 - 
    9828*s1^3*s2*z^3*zb^4*G[1][5]^2 + 40152*s1^2*s2^2*z^3*zb^4*G[1][5]^2 - 
    71904*s1*s2^3*z^3*zb^4*G[1][5]^2 + 45864*s2^4*z^3*zb^4*G[1][5]^2 - 
    2520*s1^4*z^4*zb^4*G[1][5]^2 + 17556*s1^3*s2*z^4*zb^4*G[1][5]^2 - 
    50813*s1^2*s2^2*z^4*zb^4*G[1][5]^2 + 98196*s1*s2^3*z^4*zb^4*G[1][5]^2 - 
    56280*s2^4*z^4*zb^4*G[1][5]^2 + 2352*s1^4*z^5*zb^4*G[1][5]^2 - 
    19068*s1^3*s2*z^5*zb^4*G[1][5]^2 + 48167*s1^2*s2^2*z^5*zb^4*G[1][5]^2 - 
    68292*s1*s2^3*z^5*zb^4*G[1][5]^2 + 43512*s2^4*z^5*zb^4*G[1][5]^2 - 
    672*s1^4*z^6*zb^4*G[1][5]^2 + 15708*s1^3*s2*z^6*zb^4*G[1][5]^2 - 
    37100*s1^2*s2^2*z^6*zb^4*G[1][5]^2 + 20748*s1*s2^3*z^6*zb^4*G[1][5]^2 - 
    18312*s2^4*z^6*zb^4*G[1][5]^2 - 5376*s1^3*s2*z^7*zb^4*G[1][5]^2 + 
    5866*s1^2*s2^2*z^7*zb^4*G[1][5]^2 - 3108*s1*s2^3*z^7*zb^4*G[1][5]^2 + 
    4536*s2^4*z^7*zb^4*G[1][5]^2 - 672*s1^3*s2*z^8*zb^4*G[1][5]^2 + 
    6412*s1^2*s2^2*z^8*zb^4*G[1][5]^2 - 840*s1*s2^3*z^8*zb^4*G[1][5]^2 - 
    504*s2^4*z^8*zb^4*G[1][5]^2 - 588*s1*s2^3*zb^5*G[1][5]^2 + 
    1008*s2^4*zb^5*G[1][5]^2 - 3276*s1^2*s2^2*z*zb^5*G[1][5]^2 + 
    9912*s1*s2^3*z*zb^5*G[1][5]^2 - 5040*s2^4*z*zb^5*G[1][5]^2 - 
    4536*s1^3*s2*z^2*zb^5*G[1][5]^2 + 24276*s1^2*s2^2*z^2*zb^5*G[1][5]^2 - 
    39480*s1*s2^3*z^2*zb^5*G[1][5]^2 + 17304*s2^4*z^2*zb^5*G[1][5]^2 - 
    1680*s1^4*z^3*zb^5*G[1][5]^2 + 18060*s1^3*s2*z^3*zb^5*G[1][5]^2 - 
    63427*s1^2*s2^2*z^3*zb^5*G[1][5]^2 + 68712*s1*s2^3*z^3*zb^5*G[1][5]^2 - 
    28392*s2^4*z^3*zb^5*G[1][5]^2 + 6216*s1^4*z^4*zb^5*G[1][5]^2 - 
    23184*s1^3*s2*z^4*zb^5*G[1][5]^2 + 59045*s1^2*s2^2*z^4*zb^5*G[1][5]^2 - 
    77616*s1*s2^3*z^4*zb^5*G[1][5]^2 + 28224*s2^4*z^4*zb^5*G[1][5]^2 - 
    6216*s1^4*z^5*zb^5*G[1][5]^2 + 13104*s1^3*s2*z^5*zb^5*G[1][5]^2 - 
    18886*s1^2*s2^2*z^5*zb^5*G[1][5]^2 + 51828*s1*s2^3*z^5*zb^5*G[1][5]^2 - 
    18816*s2^4*z^5*zb^5*G[1][5]^2 + 1680*s1^4*z^6*zb^5*G[1][5]^2 - 
    6216*s1^3*s2*z^6*zb^5*G[1][5]^2 + 15260*s1^2*s2^2*z^6*zb^5*G[1][5]^2 - 
    15372*s1*s2^3*z^6*zb^5*G[1][5]^2 + 6720*s2^4*z^6*zb^5*G[1][5]^2 + 
    2772*s1^3*s2*z^7*zb^5*G[1][5]^2 - 12992*s1^2*s2^2*z^7*zb^5*G[1][5]^2 + 
    2604*s1*s2^3*z^7*zb^5*G[1][5]^2 - 1008*s2^4*z^7*zb^5*G[1][5]^2 + 
    756*s1*s2^3*zb^6*G[1][5]^2 - 672*s2^4*zb^6*G[1][5]^2 + 
    3276*s1^2*s2^2*z*zb^6*G[1][5]^2 - 6048*s1*s2^3*z*zb^6*G[1][5]^2 + 
    1848*s2^4*z*zb^6*G[1][5]^2 + 5040*s1^3*s2*z^2*zb^6*G[1][5]^2 - 
    14847*s1^2*s2^2*z^2*zb^6*G[1][5]^2 + 21504*s1*s2^3*z^2*zb^6*G[1][5]^2 - 
    4536*s2^4*z^2*zb^6*G[1][5]^2 - 1680*s1^4*z^3*zb^6*G[1][5]^2 - 
    15876*s1^3*s2*z^3*zb^6*G[1][5]^2 + 43673*s1^2*s2^2*z^3*zb^6*G[1][5]^2 - 
    28308*s1*s2^3*z^3*zb^6*G[1][5]^2 + 5880*s2^4*z^3*zb^6*G[1][5]^2 - 
    1176*s1^4*z^4*zb^6*G[1][5]^2 + 16044*s1^3*s2*z^4*zb^6*G[1][5]^2 - 
    47838*s1^2*s2^2*z^4*zb^6*G[1][5]^2 + 21336*s1*s2^3*z^4*zb^6*G[1][5]^2 - 
    3528*s2^4*z^4*zb^6*G[1][5]^2 + 3864*s1^4*z^5*zb^6*G[1][5]^2 - 
    4620*s1^3*s2*z^5*zb^6*G[1][5]^2 + 4620*s1^2*s2^2*z^5*zb^6*G[1][5]^2 - 
    11004*s1*s2^3*z^5*zb^6*G[1][5]^2 + 1176*s2^4*z^5*zb^6*G[1][5]^2 - 
    1008*s1^4*z^6*zb^6*G[1][5]^2 - 588*s1^3*s2*z^6*zb^6*G[1][5]^2 + 
    11116*s1^2*s2^2*z^6*zb^6*G[1][5]^2 + 1764*s1*s2^3*z^6*zb^6*G[1][5]^2 - 
    168*s2^4*z^6*zb^6*G[1][5]^2 - 420*s1*s2^3*zb^7*G[1][5]^2 + 
    168*s2^4*zb^7*G[1][5]^2 - 588*s1^3*s2*z*zb^7*G[1][5]^2 - 
    1967*s1^2*s2^2*z*zb^7*G[1][5]^2 + 1008*s1*s2^3*z*zb^7*G[1][5]^2 - 
    168*s2^4*z*zb^7*G[1][5]^2 + 2352*s1^4*z^2*zb^7*G[1][5]^2 - 
    1512*s1^3*s2*z^2*zb^7*G[1][5]^2 - 1099*s1^2*s2^2*z^2*zb^7*G[1][5]^2 - 
    3780*s1*s2^3*z^2*zb^7*G[1][5]^2 + 1176*s1^4*z^3*zb^7*G[1][5]^2 + 
    6384*s1^3*s2*z^3*zb^7*G[1][5]^2 - 1484*s1^2*s2^2*z^3*zb^7*G[1][5]^2 + 
    4116*s1*s2^3*z^3*zb^7*G[1][5]^2 - 3528*s1^4*z^4*zb^7*G[1][5]^2 - 
    5880*s1^3*s2*z^4*zb^7*G[1][5]^2 + 16366*s1^2*s2^2*z^4*zb^7*G[1][5]^2 - 
    1176*s1*s2^3*z^4*zb^7*G[1][5]^2 + 1596*s1^3*s2*z^5*zb^7*G[1][5]^2 - 
    11816*s1^2*s2^2*z^5*zb^7*G[1][5]^2 + 252*s1*s2^3*z^5*zb^7*G[1][5]^2 + 
    84*s1^3*s2*zb^8*G[1][5]^2 + 155*s1^2*s2^2*zb^8*G[1][5]^2 + 
    84*s1*s2^3*zb^8*G[1][5]^2 - 1008*s1^4*z*zb^8*G[1][5]^2 + 
    840*s1^3*s2*z*zb^8*G[1][5]^2 + 1889*s1^2*s2^2*z*zb^8*G[1][5]^2 + 
    168*s1*s2^3*z*zb^8*G[1][5]^2 - 2856*s1^4*z^2*zb^8*G[1][5]^2 - 
    1428*s1^3*s2*z^2*zb^8*G[1][5]^2 - 22*s1^2*s2^2*z^2*zb^8*G[1][5]^2 - 
    252*s1*s2^3*z^2*zb^8*G[1][5]^2 + 2856*s1^4*z^3*zb^8*G[1][5]^2 - 
    7258*s1^2*s2^2*z^3*zb^8*G[1][5]^2 + 1008*s1^4*z^4*zb^8*G[1][5]^2 + 
    504*s1^3*s2*z^4*zb^8*G[1][5]^2 + 5236*s1^2*s2^2*z^4*zb^8*G[1][5]^2 + 
    168*s1^4*zb^9*G[1][5]^2 - 168*s1^3*s2*zb^9*G[1][5]^2 - 
    310*s1^2*s2^2*zb^9*G[1][5]^2 + 1680*s1^4*z*zb^9*G[1][5]^2 - 
    84*s1^3*s2*z*zb^9*G[1][5]^2 - 591*s1^2*s2^2*z*zb^9*G[1][5]^2 - 
    336*s1^4*z^2*zb^9*G[1][5]^2 + 672*s1^3*s2*z^2*zb^9*G[1][5]^2 + 
    2373*s1^2*s2^2*z^2*zb^9*G[1][5]^2 - 1512*s1^4*z^3*zb^9*G[1][5]^2 - 
    420*s1^3*s2*z^3*zb^9*G[1][5]^2 - 1472*s1^2*s2^2*z^3*zb^9*G[1][5]^2 - 
    336*s1^4*zb^10*G[1][5]^2 + 84*s1^3*s2*zb^10*G[1][5]^2 + 
    155*s1^2*s2^2*zb^10*G[1][5]^2 - 504*s1^4*z*zb^10*G[1][5]^2 - 
    168*s1^3*s2*z*zb^10*G[1][5]^2 - 339*s1^2*s2^2*z*zb^10*G[1][5]^2 + 
    840*s1^4*z^2*zb^10*G[1][5]^2 + 84*s1^3*s2*z^2*zb^10*G[1][5]^2 + 
    184*s1^2*s2^2*z^2*zb^10*G[1][5]^2 + 168*s1^4*zb^11*G[1][5]^2 - 
    168*s1^4*z*zb^11*G[1][5]^2 + 4*s1^2*s2^2*z^7*zb*G[1][4]*G[1][6] - 
    4*s1^2*s2^2*z^8*zb*G[1][4]*G[1][6] - 4*s1^2*s2^2*z^9*zb*G[1][4]*G[1][6] + 
    4*s1^2*s2^2*z^10*zb*G[1][4]*G[1][6] - 28*s1^2*s2^2*z^6*zb^2*G[1][4]*
     G[1][6] + 20*s1^2*s2^2*z^7*zb^2*G[1][4]*G[1][6] + 
    44*s1^2*s2^2*z^8*zb^2*G[1][4]*G[1][6] - 28*s1^2*s2^2*z^9*zb^2*G[1][4]*
     G[1][6] - 8*s1^2*s2^2*z^10*zb^2*G[1][4]*G[1][6] + 
    84*s1^2*s2^2*z^5*zb^3*G[1][4]*G[1][6] - 28*s1^2*s2^2*z^6*zb^3*G[1][4]*
     G[1][6] - 192*s1^2*s2^2*z^7*zb^3*G[1][4]*G[1][6] + 
    72*s1^2*s2^2*z^8*zb^3*G[1][4]*G[1][6] + 64*s1^2*s2^2*z^9*zb^3*G[1][4]*
     G[1][6] - 140*s1^2*s2^2*z^4*zb^4*G[1][4]*G[1][6] - 
    28*s1^2*s2^2*z^5*zb^4*G[1][4]*G[1][6] + 448*s1^2*s2^2*z^6*zb^4*G[1][4]*
     G[1][6] - 56*s1^2*s2^2*z^7*zb^4*G[1][4]*G[1][6] - 
    224*s1^2*s2^2*z^8*zb^4*G[1][4]*G[1][6] + 140*s1^2*s2^2*z^3*zb^5*G[1][4]*
     G[1][6] + 140*s1^2*s2^2*z^4*zb^5*G[1][4]*G[1][6] - 
    616*s1^2*s2^2*z^5*zb^5*G[1][4]*G[1][6] - 112*s1^2*s2^2*z^6*zb^5*G[1][4]*
     G[1][6] + 448*s1^2*s2^2*z^7*zb^5*G[1][4]*G[1][6] - 
    84*s1^2*s2^2*z^2*zb^6*G[1][4]*G[1][6] - 196*s1^2*s2^2*z^3*zb^6*G[1][4]*
     G[1][6] + 504*s1^2*s2^2*z^4*zb^6*G[1][4]*G[1][6] + 
    336*s1^2*s2^2*z^5*zb^6*G[1][4]*G[1][6] - 560*s1^2*s2^2*z^6*zb^6*G[1][4]*
     G[1][6] + 28*s1^2*s2^2*z*zb^7*G[1][4]*G[1][6] + 
    140*s1^2*s2^2*z^2*zb^7*G[1][4]*G[1][6] - 224*s1^2*s2^2*z^3*zb^7*G[1][4]*
     G[1][6] - 392*s1^2*s2^2*z^4*zb^7*G[1][4]*G[1][6] + 
    448*s1^2*s2^2*z^5*zb^7*G[1][4]*G[1][6] - 4*s1^2*s2^2*zb^8*G[1][4]*
     G[1][6] - 52*s1^2*s2^2*z*zb^8*G[1][4]*G[1][6] + 
    32*s1^2*s2^2*z^2*zb^8*G[1][4]*G[1][6] + 248*s1^2*s2^2*z^3*zb^8*G[1][4]*
     G[1][6] - 224*s1^2*s2^2*z^4*zb^8*G[1][4]*G[1][6] + 
    8*s1^2*s2^2*zb^9*G[1][4]*G[1][6] + 12*s1^2*s2^2*z*zb^9*G[1][4]*G[1][6] - 
    84*s1^2*s2^2*z^2*zb^9*G[1][4]*G[1][6] + 64*s1^2*s2^2*z^3*zb^9*G[1][4]*
     G[1][6] - 4*s1^2*s2^2*zb^10*G[1][4]*G[1][6] + 
    12*s1^2*s2^2*z*zb^10*G[1][4]*G[1][6] - 8*s1^2*s2^2*z^2*zb^10*G[1][4]*
     G[1][6] - 168*s1^2*s2^2*z^6*G[1][5]*G[1][6] - 
    168*s1*s2^3*z^6*G[1][5]*G[1][6] - 168*s1^3*s2*z^7*G[1][5]*G[1][6] + 
    168*s1*s2^3*z^7*G[1][5]*G[1][6] + 168*s1^3*s2*z^8*G[1][5]*G[1][6] + 
    336*s1^2*s2^2*z^8*G[1][5]*G[1][6] - 168*s1^2*s2^2*z^9*G[1][5]*G[1][6] + 
    168*s1*s2^3*z^4*zb*G[1][5]*G[1][6] + 1176*s1^2*s2^2*z^5*zb*G[1][5]*
     G[1][6] + 504*s1*s2^3*z^5*zb*G[1][5]*G[1][6] + 
    1008*s1^3*s2*z^6*zb*G[1][5]*G[1][6] - 168*s1^2*s2^2*z^6*zb*G[1][5]*
     G[1][6] - 168*s1*s2^3*z^6*zb*G[1][5]*G[1][6] - 
    840*s1^3*s2*z^7*zb*G[1][5]*G[1][6] - 1882*s1^2*s2^2*z^7*zb*G[1][5]*
     G[1][6] - 504*s1*s2^3*z^7*zb*G[1][5]*G[1][6] - 
    252*s1^3*s2*z^8*zb*G[1][5]*G[1][6] + 286*s1^2*s2^2*z^8*zb*G[1][5]*
     G[1][6] - 252*s1*s2^3*z^8*zb*G[1][5]*G[1][6] - 
    84*s1^3*s2*z^9*zb*G[1][5]*G[1][6] + 370*s1^2*s2^2*z^9*zb*G[1][5]*
     G[1][6] + 168*s1*s2^3*z^9*zb*G[1][5]*G[1][6] + 
    50*s1^2*s2^2*z^10*zb*G[1][5]*G[1][6] - 168*s1*s2^3*z^10*zb*G[1][5]*
     G[1][6] + 84*s1*s2^3*z^11*zb*G[1][5]*G[1][6] - 
    672*s1*s2^3*z^3*zb^2*G[1][5]*G[1][6] - 3024*s1^2*s2^2*z^4*zb^2*G[1][5]*
     G[1][6] - 840*s1*s2^3*z^4*zb^2*G[1][5]*G[1][6] - 
    2352*s1^3*s2*z^5*zb^2*G[1][5]*G[1][6] - 504*s1^2*s2^2*z^5*zb^2*G[1][5]*
     G[1][6] - 504*s1*s2^3*z^5*zb^2*G[1][5]*G[1][6] + 
    1176*s1^3*s2*z^6*zb^2*G[1][5]*G[1][6] + 5950*s1^2*s2^2*z^6*zb^2*G[1][5]*
     G[1][6] + 1680*s1*s2^3*z^6*zb^2*G[1][5]*G[1][6] + 
    1680*s1^3*s2*z^7*zb^2*G[1][5]*G[1][6] + 922*s1^2*s2^2*z^7*zb^2*G[1][5]*
     G[1][6] + 1428*s1*s2^3*z^7*zb^2*G[1][5]*G[1][6] + 
    420*s1^3*s2*z^8*zb^2*G[1][5]*G[1][6] - 1886*s1^2*s2^2*z^8*zb^2*G[1][5]*
     G[1][6] - 252*s1*s2^3*z^8*zb^2*G[1][5]*G[1][6] + 
    84*s1^3*s2*z^9*zb^2*G[1][5]*G[1][6] - 434*s1^2*s2^2*z^9*zb^2*G[1][5]*
     G[1][6] + 756*s1*s2^3*z^9*zb^2*G[1][5]*G[1][6] - 
    184*s1^2*s2^2*z^10*zb^2*G[1][5]*G[1][6] - 420*s1*s2^3*z^10*zb^2*G[1][5]*
     G[1][6] + 1008*s1*s2^3*z^2*zb^3*G[1][5]*G[1][6] + 
    3696*s1^2*s2^2*z^3*zb^3*G[1][5]*G[1][6] + 1680*s1*s2^3*z^3*zb^3*G[1][5]*
     G[1][6] + 2688*s1^3*s2*z^4*zb^3*G[1][5]*G[1][6] + 
    3696*s1^2*s2^2*z^4*zb^3*G[1][5]*G[1][6] + 840*s1*s2^3*z^4*zb^3*G[1][5]*
     G[1][6] + 336*s1^3*s2*z^5*zb^3*G[1][5]*G[1][6] - 
    11466*s1^2*s2^2*z^5*zb^3*G[1][5]*G[1][6] - 2016*s1*s2^3*z^5*zb^3*G[1][5]*
     G[1][6] - 3864*s1^3*s2*z^6*zb^3*G[1][5]*G[1][6] - 
    3710*s1^2*s2^2*z^6*zb^3*G[1][5]*G[1][6] - 3444*s1*s2^3*z^6*zb^3*G[1][5]*
     G[1][6] - 1260*s1^3*s2*z^7*zb^3*G[1][5]*G[1][6] + 
    3480*s1^2*s2^2*z^7*zb^3*G[1][5]*G[1][6] - 756*s1*s2^3*z^7*zb^3*G[1][5]*
     G[1][6] - 420*s1^3*s2*z^8*zb^3*G[1][5]*G[1][6] + 
    1656*s1^2*s2^2*z^8*zb^3*G[1][5]*G[1][6] - 1596*s1*s2^3*z^8*zb^3*G[1][5]*
     G[1][6] + 1304*s1^2*s2^2*z^9*zb^3*G[1][5]*G[1][6] + 
    756*s1*s2^3*z^9*zb^3*G[1][5]*G[1][6] - 672*s1*s2^3*z*zb^4*G[1][5]*
     G[1][6] - 2184*s1^2*s2^2*z^2*zb^4*G[1][5]*G[1][6] - 
    2520*s1*s2^3*z^2*zb^4*G[1][5]*G[1][6] - 1512*s1^3*s2*z^3*zb^4*G[1][5]*
     G[1][6] - 6384*s1^2*s2^2*z^3*zb^4*G[1][5]*G[1][6] - 
    840*s1*s2^3*z^3*zb^4*G[1][5]*G[1][6] - 2184*s1^3*s2*z^4*zb^4*G[1][5]*
     G[1][6] + 12446*s1^2*s2^2*z^4*zb^4*G[1][5]*G[1][6] + 
    1176*s1*s2^3*z^4*zb^4*G[1][5]*G[1][6] + 3192*s1^3*s2*z^5*zb^4*G[1][5]*
     G[1][6] + 6202*s1^2*s2^2*z^5*zb^4*G[1][5]*G[1][6] + 
    4284*s1*s2^3*z^5*zb^4*G[1][5]*G[1][6] + 3108*s1^3*s2*z^6*zb^4*G[1][5]*
     G[1][6] - 3976*s1^2*s2^2*z^6*zb^4*G[1][5]*G[1][6] + 
    2772*s1*s2^3*z^6*zb^4*G[1][5]*G[1][6] + 840*s1^3*s2*z^7*zb^4*G[1][5]*
     G[1][6] - 2128*s1^2*s2^2*z^7*zb^4*G[1][5]*G[1][6] + 
    1932*s1*s2^3*z^7*zb^4*G[1][5]*G[1][6] - 84*s1^3*s2*z^8*zb^4*G[1][5]*
     G[1][6] - 4144*s1^2*s2^2*z^8*zb^4*G[1][5]*G[1][6] - 
    252*s1*s2^3*z^8*zb^4*G[1][5]*G[1][6] + 168*s1*s2^3*zb^5*G[1][5]*G[1][6] + 
    504*s1^2*s2^2*z*zb^5*G[1][5]*G[1][6] + 1848*s1*s2^3*z*zb^5*G[1][5]*
     G[1][6] + 336*s1^3*s2*z^2*zb^5*G[1][5]*G[1][6] + 
    4536*s1^2*s2^2*z^2*zb^5*G[1][5]*G[1][6] + 1512*s1*s2^3*z^2*zb^5*G[1][5]*
     G[1][6] + 1848*s1^3*s2*z^3*zb^5*G[1][5]*G[1][6] - 
    7070*s1^2*s2^2*z^3*zb^5*G[1][5]*G[1][6] - 504*s1*s2^3*z^3*zb^5*G[1][5]*
     G[1][6] + 1344*s1^3*s2*z^4*zb^5*G[1][5]*G[1][6] - 
    7154*s1^2*s2^2*z^4*zb^5*G[1][5]*G[1][6] - 2436*s1*s2^3*z^4*zb^5*G[1][5]*
     G[1][6] - 4788*s1^3*s2*z^5*zb^5*G[1][5]*G[1][6] + 
    6244*s1^2*s2^2*z^5*zb^5*G[1][5]*G[1][6] - 4116*s1*s2^3*z^5*zb^5*G[1][5]*
     G[1][6] - 1848*s1^3*s2*z^6*zb^5*G[1][5]*G[1][6] - 
    812*s1^2*s2^2*z^6*zb^5*G[1][5]*G[1][6] - 1260*s1*s2^3*z^6*zb^5*G[1][5]*
     G[1][6] + 588*s1^3*s2*z^7*zb^5*G[1][5]*G[1][6] + 
    7112*s1^2*s2^2*z^7*zb^5*G[1][5]*G[1][6] - 1092*s1*s2^3*z^7*zb^5*G[1][5]*
     G[1][6] - 504*s1*s2^3*zb^6*G[1][5]*G[1][6] - 
    1176*s1^2*s2^2*z*zb^6*G[1][5]*G[1][6] - 1512*s1*s2^3*z*zb^6*G[1][5]*
     G[1][6] - 504*s1^3*s2*z^2*zb^6*G[1][5]*G[1][6] + 
    2058*s1^2*s2^2*z^2*zb^6*G[1][5]*G[1][6] - 4704*s1^3*s2*z^3*zb^6*G[1][5]*
     G[1][6] + 6622*s1^2*s2^2*z^3*zb^6*G[1][5]*G[1][6] - 
    84*s1*s2^3*z^3*zb^6*G[1][5]*G[1][6] + 2772*s1^3*s2*z^4*zb^6*G[1][5]*
     G[1][6] - 9324*s1^2*s2^2*z^4*zb^6*G[1][5]*G[1][6] + 
    3276*s1*s2^3*z^4*zb^6*G[1][5]*G[1][6] + 4704*s1^3*s2*z^5*zb^6*G[1][5]*
     G[1][6] + 3444*s1^2*s2^2*z^5*zb^6*G[1][5]*G[1][6] + 
    588*s1*s2^3*z^5*zb^6*G[1][5]*G[1][6] - 1260*s1^3*s2*z^6*zb^6*G[1][5]*
     G[1][6] - 6496*s1^2*s2^2*z^6*zb^6*G[1][5]*G[1][6] + 
    1764*s1*s2^3*z^6*zb^6*G[1][5]*G[1][6] + 504*s1*s2^3*zb^7*G[1][5]*
     G[1][6] - 574*s1^2*s2^2*z*zb^7*G[1][5]*G[1][6] + 
    336*s1*s2^3*z*zb^7*G[1][5]*G[1][6] + 3864*s1^3*s2*z^2*zb^7*G[1][5]*
     G[1][6] - 4634*s1^2*s2^2*z^2*zb^7*G[1][5]*G[1][6] + 
    756*s1*s2^3*z^2*zb^7*G[1][5]*G[1][6] + 2268*s1^3*s2*z^3*zb^7*G[1][5]*
     G[1][6] + 7112*s1^2*s2^2*z^3*zb^7*G[1][5]*G[1][6] - 
    924*s1*s2^3*z^3*zb^7*G[1][5]*G[1][6] - 6888*s1^3*s2*z^4*zb^7*G[1][5]*
     G[1][6] - 952*s1^2*s2^2*z^4*zb^7*G[1][5]*G[1][6] - 
    756*s1*s2^3*z^4*zb^7*G[1][5]*G[1][6] + 588*s1^3*s2*z^5*zb^7*G[1][5]*
     G[1][6] + 2408*s1^2*s2^2*z^5*zb^7*G[1][5]*G[1][6] - 
    1092*s1*s2^3*z^5*zb^7*G[1][5]*G[1][6] + 202*s1^2*s2^2*zb^8*G[1][5]*
     G[1][6] - 168*s1*s2^3*zb^8*G[1][5]*G[1][6] - 1512*s1^3*s2*z*zb^8*G[1][5]*
     G[1][6] + 2038*s1^2*s2^2*z*zb^8*G[1][5]*G[1][6] - 
    252*s1*s2^3*z*zb^8*G[1][5]*G[1][6] - 4452*s1^3*s2*z^2*zb^8*G[1][5]*
     G[1][6] - 1784*s1^2*s2^2*z^2*zb^8*G[1][5]*G[1][6] - 
    420*s1*s2^3*z^2*zb^8*G[1][5]*G[1][6] + 4536*s1^3*s2*z^3*zb^8*G[1][5]*
     G[1][6] - 2192*s1^2*s2^2*z^3*zb^8*G[1][5]*G[1][6] + 
    756*s1*s2^3*z^3*zb^8*G[1][5]*G[1][6] + 1428*s1^3*s2*z^4*zb^8*G[1][5]*
     G[1][6] + 560*s1^2*s2^2*z^4*zb^8*G[1][5]*G[1][6] + 
    252*s1*s2^3*z^4*zb^8*G[1][5]*G[1][6] + 252*s1^3*s2*zb^9*G[1][5]*G[1][6] - 
    404*s1^2*s2^2*zb^9*G[1][5]*G[1][6] + 2520*s1^3*s2*z*zb^9*G[1][5]*
     G[1][6] - 438*s1^2*s2^2*z*zb^9*G[1][5]*G[1][6] + 
    252*s1*s2^3*z*zb^9*G[1][5]*G[1][6] - 504*s1^3*s2*z^2*zb^9*G[1][5]*
     G[1][6] + 1722*s1^2*s2^2*z^2*zb^9*G[1][5]*G[1][6] - 
    252*s1*s2^3*z^2*zb^9*G[1][5]*G[1][6] - 2268*s1^3*s2*z^3*zb^9*G[1][5]*
     G[1][6] - 712*s1^2*s2^2*z^3*zb^9*G[1][5]*G[1][6] - 
    504*s1^3*s2*zb^10*G[1][5]*G[1][6] + 202*s1^2*s2^2*zb^10*G[1][5]*G[1][6] - 
    756*s1^3*s2*z*zb^10*G[1][5]*G[1][6] - 354*s1^2*s2^2*z*zb^10*G[1][5]*
     G[1][6] + 1260*s1^3*s2*z^2*zb^10*G[1][5]*G[1][6] + 
    152*s1^2*s2^2*z^2*zb^10*G[1][5]*G[1][6] + 252*s1^3*s2*zb^11*G[1][5]*
     G[1][6] - 252*s1^3*s2*z*zb^11*G[1][5]*G[1][6] - 
    157*s1^2*s2^2*z^7*zb*G[1][6]^2 + 84*s1*s2^3*z^7*zb*G[1][6]^2 - 
    168*s1^3*s2*z^8*zb*G[1][6]^2 + 157*s1^2*s2^2*z^8*zb*G[1][6]^2 - 
    504*s1*s2^3*z^8*zb*G[1][6]^2 + 84*s1^3*s2*z^9*zb*G[1][6]^2 - 
    95*s1^2*s2^2*z^9*zb*G[1][6]^2 + 672*s1*s2^3*z^9*zb*G[1][6]^2 + 
    11*s1^2*s2^2*z^10*zb*G[1][6]^2 - 420*s1*s2^3*z^10*zb*G[1][6]^2 + 
    84*s1*s2^3*z^11*zb*G[1][6]^2 + 168*s1*s2^3*z^5*zb^2*G[1][6]^2 + 
    1099*s1^2*s2^2*z^6*zb^2*G[1][6]^2 - 924*s1*s2^3*z^6*zb^2*G[1][6]^2 + 
    1008*s1^3*s2*z^7*zb^2*G[1][6]^2 - 1121*s1^2*s2^2*z^7*zb^2*G[1][6]^2 + 
    3276*s1*s2^3*z^7*zb^2*G[1][6]^2 - 420*s1^3*s2*z^8*zb^2*G[1][6]^2 + 
    359*s1^2*s2^2*z^8*zb^2*G[1][6]^2 - 3780*s1*s2^3*z^8*zb^2*G[1][6]^2 - 
    84*s1^3*s2*z^9*zb^2*G[1][6]^2 + 175*s1^2*s2^2*z^9*zb^2*G[1][6]^2 + 
    2268*s1*s2^3*z^9*zb^2*G[1][6]^2 - 92*s1^2*s2^2*z^10*zb^2*G[1][6]^2 - 
    420*s1*s2^3*z^10*zb^2*G[1][6]^2 - 672*s1*s2^3*z^4*zb^3*G[1][6]^2 - 
    2793*s1^2*s2^2*z^5*zb^3*G[1][6]^2 + 2688*s1*s2^3*z^5*zb^3*G[1][6]^2 - 
    2352*s1^3*s2*z^6*zb^3*G[1][6]^2 + 2275*s1^2*s2^2*z^6*zb^3*G[1][6]^2 - 
    7728*s1*s2^3*z^6*zb^3*G[1][6]^2 + 504*s1^3*s2*z^7*zb^3*G[1][6]^2 + 
    746*s1^2*s2^2*z^7*zb^3*G[1][6]^2 + 7812*s1*s2^3*z^7*zb^3*G[1][6]^2 + 
    588*s1^3*s2*z^8*zb^3*G[1][6]^2 - 1468*s1^2*s2^2*z^8*zb^3*G[1][6]^2 - 
    4620*s1*s2^3*z^8*zb^3*G[1][6]^2 + 568*s1^2*s2^2*z^9*zb^3*G[1][6]^2 + 
    756*s1*s2^3*z^9*zb^3*G[1][6]^2 + 1008*s1*s2^3*z^3*zb^4*G[1][6]^2 + 
    3311*s1^2*s2^2*z^4*zb^4*G[1][6]^2 - 3192*s1*s2^3*z^4*zb^4*G[1][6]^2 + 
    2688*s1^3*s2*z^5*zb^4*G[1][6]^2 - 1085*s1^2*s2^2*z^5*zb^4*G[1][6]^2 + 
    8232*s1*s2^3*z^5*zb^4*G[1][6]^2 + 504*s1^3*s2*z^6*zb^4*G[1][6]^2 - 
    4606*s1^2*s2^2*z^6*zb^4*G[1][6]^2 - 6804*s1*s2^3*z^6*zb^4*G[1][6]^2 - 
    1428*s1^3*s2*z^7*zb^4*G[1][6]^2 + 3612*s1^2*s2^2*z^7*zb^4*G[1][6]^2 + 
    4200*s1*s2^3*z^7*zb^4*G[1][6]^2 - 84*s1^3*s2*z^8*zb^4*G[1][6]^2 - 
    1316*s1^2*s2^2*z^8*zb^4*G[1][6]^2 - 504*s1*s2^3*z^8*zb^4*G[1][6]^2 - 
    672*s1*s2^3*z^2*zb^5*G[1][6]^2 - 1799*s1^2*s2^2*z^3*zb^5*G[1][6]^2 + 
    1428*s1*s2^3*z^3*zb^5*G[1][6]^2 - 1512*s1^3*s2*z^4*zb^5*G[1][6]^2 - 
    1463*s1^2*s2^2*z^4*zb^5*G[1][6]^2 - 3528*s1*s2^3*z^4*zb^5*G[1][6]^2 - 
    1596*s1^3*s2*z^5*zb^5*G[1][6]^2 + 7112*s1^2*s2^2*z^5*zb^5*G[1][6]^2 + 
    1176*s1*s2^3*z^5*zb^5*G[1][6]^2 + 1512*s1^3*s2*z^6*zb^5*G[1][6]^2 - 
    3626*s1^2*s2^2*z^6*zb^5*G[1][6]^2 - 1260*s1*s2^3*z^6*zb^5*G[1][6]^2 + 
    336*s1^3*s2*z^7*zb^5*G[1][6]^2 + 1456*s1^2*s2^2*z^7*zb^5*G[1][6]^2 - 
    84*s1*s2^3*z^7*zb^5*G[1][6]^2 + 168*s1*s2^3*z*zb^6*G[1][6]^2 + 
    273*s1^2*s2^2*z^2*zb^6*G[1][6]^2 + 84*s1*s2^3*z^2*zb^6*G[1][6]^2 + 
    336*s1^3*s2*z^3*zb^6*G[1][6]^2 + 1645*s1^2*s2^2*z^3*zb^6*G[1][6]^2 - 
    84*s1*s2^3*z^3*zb^6*G[1][6]^2 + 1260*s1^3*s2*z^4*zb^6*G[1][6]^2 - 
    4564*s1^2*s2^2*z^4*zb^6*G[1][6]^2 + 1764*s1*s2^3*z^4*zb^6*G[1][6]^2 - 
    588*s1^3*s2*z^5*zb^6*G[1][6]^2 + 1022*s1^2*s2^2*z^5*zb^6*G[1][6]^2 - 
    420*s1*s2^3*z^5*zb^6*G[1][6]^2 - 504*s1^3*s2*z^6*zb^6*G[1][6]^2 - 
    812*s1^2*s2^2*z^6*zb^6*G[1][6]^2 + 252*s1*s2^3*z^6*zb^6*G[1][6]^2 + 
    77*s1^2*s2^2*z*zb^7*G[1][6]^2 - 168*s1*s2^3*z*zb^7*G[1][6]^2 - 
    287*s1^2*s2^2*z^2*zb^7*G[1][6]^2 + 336*s1*s2^3*z^2*zb^7*G[1][6]^2 - 
    336*s1^3*s2*z^3*zb^7*G[1][6]^2 + 1022*s1^2*s2^2*z^3*zb^7*G[1][6]^2 - 
    924*s1*s2^3*z^3*zb^7*G[1][6]^2 - 84*s1^3*s2*z^4*zb^7*G[1][6]^2 + 
    588*s1^2*s2^2*z^4*zb^7*G[1][6]^2 + 252*s1*s2^3*z^4*zb^7*G[1][6]^2 + 
    336*s1^3*s2*z^5*zb^7*G[1][6]^2 + 280*s1^2*s2^2*z^5*zb^7*G[1][6]^2 - 
    84*s1*s2^3*z^5*zb^7*G[1][6]^2 - 11*s1^2*s2^2*zb^8*G[1][6]^2 - 
    143*s1^2*s2^2*z*zb^8*G[1][6]^2 - 10*s1^2*s2^2*z^2*zb^8*G[1][6]^2 + 
    84*s1*s2^3*z^2*zb^8*G[1][6]^2 + 84*s1^3*s2*z^3*zb^8*G[1][6]^2 - 
    284*s1^2*s2^2*z^3*zb^8*G[1][6]^2 - 84*s1^3*s2*z^4*zb^8*G[1][6]^2 - 
    140*s1^2*s2^2*z^4*zb^8*G[1][6]^2 + 22*s1^2*s2^2*zb^9*G[1][6]^2 + 
    47*s1^2*s2^2*z*zb^9*G[1][6]^2 - 49*s1^2*s2^2*z^2*zb^9*G[1][6]^2 + 
    64*s1^2*s2^2*z^3*zb^9*G[1][6]^2 - 11*s1^2*s2^2*zb^10*G[1][6]^2 + 
    19*s1^2*s2^2*z*zb^10*G[1][6]^2 - 8*s1^2*s2^2*z^2*zb^10*G[1][6]^2 - 
    112*s1^2*s2^2*z^8*zb^2*G[1][1]*G[1][7] + 112*s1^2*s2^2*z^10*zb^2*G[1][1]*
     G[1][7] + 784*s1^2*s2^2*z^7*zb^3*G[1][1]*G[1][7] + 
    112*s1^2*s2^2*z^8*zb^3*G[1][1]*G[1][7] - 896*s1^2*s2^2*z^9*zb^3*G[1][1]*
     G[1][7] - 2352*s1^2*s2^2*z^6*zb^4*G[1][1]*G[1][7] - 
    784*s1^2*s2^2*z^7*zb^4*G[1][1]*G[1][7] + 3136*s1^2*s2^2*z^8*zb^4*G[1][1]*
     G[1][7] + 3920*s1^2*s2^2*z^5*zb^5*G[1][1]*G[1][7] + 
    2352*s1^2*s2^2*z^6*zb^5*G[1][1]*G[1][7] - 6272*s1^2*s2^2*z^7*zb^5*G[1][1]*
     G[1][7] - 3920*s1^2*s2^2*z^4*zb^6*G[1][1]*G[1][7] - 
    3920*s1^2*s2^2*z^5*zb^6*G[1][1]*G[1][7] + 7840*s1^2*s2^2*z^6*zb^6*G[1][1]*
     G[1][7] + 2352*s1^2*s2^2*z^3*zb^7*G[1][1]*G[1][7] + 
    3920*s1^2*s2^2*z^4*zb^7*G[1][1]*G[1][7] - 6272*s1^2*s2^2*z^5*zb^7*G[1][1]*
     G[1][7] - 784*s1^2*s2^2*z^2*zb^8*G[1][1]*G[1][7] - 
    2352*s1^2*s2^2*z^3*zb^8*G[1][1]*G[1][7] + 3136*s1^2*s2^2*z^4*zb^8*G[1][1]*
     G[1][7] + 112*s1^2*s2^2*z*zb^9*G[1][1]*G[1][7] + 
    784*s1^2*s2^2*z^2*zb^9*G[1][1]*G[1][7] - 896*s1^2*s2^2*z^3*zb^9*G[1][1]*
     G[1][7] - 112*s1^2*s2^2*z*zb^10*G[1][1]*G[1][7] + 
    112*s1^2*s2^2*z^2*zb^10*G[1][1]*G[1][7] - 112*s1^2*s2^2*z^7*zb*G[1][2]*
     G[1][7] + 112*s1^2*s2^2*z^8*zb*G[1][2]*G[1][7] + 
    112*s1^2*s2^2*z^9*zb*G[1][2]*G[1][7] - 112*s1^2*s2^2*z^10*zb*G[1][2]*
     G[1][7] + 784*s1^2*s2^2*z^6*zb^2*G[1][2]*G[1][7] - 
    560*s1^2*s2^2*z^7*zb^2*G[1][2]*G[1][7] - 1120*s1^2*s2^2*z^8*zb^2*G[1][2]*
     G[1][7] + 784*s1^2*s2^2*z^9*zb^2*G[1][2]*G[1][7] + 
    112*s1^2*s2^2*z^10*zb^2*G[1][2]*G[1][7] - 2352*s1^2*s2^2*z^5*zb^3*G[1][2]*
     G[1][7] + 784*s1^2*s2^2*z^6*zb^3*G[1][2]*G[1][7] + 
    4592*s1^2*s2^2*z^7*zb^3*G[1][2]*G[1][7] - 2128*s1^2*s2^2*z^8*zb^3*G[1][2]*
     G[1][7] - 896*s1^2*s2^2*z^9*zb^3*G[1][2]*G[1][7] + 
    3920*s1^2*s2^2*z^4*zb^4*G[1][2]*G[1][7] + 784*s1^2*s2^2*z^5*zb^4*G[1][2]*
     G[1][7] - 10192*s1^2*s2^2*z^6*zb^4*G[1][2]*G[1][7] + 
    2352*s1^2*s2^2*z^7*zb^4*G[1][2]*G[1][7] + 3136*s1^2*s2^2*z^8*zb^4*G[1][2]*
     G[1][7] - 3920*s1^2*s2^2*z^3*zb^5*G[1][2]*G[1][7] - 
    3920*s1^2*s2^2*z^4*zb^5*G[1][2]*G[1][7] + 13328*s1^2*s2^2*z^5*zb^5*
     G[1][2]*G[1][7] + 784*s1^2*s2^2*z^6*zb^5*G[1][2]*G[1][7] - 
    6272*s1^2*s2^2*z^7*zb^5*G[1][2]*G[1][7] + 2352*s1^2*s2^2*z^2*zb^6*G[1][2]*
     G[1][7] + 5488*s1^2*s2^2*z^3*zb^6*G[1][2]*G[1][7] - 
    10192*s1^2*s2^2*z^4*zb^6*G[1][2]*G[1][7] - 5488*s1^2*s2^2*z^5*zb^6*
     G[1][2]*G[1][7] + 7840*s1^2*s2^2*z^6*zb^6*G[1][2]*G[1][7] - 
    784*s1^2*s2^2*z*zb^7*G[1][2]*G[1][7] - 3920*s1^2*s2^2*z^2*zb^7*G[1][2]*
     G[1][7] + 3920*s1^2*s2^2*z^3*zb^7*G[1][2]*G[1][7] + 
    7056*s1^2*s2^2*z^4*zb^7*G[1][2]*G[1][7] - 6272*s1^2*s2^2*z^5*zb^7*G[1][2]*
     G[1][7] + 112*s1^2*s2^2*zb^8*G[1][2]*G[1][7] + 
    1456*s1^2*s2^2*z*zb^8*G[1][2]*G[1][7] - 112*s1^2*s2^2*z^2*zb^8*G[1][2]*
     G[1][7] - 4592*s1^2*s2^2*z^3*zb^8*G[1][2]*G[1][7] + 
    3136*s1^2*s2^2*z^4*zb^8*G[1][2]*G[1][7] - 224*s1^2*s2^2*zb^9*G[1][2]*
     G[1][7] - 448*s1^2*s2^2*z*zb^9*G[1][2]*G[1][7] + 
    1568*s1^2*s2^2*z^2*zb^9*G[1][2]*G[1][7] - 896*s1^2*s2^2*z^3*zb^9*G[1][2]*
     G[1][7] + 112*s1^2*s2^2*zb^10*G[1][2]*G[1][7] - 
    224*s1^2*s2^2*z*zb^10*G[1][2]*G[1][7] + 112*s1^2*s2^2*z^2*zb^10*G[1][2]*
     G[1][7] - 112*s1^2*s2^2*z^7*zb*G[1][3]*G[1][7] + 
    112*s1^2*s2^2*z^8*zb*G[1][3]*G[1][7] + 112*s1^2*s2^2*z^9*zb*G[1][3]*
     G[1][7] - 112*s1^2*s2^2*z^10*zb*G[1][3]*G[1][7] + 
    784*s1^2*s2^2*z^6*zb^2*G[1][3]*G[1][7] - 560*s1^2*s2^2*z^7*zb^2*G[1][3]*
     G[1][7] - 1232*s1^2*s2^2*z^8*zb^2*G[1][3]*G[1][7] + 
    784*s1^2*s2^2*z^9*zb^2*G[1][3]*G[1][7] + 224*s1^2*s2^2*z^10*zb^2*G[1][3]*
     G[1][7] - 2352*s1^2*s2^2*z^5*zb^3*G[1][3]*G[1][7] + 
    784*s1^2*s2^2*z^6*zb^3*G[1][3]*G[1][7] + 5376*s1^2*s2^2*z^7*zb^3*G[1][3]*
     G[1][7] - 2016*s1^2*s2^2*z^8*zb^3*G[1][3]*G[1][7] - 
    1792*s1^2*s2^2*z^9*zb^3*G[1][3]*G[1][7] + 3920*s1^2*s2^2*z^4*zb^4*G[1][3]*
     G[1][7] + 784*s1^2*s2^2*z^5*zb^4*G[1][3]*G[1][7] - 
    12544*s1^2*s2^2*z^6*zb^4*G[1][3]*G[1][7] + 1568*s1^2*s2^2*z^7*zb^4*
     G[1][3]*G[1][7] + 6272*s1^2*s2^2*z^8*zb^4*G[1][3]*G[1][7] - 
    3920*s1^2*s2^2*z^3*zb^5*G[1][3]*G[1][7] - 3920*s1^2*s2^2*z^4*zb^5*G[1][3]*
     G[1][7] + 17248*s1^2*s2^2*z^5*zb^5*G[1][3]*G[1][7] + 
    3136*s1^2*s2^2*z^6*zb^5*G[1][3]*G[1][7] - 12544*s1^2*s2^2*z^7*zb^5*
     G[1][3]*G[1][7] + 2352*s1^2*s2^2*z^2*zb^6*G[1][3]*G[1][7] + 
    5488*s1^2*s2^2*z^3*zb^6*G[1][3]*G[1][7] - 14112*s1^2*s2^2*z^4*zb^6*
     G[1][3]*G[1][7] - 9408*s1^2*s2^2*z^5*zb^6*G[1][3]*G[1][7] + 
    15680*s1^2*s2^2*z^6*zb^6*G[1][3]*G[1][7] - 784*s1^2*s2^2*z*zb^7*G[1][3]*
     G[1][7] - 3920*s1^2*s2^2*z^2*zb^7*G[1][3]*G[1][7] + 
    6272*s1^2*s2^2*z^3*zb^7*G[1][3]*G[1][7] + 10976*s1^2*s2^2*z^4*zb^7*
     G[1][3]*G[1][7] - 12544*s1^2*s2^2*z^5*zb^7*G[1][3]*G[1][7] + 
    112*s1^2*s2^2*zb^8*G[1][3]*G[1][7] + 1456*s1^2*s2^2*z*zb^8*G[1][3]*
     G[1][7] - 896*s1^2*s2^2*z^2*zb^8*G[1][3]*G[1][7] - 
    6944*s1^2*s2^2*z^3*zb^8*G[1][3]*G[1][7] + 6272*s1^2*s2^2*z^4*zb^8*G[1][3]*
     G[1][7] - 224*s1^2*s2^2*zb^9*G[1][3]*G[1][7] - 
    336*s1^2*s2^2*z*zb^9*G[1][3]*G[1][7] + 2352*s1^2*s2^2*z^2*zb^9*G[1][3]*
     G[1][7] - 1792*s1^2*s2^2*z^3*zb^9*G[1][3]*G[1][7] + 
    112*s1^2*s2^2*zb^10*G[1][3]*G[1][7] - 336*s1^2*s2^2*z*zb^10*G[1][3]*
     G[1][7] + 224*s1^2*s2^2*z^2*zb^10*G[1][3]*G[1][7] + 
    168*s1^2*s2^2*z^6*G[1][4]*G[1][7] + 168*s1*s2^3*z^6*G[1][4]*G[1][7] + 
    168*s1^3*s2*z^7*G[1][4]*G[1][7] - 168*s1*s2^3*z^7*G[1][4]*G[1][7] - 
    168*s1^3*s2*z^8*G[1][4]*G[1][7] - 336*s1^2*s2^2*z^8*G[1][4]*G[1][7] + 
    168*s1^2*s2^2*z^9*G[1][4]*G[1][7] - 168*s1*s2^3*z^4*zb*G[1][4]*G[1][7] - 
    1176*s1^2*s2^2*z^5*zb*G[1][4]*G[1][7] - 504*s1*s2^3*z^5*zb*G[1][4]*
     G[1][7] - 1008*s1^3*s2*z^6*zb*G[1][4]*G[1][7] + 
    168*s1^2*s2^2*z^6*zb*G[1][4]*G[1][7] + 168*s1*s2^3*z^6*zb*G[1][4]*
     G[1][7] + 1008*s1^3*s2*z^7*zb*G[1][4]*G[1][7] + 
    1974*s1^2*s2^2*z^7*zb*G[1][4]*G[1][7] + 840*s1*s2^3*z^7*zb*G[1][4]*
     G[1][7] - 84*s1^3*s2*z^8*zb*G[1][4]*G[1][7] - 
    378*s1^2*s2^2*z^8*zb*G[1][4]*G[1][7] - 924*s1*s2^3*z^8*zb*G[1][4]*
     G[1][7] + 252*s1^3*s2*z^9*zb*G[1][4]*G[1][7] - 
    462*s1^2*s2^2*z^9*zb*G[1][4]*G[1][7] + 1512*s1*s2^3*z^9*zb*G[1][4]*
     G[1][7] + 42*s1^2*s2^2*z^10*zb*G[1][4]*G[1][7] - 
    1008*s1*s2^3*z^10*zb*G[1][4]*G[1][7] + 252*s1*s2^3*z^11*zb*G[1][4]*
     G[1][7] + 672*s1*s2^3*z^3*zb^2*G[1][4]*G[1][7] + 
    3024*s1^2*s2^2*z^4*zb^2*G[1][4]*G[1][7] + 840*s1*s2^3*z^4*zb^2*G[1][4]*
     G[1][7] + 2352*s1^3*s2*z^5*zb^2*G[1][4]*G[1][7] + 
    504*s1^2*s2^2*z^5*zb^2*G[1][4]*G[1][7] + 504*s1*s2^3*z^5*zb^2*G[1][4]*
     G[1][7] - 2352*s1^3*s2*z^6*zb^2*G[1][4]*G[1][7] - 
    6258*s1^2*s2^2*z^6*zb^2*G[1][4]*G[1][7] - 3696*s1*s2^3*z^6*zb^2*G[1][4]*
     G[1][7] + 336*s1^3*s2*z^7*zb^2*G[1][4]*G[1][7] - 
    1134*s1^2*s2^2*z^7*zb^2*G[1][4]*G[1][7] + 5124*s1*s2^3*z^7*zb^2*G[1][4]*
     G[1][7] - 1092*s1^3*s2*z^8*zb^2*G[1][4]*G[1][7] + 
    2898*s1^2*s2^2*z^8*zb^2*G[1][4]*G[1][7] - 8652*s1*s2^3*z^8*zb^2*G[1][4]*
     G[1][7] - 252*s1^3*s2*z^9*zb^2*G[1][4]*G[1][7] + 
    462*s1^2*s2^2*z^9*zb^2*G[1][4]*G[1][7] + 5292*s1*s2^3*z^9*zb^2*G[1][4]*
     G[1][7] - 336*s1^2*s2^2*z^10*zb^2*G[1][4]*G[1][7] - 
    1260*s1*s2^3*z^10*zb^2*G[1][4]*G[1][7] - 1008*s1*s2^3*z^2*zb^3*G[1][4]*
     G[1][7] - 3696*s1^2*s2^2*z^3*zb^3*G[1][4]*G[1][7] - 
    1680*s1*s2^3*z^3*zb^3*G[1][4]*G[1][7] - 2688*s1^3*s2*z^4*zb^3*G[1][4]*
     G[1][7] - 3696*s1^2*s2^2*z^4*zb^3*G[1][4]*G[1][7] - 
    840*s1*s2^3*z^4*zb^3*G[1][4]*G[1][7] + 3192*s1^3*s2*z^5*zb^3*G[1][4]*
     G[1][7] + 11382*s1^2*s2^2*z^5*zb^3*G[1][4]*G[1][7] + 
    7056*s1*s2^3*z^5*zb^3*G[1][4]*G[1][7] - 504*s1^3*s2*z^6*zb^3*G[1][4]*
     G[1][7] + 6426*s1^2*s2^2*z^6*zb^3*G[1][4]*G[1][7] - 
    11172*s1*s2^3*z^6*zb^3*G[1][4]*G[1][7] + 756*s1^3*s2*z^7*zb^3*G[1][4]*
     G[1][7] - 6552*s1^2*s2^2*z^7*zb^3*G[1][4]*G[1][7] + 
    19068*s1*s2^3*z^7*zb^3*G[1][4]*G[1][7] + 1764*s1^3*s2*z^8*zb^3*G[1][4]*
     G[1][7] - 4704*s1^2*s2^2*z^8*zb^3*G[1][4]*G[1][7] - 
    10164*s1*s2^3*z^8*zb^3*G[1][4]*G[1][7] + 2184*s1^2*s2^2*z^9*zb^3*G[1][4]*
     G[1][7] + 2268*s1*s2^3*z^9*zb^3*G[1][4]*G[1][7] + 
    672*s1*s2^3*z*zb^4*G[1][4]*G[1][7] + 2184*s1^2*s2^2*z^2*zb^4*G[1][4]*
     G[1][7] + 2520*s1*s2^3*z^2*zb^4*G[1][4]*G[1][7] + 
    1512*s1^3*s2*z^3*zb^4*G[1][4]*G[1][7] + 6384*s1^2*s2^2*z^3*zb^4*G[1][4]*
     G[1][7] + 840*s1*s2^3*z^3*zb^4*G[1][4]*G[1][7] - 
    3696*s1^3*s2*z^4*zb^4*G[1][4]*G[1][7] - 10626*s1^2*s2^2*z^4*zb^4*G[1][4]*
     G[1][7] - 7896*s1*s2^3*z^4*zb^4*G[1][4]*G[1][7] - 
    504*s1^3*s2*z^5*zb^4*G[1][4]*G[1][7] - 12894*s1^2*s2^2*z^5*zb^4*G[1][4]*
     G[1][7] + 11676*s1*s2^3*z^5*zb^4*G[1][4]*G[1][7] + 
    3780*s1^3*s2*z^6*zb^4*G[1][4]*G[1][7] + 6552*s1^2*s2^2*z^6*zb^4*G[1][4]*
     G[1][7] - 19740*s1*s2^3*z^6*zb^4*G[1][4]*G[1][7] - 
    4200*s1^3*s2*z^7*zb^4*G[1][4]*G[1][7] + 14280*s1^2*s2^2*z^7*zb^4*G[1][4]*
     G[1][7] + 7476*s1*s2^3*z^7*zb^4*G[1][4]*G[1][7] - 
    252*s1^3*s2*z^8*zb^4*G[1][4]*G[1][7] - 5712*s1^2*s2^2*z^8*zb^4*G[1][4]*
     G[1][7] - 1428*s1*s2^3*z^8*zb^4*G[1][4]*G[1][7] - 
    168*s1*s2^3*zb^5*G[1][4]*G[1][7] - 504*s1^2*s2^2*z*zb^5*G[1][4]*G[1][7] - 
    1848*s1*s2^3*z*zb^5*G[1][4]*G[1][7] - 336*s1^3*s2*z^2*zb^5*G[1][4]*
     G[1][7] - 4536*s1^2*s2^2*z^2*zb^5*G[1][4]*G[1][7] - 
    1512*s1*s2^3*z^2*zb^5*G[1][4]*G[1][7] + 4032*s1^3*s2*z^3*zb^5*G[1][4]*
     G[1][7] + 3570*s1^2*s2^2*z^3*zb^5*G[1][4]*G[1][7] + 
    5544*s1*s2^3*z^3*zb^5*G[1][4]*G[1][7] + 3696*s1^3*s2*z^4*zb^5*G[1][4]*
     G[1][7] + 13734*s1^2*s2^2*z^4*zb^5*G[1][4]*G[1][7] - 
    5124*s1*s2^3*z^4*zb^5*G[1][4]*G[1][7] - 9492*s1^3*s2*z^5*zb^5*G[1][4]*
     G[1][7] - 2268*s1^2*s2^2*z^5*zb^5*G[1][4]*G[1][7] + 
    8316*s1*s2^3*z^5*zb^5*G[1][4]*G[1][7] + 3528*s1^3*s2*z^6*zb^5*G[1][4]*
     G[1][7] - 21252*s1^2*s2^2*z^6*zb^5*G[1][4]*G[1][7] + 
    1260*s1*s2^3*z^6*zb^5*G[1][4]*G[1][7] + 1092*s1^3*s2*z^7*zb^5*G[1][4]*
     G[1][7] + 7896*s1^2*s2^2*z^7*zb^5*G[1][4]*G[1][7] - 
    588*s1*s2^3*z^7*zb^5*G[1][4]*G[1][7] + 504*s1*s2^3*zb^6*G[1][4]*G[1][7] + 
    1176*s1^2*s2^2*z*zb^6*G[1][4]*G[1][7] + 1512*s1*s2^3*z*zb^6*G[1][4]*
     G[1][7] - 3024*s1^3*s2*z^2*zb^6*G[1][4]*G[1][7] + 
    1050*s1^2*s2^2*z^2*zb^6*G[1][4]*G[1][7] - 2016*s1*s2^3*z^2*zb^6*G[1][4]*
     G[1][7] - 6720*s1^3*s2*z^3*zb^6*G[1][4]*G[1][7] - 
    7770*s1^2*s2^2*z^3*zb^6*G[1][4]*G[1][7] - 420*s1*s2^3*z^3*zb^6*G[1][4]*
     G[1][7] + 8820*s1^3*s2*z^4*zb^6*G[1][4]*G[1][7] - 
    924*s1^2*s2^2*z^4*zb^6*G[1][4]*G[1][7] + 924*s1*s2^3*z^4*zb^6*G[1][4]*
     G[1][7] + 1680*s1^3*s2*z^5*zb^6*G[1][4]*G[1][7] + 
    17724*s1^2*s2^2*z^5*zb^6*G[1][4]*G[1][7] - 5292*s1*s2^3*z^5*zb^6*G[1][4]*
     G[1][7] - 1764*s1^3*s2*z^6*zb^6*G[1][4]*G[1][7] - 
    6384*s1^2*s2^2*z^6*zb^6*G[1][4]*G[1][7] + 1260*s1*s2^3*z^6*zb^6*G[1][4]*
     G[1][7] - 504*s1*s2^3*zb^7*G[1][4]*G[1][7] + 1176*s1^3*s2*z*zb^7*G[1][4]*
     G[1][7] - 798*s1^2*s2^2*z*zb^7*G[1][4]*G[1][7] + 
    5880*s1^3*s2*z^2*zb^7*G[1][4]*G[1][7] + 1806*s1^2*s2^2*z^2*zb^7*G[1][4]*
     G[1][7] + 1092*s1*s2^3*z^2*zb^7*G[1][4]*G[1][7] - 
    2436*s1^3*s2*z^3*zb^7*G[1][4]*G[1][7] + 1176*s1^2*s2^2*z^3*zb^7*G[1][4]*
     G[1][7] - 1932*s1*s2^3*z^3*zb^7*G[1][4]*G[1][7] - 
    5544*s1^3*s2*z^4*zb^7*G[1][4]*G[1][7] - 8736*s1^2*s2^2*z^4*zb^7*G[1][4]*
     G[1][7] + 3108*s1*s2^3*z^4*zb^7*G[1][4]*G[1][7] + 
    1092*s1^3*s2*z^5*zb^7*G[1][4]*G[1][7] + 3192*s1^2*s2^2*z^5*zb^7*G[1][4]*
     G[1][7] - 588*s1*s2^3*z^5*zb^7*G[1][4]*G[1][7] - 
    168*s1^3*s2*zb^8*G[1][4]*G[1][7] + 42*s1^2*s2^2*zb^8*G[1][4]*G[1][7] + 
    168*s1*s2^3*zb^8*G[1][4]*G[1][7] - 2520*s1^3*s2*z*zb^8*G[1][4]*G[1][7] + 
    126*s1^2*s2^2*z*zb^8*G[1][4]*G[1][7] - 252*s1*s2^3*z*zb^8*G[1][4]*
     G[1][7] - 1764*s1^3*s2*z^2*zb^8*G[1][4]*G[1][7] - 
    504*s1^2*s2^2*z^2*zb^8*G[1][4]*G[1][7] + 588*s1*s2^3*z^2*zb^8*G[1][4]*
     G[1][7] + 4200*s1^3*s2*z^3*zb^8*G[1][4]*G[1][7] + 
    2520*s1^2*s2^2*z^3*zb^8*G[1][4]*G[1][7] - 756*s1*s2^3*z^3*zb^8*G[1][4]*
     G[1][7] + 252*s1^3*s2*z^4*zb^8*G[1][4]*G[1][7] - 
    1008*s1^2*s2^2*z^4*zb^8*G[1][4]*G[1][7] + 84*s1*s2^3*z^4*zb^8*G[1][4]*
     G[1][7] + 420*s1^3*s2*zb^9*G[1][4]*G[1][7] - 84*s1^2*s2^2*zb^9*G[1][4]*
     G[1][7] + 1512*s1^3*s2*z*zb^9*G[1][4]*G[1][7] + 
    42*s1^2*s2^2*z*zb^9*G[1][4]*G[1][7] - 84*s1*s2^3*z*zb^9*G[1][4]*G[1][7] - 
    1176*s1^3*s2*z^2*zb^9*G[1][4]*G[1][7] - 294*s1^2*s2^2*z^2*zb^9*G[1][4]*
     G[1][7] + 84*s1*s2^3*z^2*zb^9*G[1][4]*G[1][7] - 
    756*s1^3*s2*z^3*zb^9*G[1][4]*G[1][7] + 168*s1^2*s2^2*z^3*zb^9*G[1][4]*
     G[1][7] - 336*s1^3*s2*zb^10*G[1][4]*G[1][7] + 
    42*s1^2*s2^2*zb^10*G[1][4]*G[1][7] - 84*s1^3*s2*z*zb^10*G[1][4]*G[1][7] - 
    42*s1^2*s2^2*z*zb^10*G[1][4]*G[1][7] + 420*s1^3*s2*z^2*zb^10*G[1][4]*
     G[1][7] + 84*s1^3*s2*zb^11*G[1][4]*G[1][7] - 84*s1^3*s2*z*zb^11*G[1][4]*
     G[1][7] + 60*s1^2*s2^2*z^7*zb*G[1][5]*G[1][7] - 
    60*s1^2*s2^2*z^8*zb*G[1][5]*G[1][7] - 60*s1^2*s2^2*z^9*zb*G[1][5]*
     G[1][7] + 60*s1^2*s2^2*z^10*zb*G[1][5]*G[1][7] - 
    420*s1^2*s2^2*z^6*zb^2*G[1][5]*G[1][7] + 300*s1^2*s2^2*z^7*zb^2*G[1][5]*
     G[1][7] + 660*s1^2*s2^2*z^8*zb^2*G[1][5]*G[1][7] - 
    420*s1^2*s2^2*z^9*zb^2*G[1][5]*G[1][7] - 120*s1^2*s2^2*z^10*zb^2*G[1][5]*
     G[1][7] + 1260*s1^2*s2^2*z^5*zb^3*G[1][5]*G[1][7] - 
    420*s1^2*s2^2*z^6*zb^3*G[1][5]*G[1][7] - 2880*s1^2*s2^2*z^7*zb^3*G[1][5]*
     G[1][7] + 1080*s1^2*s2^2*z^8*zb^3*G[1][5]*G[1][7] + 
    960*s1^2*s2^2*z^9*zb^3*G[1][5]*G[1][7] - 2100*s1^2*s2^2*z^4*zb^4*G[1][5]*
     G[1][7] - 420*s1^2*s2^2*z^5*zb^4*G[1][5]*G[1][7] + 
    6720*s1^2*s2^2*z^6*zb^4*G[1][5]*G[1][7] - 840*s1^2*s2^2*z^7*zb^4*G[1][5]*
     G[1][7] - 3360*s1^2*s2^2*z^8*zb^4*G[1][5]*G[1][7] + 
    2100*s1^2*s2^2*z^3*zb^5*G[1][5]*G[1][7] + 2100*s1^2*s2^2*z^4*zb^5*G[1][5]*
     G[1][7] - 9240*s1^2*s2^2*z^5*zb^5*G[1][5]*G[1][7] - 
    1680*s1^2*s2^2*z^6*zb^5*G[1][5]*G[1][7] + 6720*s1^2*s2^2*z^7*zb^5*G[1][5]*
     G[1][7] - 1260*s1^2*s2^2*z^2*zb^6*G[1][5]*G[1][7] - 
    2940*s1^2*s2^2*z^3*zb^6*G[1][5]*G[1][7] + 7560*s1^2*s2^2*z^4*zb^6*G[1][5]*
     G[1][7] + 5040*s1^2*s2^2*z^5*zb^6*G[1][5]*G[1][7] - 
    8400*s1^2*s2^2*z^6*zb^6*G[1][5]*G[1][7] + 420*s1^2*s2^2*z*zb^7*G[1][5]*
     G[1][7] + 2100*s1^2*s2^2*z^2*zb^7*G[1][5]*G[1][7] - 
    3360*s1^2*s2^2*z^3*zb^7*G[1][5]*G[1][7] - 5880*s1^2*s2^2*z^4*zb^7*G[1][5]*
     G[1][7] + 6720*s1^2*s2^2*z^5*zb^7*G[1][5]*G[1][7] - 
    60*s1^2*s2^2*zb^8*G[1][5]*G[1][7] - 780*s1^2*s2^2*z*zb^8*G[1][5]*
     G[1][7] + 480*s1^2*s2^2*z^2*zb^8*G[1][5]*G[1][7] + 
    3720*s1^2*s2^2*z^3*zb^8*G[1][5]*G[1][7] - 3360*s1^2*s2^2*z^4*zb^8*G[1][5]*
     G[1][7] + 120*s1^2*s2^2*zb^9*G[1][5]*G[1][7] + 
    180*s1^2*s2^2*z*zb^9*G[1][5]*G[1][7] - 1260*s1^2*s2^2*z^2*zb^9*G[1][5]*
     G[1][7] + 960*s1^2*s2^2*z^3*zb^9*G[1][5]*G[1][7] - 
    60*s1^2*s2^2*zb^10*G[1][5]*G[1][7] + 180*s1^2*s2^2*z*zb^10*G[1][5]*
     G[1][7] - 120*s1^2*s2^2*z^2*zb^10*G[1][5]*G[1][7] + 
    168*s1^2*s2^2*z^6*G[1][6]*G[1][7] + 168*s1*s2^3*z^6*G[1][6]*G[1][7] + 
    168*s1^3*s2*z^7*G[1][6]*G[1][7] - 168*s1*s2^3*z^7*G[1][6]*G[1][7] - 
    168*s1^3*s2*z^8*G[1][6]*G[1][7] - 336*s1^2*s2^2*z^8*G[1][6]*G[1][7] + 
    168*s1^2*s2^2*z^9*G[1][6]*G[1][7] - 168*s1*s2^3*z^4*zb*G[1][6]*G[1][7] - 
    1176*s1^2*s2^2*z^5*zb*G[1][6]*G[1][7] - 504*s1*s2^3*z^5*zb*G[1][6]*
     G[1][7] - 1008*s1^3*s2*z^6*zb*G[1][6]*G[1][7] + 
    168*s1^2*s2^2*z^6*zb*G[1][6]*G[1][7] + 168*s1*s2^3*z^6*zb*G[1][6]*
     G[1][7] + 672*s1^3*s2*z^7*zb*G[1][6]*G[1][7] + 
    1750*s1^2*s2^2*z^7*zb*G[1][6]*G[1][7] + 504*s1*s2^3*z^7*zb*G[1][6]*
     G[1][7] + 420*s1^3*s2*z^8*zb*G[1][6]*G[1][7] - 
    154*s1^2*s2^2*z^8*zb*G[1][6]*G[1][7] + 84*s1*s2^3*z^8*zb*G[1][6]*
     G[1][7] + 84*s1^3*s2*z^9*zb*G[1][6]*G[1][7] - 
    406*s1^2*s2^2*z^9*zb*G[1][6]*G[1][7] + 168*s1*s2^3*z^9*zb*G[1][6]*
     G[1][7] - 14*s1^2*s2^2*z^10*zb*G[1][6]*G[1][7] - 
    168*s1*s2^3*z^10*zb*G[1][6]*G[1][7] + 84*s1*s2^3*z^11*zb*G[1][6]*
     G[1][7] + 672*s1*s2^3*z^3*zb^2*G[1][6]*G[1][7] + 
    3024*s1^2*s2^2*z^4*zb^2*G[1][6]*G[1][7] + 840*s1*s2^3*z^4*zb^2*G[1][6]*
     G[1][7] + 2352*s1^3*s2*z^5*zb^2*G[1][6]*G[1][7] + 
    504*s1^2*s2^2*z^5*zb^2*G[1][6]*G[1][7] + 504*s1*s2^3*z^5*zb^2*G[1][6]*
     G[1][7] - 5026*s1^2*s2^2*z^6*zb^2*G[1][6]*G[1][7] - 
    1680*s1*s2^3*z^6*zb^2*G[1][6]*G[1][7] - 2688*s1^3*s2*z^7*zb^2*G[1][6]*
     G[1][7] - 1918*s1^2*s2^2*z^7*zb^2*G[1][6]*G[1][7] - 
    588*s1*s2^3*z^7*zb^2*G[1][6]*G[1][7] - 588*s1^3*s2*z^8*zb^2*G[1][6]*
     G[1][7] + 2198*s1^2*s2^2*z^8*zb^2*G[1][6]*G[1][7] - 
    1260*s1*s2^3*z^8*zb^2*G[1][6]*G[1][7] - 84*s1^3*s2*z^9*zb^2*G[1][6]*
     G[1][7] + 518*s1^2*s2^2*z^9*zb^2*G[1][6]*G[1][7] + 
    756*s1*s2^3*z^9*zb^2*G[1][6]*G[1][7] - 140*s1^2*s2^2*z^10*zb^2*G[1][6]*
     G[1][7] - 420*s1*s2^3*z^10*zb^2*G[1][6]*G[1][7] - 
    1008*s1*s2^3*z^2*zb^3*G[1][6]*G[1][7] - 3696*s1^2*s2^2*z^3*zb^3*G[1][6]*
     G[1][7] - 1680*s1*s2^3*z^3*zb^3*G[1][6]*G[1][7] - 
    2688*s1^3*s2*z^4*zb^3*G[1][6]*G[1][7] - 3696*s1^2*s2^2*z^4*zb^3*G[1][6]*
     G[1][7] - 840*s1*s2^3*z^4*zb^3*G[1][6]*G[1][7] - 
    3864*s1^3*s2*z^5*zb^3*G[1][6]*G[1][7] + 8694*s1^2*s2^2*z^5*zb^3*G[1][6]*
     G[1][7] + 2016*s1*s2^3*z^5*zb^3*G[1][6]*G[1][7] + 
    6216*s1^3*s2*z^6*zb^3*G[1][6]*G[1][7] + 6650*s1^2*s2^2*z^6*zb^3*G[1][6]*
     G[1][7] + 1932*s1*s2^3*z^6*zb^3*G[1][6]*G[1][7] + 
    2268*s1^3*s2*z^7*zb^3*G[1][6]*G[1][7] - 4116*s1^2*s2^2*z^7*zb^3*G[1][6]*
     G[1][7] + 2940*s1*s2^3*z^7*zb^3*G[1][6]*G[1][7] + 
    588*s1^3*s2*z^8*zb^3*G[1][6]*G[1][7] - 3444*s1^2*s2^2*z^8*zb^3*G[1][6]*
     G[1][7] - 588*s1*s2^3*z^8*zb^3*G[1][6]*G[1][7] + 
    952*s1^2*s2^2*z^9*zb^3*G[1][6]*G[1][7] + 756*s1*s2^3*z^9*zb^3*G[1][6]*
     G[1][7] + 672*s1*s2^3*z*zb^4*G[1][6]*G[1][7] + 
    2184*s1^2*s2^2*z^2*zb^4*G[1][6]*G[1][7] + 2520*s1*s2^3*z^2*zb^4*G[1][6]*
     G[1][7] + 1512*s1^3*s2*z^3*zb^4*G[1][6]*G[1][7] + 
    6384*s1^2*s2^2*z^3*zb^4*G[1][6]*G[1][7] + 840*s1*s2^3*z^3*zb^4*G[1][6]*
     G[1][7] + 8064*s1^3*s2*z^4*zb^4*G[1][6]*G[1][7] - 
    7826*s1^2*s2^2*z^4*zb^4*G[1][6]*G[1][7] - 1176*s1*s2^3*z^4*zb^4*G[1][6]*
     G[1][7] - 5544*s1^3*s2*z^5*zb^4*G[1][6]*G[1][7] - 
    10318*s1^2*s2^2*z^5*zb^4*G[1][6]*G[1][7] - 3444*s1*s2^3*z^5*zb^4*G[1][6]*
     G[1][7] - 5796*s1^3*s2*z^6*zb^4*G[1][6]*G[1][7] + 
    3388*s1^2*s2^2*z^6*zb^4*G[1][6]*G[1][7] - 2940*s1*s2^3*z^6*zb^4*G[1][6]*
     G[1][7] - 1512*s1^3*s2*z^7*zb^4*G[1][6]*G[1][7] + 
    8932*s1^2*s2^2*z^7*zb^4*G[1][6]*G[1][7] - 1764*s1*s2^3*z^7*zb^4*G[1][6]*
     G[1][7] - 84*s1^3*s2*z^8*zb^4*G[1][6]*G[1][7] - 
    2576*s1^2*s2^2*z^8*zb^4*G[1][6]*G[1][7] - 588*s1*s2^3*z^8*zb^4*G[1][6]*
     G[1][7] - 168*s1*s2^3*zb^5*G[1][6]*G[1][7] - 
    504*s1^2*s2^2*z*zb^5*G[1][6]*G[1][7] - 1848*s1*s2^3*z*zb^5*G[1][6]*
     G[1][7] - 336*s1^3*s2*z^2*zb^5*G[1][6]*G[1][7] - 
    4536*s1^2*s2^2*z^2*zb^5*G[1][6]*G[1][7] - 1512*s1*s2^3*z^2*zb^5*G[1][6]*
     G[1][7] - 7728*s1^3*s2*z^3*zb^5*G[1][6]*G[1][7] + 
    2450*s1^2*s2^2*z^3*zb^5*G[1][6]*G[1][7] + 504*s1*s2^3*z^3*zb^5*G[1][6]*
     G[1][7] - 1344*s1^3*s2*z^4*zb^5*G[1][6]*G[1][7] + 
    9254*s1^2*s2^2*z^4*zb^5*G[1][6]*G[1][7] + 3276*s1*s2^3*z^4*zb^5*G[1][6]*
     G[1][7] + 9156*s1^3*s2*z^5*zb^5*G[1][6]*G[1][7] - 
    2296*s1^2*s2^2*z^5*zb^5*G[1][6]*G[1][7] + 1596*s1*s2^3*z^5*zb^5*G[1][6]*
     G[1][7] + 2520*s1^3*s2*z^6*zb^5*G[1][6]*G[1][7] - 
    11704*s1^2*s2^2*z^6*zb^5*G[1][6]*G[1][7] + 3780*s1*s2^3*z^6*zb^5*G[1][6]*
     G[1][7] + 252*s1^3*s2*z^7*zb^5*G[1][6]*G[1][7] + 
    3976*s1^2*s2^2*z^7*zb^5*G[1][6]*G[1][7] + 252*s1*s2^3*z^7*zb^5*G[1][6]*
     G[1][7] + 504*s1*s2^3*zb^6*G[1][6]*G[1][7] + 
    1176*s1^2*s2^2*z*zb^6*G[1][6]*G[1][7] + 1512*s1*s2^3*z*zb^6*G[1][6]*
     G[1][7] + 4032*s1^3*s2*z^2*zb^6*G[1][6]*G[1][7] + 
    714*s1^2*s2^2*z^2*zb^6*G[1][6]*G[1][7] + 7056*s1^3*s2*z^3*zb^6*G[1][6]*
     G[1][7] - 5194*s1^2*s2^2*z^3*zb^6*G[1][6]*G[1][7] - 
    1428*s1*s2^3*z^3*zb^6*G[1][6]*G[1][7] - 7812*s1^3*s2*z^4*zb^6*G[1][6]*
     G[1][7] + 3360*s1^2*s2^2*z^4*zb^6*G[1][6]*G[1][7] - 
    1092*s1*s2^3*z^4*zb^6*G[1][6]*G[1][7] - 4032*s1^3*s2*z^5*zb^6*G[1][6]*
     G[1][7] + 9240*s1^2*s2^2*z^5*zb^6*G[1][6]*G[1][7] - 
    2772*s1*s2^3*z^5*zb^6*G[1][6]*G[1][7] - 252*s1^3*s2*z^6*zb^6*G[1][6]*
     G[1][7] - 4424*s1^2*s2^2*z^6*zb^6*G[1][6]*G[1][7] - 
    252*s1*s2^3*z^6*zb^6*G[1][6]*G[1][7] - 504*s1*s2^3*zb^7*G[1][6]*G[1][7] - 
    1176*s1^3*s2*z*zb^7*G[1][6]*G[1][7] - 350*s1^2*s2^2*z*zb^7*G[1][6]*
     G[1][7] - 336*s1*s2^3*z*zb^7*G[1][6]*G[1][7] - 
    6216*s1^3*s2*z^2*zb^7*G[1][6]*G[1][7] + 2030*s1^2*s2^2*z^2*zb^7*G[1][6]*
     G[1][7] + 84*s1*s2^3*z^2*zb^7*G[1][6]*G[1][7] + 
    2100*s1^3*s2*z^3*zb^7*G[1][6]*G[1][7] - 3164*s1^2*s2^2*z^3*zb^7*G[1][6]*
     G[1][7] + 756*s1*s2^3*z^3*zb^7*G[1][6]*G[1][7] + 
    5208*s1^3*s2*z^4*zb^7*G[1][6]*G[1][7] - 5852*s1^2*s2^2*z^4*zb^7*G[1][6]*
     G[1][7] + 924*s1*s2^3*z^4*zb^7*G[1][6]*G[1][7] + 
    252*s1^3*s2*z^5*zb^7*G[1][6]*G[1][7] + 3976*s1^2*s2^2*z^5*zb^7*G[1][6]*
     G[1][7] + 252*s1*s2^3*z^5*zb^7*G[1][6]*G[1][7] + 
    168*s1^3*s2*zb^8*G[1][6]*G[1][7] - 70*s1^2*s2^2*zb^8*G[1][6]*G[1][7] + 
    168*s1*s2^3*zb^8*G[1][6]*G[1][7] + 2520*s1^3*s2*z*zb^8*G[1][6]*G[1][7] - 
    658*s1^2*s2^2*z*zb^8*G[1][6]*G[1][7] + 84*s1*s2^3*z*zb^8*G[1][6]*
     G[1][7] + 1764*s1^3*s2*z^2*zb^8*G[1][6]*G[1][7] + 
    980*s1^2*s2^2*z^2*zb^8*G[1][6]*G[1][7] - 84*s1*s2^3*z^2*zb^8*G[1][6]*
     G[1][7] - 3864*s1^3*s2*z^3*zb^8*G[1][6]*G[1][7] + 
    3500*s1^2*s2^2*z^3*zb^8*G[1][6]*G[1][7] - 252*s1*s2^3*z^3*zb^8*G[1][6]*
     G[1][7] - 588*s1^3*s2*z^4*zb^8*G[1][6]*G[1][7] - 
    2576*s1^2*s2^2*z^4*zb^8*G[1][6]*G[1][7] - 84*s1*s2^3*z^4*zb^8*G[1][6]*
     G[1][7] - 420*s1^3*s2*zb^9*G[1][6]*G[1][7] + 140*s1^2*s2^2*zb^9*G[1][6]*
     G[1][7] - 1512*s1^3*s2*z*zb^9*G[1][6]*G[1][7] + 
    126*s1^2*s2^2*z*zb^9*G[1][6]*G[1][7] - 84*s1*s2^3*z*zb^9*G[1][6]*
     G[1][7] + 1176*s1^3*s2*z^2*zb^9*G[1][6]*G[1][7] - 
    1386*s1^2*s2^2*z^2*zb^9*G[1][6]*G[1][7] + 84*s1*s2^3*z^2*zb^9*G[1][6]*
     G[1][7] + 756*s1^3*s2*z^3*zb^9*G[1][6]*G[1][7] + 
    952*s1^2*s2^2*z^3*zb^9*G[1][6]*G[1][7] + 336*s1^3*s2*zb^10*G[1][6]*
     G[1][7] - 70*s1^2*s2^2*zb^10*G[1][6]*G[1][7] + 
    84*s1^3*s2*z*zb^10*G[1][6]*G[1][7] + 210*s1^2*s2^2*z*zb^10*G[1][6]*
     G[1][7] - 420*s1^3*s2*z^2*zb^10*G[1][6]*G[1][7] - 
    140*s1^2*s2^2*z^2*zb^10*G[1][6]*G[1][7] - 84*s1^3*s2*zb^11*G[1][6]*
     G[1][7] + 84*s1^3*s2*z*zb^11*G[1][6]*G[1][7] - 
    84*s1^2*s2^2*z^6*G[1][7]^2 - 84*s1*s2^3*z^6*G[1][7]^2 - 
    84*s1^3*s2*z^7*G[1][7]^2 + 84*s1*s2^3*z^7*G[1][7]^2 + 
    84*s1^3*s2*z^8*G[1][7]^2 + 168*s1^2*s2^2*z^8*G[1][7]^2 - 
    84*s1^2*s2^2*z^9*G[1][7]^2 + 84*s1*s2^3*z^4*zb*G[1][7]^2 + 
    588*s1^2*s2^2*z^5*zb*G[1][7]^2 + 252*s1*s2^3*z^5*zb*G[1][7]^2 + 
    504*s1^3*s2*z^6*zb*G[1][7]^2 - 84*s1^2*s2^2*z^6*zb*G[1][7]^2 - 
    84*s1*s2^3*z^6*zb*G[1][7]^2 - 336*s1^3*s2*z^7*zb*G[1][7]^2 - 
    893*s1^2*s2^2*z^7*zb*G[1][7]^2 - 336*s1*s2^3*z^7*zb*G[1][7]^2 - 
    168*s1^3*s2*z^8*zb*G[1][7]^2 + 221*s1^2*s2^2*z^8*zb*G[1][7]^2 + 
    84*s1*s2^3*z^8*zb*G[1][7]^2 + 221*s1^2*s2^2*z^9*zb*G[1][7]^2 - 
    53*s1^2*s2^2*z^10*zb*G[1][7]^2 - 336*s1*s2^3*z^3*zb^2*G[1][7]^2 - 
    1512*s1^2*s2^2*z^4*zb^2*G[1][7]^2 - 420*s1*s2^3*z^4*zb^2*G[1][7]^2 - 
    1176*s1^3*s2*z^5*zb^2*G[1][7]^2 - 252*s1^2*s2^2*z^5*zb^2*G[1][7]^2 - 
    168*s1*s2^3*z^5*zb^2*G[1][7]^2 + 2639*s1^2*s2^2*z^6*zb^2*G[1][7]^2 + 
    1008*s1*s2^3*z^6*zb^2*G[1][7]^2 + 1092*s1^3*s2*z^7*zb^2*G[1][7]^2 + 
    71*s1^2*s2^2*z^7*zb^2*G[1][7]^2 + 168*s1*s2^3*z^7*zb^2*G[1][7]^2 + 
    84*s1^3*s2*z^8*zb^2*G[1][7]^2 - 1311*s1^2*s2^2*z^8*zb^2*G[1][7]^2 - 
    252*s1*s2^3*z^8*zb^2*G[1][7]^2 + 287*s1^2*s2^2*z^9*zb^2*G[1][7]^2 + 
    78*s1^2*s2^2*z^10*zb^2*G[1][7]^2 + 504*s1*s2^3*z^2*zb^3*G[1][7]^2 + 
    1848*s1^2*s2^2*z^3*zb^3*G[1][7]^2 + 840*s1*s2^3*z^3*zb^3*G[1][7]^2 + 
    1344*s1^3*s2*z^4*zb^3*G[1][7]^2 + 1848*s1^2*s2^2*z^4*zb^3*G[1][7]^2 + 
    84*s1*s2^3*z^4*zb^3*G[1][7]^2 + 1932*s1^3*s2*z^5*zb^3*G[1][7]^2 - 
    4473*s1^2*s2^2*z^5*zb^3*G[1][7]^2 - 1176*s1*s2^3*z^5*zb^3*G[1][7]^2 - 
    2520*s1^3*s2*z^6*zb^3*G[1][7]^2 - 1981*s1^2*s2^2*z^6*zb^3*G[1][7]^2 - 
    1176*s1*s2^3*z^6*zb^3*G[1][7]^2 - 756*s1^3*s2*z^7*zb^3*G[1][7]^2 + 
    4028*s1^2*s2^2*z^7*zb^3*G[1][7]^2 + 672*s1*s2^3*z^7*zb^3*G[1][7]^2 - 
    646*s1^2*s2^2*z^8*zb^3*G[1][7]^2 + 252*s1*s2^3*z^8*zb^3*G[1][7]^2 - 
    624*s1^2*s2^2*z^9*zb^3*G[1][7]^2 - 336*s1*s2^3*z*zb^4*G[1][7]^2 - 
    1092*s1^2*s2^2*z^2*zb^4*G[1][7]^2 - 1260*s1*s2^3*z^2*zb^4*G[1][7]^2 - 
    756*s1^3*s2*z^3*zb^4*G[1][7]^2 - 3192*s1^2*s2^2*z^3*zb^4*G[1][7]^2 + 
    84*s1*s2^3*z^3*zb^4*G[1][7]^2 - 4032*s1^3*s2*z^4*zb^4*G[1][7]^2 + 
    3451*s1^2*s2^2*z^4*zb^4*G[1][7]^2 + 1260*s1*s2^3*z^4*zb^4*G[1][7]^2 + 
    2352*s1^3*s2*z^5*zb^4*G[1][7]^2 + 5579*s1^2*s2^2*z^5*zb^4*G[1][7]^2 + 
    1680*s1*s2^3*z^5*zb^4*G[1][7]^2 + 2268*s1^3*s2*z^6*zb^4*G[1][7]^2 - 
    6944*s1^2*s2^2*z^6*zb^4*G[1][7]^2 - 420*s1*s2^3*z^6*zb^4*G[1][7]^2 + 
    168*s1^3*s2*z^7*zb^4*G[1][7]^2 - 70*s1^2*s2^2*z^7*zb^4*G[1][7]^2 - 
    924*s1*s2^3*z^7*zb^4*G[1][7]^2 + 2268*s1^2*s2^2*z^8*zb^4*G[1][7]^2 - 
    84*s1*s2^3*z^8*zb^4*G[1][7]^2 + 84*s1*s2^3*zb^5*G[1][7]^2 + 
    252*s1^2*s2^2*z*zb^5*G[1][7]^2 + 924*s1*s2^3*z*zb^5*G[1][7]^2 + 
    168*s1^3*s2*z^2*zb^5*G[1][7]^2 + 2268*s1^2*s2^2*z^2*zb^5*G[1][7]^2 + 
    420*s1*s2^3*z^2*zb^5*G[1][7]^2 + 3864*s1^3*s2*z^3*zb^5*G[1][7]^2 - 
    7*s1^2*s2^2*z^3*zb^5*G[1][7]^2 - 1680*s1*s2^3*z^3*zb^5*G[1][7]^2 - 
    84*s1^3*s2*z^4*zb^5*G[1][7]^2 - 6895*s1^2*s2^2*z^4*zb^5*G[1][7]^2 - 
    1260*s1*s2^3*z^4*zb^5*G[1][7]^2 - 3360*s1^3*s2*z^5*zb^5*G[1][7]^2 + 
    5922*s1^2*s2^2*z^5*zb^5*G[1][7]^2 - 84*s1*s2^3*z^5*zb^5*G[1][7]^2 - 
    504*s1^3*s2*z^6*zb^5*G[1][7]^2 + 2996*s1^2*s2^2*z^6*zb^5*G[1][7]^2 + 
    1260*s1*s2^3*z^6*zb^5*G[1][7]^2 - 84*s1^3*s2*z^7*zb^5*G[1][7]^2 - 
    4536*s1^2*s2^2*z^7*zb^5*G[1][7]^2 + 336*s1*s2^3*z^7*zb^5*G[1][7]^2 - 
    252*s1*s2^3*zb^6*G[1][7]^2 - 588*s1^2*s2^2*z*zb^6*G[1][7]^2 - 
    672*s1*s2^3*z*zb^6*G[1][7]^2 - 2016*s1^3*s2*z^2*zb^6*G[1][7]^2 - 
    1491*s1^2*s2^2*z^2*zb^6*G[1][7]^2 + 1176*s1*s2^3*z^2*zb^6*G[1][7]^2 - 
    1596*s1^3*s2*z^3*zb^6*G[1][7]^2 + 3605*s1^2*s2^2*z^3*zb^6*G[1][7]^2 + 
    1176*s1*s2^3*z^3*zb^6*G[1][7]^2 + 3024*s1^3*s2*z^4*zb^6*G[1][7]^2 - 
    1330*s1^2*s2^2*z^4*zb^6*G[1][7]^2 - 84*s1*s2^3*z^4*zb^6*G[1][7]^2 + 
    336*s1^3*s2*z^5*zb^6*G[1][7]^2 - 5404*s1^2*s2^2*z^5*zb^6*G[1][7]^2 - 
    840*s1*s2^3*z^5*zb^6*G[1][7]^2 + 252*s1^3*s2*z^6*zb^6*G[1][7]^2 + 
    5208*s1^2*s2^2*z^6*zb^6*G[1][7]^2 - 504*s1*s2^3*z^6*zb^6*G[1][7]^2 + 
    252*s1*s2^3*zb^7*G[1][7]^2 + 588*s1^3*s2*z*zb^7*G[1][7]^2 + 
    637*s1^2*s2^2*z*zb^7*G[1][7]^2 - 168*s1*s2^3*z*zb^7*G[1][7]^2 + 
    1344*s1^3*s2*z^2*zb^7*G[1][7]^2 - 175*s1^2*s2^2*z^2*zb^7*G[1][7]^2 - 
    1008*s1*s2^3*z^2*zb^7*G[1][7]^2 - 2100*s1^3*s2*z^3*zb^7*G[1][7]^2 - 
    1148*s1^2*s2^2*z^3*zb^7*G[1][7]^2 + 168*s1*s2^3*z^3*zb^7*G[1][7]^2 + 
    252*s1^3*s2*z^4*zb^7*G[1][7]^2 + 4046*s1^2*s2^2*z^4*zb^7*G[1][7]^2 + 
    420*s1*s2^3*z^4*zb^7*G[1][7]^2 - 84*s1^3*s2*z^5*zb^7*G[1][7]^2 - 
    3360*s1^2*s2^2*z^5*zb^7*G[1][7]^2 + 336*s1*s2^3*z^5*zb^7*G[1][7]^2 - 
    84*s1^3*s2*zb^8*G[1][7]^2 - 31*s1^2*s2^2*zb^8*G[1][7]^2 - 
    84*s1*s2^3*zb^8*G[1][7]^2 - 504*s1^3*s2*z*zb^8*G[1][7]^2 - 
    403*s1^2*s2^2*z*zb^8*G[1][7]^2 + 336*s1*s2^3*z*zb^8*G[1][7]^2 + 
    1260*s1^3*s2*z^2*zb^8*G[1][7]^2 + 528*s1^2*s2^2*z^2*zb^8*G[1][7]^2 + 
    84*s1*s2^3*z^2*zb^8*G[1][7]^2 - 168*s1^3*s2*z^3*zb^8*G[1][7]^2 - 
    1186*s1^2*s2^2*z^3*zb^8*G[1][7]^2 - 252*s1*s2^3*z^3*zb^8*G[1][7]^2 - 
    504*s1^3*s2*z^4*zb^8*G[1][7]^2 + 1092*s1^2*s2^2*z^4*zb^8*G[1][7]^2 - 
    84*s1*s2^3*z^4*zb^8*G[1][7]^2 + 84*s1^3*s2*zb^9*G[1][7]^2 + 
    62*s1^2*s2^2*zb^9*G[1][7]^2 - 504*s1^3*s2*z*zb^9*G[1][7]^2 + 
    65*s1^2*s2^2*z*zb^9*G[1][7]^2 - 84*s1*s2^3*z*zb^9*G[1][7]^2 - 
    336*s1^3*s2*z^2*zb^9*G[1][7]^2 - 7*s1^2*s2^2*z^2*zb^9*G[1][7]^2 + 
    84*s1*s2^3*z^2*zb^9*G[1][7]^2 + 756*s1^3*s2*z^3*zb^9*G[1][7]^2 - 
    120*s1^2*s2^2*z^3*zb^9*G[1][7]^2 + 84*s1^3*s2*zb^10*G[1][7]^2 - 
    31*s1^2*s2^2*zb^10*G[1][7]^2 + 336*s1^3*s2*z*zb^10*G[1][7]^2 + 
    37*s1^2*s2^2*z*zb^10*G[1][7]^2 - 420*s1^3*s2*z^2*zb^10*G[1][7]^2 - 
    6*s1^2*s2^2*z^2*zb^10*G[1][7]^2 - 84*s1^3*s2*zb^11*G[1][7]^2 + 
    84*s1^3*s2*z*zb^11*G[1][7]^2 + 336*s1^3*s2*z^6*G[2][1] + 
    336*s1^2*s2^2*z^6*G[2][1] + 168*s1*s2^3*z^6*G[2][1] + 
    336*s1^4*z^7*G[2][1] + 336*s1^3*s2*z^7*G[2][1] + 
    336*s1^2*s2^2*z^7*G[2][1] + 1176*s1*s2^3*z^7*G[2][1] + 
    1008*s2^4*z^7*G[2][1] + 168*s1^3*s2*z^8*G[2][1] + 
    2016*s1^2*s2^2*z^8*G[2][1] - 504*s1*s2^3*z^8*G[2][1] - 
    2016*s2^4*z^8*G[2][1] + 504*s1^3*s2*z^9*G[2][1] - 
    840*s1^2*s2^2*z^9*G[2][1] + 840*s1*s2^3*z^9*G[2][1] + 
    2352*s2^4*z^9*G[2][1] + 168*s1^2*s2^2*z^10*G[2][1] - 
    504*s1*s2^3*z^10*G[2][1] - 1344*s2^4*z^10*G[2][1] + 
    168*s1*s2^3*z^11*G[2][1] + 336*s2^4*z^11*G[2][1] - 
    336*s2^4*z^2*zb*G[2][1] + 1344*s2^4*z^3*zb*G[2][1] + 
    336*s1*s2^3*z^4*zb*G[2][1] - 2016*s2^4*z^4*zb*G[2][1] - 
    2352*s1^3*s2*z^5*zb*G[2][1] - 2352*s1^2*s2^2*z^5*zb*G[2][1] - 
    2520*s1*s2^3*z^5*zb*G[2][1] + 1344*s2^4*z^5*zb*G[2][1] - 
    2016*s1^4*z^6*zb*G[2][1] - 1680*s1^3*s2*z^6*zb*G[2][1] - 
    1680*s1^2*s2^2*z^6*zb*G[2][1] - 4872*s1*s2^3*z^6*zb*G[2][1] - 
    6384*s2^4*z^6*zb*G[2][1] - 336*s1^4*z^7*zb*G[2][1] - 
    2016*s1^3*s2*z^7*zb*G[2][1] - 12588*s1^2*s2^2*z^7*zb*G[2][1] - 
    168*s1*s2^3*z^7*zb*G[2][1] + 10752*s2^4*z^7*zb*G[2][1] - 
    2352*s1^3*s2*z^8*zb*G[2][1] + 1332*s1^2*s2^2*z^8*zb*G[2][1] - 
    3864*s1*s2^3*z^8*zb*G[2][1] - 11424*s2^4*z^8*zb*G[2][1] - 
    1176*s1^3*s2*z^9*zb*G[2][1] + 828*s1^2*s2^2*z^9*zb*G[2][1] + 
    840*s1*s2^3*z^9*zb*G[2][1] + 5712*s2^4*z^9*zb*G[2][1] - 
    156*s1^2*s2^2*z^10*zb*G[2][1] + 336*s1*s2^3*z^10*zb*G[2][1] - 
    1344*s2^4*z^10*zb*G[2][1] - 336*s1*s2^3*z^11*zb*G[2][1] - 
    1008*s2^4*z*zb^2*G[2][1] - 3360*s1*s2^3*z^2*zb^2*G[2][1] + 
    5040*s2^4*z^2*zb^2*G[2][1] + 12096*s1*s2^3*z^3*zb^2*G[2][1] - 
    8736*s2^4*z^3*zb^2*G[2][1] + 7056*s1^3*s2*z^4*zb^2*G[2][1] + 
    8064*s1^2*s2^2*z^4*zb^2*G[2][1] - 11088*s1*s2^3*z^4*zb^2*G[2][1] + 
    5712*s2^4*z^4*zb^2*G[2][1] + 4704*s1^4*z^5*zb^2*G[2][1] + 
    2352*s1^3*s2*z^5*zb^2*G[2][1] - 672*s1^2*s2^2*z^5*zb^2*G[2][1] + 
    20832*s1*s2^3*z^5*zb^2*G[2][1] + 14112*s2^4*z^5*zb^2*G[2][1] + 
    2688*s1^4*z^6*zb^2*G[2][1] + 9912*s1^3*s2*z^6*zb^2*G[2][1] + 
    36876*s1^2*s2^2*z^6*zb^2*G[2][1] + 7056*s1*s2^3*z^6*zb^2*G[2][1] - 
    21168*s2^4*z^6*zb^2*G[2][1] + 3864*s1^3*s2*z^7*zb^2*G[2][1] + 
    9804*s1^2*s2^2*z^7*zb^2*G[2][1] + 6552*s1*s2^3*z^7*zb^2*G[2][1] + 
    18144*s2^4*z^7*zb^2*G[2][1] + 5880*s1^3*s2*z^8*zb^2*G[2][1] - 
    7764*s1^2*s2^2*z^8*zb^2*G[2][1] + 5880*s1*s2^3*z^8*zb^2*G[2][1] - 
    6384*s2^4*z^8*zb^2*G[2][1] + 840*s1^3*s2*z^9*zb^2*G[2][1] - 
    756*s1^2*s2^2*z^9*zb^2*G[2][1] - 4872*s1*s2^3*z^9*zb^2*G[2][1] + 
    1344*s2^4*z^9*zb^2*G[2][1] + 312*s1^2*s2^2*z^10*zb^2*G[2][1] + 
    1848*s1*s2^3*z^10*zb^2*G[2][1] - 336*s2^4*zb^3*G[2][1] - 
    3360*s1*s2^3*z*zb^3*G[2][1] + 4368*s2^4*z*zb^3*G[2][1] - 
    10080*s1^2*s2^2*z^2*zb^3*G[2][1] + 18816*s1*s2^3*z^2*zb^3*G[2][1] - 
    17808*s2^4*z^2*zb^3*G[2][1] - 11760*s1^3*s2*z^3*zb^3*G[2][1] + 
    20832*s1^2*s2^2*z^3*zb^3*G[2][1] - 46368*s1*s2^3*z^3*zb^3*G[2][1] + 
    29232*s2^4*z^3*zb^3*G[2][1] - 4704*s1^4*z^4*zb^3*G[2][1] + 
    3024*s1^3*s2*z^4*zb^3*G[2][1] - 35616*s1^2*s2^2*z^4*zb^3*G[2][1] + 
    23856*s1*s2^3*z^4*zb^3*G[2][1] - 34944*s2^4*z^4*zb^3*G[2][1] - 
    9408*s1^4*z^5*zb^3*G[2][1] - 28056*s1^3*s2*z^5*zb^3*G[2][1] - 
    34188*s1^2*s2^2*z^5*zb^3*G[2][1] - 40656*s1*s2^3*z^5*zb^3*G[2][1] + 
    12768*s2^4*z^5*zb^3*G[2][1] - 2352*s1^3*s2*z^6*zb^3*G[2][1] - 
    45780*s1^2*s2^2*z^6*zb^3*G[2][1] - 9072*s1*s2^3*z^6*zb^3*G[2][1] - 
    1680*s2^4*z^6*zb^3*G[2][1] - 9240*s1^3*s2*z^7*zb^3*G[2][1] + 
    15552*s1^2*s2^2*z^7*zb^3*G[2][1] - 20664*s1*s2^3*z^7*zb^3*G[2][1] - 
    4368*s2^4*z^7*zb^3*G[2][1] - 5544*s1^3*s2*z^8*zb^3*G[2][1] + 
    10128*s1^2*s2^2*z^8*zb^3*G[2][1] + 11424*s1*s2^3*z^8*zb^3*G[2][1] + 
    1008*s2^4*z^8*zb^3*G[2][1] - 168*s1^3*s2*z^9*zb^3*G[2][1] - 
    1824*s1^2*s2^2*z^9*zb^3*G[2][1] - 4200*s1*s2^3*z^9*zb^3*G[2][1] + 
    1008*s2^4*zb^4*G[2][1] + 8736*s1*s2^3*z*zb^4*G[2][1] - 
    5712*s2^4*z*zb^4*G[2][1] + 22512*s1^2*s2^2*z^2*zb^4*G[2][1] - 
    33768*s1*s2^3*z^2*zb^4*G[2][1] + 20160*s2^4*z^2*zb^4*G[2][1] + 
    22176*s1^3*s2*z^3*zb^4*G[2][1] - 44688*s1^2*s2^2*z^3*zb^4*G[2][1] + 
    74088*s1*s2^3*z^3*zb^4*G[2][1] - 26880*s2^4*z^3*zb^4*G[2][1] + 
    18816*s1^4*z^4*zb^4*G[2][1] + 6384*s1^3*s2*z^4*zb^4*G[2][1] + 
    92652*s1^2*s2^2*z^4*zb^4*G[2][1] - 14616*s1*s2^3*z^4*zb^4*G[2][1] + 
    33936*s2^4*z^4*zb^4*G[2][1] + 336*s1^4*z^5*zb^4*G[2][1] + 
    23856*s1^3*s2*z^5*zb^4*G[2][1] + 47628*s1^2*s2^2*z^5*zb^4*G[2][1] + 
    31584*s1*s2^3*z^5*zb^4*G[2][1] - 18816*s2^4*z^5*zb^4*G[2][1] - 
    3360*s1^3*s2*z^6*zb^4*G[2][1] - 4872*s1^2*s2^2*z^6*zb^4*G[2][1] + 
    30744*s1*s2^3*z^6*zb^4*G[2][1] + 10080*s2^4*z^6*zb^4*G[2][1] + 
    13272*s1^3*s2*z^7*zb^4*G[2][1] - 29232*s1^2*s2^2*z^7*zb^4*G[2][1] - 
    10584*s1*s2^3*z^7*zb^4*G[2][1] - 2016*s2^4*z^7*zb^4*G[2][1] + 
    1512*s1^3*s2*z^8*zb^4*G[2][1] + 3360*s1^2*s2^2*z^8*zb^4*G[2][1] + 
    5880*s1*s2^3*z^8*zb^4*G[2][1] + 336*s1*s2^3*zb^5*G[2][1] - 
    1008*s2^4*zb^5*G[2][1] + 1008*s1^2*s2^2*z*zb^5*G[2][1] - 
    6216*s1*s2^3*z*zb^5*G[2][1] + 2016*s2^4*z*zb^5*G[2][1] + 
    672*s1^3*s2*z^2*zb^5*G[2][1] - 16464*s1^2*s2^2*z^2*zb^5*G[2][1] + 
    17640*s1*s2^3*z^2*zb^5*G[2][1] - 6384*s2^4*z^2*zb^5*G[2][1] - 
    11760*s1^4*z^3*zb^5*G[2][1] - 30912*s1^3*s2*z^3*zb^5*G[2][1] + 
    924*s1^2*s2^2*z^3*zb^5*G[2][1] - 59640*s1*s2^3*z^3*zb^5*G[2][1] + 
    2016*s2^4*z^3*zb^5*G[2][1] - 12768*s1^4*z^4*zb^5*G[2][1] - 
    15624*s1^3*s2*z^4*zb^5*G[2][1] - 78204*s1^2*s2^2*z^4*zb^5*G[2][1] + 
    2520*s1*s2^3*z^4*zb^5*G[2][1] - 3696*s2^4*z^4*zb^5*G[2][1] + 
    3696*s1^4*z^5*zb^5*G[2][1] + 9576*s1^3*s2*z^5*zb^5*G[2][1] - 
    1176*s1^2*s2^2*z^5*zb^5*G[2][1] - 31752*s1*s2^3*z^5*zb^5*G[2][1] - 
    336*s2^4*z^5*zb^5*G[2][1] - 336*s1^4*z^6*zb^5*G[2][1] - 
    13104*s1^3*s2*z^6*zb^5*G[2][1] + 37464*s1^2*s2^2*z^6*zb^5*G[2][1] + 
    2016*s1*s2^3*z^6*zb^5*G[2][1] + 336*s2^4*z^6*zb^5*G[2][1] - 
    4536*s1^3*s2*z^7*zb^5*G[2][1] - 2016*s1^2*s2^2*z^7*zb^5*G[2][1] - 
    6888*s1*s2^3*z^7*zb^5*G[2][1] - 1008*s1*s2^3*zb^6*G[2][1] + 
    336*s2^4*zb^6*G[2][1] - 2016*s1^2*s2^2*z*zb^6*G[2][1] + 
    672*s1*s2^3*z*zb^6*G[2][1] + 672*s2^4*z*zb^6*G[2][1] + 
    7056*s1^4*z^2*zb^6*G[2][1] + 5544*s1^3*s2*z^2*zb^6*G[2][1] + 
    16548*s1^2*s2^2*z^2*zb^6*G[2][1] + 9072*s1*s2^3*z^2*zb^6*G[2][1] - 
    672*s2^4*z^2*zb^6*G[2][1] + 16800*s1^4*z^3*zb^6*G[2][1] + 
    25704*s1^3*s2*z^3*zb^6*G[2][1] + 27972*s1^2*s2^2*z^3*zb^6*G[2][1] + 
    19656*s1*s2^3*z^3*zb^6*G[2][1] + 3360*s2^4*z^3*zb^6*G[2][1] - 
    2352*s1^4*z^4*zb^6*G[2][1] - 6384*s1^3*s2*z^4*zb^6*G[2][1] + 
    6384*s1^2*s2^2*z^4*zb^6*G[2][1] + 10920*s1*s2^3*z^4*zb^6*G[2][1] - 
    1680*s2^4*z^4*zb^6*G[2][1] - 336*s1^4*z^5*zb^6*G[2][1] + 
    4872*s1^3*s2*z^5*zb^6*G[2][1] - 25368*s1^2*s2^2*z^5*zb^6*G[2][1] + 
    3528*s1*s2^3*z^5*zb^6*G[2][1] + 336*s2^4*z^5*zb^6*G[2][1] + 
    6888*s1^3*s2*z^6*zb^6*G[2][1] + 336*s1^2*s2^2*z^6*zb^6*G[2][1] + 
    6888*s1*s2^3*z^6*zb^6*G[2][1] + 1008*s1*s2^3*zb^7*G[2][1] - 
    2352*s1^4*z*zb^7*G[2][1] - 1512*s1^3*s2*z*zb^7*G[2][1] - 
    1764*s1^2*s2^2*z*zb^7*G[2][1] - 1008*s1*s2^3*z*zb^7*G[2][1] - 
    336*s2^4*z*zb^7*G[2][1] - 14448*s1^4*z^2*zb^7*G[2][1] - 
    8400*s1^3*s2*z^2*zb^7*G[2][1] - 16380*s1^2*s2^2*z^2*zb^7*G[2][1] - 
    9072*s1*s2^3*z^2*zb^7*G[2][1] - 4368*s1^4*z^3*zb^7*G[2][1] - 
    3528*s1^3*s2*z^3*zb^7*G[2][1] + 1344*s1^2*s2^2*z^3*zb^7*G[2][1] - 
    3528*s1*s2^3*z^3*zb^7*G[2][1] + 2016*s1^4*z^4*zb^7*G[2][1] - 
    2016*s1^3*s2*z^4*zb^7*G[2][1] + 12432*s1^2*s2^2*z^4*zb^7*G[2][1] - 
    2688*s1*s2^3*z^4*zb^7*G[2][1] - 6888*s1^3*s2*z^5*zb^7*G[2][1] - 
    2016*s1^2*s2^2*z^5*zb^7*G[2][1] - 4536*s1*s2^3*z^5*zb^7*G[2][1] + 
    336*s1^4*zb^8*G[2][1] + 168*s1^3*s2*zb^8*G[2][1] + 
    324*s1^2*s2^2*zb^8*G[2][1] - 336*s1*s2^3*zb^8*G[2][1] + 
    6048*s1^4*z*zb^8*G[2][1] + 1848*s1^3*s2*z*zb^8*G[2][1] + 
    4716*s1^2*s2^2*z*zb^8*G[2][1] + 1176*s1*s2^3*z*zb^8*G[2][1] + 
    8736*s1^4*z^2*zb^8*G[2][1] + 1344*s1^3*s2*z^2*zb^8*G[2][1] + 
    768*s1^2*s2^2*z^2*zb^8*G[2][1] + 1344*s1*s2^3*z^2*zb^8*G[2][1] - 
    1008*s1^4*z^3*zb^8*G[2][1] + 2856*s1^3*s2*z^3*zb^8*G[2][1] - 
    7152*s1^2*s2^2*z^3*zb^8*G[2][1] + 1008*s1*s2^3*z^3*zb^8*G[2][1] + 
    5880*s1^3*s2*z^4*zb^8*G[2][1] + 3360*s1^2*s2^2*z^4*zb^8*G[2][1] + 
    1512*s1*s2^3*z^4*zb^8*G[2][1] - 1008*s1^4*zb^9*G[2][1] - 
    168*s1^3*s2*zb^9*G[2][1] - 648*s1^2*s2^2*zb^9*G[2][1] - 
    5040*s1^4*z*zb^9*G[2][1] + 336*s1^3*s2*z*zb^9*G[2][1] - 
    1476*s1^2*s2^2*z*zb^9*G[2][1] - 1344*s1^4*z^2*zb^9*G[2][1] - 
    1008*s1^3*s2*z^2*zb^9*G[2][1] + 3108*s1^2*s2^2*z^2*zb^9*G[2][1] - 
    336*s1*s2^3*z^2*zb^9*G[2][1] - 4200*s1^3*s2*z^3*zb^9*G[2][1] - 
    1824*s1^2*s2^2*z^3*zb^9*G[2][1] - 168*s1*s2^3*z^3*zb^9*G[2][1] + 
    1008*s1^4*zb^10*G[2][1] - 168*s1^3*s2*zb^10*G[2][1] + 
    324*s1^2*s2^2*zb^10*G[2][1] + 1344*s1^4*z*zb^10*G[2][1] - 
    336*s1^3*s2*z*zb^10*G[2][1] - 468*s1^2*s2^2*z*zb^10*G[2][1] + 
    1848*s1^3*s2*z^2*zb^10*G[2][1] + 312*s1^2*s2^2*z^2*zb^10*G[2][1] - 
    336*s1^4*zb^11*G[2][1] + 168*s1^3*s2*zb^11*G[2][1] - 
    336*s1^3*s2*z*zb^11*G[2][1] + 176*s1^2*s2^2*z^7*zb*G[2][2] - 
    176*s1^2*s2^2*z^8*zb*G[2][2] - 176*s1^2*s2^2*z^9*zb*G[2][2] + 
    176*s1^2*s2^2*z^10*zb*G[2][2] - 1232*s1^2*s2^2*z^6*zb^2*G[2][2] + 
    880*s1^2*s2^2*z^7*zb^2*G[2][2] + 1768*s1^2*s2^2*z^8*zb^2*G[2][2] - 
    1232*s1^2*s2^2*z^9*zb^2*G[2][2] - 184*s1^2*s2^2*z^10*zb^2*G[2][2] + 
    3696*s1^2*s2^2*z^5*zb^3*G[2][2] - 1232*s1^2*s2^2*z^6*zb^3*G[2][2] - 
    7272*s1^2*s2^2*z^7*zb^3*G[2][2] + 3336*s1^2*s2^2*z^8*zb^3*G[2][2] + 
    1472*s1^2*s2^2*z^9*zb^3*G[2][2] - 6160*s1^2*s2^2*z^4*zb^4*G[2][2] - 
    1232*s1^2*s2^2*z^5*zb^4*G[2][2] + 16184*s1^2*s2^2*z^6*zb^4*G[2][2] - 
    3640*s1^2*s2^2*z^7*zb^4*G[2][2] - 5152*s1^2*s2^2*z^8*zb^4*G[2][2] + 
    6160*s1^2*s2^2*z^3*zb^5*G[2][2] + 6160*s1^2*s2^2*z^4*zb^5*G[2][2] - 
    21224*s1^2*s2^2*z^5*zb^5*G[2][2] - 1400*s1^2*s2^2*z^6*zb^5*G[2][2] + 
    10304*s1^2*s2^2*z^7*zb^5*G[2][2] - 3696*s1^2*s2^2*z^2*zb^6*G[2][2] - 
    8624*s1^2*s2^2*z^3*zb^6*G[2][2] + 16296*s1^2*s2^2*z^4*zb^6*G[2][2] + 
    8904*s1^2*s2^2*z^5*zb^6*G[2][2] - 12880*s1^2*s2^2*z^6*zb^6*G[2][2] + 
    1232*s1^2*s2^2*z*zb^7*G[2][2] + 6160*s1^2*s2^2*z^2*zb^7*G[2][2] - 
    6328*s1^2*s2^2*z^3*zb^7*G[2][2] - 11368*s1^2*s2^2*z^4*zb^7*G[2][2] + 
    10304*s1^2*s2^2*z^5*zb^7*G[2][2] - 176*s1^2*s2^2*zb^8*G[2][2] - 
    2288*s1^2*s2^2*z*zb^8*G[2][2] + 232*s1^2*s2^2*z^2*zb^8*G[2][2] + 
    7384*s1^2*s2^2*z^3*zb^8*G[2][2] - 5152*s1^2*s2^2*z^4*zb^8*G[2][2] + 
    352*s1^2*s2^2*zb^9*G[2][2] + 696*s1^2*s2^2*z*zb^9*G[2][2] - 
    2520*s1^2*s2^2*z^2*zb^9*G[2][2] + 1472*s1^2*s2^2*z^3*zb^9*G[2][2] - 
    176*s1^2*s2^2*zb^10*G[2][2] + 360*s1^2*s2^2*z*zb^10*G[2][2] - 
    184*s1^2*s2^2*z^2*zb^10*G[2][2] - 172*s1^2*s2^2*z^7*zb*G[2][3] + 
    172*s1^2*s2^2*z^8*zb*G[2][3] + 172*s1^2*s2^2*z^9*zb*G[2][3] - 
    172*s1^2*s2^2*z^10*zb*G[2][3] + 1204*s1^2*s2^2*z^6*zb^2*G[2][3] - 
    860*s1^2*s2^2*z^7*zb^2*G[2][3] - 1724*s1^2*s2^2*z^8*zb^2*G[2][3] + 
    1204*s1^2*s2^2*z^9*zb^2*G[2][3] + 176*s1^2*s2^2*z^10*zb^2*G[2][3] - 
    3612*s1^2*s2^2*z^5*zb^3*G[2][3] + 1204*s1^2*s2^2*z^6*zb^3*G[2][3] + 
    7080*s1^2*s2^2*z^7*zb^3*G[2][3] - 3264*s1^2*s2^2*z^8*zb^3*G[2][3] - 
    1408*s1^2*s2^2*z^9*zb^3*G[2][3] + 6020*s1^2*s2^2*z^4*zb^4*G[2][3] + 
    1204*s1^2*s2^2*z^5*zb^4*G[2][3] - 15736*s1^2*s2^2*z^6*zb^4*G[2][3] + 
    3584*s1^2*s2^2*z^7*zb^4*G[2][3] + 4928*s1^2*s2^2*z^8*zb^4*G[2][3] - 
    6020*s1^2*s2^2*z^3*zb^5*G[2][3] - 6020*s1^2*s2^2*z^4*zb^5*G[2][3] + 
    20608*s1^2*s2^2*z^5*zb^5*G[2][3] + 1288*s1^2*s2^2*z^6*zb^5*G[2][3] - 
    9856*s1^2*s2^2*z^7*zb^5*G[2][3] + 3612*s1^2*s2^2*z^2*zb^6*G[2][3] + 
    8428*s1^2*s2^2*z^3*zb^6*G[2][3] - 15792*s1^2*s2^2*z^4*zb^6*G[2][3] - 
    8568*s1^2*s2^2*z^5*zb^6*G[2][3] + 12320*s1^2*s2^2*z^6*zb^6*G[2][3] - 
    1204*s1^2*s2^2*z*zb^7*G[2][3] - 6020*s1^2*s2^2*z^2*zb^7*G[2][3] + 
    6104*s1^2*s2^2*z^3*zb^7*G[2][3] + 10976*s1^2*s2^2*z^4*zb^7*G[2][3] - 
    9856*s1^2*s2^2*z^5*zb^7*G[2][3] + 172*s1^2*s2^2*zb^8*G[2][3] + 
    2236*s1^2*s2^2*z*zb^8*G[2][3] - 200*s1^2*s2^2*z^2*zb^8*G[2][3] - 
    7136*s1^2*s2^2*z^3*zb^8*G[2][3] + 4928*s1^2*s2^2*z^4*zb^8*G[2][3] - 
    344*s1^2*s2^2*zb^9*G[2][3] - 684*s1^2*s2^2*z*zb^9*G[2][3] + 
    2436*s1^2*s2^2*z^2*zb^9*G[2][3] - 1408*s1^2*s2^2*z^3*zb^9*G[2][3] + 
    172*s1^2*s2^2*zb^10*G[2][3] - 348*s1^2*s2^2*z*zb^10*G[2][3] + 
    176*s1^2*s2^2*z^2*zb^10*G[2][3] - 168*s1^3*s2*z^7*zb*G[2][4] - 
    16*s1^2*s2^2*z^7*zb*G[2][4] - 336*s1*s2^3*z^7*zb*G[2][4] + 
    336*s1^3*s2*z^8*zb*G[2][4] + 16*s1^2*s2^2*z^8*zb*G[2][4] + 
    1176*s1*s2^3*z^8*zb*G[2][4] - 168*s1^3*s2*z^9*zb*G[2][4] + 
    16*s1^2*s2^2*z^9*zb*G[2][4] - 1680*s1*s2^3*z^9*zb*G[2][4] - 
    16*s1^2*s2^2*z^10*zb*G[2][4] + 1176*s1*s2^3*z^10*zb*G[2][4] - 
    336*s1*s2^3*z^11*zb*G[2][4] + 1176*s1^3*s2*z^6*zb^2*G[2][4] - 
    224*s1^2*s2^2*z^6*zb^2*G[2][4] + 2016*s1*s2^3*z^6*zb^2*G[2][4] - 
    2016*s1^3*s2*z^7*zb^2*G[2][4] + 592*s1^2*s2^2*z^7*zb^2*G[2][4] - 
    6552*s1*s2^3*z^7*zb^2*G[2][4] + 672*s1^3*s2*z^8*zb^2*G[2][4] - 
    176*s1^2*s2^2*z^8*zb^2*G[2][4] + 8904*s1*s2^3*z^8*zb^2*G[2][4] + 
    168*s1^3*s2*z^9*zb^2*G[2][4] - 560*s1^2*s2^2*z^9*zb^2*G[2][4] - 
    6048*s1*s2^3*z^9*zb^2*G[2][4] + 368*s1^2*s2^2*z^10*zb^2*G[2][4] + 
    1680*s1*s2^3*z^10*zb^2*G[2][4] - 3528*s1^3*s2*z^5*zb^3*G[2][4] + 
    1680*s1^2*s2^2*z^5*zb^3*G[2][4] - 5040*s1*s2^3*z^5*zb^3*G[2][4] + 
    4368*s1^3*s2*z^6*zb^3*G[2][4] - 3248*s1^2*s2^2*z^6*zb^3*G[2][4] + 
    14616*s1*s2^3*z^6*zb^3*G[2][4] + 504*s1^3*s2*z^7*zb^3*G[2][4] - 
    576*s1^2*s2^2*z^7*zb^3*G[2][4] - 18312*s1*s2^3*z^7*zb^3*G[2][4] - 
    1344*s1^3*s2*z^8*zb^3*G[2][4] + 4416*s1^2*s2^2*z^8*zb^3*G[2][4] + 
    11760*s1*s2^3*z^8*zb^3*G[2][4] - 2272*s1^2*s2^2*z^9*zb^3*G[2][4] - 
    3024*s1*s2^3*z^9*zb^3*G[2][4] + 5880*s1^3*s2*z^4*zb^4*G[2][4] - 
    4480*s1^2*s2^2*z^4*zb^4*G[2][4] + 6720*s1*s2^3*z^4*zb^4*G[2][4] - 
    2688*s1^3*s2*z^5*zb^4*G[2][4] + 6160*s1^2*s2^2*z^5*zb^4*G[2][4] - 
    15960*s1*s2^3*z^5*zb^4*G[2][4] - 6888*s1^3*s2*z^6*zb^4*G[2][4] + 
    5936*s1^2*s2^2*z^6*zb^4*G[2][4] + 16968*s1*s2^3*z^6*zb^4*G[2][4] + 
    3360*s1^3*s2*z^7*zb^4*G[2][4] - 13216*s1^2*s2^2*z^7*zb^4*G[2][4] - 
    9408*s1*s2^3*z^7*zb^4*G[2][4] + 336*s1^3*s2*z^8*zb^4*G[2][4] + 
    5600*s1^2*s2^2*z^8*zb^4*G[2][4] + 1680*s1*s2^3*z^8*zb^4*G[2][4] - 
    5880*s1^3*s2*z^3*zb^5*G[2][4] + 6160*s1^2*s2^2*z^3*zb^5*G[2][4] - 
    5040*s1*s2^3*z^3*zb^5*G[2][4] - 5040*s1^3*s2*z^4*zb^5*G[2][4] - 
    3920*s1^2*s2^2*z^4*zb^5*G[2][4] + 7560*s1*s2^3*z^4*zb^5*G[2][4] + 
    14280*s1^3*s2*z^5*zb^5*G[2][4] - 15680*s1^2*s2^2*z^5*zb^5*G[2][4] - 
    4200*s1*s2^3*z^5*zb^5*G[2][4] - 1680*s1^3*s2*z^6*zb^5*G[2][4] + 
    19936*s1^2*s2^2*z^6*zb^5*G[2][4] - 1680*s1^3*s2*z^7*zb^5*G[2][4] - 
    6496*s1^2*s2^2*z^7*zb^5*G[2][4] + 1680*s1*s2^3*z^7*zb^5*G[2][4] + 
    3528*s1^3*s2*z^2*zb^6*G[2][4] - 4704*s1^2*s2^2*z^2*zb^6*G[2][4] + 
    2016*s1*s2^3*z^2*zb^6*G[2][4] + 11424*s1^3*s2*z^3*zb^6*G[2][4] - 
    2576*s1^2*s2^2*z^3*zb^6*G[2][4] + 504*s1*s2^3*z^3*zb^6*G[2][4] - 
    11592*s1^3*s2*z^4*zb^6*G[2][4] + 19824*s1^2*s2^2*z^4*zb^6*G[2][4] - 
    4200*s1*s2^3*z^4*zb^6*G[2][4] - 6384*s1^3*s2*z^5*zb^6*G[2][4] - 
    14784*s1^2*s2^2*z^5*zb^6*G[2][4] + 4704*s1*s2^3*z^5*zb^6*G[2][4] + 
    3024*s1^3*s2*z^6*zb^6*G[2][4] + 2240*s1^2*s2^2*z^6*zb^6*G[2][4] - 
    3024*s1*s2^3*z^6*zb^6*G[2][4] - 1176*s1^3*s2*z*zb^7*G[2][4] + 
    1904*s1^2*s2^2*z*zb^7*G[2][4] - 336*s1*s2^3*z*zb^7*G[2][4] - 
    9744*s1^3*s2*z^2*zb^7*G[2][4] + 5488*s1^2*s2^2*z^2*zb^7*G[2][4] - 
    1848*s1*s2^3*z^2*zb^7*G[2][4] + 168*s1^3*s2*z^3*zb^7*G[2][4] - 
    12544*s1^2*s2^2*z^3*zb^7*G[2][4] + 2856*s1*s2^3*z^3*zb^7*G[2][4] + 
    12432*s1^3*s2*z^4*zb^7*G[2][4] + 2240*s1^2*s2^2*z^4*zb^7*G[2][4] - 
    2352*s1*s2^3*z^4*zb^7*G[2][4] - 1680*s1^3*s2*z^5*zb^7*G[2][4] + 
    2912*s1^2*s2^2*z^5*zb^7*G[2][4] + 1680*s1*s2^3*z^5*zb^7*G[2][4] + 
    168*s1^3*s2*zb^8*G[2][4] - 320*s1^2*s2^2*zb^8*G[2][4] + 
    4032*s1^3*s2*z*zb^8*G[2][4] - 3152*s1^2*s2^2*z*zb^8*G[2][4] + 
    504*s1*s2^3*z*zb^8*G[2][4] + 6216*s1^3*s2*z^2*zb^8*G[2][4] + 
    2896*s1^2*s2^2*z^2*zb^8*G[2][4] - 168*s1*s2^3*z^2*zb^8*G[2][4] - 
    8736*s1^3*s2*z^3*zb^8*G[2][4] + 4384*s1^2*s2^2*z^3*zb^8*G[2][4] - 
    1680*s1^3*s2*z^4*zb^8*G[2][4] - 3808*s1^2*s2^2*z^4*zb^8*G[2][4] - 
    336*s1*s2^3*z^4*zb^8*G[2][4] - 672*s1^3*s2*zb^9*G[2][4] + 
    640*s1^2*s2^2*zb^9*G[2][4] - 4032*s1^3*s2*z*zb^9*G[2][4] + 
    624*s1^2*s2^2*z*zb^9*G[2][4] - 168*s1*s2^3*z*zb^9*G[2][4] + 
    1680*s1^3*s2*z^2*zb^9*G[2][4] - 3024*s1^2*s2^2*z^2*zb^9*G[2][4] + 
    168*s1*s2^3*z^2*zb^9*G[2][4] + 3024*s1^3*s2*z^3*zb^9*G[2][4] + 
    1760*s1^2*s2^2*z^3*zb^9*G[2][4] + 840*s1^3*s2*zb^10*G[2][4] - 
    320*s1^2*s2^2*zb^10*G[2][4] + 840*s1^3*s2*z*zb^10*G[2][4] + 
    624*s1^2*s2^2*z*zb^10*G[2][4] - 1680*s1^3*s2*z^2*zb^10*G[2][4] - 
    304*s1^2*s2^2*z^2*zb^10*G[2][4] - 336*s1^3*s2*zb^11*G[2][4] + 
    336*s1^3*s2*z*zb^11*G[2][4]))/(84*s^4*(z - zb)^7) + 
 L*((2*s1^4*s2^4*z*(-1 + zb)*(-52*z - 9*z^2 - 36*z^3 - 81*zb - 182*z*zb + 
      486*z^2*zb - 45*z^3*zb + 162*zb^2 - 45*z*zb^2 - 396*z^2*zb^2 + 
      162*z^3*zb^2 - 81*zb^3 + 279*z*zb^3 - 162*z^2*zb^3))/(9*s^4) + 
   (2*Pi^2*s1^3*s2^3*z*(-1 + zb)*(6*s2^2*z^2 + 18*s1*s2*z^3 - 42*s2^2*z^3 + 
      5*s1^2*z^4 - 10*s1*s2*z^4 + 67*s2^2*z^4 + 15*s1^2*z^5 + 6*s1*s2*z^5 - 
      33*s2^2*z^5 - 6*s1^2*z^6 + 10*s1*s2*z^6 + 10*s2^2*z^6 + 6*s2^2*z^7 - 
      18*s2^2*z*zb - 36*s1*s2*z^2*zb + 90*s2^2*z^2*zb + 9*s1^2*z^3*zb - 
      6*s1*s2*z^3*zb - 48*s2^2*z^3*zb - 55*s1^2*z^4*zb + 3*s1*s2*z^4*zb - 
      11*s2^2*z^4*zb - 51*s1^2*z^5*zb - 32*s1*s2*z^5*zb - 63*s2^2*z^5*zb + 
      6*s1^2*z^6*zb - 33*s1*s2*z^6*zb + 8*s2^2*z^6*zb - 17*s2^2*z^7*zb - 
      6*s1*s2*z*zb^2 - 24*s2^2*z*zb^2 - 45*s1^2*z^2*zb^2 + 
      66*s1*s2*z^2*zb^2 - 84*s2^2*z^2*zb^2 + 63*s1^2*z^3*zb^2 - 
      20*s1*s2*z^3*zb^2 - 30*s2^2*z^3*zb^2 + 162*s1^2*z^4*zb^2 + 
      55*s1*s2*z^4*zb^2 + 165*s2^2*z^4*zb^2 + 48*s1^2*z^5*zb^2 + 
      89*s1*s2*z^5*zb^2 + 33*s2^2*z^5*zb^2 + 20*s1*s2*z^6*zb^2 + 
      30*s2^2*z^6*zb^2 + 25*s1^2*z*zb^3 - 26*s1*s2*z*zb^3 + 110*s2^2*z*zb^3 + 
      9*s1^2*z^2*zb^3 + 126*s1*s2*z^2*zb^3 - 169*s1^2*z^3*zb^3 - 
      200*s1*s2*z^3*zb^3 + 53*s2^2*z^3*zb^3 - 162*s1^2*z^4*zb^3 - 
      86*s1*s2*z^4*zb^3 - 195*s2^2*z^4*zb^3 - 9*s1^2*z^5*zb^3 - 
      52*s1*s2*z^5*zb^3 - 18*s2^2*z^5*zb^3 - 6*s1^2*zb^4 + 3*s2^2*zb^4 - 
      56*s1^2*z*zb^4 + 6*s1*s2*z*zb^4 - 115*s2^2*z*zb^4 + 153*s1^2*z^2*zb^4 - 
      142*s1*s2*z^2*zb^4 + 9*s2^2*z^2*zb^4 + 133*s1^2*z^3*zb^4 + 
      282*s1*s2*z^3*zb^4 + 55*s2^2*z^3*zb^4 + 38*s1^2*z^4*zb^4 + 
      24*s1*s2*z^4*zb^4 + 38*s2^2*z^4*zb^4 + 24*s1^2*zb^5 - s1*s2*zb^5 - 
      3*s2^2*zb^5 + 44*s1*s2*z*zb^5 + 54*s2^2*z*zb^5 - 159*s1^2*z^2*zb^5 - 
      41*s1*s2*z^2*zb^5 - 21*s2^2*z^2*zb^5 - 18*s1^2*z^3*zb^5 - 
      68*s1*s2*z^3*zb^5 - 9*s2^2*z^3*zb^5 - 29*s1^2*zb^6 + s1*s2*zb^6 + 
      51*s1^2*z*zb^6 - 19*s1*s2*z*zb^6 - 6*s2^2*z*zb^6 + 30*s1^2*z^2*zb^6 + 
      28*s1*s2*z^2*zb^6 + 11*s1^2*zb^7 - 17*s1^2*z*zb^7))/
    (3*s^4*(z - zb)^3) - (((2*I)/3)*Pi^3*s1^3*s2^3*z*(-1 + zb)*
     (16*s2^2*z^2 + 40*s1*s2*z^3 - 14*s2^2*z^3 + 24*s1^2*z^4 - 4*s1*s2*z^4 + 
      57*s2^2*z^4 + 2*s1*s2*z^5 - 62*s2^2*z^5 + 2*s1*s2*z^6 + 35*s2^2*z^6 - 
      8*s2^2*z^7 - 48*s2^2*z*zb - 80*s1*s2*z^2*zb + 44*s2^2*z^2*zb - 
      32*s1^2*z^3*zb - 41*s1*s2*z^3*zb - 134*s2^2*z^3*zb - 46*s1^2*z^4*zb + 
      24*s1*s2*z^4*zb + 45*s2^2*z^4*zb + 16*s1^2*z^5*zb - 39*s1*s2*z^5*zb + 
      8*s2^2*z^5*zb + 10*s1*s2*z^6*zb - 19*s2^2*z^6*zb + 8*s2^2*z^7*zb - 
      24*s1*s2*z*zb^2 + 114*s2^2*z*zb^2 - 24*s1^2*z^2*zb^2 + 
      242*s1*s2*z^2*zb^2 - 95*s2^2*z^2*zb^2 + 111*s1^2*z^3*zb^2 - 
      138*s1*s2*z^3*zb^2 + 218*s2^2*z^3*zb^2 - 10*s1^2*z^4*zb^2 + 
      69*s1*s2*z^4*zb^2 - 115*s2^2*z^4*zb^2 - 24*s1^2*z^5*zb^2 + 
      5*s1*s2*z^5*zb^2 + 38*s2^2*z^5*zb^2 - 8*s1*s2*z^6*zb^2 - 
      16*s2^2*z^6*zb^2 + 23*s1*s2*z*zb^3 - 100*s2^2*z*zb^3 + 
      12*s1^2*z^2*zb^3 - 212*s1*s2*z^2*zb^3 + 45*s2^2*z^2*zb^3 - 
      98*s1^2*z^3*zb^3 + 170*s1*s2*z^3*zb^3 - 102*s2^2*z^3*zb^3 + 
      64*s1^2*z^4*zb^3 - 81*s1*s2*z^4*zb^3 + 45*s2^2*z^4*zb^3 + 
      8*s1^2*z^5*zb^3 + 16*s1*s2*z^5*zb^3 + 16*s2^2*z^5*zb^3 + 4*s1*s2*zb^4 + 
      3*s1^2*z*zb^4 + 12*s1*s2*z*zb^4 + 42*s2^2*z*zb^4 + 18*s1^2*z^2*zb^4 + 
      67*s1*s2*z^2*zb^4 - 10*s2^2*z^2*zb^4 + 3*s1^2*z^3*zb^4 - 
      63*s1*s2*z^3*zb^4 + 24*s2^2*z^3*zb^4 - 32*s1^2*z^4*zb^4 + 
      16*s1*s2*z^4*zb^4 - 32*s2^2*z^4*zb^4 - 8*s1*s2*zb^5 - 6*s1^2*z*zb^5 - 
      17*s1*s2*z*zb^5 - 8*s2^2*z*zb^5 + 10*s1^2*z^2*zb^5 - 5*s1*s2*z^2*zb^5 + 
      16*s1^2*z^3*zb^5 + 16*s1*s2*z^3*zb^5 + 8*s2^2*z^3*zb^5 + 4*s1*s2*zb^6 - 
      5*s1^2*z*zb^6 + 6*s1*s2*z*zb^6 - 16*s1^2*z^2*zb^6 - 8*s1*s2*z^2*zb^6 + 
      8*s1^2*z*zb^7))/(s^4*(z - zb)^3) - 
   ((I/18)*Pi*s1^3*s2^3*z*(-1 + zb)*(756*s2^2*z^2 + 2772*s1*s2*z^3 + 
      504*s2^2*z^3 + 1842*s1^2*z^4 + 756*s1*s2*z^4 + 2328*s2^2*z^4 + 
      849*s1^2*z^5 + 864*s1*s2*z^5 - 2214*s2^2*z^5 - 76*s1^2*z^6 - 
      72*s1*s2*z^6 + 1630*s2^2*z^6 - 389*s2^2*z^7 - 2376*s2^2*z*zb - 
      5652*s1*s2*z^2*zb + 108*s2^2*z^2*zb - 2700*s1^2*z^3*zb - 
      4176*s1*s2*z^3*zb - 7776*s2^2*z^3*zb - 5087*s1^2*z^4*zb - 
      3888*s1*s2*z^4*zb - 18*s2^2*z^4*zb - 522*s1^2*z^5*zb - 
      2088*s1*s2*z^5*zb - 714*s2^2*z^5*zb - 14*s1^2*z^6*zb + 
      576*s1*s2*z^6*zb - 655*s2^2*z^6*zb + 274*s2^2*z^7*zb - 108*s2^2*zb^2 - 
      468*s1*s2*z*zb^2 + 6624*s2^2*z*zb^2 - 1044*s1^2*z^2*zb^2 + 
      13968*s1*s2*z^2*zb^2 - 1224*s2^2*z^2*zb^2 + 8868*s1^2*z^3*zb^2 + 
      720*s1*s2*z^3*zb^2 + 13374*s2^2*z^3*zb^2 + 2748*s1^2*z^4*zb^2 + 
      6624*s1*s2*z^4*zb^2 - 1536*s2^2*z^4*zb^2 - 201*s1^2*z^5*zb^2 - 
      216*s1*s2*z^5*zb^2 + 1770*s2^2*z^5*zb^2 + 6*s1^2*z^6*zb^2 - 
      216*s1*s2*z^6*zb^2 - 534*s2^2*z^6*zb^2 + 36*s2^2*z^7*zb^2 - 
      108*s1*s2*zb^3 + 252*s2^2*zb^3 + 228*s1^2*z*zb^3 + 576*s1*s2*z*zb^3 - 
      6288*s2^2*z*zb^3 - 792*s1^2*z^2*zb^3 - 12816*s1*s2*z^2*zb^3 - 
      1206*s2^2*z^2*zb^3 - 7132*s1^2*z^3*zb^3 + 1728*s1*s2*z^3*zb^3 - 
      8236*s2^2*z^3*zb^3 + 933*s1^2*z^4*zb^3 - 2664*s1*s2*z^4*zb^3 + 
      744*s2^2*z^4*zb^3 + 90*s1^2*z^5*zb^3 + 288*s1*s2*z^5*zb^3 + 
      492*s2^2*z^5*zb^3 + 12*s1^2*z^6*zb^3 - 96*s2^2*z^6*zb^3 - 
      54*s1^2*zb^4 + 396*s1*s2*zb^4 - 288*s2^2*zb^4 + 11*s1^2*z*zb^4 + 
      720*s1*s2*z*zb^4 + 2520*s2^2*z*zb^4 + 1944*s1^2*z^2*zb^4 + 
      4680*s1*s2*z^2*zb^4 + 1890*s2^2*z^2*zb^4 + 844*s1^2*z^3*zb^4 - 
      2808*s1*s2*z^3*zb^4 + 1765*s2^2*z^3*zb^4 - 652*s1^2*z^4*zb^4 + 
      1008*s1*s2*z^4*zb^4 - 1012*s2^2*z^4*zb^4 + 72*s2^2*z^5*zb^4 + 
      183*s1^2*zb^5 - 576*s1*s2*zb^5 + 216*s2^2*zb^5 - 210*s1^2*z*zb^5 - 
      792*s1*s2*z*zb^5 - 450*s2^2*z*zb^5 + 498*s1^2*z^2*zb^5 + 
      648*s1*s2*z^2*zb^5 - 321*s2^2*z^2*zb^5 + 204*s1^2*z^3*zb^5 + 
      288*s1*s2*z^3*zb^5 + 162*s2^2*z^3*zb^5 - 72*s1^2*z^4*zb^5 - 
      208*s1^2*zb^6 + 288*s1*s2*zb^6 - 72*s2^2*zb^6 - 411*s1^2*z*zb^6 - 
      144*s1*s2*z*zb^6 - 34*s2^2*z*zb^6 - 570*s1^2*z^2*zb^6 - 
      216*s1*s2*z^2*zb^6 + 42*s2^2*z^2*zb^6 + 96*s1^2*z^3*zb^6 - 
      12*s2^2*z^3*zb^6 + 79*s1^2*zb^7 + 346*s1^2*z*zb^7 - 36*s1^2*z^2*zb^7))/
    (s^4*(z - zb)^3) + (4*s1^4*s2^4*z^2*(-1 + z - zb)*(-1 + zb)^2*
     (1 - z - zb + 2*z*zb)*Zeta[3])/s^4 + 
   (2*s1^4*s2^4*z*(-1 + zb)*(-14*z*G[1][1] - 30*z^2*G[1][1] + 
      12*z^3*G[1][1] + 8*z*zb*G[1][1] + 60*z^2*zb*G[1][1] - 
      36*z^3*zb*G[1][1] - 12*z*zb^2*G[1][1] - 12*z^2*zb^2*G[1][1] + 
      60*z^3*zb^2*G[1][1] + 24*z*zb^3*G[1][1] - 60*z^2*zb^3*G[1][1] + 
      4*z*G[1][2] - 72*z^2*G[1][2] + 36*z^3*G[1][2] - 30*zb*G[1][2] + 
      20*z*zb*G[1][2] + 144*z^2*zb*G[1][2] - 96*z^3*zb*G[1][2] + 
      66*zb^2*G[1][2] - 108*z*zb^2*G[1][2] - 12*z^2*zb^2*G[1][2] + 
      60*z^3*zb^2*G[1][2] - 36*zb^3*G[1][2] + 84*z*zb^3*G[1][2] - 
      60*z^2*zb^3*G[1][2] + 26*z*G[1][3] - 129*z^2*G[1][3] + 51*z^3*G[1][3] - 
      30*zb*G[1][3] - 26*z*zb*G[1][3] + 273*z^2*zb*G[1][3] - 
      138*z^3*zb*G[1][3] + 63*zb^2*G[1][3] - 99*z*zb^2*G[1][3] - 
      60*z^2*zb^2*G[1][3] + 120*z^3*zb^2*G[1][3] - 33*zb^3*G[1][3] + 
      102*z*zb^3*G[1][3] - 120*z^2*zb^3*G[1][3] - 30*z^2*zb*G[1][4] + 
      15*z^3*zb*G[1][4] + 6*z*zb^2*G[1][4] + 36*z^2*zb^2*G[1][4] - 
      42*z^3*zb^2*G[1][4] - 3*z*zb^3*G[1][4] + 18*z^2*zb^3*G[1][4] - 
      30*z*G[1][5] + 45*z^2*G[1][5] - 15*z^3*G[1][5] + 30*zb*G[1][5] - 
      12*z*zb*G[1][5] - 51*z^2*zb*G[1][5] + 33*z^3*zb*G[1][5] - 
      57*zb^2*G[1][5] + 111*z*zb^2*G[1][5] - 36*z^2*zb^2*G[1][5] - 
      18*z^3*zb^2*G[1][5] + 27*zb^3*G[1][5] - 69*z*zb^3*G[1][5] + 
      42*z^2*zb^3*G[1][5]))/(3*s^4) + 
   ((I/3)*Pi*s1^3*s2^3*z*(-1 + zb)*(24*s2^2*z^2*G[1][1] + 
      96*s1*s2*z^3*G[1][1] - 120*s2^2*z^3*G[1][1] + 52*s1^2*z^4*G[1][1] - 
      30*s1*s2*z^4*G[1][1] + 196*s2^2*z^4*G[1][1] + 60*s1^2*z^5*G[1][1] + 
      24*s1*s2*z^5*G[1][1] - 90*s2^2*z^5*G[1][1] - 24*s1^2*z^6*G[1][1] + 
      24*s1*s2*z^6*G[1][1] + 22*s2^2*z^6*G[1][1] + 24*s2^2*z^7*G[1][1] - 
      72*s2^2*z*zb*G[1][1] - 192*s1*s2*z^2*zb*G[1][1] + 
      264*s2^2*z^2*zb*G[1][1] - 60*s1^2*z^3*zb*G[1][1] - 
      150*s1*s2*z^3*zb*G[1][1] - 252*s2^2*z^3*zb*G[1][1] - 
      292*s1^2*z^4*zb*G[1][1] - 174*s1*s2*z^4*zb*G[1][1] - 
      80*s2^2*z^4*zb*G[1][1] - 192*s1^2*z^5*zb*G[1][1] - 
      48*s1*s2*z^5*zb*G[1][1] - 168*s2^2*z^5*zb*G[1][1] + 
      24*s1^2*z^6*zb*G[1][1] - 72*s1*s2*z^6*zb*G[1][1] - 
      10*s2^2*z^6*zb*G[1][1] - 50*s2^2*z^7*zb*G[1][1] - 
      60*s1^2*z^2*zb^2*G[1][1] + 534*s1*s2*z^2*zb^2*G[1][1] - 
      132*s2^2*z^2*zb^2*G[1][1] + 444*s1^2*z^3*zb^2*G[1][1] + 
      426*s1*s2*z^3*zb^2*G[1][1] + 204*s2^2*z^3*zb^2*G[1][1] + 
      648*s1^2*z^4*zb^2*G[1][1] + 276*s1*s2*z^4*zb^2*G[1][1] + 
      540*s2^2*z^4*zb^2*G[1][1] + 192*s1^2*z^5*zb^2*G[1][1] + 
      120*s1*s2*z^5*zb^2*G[1][1] + 192*s2^2*z^5*zb^2*G[1][1] + 
      24*s1*s2*z^6*zb^2*G[1][1] + 84*s2^2*z^6*zb^2*G[1][1] + 
      20*s1^2*z*zb^3*G[1][1] - 162*s1*s2*z*zb^3*G[1][1] + 
      188*s2^2*z*zb^3*G[1][1] - 180*s1^2*z^2*zb^3*G[1][1] - 
      282*s1*s2*z^2*zb^3*G[1][1] - 336*s2^2*z^2*zb^3*G[1][1] - 
      744*s1^2*z^3*zb^3*G[1][1] - 1116*s1*s2*z^3*zb^3*G[1][1] - 
      16*s2^2*z^3*zb^3*G[1][1] - 648*s1^2*z^4*zb^3*G[1][1] + 
      24*s1*s2*z^4*zb^3*G[1][1] - 780*s2^2*z^4*zb^3*G[1][1] - 
      48*s1^2*z^5*zb^3*G[1][1] - 48*s2^2*z^5*zb^3*G[1][1] + 
      16*s1^2*z*zb^4*G[1][1] + 198*s1*s2*z*zb^4*G[1][1] - 
      178*s2^2*z*zb^4*G[1][1] + 648*s1^2*z^2*zb^4*G[1][1] + 
      180*s1*s2*z^2*zb^4*G[1][1] + 246*s2^2*z^2*zb^4*G[1][1] + 
      528*s1^2*z^3*zb^4*G[1][1] + 840*s1*s2*z^3*zb^4*G[1][1] + 
      280*s2^2*z^3*zb^4*G[1][1] + 192*s1^2*z^4*zb^4*G[1][1] - 
      240*s1*s2*z^4*zb^4*G[1][1] + 140*s2^2*z^4*zb^4*G[1][1] - 
      192*s1^2*z*zb^5*G[1][1] - 84*s1*s2*z*zb^5*G[1][1] + 
      96*s2^2*z*zb^5*G[1][1] - 552*s1^2*z^2*zb^5*G[1][1] - 
      288*s1*s2*z^2*zb^5*G[1][1] - 114*s2^2*z^2*zb^5*G[1][1] - 
      96*s1^2*z^3*zb^5*G[1][1] - 30*s2^2*z^3*zb^5*G[1][1] + 
      216*s1^2*z*zb^6*G[1][1] + 48*s1*s2*z*zb^6*G[1][1] - 
      24*s2^2*z*zb^6*G[1][1] + 96*s1^2*z^2*zb^6*G[1][1] + 
      24*s1*s2*z^2*zb^6*G[1][1] - 48*s1^2*z*zb^7*G[1][1] - 
      96*s1*s2*z^3*G[1][2] - 96*s2^2*z^3*G[1][2] - 112*s1^2*z^4*G[1][2] + 
      198*s1*s2*z^4*G[1][2] + 184*s2^2*z^4*G[1][2] + 192*s1^2*z^5*G[1][2] - 
      60*s1*s2*z^5*G[1][2] - 24*s2^2*z^5*G[1][2] - 24*s1^2*z^6*G[1][2] + 
      72*s1*s2*z^6*G[1][2] - 24*s2^2*z^6*G[1][2] + 48*s2^2*z^7*G[1][2] + 
      192*s1*s2*z^2*zb*G[1][2] + 192*s2^2*z^2*zb*G[1][2] + 
      264*s1^2*z^3*zb*G[1][2] - 186*s1*s2*z^3*zb*G[1][2] - 
      108*s2^2*z^3*zb*G[1][2] - 244*s1^2*z^4*zb*G[1][2] - 
      258*s1*s2*z^4*zb*G[1][2] - 184*s2^2*z^4*zb*G[1][2] - 
      366*s1^2*z^5*zb*G[1][2] - 84*s1*s2*z^5*zb*G[1][2] - 
      144*s2^2*z^5*zb*G[1][2] + 24*s1^2*z^6*zb*G[1][2] - 
      96*s1*s2*z^6*zb*G[1][2] - 72*s2^2*z^6*zb*G[1][2] - 
      48*s2^2*z^7*zb*G[1][2] - 96*s1*s2*z*zb^2*G[1][2] - 
      240*s2^2*z*zb^2*G[1][2] - 216*s1^2*z^2*zb^2*G[1][2] - 
      390*s1*s2*z^2*zb^2*G[1][2] + 84*s2^2*z^2*zb^2*G[1][2] - 
      120*s1^2*z^3*zb^2*G[1][2] + 846*s1*s2*z^3*zb^2*G[1][2] - 
      276*s2^2*z^3*zb^2*G[1][2] + 906*s1^2*z^4*zb^2*G[1][2] + 
      180*s1*s2*z^4*zb^2*G[1][2] + 624*s2^2*z^4*zb^2*G[1][2] + 
      204*s1^2*z^5*zb^2*G[1][2] + 144*s1*s2*z^5*zb^2*G[1][2] + 
      264*s2^2*z^5*zb^2*G[1][2] + 24*s1*s2*z^6*zb^2*G[1][2] + 
      96*s2^2*z^6*zb^2*G[1][2] + 88*s1^2*z*zb^3*G[1][2] + 
      114*s1*s2*z*zb^3*G[1][2] + 500*s2^2*z*zb^3*G[1][2] + 
      144*s1^2*z^2*zb^3*G[1][2] + 570*s1*s2*z^2*zb^3*G[1][2] - 
      324*s2^2*z^2*zb^3*G[1][2] - 556*s1^2*z^3*zb^3*G[1][2] - 
      1500*s1*s2*z^3*zb^3*G[1][2] + 408*s2^2*z^3*zb^3*G[1][2] - 
      690*s1^2*z^4*zb^3*G[1][2] + 120*s1*s2*z^4*zb^3*G[1][2] - 
      816*s2^2*z^4*zb^3*G[1][2] - 30*s1^2*z^5*zb^3*G[1][2] - 
      96*s2^2*z^5*zb^3*G[1][2] - 24*s1^2*zb^4*G[1][2] - 
      24*s1*s2*zb^4*G[1][2] + 12*s2^2*zb^4*G[1][2] - 
      200*s1^2*z*zb^4*G[1][2] - 90*s1*s2*z*zb^4*G[1][2] - 
      428*s2^2*z*zb^4*G[1][2] + 540*s1^2*z^2*zb^4*G[1][2] - 
      132*s1*s2*z^2*zb^4*G[1][2] + 96*s2^2*z^2*zb^4*G[1][2] + 
      460*s1^2*z^3*zb^4*G[1][2] + 936*s1*s2*z^3*zb^4*G[1][2] + 
      120*s2^2*z^3*zb^4*G[1][2] + 140*s1^2*z^4*zb^4*G[1][2] - 
      240*s1*s2*z^4*zb^4*G[1][2] + 192*s2^2*z^4*zb^4*G[1][2] + 
      84*s1^2*zb^5*G[1][2] + 48*s1*s2*zb^5*G[1][2] - 12*s2^2*zb^5*G[1][2] - 
      30*s1^2*z*zb^5*G[1][2] + 48*s1*s2*z*zb^5*G[1][2] + 
      192*s2^2*z*zb^5*G[1][2] - 552*s1^2*z^2*zb^5*G[1][2] - 
      264*s1*s2*z^2*zb^5*G[1][2] - 48*s2^2*z^2*zb^5*G[1][2] - 
      48*s1^2*z^3*zb^5*G[1][2] - 48*s2^2*z^3*zb^5*G[1][2] - 
      86*s1^2*zb^6*G[1][2] - 24*s1*s2*zb^6*G[1][2] + 
      192*s1^2*z*zb^6*G[1][2] + 24*s1*s2*z*zb^6*G[1][2] - 
      24*s2^2*z*zb^6*G[1][2] + 84*s1^2*z^2*zb^6*G[1][2] + 
      24*s1*s2*z^2*zb^6*G[1][2] + 26*s1^2*zb^7*G[1][2] - 
      50*s1^2*z*zb^7*G[1][2] - 36*s2^2*z^2*G[1][3] - 156*s1*s2*z^3*G[1][3] - 
      210*s2^2*z^3*G[1][3] - 140*s1^2*z^4*G[1][3] + 24*s1*s2*z^4*G[1][3] + 
      138*s2^2*z^4*G[1][3] + 114*s1^2*z^5*G[1][3] - 84*s1*s2*z^5*G[1][3] + 
      72*s2^2*z^5*G[1][3] - 42*s1^2*z^6*G[1][3] + 84*s1*s2*z^6*G[1][3] - 
      122*s2^2*z^6*G[1][3] + 90*s2^2*z^7*G[1][3] + 96*s2^2*z*zb*G[1][3] + 
      312*s1*s2*z^2*zb*G[1][3] + 426*s2^2*z^2*zb*G[1][3] + 
      270*s1^2*z^3*zb*G[1][3] + 96*s1*s2*z^3*zb*G[1][3] + 
      246*s2^2*z^3*zb*G[1][3] - 96*s1^2*z^4*zb*G[1][3] - 
      208*s2^2*z^4*zb*G[1][3] - 318*s1^2*z^5*zb*G[1][3] + 
      36*s1*s2*z^5*zb*G[1][3] - 204*s2^2*z^5*zb*G[1][3] + 
      36*s1^2*z^6*zb*G[1][3] - 156*s1*s2*z^6*zb*G[1][3] - 
      16*s2^2*z^6*zb*G[1][3] - 98*s2^2*z^7*zb*G[1][3] - 
      12*s2^2*zb^2*G[1][3] - 60*s1*s2*z*zb^2*G[1][3] - 
      630*s2^2*z*zb^2*G[1][3] - 90*s1^2*z^2*zb^2*G[1][3] - 
      684*s1*s2*z^2*zb^2*G[1][3] - 138*s2^2*z^2*zb^2*G[1][3] - 
      168*s1^2*z^3*zb^2*G[1][3] + 780*s1*s2*z^3*zb^2*G[1][3] - 
      960*s2^2*z^3*zb^2*G[1][3] + 894*s1^2*z^4*zb^2*G[1][3] - 
      120*s1*s2*z^4*zb^2*G[1][3] + 1038*s2^2*z^4*zb^2*G[1][3] + 
      306*s1^2*z^5*zb^2*G[1][3] + 132*s1*s2*z^5*zb^2*G[1][3] + 
      192*s2^2*z^5*zb^2*G[1][3] + 48*s1*s2*z^6*zb^2*G[1][3] + 
      180*s2^2*z^6*zb^2*G[1][3] + 30*s2^2*zb^3*G[1][3] + 
      2*s1^2*z*zb^3*G[1][3] - 72*s1*s2*z*zb^3*G[1][3] + 
      1026*s2^2*z*zb^3*G[1][3] - 144*s1^2*z^2*zb^3*G[1][3] + 
      948*s1*s2*z^2*zb^3*G[1][3] - 300*s2^2*z^2*zb^3*G[1][3] - 
      508*s1^2*z^3*zb^3*G[1][3] - 2136*s1*s2*z^3*zb^3*G[1][3] + 
      872*s2^2*z^3*zb^3*G[1][3] - 1044*s1^2*z^4*zb^3*G[1][3] + 
      480*s1*s2*z^4*zb^3*G[1][3] - 1224*s2^2*z^4*zb^3*G[1][3] - 
      78*s1^2*z^5*zb^3*G[1][3] - 144*s2^2*z^5*zb^3*G[1][3] + 
      6*s1^2*zb^4*G[1][3] - 36*s1*s2*zb^4*G[1][3] - 24*s2^2*zb^4*G[1][3] + 
      6*s1^2*z*zb^4*G[1][3] + 120*s1*s2*z*zb^4*G[1][3] - 
      728*s2^2*z*zb^4*G[1][3] + 858*s1^2*z^2*zb^4*G[1][3] - 
      180*s1*s2*z^2*zb^4*G[1][3] + 114*s2^2*z^2*zb^4*G[1][3] + 
      616*s1^2*z^3*zb^4*G[1][3] + 1440*s1*s2*z^3*zb^4*G[1][3] + 
      106*s2^2*z^3*zb^4*G[1][3] + 332*s1^2*z^4*zb^4*G[1][3] - 
      480*s1*s2*z^4*zb^4*G[1][3] + 332*s2^2*z^4*zb^4*G[1][3] + 
      60*s1*s2*zb^5*G[1][3] + 12*s2^2*zb^5*G[1][3] - 
      246*s1^2*z*zb^5*G[1][3] - 60*s1*s2*z*zb^5*G[1][3] + 
      276*s2^2*z*zb^5*G[1][3] - 840*s1^2*z^2*zb^5*G[1][3] - 
      420*s1*s2*z^2*zb^5*G[1][3] - 72*s2^2*z^2*zb^5*G[1][3] - 
      144*s1^2*z^3*zb^5*G[1][3] - 78*s2^2*z^3*zb^5*G[1][3] - 
      14*s1^2*zb^6*G[1][3] - 24*s1*s2*zb^6*G[1][3] - 6*s2^2*zb^6*G[1][3] + 
      342*s1^2*z*zb^6*G[1][3] + 60*s1*s2*z*zb^6*G[1][3] - 
      36*s2^2*z*zb^6*G[1][3] + 180*s1^2*z^2*zb^6*G[1][3] + 
      48*s1*s2*z^2*zb^6*G[1][3] + 8*s1^2*zb^7*G[1][3] - 
      98*s1^2*z*zb^7*G[1][3] - 12*s1*s2*z^2*zb*G[1][4] - 
      24*s2^2*z^2*zb*G[1][4] + 6*s1^2*z^3*zb*G[1][4] - 
      12*s1*s2*z^3*zb*G[1][4] - 36*s2^2*z^3*zb*G[1][4] - 
      24*s1^2*z^4*zb*G[1][4] - 18*s1*s2*z^4*zb*G[1][4] + 
      30*s2^2*z^4*zb*G[1][4] + 54*s1^2*z^5*zb*G[1][4] + 
      18*s1*s2*z^5*zb*G[1][4] + 12*s2^2*z^5*zb*G[1][4] - 
      5*s1^2*z^6*zb*G[1][4] - 26*s2^2*z^6*zb*G[1][4] + 
      14*s2^2*z^7*zb*G[1][4] + 12*s2^2*zb^2*G[1][4] + 
      36*s1*s2*z*zb^2*G[1][4] + 18*s2^2*z*zb^2*G[1][4] - 
      30*s1^2*z^2*zb^2*G[1][4] + 6*s1*s2*z^2*zb^2*G[1][4] + 
      96*s2^2*z^2*zb^2*G[1][4] + 42*s1^2*z^3*zb^2*G[1][4] - 
      6*s1*s2*z^3*zb^2*G[1][4] + 60*s2^2*z^3*zb^2*G[1][4] - 
      138*s1^2*z^4*zb^2*G[1][4] + 6*s1*s2*z^4*zb^2*G[1][4] - 
      60*s2^2*z^4*zb^2*G[1][4] - 48*s1^2*z^5*zb^2*G[1][4] - 
      48*s1*s2*z^5*zb^2*G[1][4] + 12*s2^2*z^5*zb^2*G[1][4] - 
      3*s1^2*z^6*zb^2*G[1][4] + 24*s1*s2*z^6*zb^2*G[1][4] - 
      6*s2^2*z^6*zb^2*G[1][4] - 3*s2^2*z^7*zb^2*G[1][4] - 
      30*s2^2*zb^3*G[1][4] + 54*s1^2*z*zb^3*G[1][4] - 
      48*s1*s2*z*zb^3*G[1][4] - 90*s2^2*z*zb^3*G[1][4] + 
      12*s1^2*z^2*zb^3*G[1][4] + 6*s1*s2*z^2*zb^3*G[1][4] - 
      24*s2^2*z^2*zb^3*G[1][4] + 83*s1^2*z^3*zb^3*G[1][4] + 
      156*s1*s2*z^3*zb^3*G[1][4] - 198*s2^2*z^3*zb^3*G[1][4] + 
      192*s1^2*z^4*zb^3*G[1][4] + 30*s1*s2*z^4*zb^3*G[1][4] + 
      141*s2^2*z^4*zb^3*G[1][4] + 15*s1^2*z^5*zb^3*G[1][4] - 
      60*s1*s2*z^5*zb^3*G[1][4] - 21*s2^2*z^5*zb^3*G[1][4] + 
      s2^2*z^6*zb^3*G[1][4] + 2*s2^2*z^7*zb^3*G[1][4] - 
      18*s1^2*zb^4*G[1][4] + 6*s1*s2*zb^4*G[1][4] + 30*s2^2*zb^4*G[1][4] - 
      84*s1^2*z*zb^4*G[1][4] - 30*s1*s2*z*zb^4*G[1][4] + 
      96*s2^2*z*zb^4*G[1][4] - 63*s1^2*z^2*zb^4*G[1][4] + 
      60*s1*s2*z^2*zb^4*G[1][4] + 24*s2^2*z^2*zb^4*G[1][4] - 
      147*s1^2*z^3*zb^4*G[1][4] - 294*s1*s2*z^3*zb^4*G[1][4] + 
      89*s2^2*z^3*zb^4*G[1][4] - 75*s1^2*z^4*zb^4*G[1][4] + 
      120*s1*s2*z^4*zb^4*G[1][4] - 65*s2^2*z^4*zb^4*G[1][4] - 
      3*s1^2*z^5*zb^4*G[1][4] + 15*s2^2*z^5*zb^4*G[1][4] + 
      2*s1^2*z^6*zb^4*G[1][4] - 6*s2^2*z^6*zb^4*G[1][4] + 
      42*s1^2*zb^5*G[1][4] - 18*s2^2*zb^5*G[1][4] + 57*s1^2*z*zb^5*G[1][4] + 
      6*s1*s2*z*zb^5*G[1][4] - 36*s2^2*z*zb^5*G[1][4] + 
      150*s1^2*z^2*zb^5*G[1][4] + 6*s1*s2*z^2*zb^5*G[1][4] - 
      45*s2^2*z^2*zb^5*G[1][4] + 45*s1^2*z^3*zb^5*G[1][4] + 
      60*s1*s2*z^3*zb^5*G[1][4] + 39*s2^2*z^3*zb^5*G[1][4] + 
      9*s1^2*z^4*zb^5*G[1][4] - 21*s2^2*z^4*zb^5*G[1][4] - 
      6*s1^2*z^5*zb^5*G[1][4] + 6*s2^2*z^5*zb^5*G[1][4] - 
      29*s1^2*zb^6*G[1][4] - 6*s1*s2*zb^6*G[1][4] + 6*s2^2*zb^6*G[1][4] - 
      63*s1^2*z*zb^6*G[1][4] + 42*s1*s2*z*zb^6*G[1][4] + 
      9*s2^2*z*zb^6*G[1][4] - 66*s1^2*z^2*zb^6*G[1][4] - 
      48*s1*s2*z^2*zb^6*G[1][4] - 9*s2^2*z^2*zb^6*G[1][4] - 
      9*s1^2*z^3*zb^6*G[1][4] + 8*s2^2*z^3*zb^6*G[1][4] + 
      6*s1^2*z^4*zb^6*G[1][4] - 2*s2^2*z^4*zb^6*G[1][4] + 
      5*s1^2*zb^7*G[1][4] + 36*s1^2*z*zb^7*G[1][4] + 
      3*s1^2*z^2*zb^7*G[1][4] - 2*s1^2*z^3*zb^7*G[1][4] - 6*s2^2*z*G[1][5] - 
      18*s1*s2*z^2*G[1][5] - 3*s1^2*z^3*G[1][5] - 12*s1*s2*z^3*G[1][5] - 
      24*s2^2*z^3*G[1][5] - 12*s1^2*z^4*G[1][5] + 42*s1*s2*z^4*G[1][5] + 
      152*s2^2*z^4*G[1][5] + 3*s1^2*z^5*G[1][5] - 213*s2^2*z^5*G[1][5] + 
      12*s1^2*z^6*G[1][5] - 12*s1*s2*z^6*G[1][5] + 133*s2^2*z^6*G[1][5] - 
      42*s2^2*z^7*G[1][5] + 30*s2^2*zb*G[1][5] + 48*s1*s2*z*zb*G[1][5] - 
      78*s2^2*z*zb*G[1][5] - 9*s1^2*z^2*zb*G[1][5] - 
      12*s1*s2*z^2*zb*G[1][5] + 192*s2^2*z^2*zb*G[1][5] + 
      17*s1^2*z^3*zb*G[1][5] - 96*s1*s2*z^3*zb*G[1][5] - 
      366*s2^2*z^3*zb*G[1][5] + 20*s1^2*z^4*zb*G[1][5] + 
      132*s1*s2*z^4*zb*G[1][5] + 174*s2^2*z^4*zb*G[1][5] - 
      21*s1^2*z^5*zb*G[1][5] - 126*s1*s2*z^5*zb*G[1][5] + 
      66*s2^2*z^5*zb*G[1][5] - 7*s1^2*z^6*zb*G[1][5] + 
      54*s1*s2*z^6*zb*G[1][5] - 54*s2^2*z^6*zb*G[1][5] + 
      36*s2^2*z^7*zb*G[1][5] + 18*s1*s2*zb^2*G[1][5] - 90*s2^2*zb^2*G[1][5] + 
      45*s1^2*z*zb^2*G[1][5] - 228*s1*s2*z*zb^2*G[1][5] + 
      270*s2^2*z*zb^2*G[1][5] - 21*s1^2*z^2*zb^2*G[1][5] + 
      594*s1*s2*z^2*zb^2*G[1][5] - 420*s2^2*z^2*zb^2*G[1][5] - 
      39*s1^2*z^3*zb^2*G[1][5] - 546*s1*s2*z^3*zb^2*G[1][5] + 
      708*s2^2*z^3*zb^2*G[1][5] + 36*s1^2*z^4*zb^2*G[1][5] + 
      108*s1*s2*z^4*zb^2*G[1][5] - 519*s2^2*z^4*zb^2*G[1][5] - 
      24*s1^2*z^5*zb^2*G[1][5] + 102*s1*s2*z^5*zb^2*G[1][5] + 
      126*s2^2*z^5*zb^2*G[1][5] + 3*s1^2*z^6*zb^2*G[1][5] - 
      48*s1*s2*z^6*zb^2*G[1][5] - 78*s2^2*z^6*zb^2*G[1][5] + 
      3*s2^2*z^7*zb^2*G[1][5] - 9*s1^2*zb^3*G[1][5] - 36*s1*s2*zb^3*G[1][5] + 
      102*s2^2*zb^3*G[1][5] - 147*s1^2*z*zb^3*G[1][5] + 
      204*s1*s2*z*zb^3*G[1][5] - 314*s2^2*z*zb^3*G[1][5] + 
      243*s1^2*z^2*zb^3*G[1][5] - 762*s1*s2*z^2*zb^3*G[1][5] + 
      276*s2^2*z^2*zb^3*G[1][5] - 168*s1^2*z^3*zb^3*G[1][5] + 
      1020*s1*s2*z^3*zb^3*G[1][5] - 307*s2^2*z^3*zb^3*G[1][5] + 
      66*s1^2*z^4*zb^3*G[1][5] - 486*s1*s2*z^4*zb^3*G[1][5] + 
      177*s2^2*z^4*zb^3*G[1][5] + 15*s1^2*z^5*zb^3*G[1][5] + 
      60*s1*s2*z^5*zb^3*G[1][5] + 69*s2^2*z^5*zb^3*G[1][5] - 
      s2^2*z^6*zb^3*G[1][5] - 2*s2^2*z^7*zb^3*G[1][5] + 
      43*s1^2*zb^4*G[1][5] + 48*s1*s2*zb^4*G[1][5] - 60*s2^2*zb^4*G[1][5] + 
      124*s1^2*z*zb^4*G[1][5] + 6*s1*s2*z*zb^4*G[1][5] + 
      183*s2^2*z*zb^4*G[1][5] - 252*s1^2*z^2*zb^4*G[1][5] + 
      36*s1*s2*z^2*zb^4*G[1][5] - 102*s2^2*z^2*zb^4*G[1][5] + 
      149*s1^2*z^3*zb^4*G[1][5] - 210*s1*s2*z^3*zb^4*G[1][5] + 
      63*s2^2*z^3*zb^4*G[1][5] - 65*s1^2*z^4*zb^4*G[1][5] + 
      120*s1*s2*z^4*zb^4*G[1][5] - 75*s2^2*z^4*zb^4*G[1][5] + 
      3*s1^2*z^5*zb^4*G[1][5] - 15*s2^2*z^5*zb^4*G[1][5] - 
      2*s1^2*z^6*zb^4*G[1][5] + 6*s2^2*z^6*zb^4*G[1][5] - 
      75*s1^2*zb^5*G[1][5] - 54*s1*s2*zb^5*G[1][5] + 24*s2^2*zb^5*G[1][5] + 
      3*s1^2*z*zb^5*G[1][5] + 30*s1*s2*z*zb^5*G[1][5] - 
      57*s2^2*z*zb^5*G[1][5] + 72*s1^2*z^2*zb^5*G[1][5] + 
      84*s1*s2*z^2*zb^5*G[1][5] + 27*s2^2*z^2*zb^5*G[1][5] + 
      3*s1^2*z^3*zb^5*G[1][5] - 60*s1*s2*z^3*zb^5*G[1][5] - 
      9*s2^2*z^3*zb^5*G[1][5] - 9*s1^2*z^4*zb^5*G[1][5] + 
      21*s2^2*z^4*zb^5*G[1][5] + 6*s1^2*z^5*zb^5*G[1][5] - 
      6*s2^2*z^5*zb^5*G[1][5] + 54*s1^2*zb^6*G[1][5] + 
      24*s1*s2*zb^6*G[1][5] - 6*s2^2*zb^6*G[1][5] - 39*s1^2*z*zb^6*G[1][5] - 
      48*s1*s2*z*zb^6*G[1][5] + 3*s2^2*z*zb^6*G[1][5] - 
      18*s1^2*z^2*zb^6*G[1][5] + 24*s1*s2*z^2*zb^6*G[1][5] + 
      9*s2^2*z^2*zb^6*G[1][5] + 9*s1^2*z^3*zb^6*G[1][5] - 
      8*s2^2*z^3*zb^6*G[1][5] - 6*s1^2*z^4*zb^6*G[1][5] + 
      2*s2^2*z^4*zb^6*G[1][5] - 13*s1^2*zb^7*G[1][5] + 
      14*s1^2*z*zb^7*G[1][5] - 3*s1^2*z^2*zb^7*G[1][5] + 
      2*s1^2*z^3*zb^7*G[1][5]))/(s^4*(z - zb)^3) + 
   (2*Pi^2*s1^3*s2^3*z*(-1 + zb)*(24*s2^2*z^2*G[1][1] + 
      60*s1*s2*z^3*G[1][1] - 24*s2^2*z^3*G[1][1] + 36*s1^2*z^4*G[1][1] - 
      7*s1*s2*z^4*G[1][1] + 90*s2^2*z^4*G[1][1] + 2*s1*s2*z^5*G[1][1] - 
      96*s2^2*z^5*G[1][1] + 5*s1*s2*z^6*G[1][1] + 54*s2^2*z^6*G[1][1] - 
      12*s2^2*z^7*G[1][1] - 72*s2^2*z*zb*G[1][1] - 120*s1*s2*z^2*zb*G[1][1] + 
      72*s2^2*z^2*zb*G[1][1] - 48*s1^2*z^3*zb*G[1][1] - 
      51*s1*s2*z^3*zb*G[1][1] - 192*s2^2*z^3*zb*G[1][1] - 
      60*s1^2*z^4*zb*G[1][1] + 55*s1*s2*z^4*zb*G[1][1] + 
      66*s2^2*z^4*zb*G[1][1] + 24*s1^2*z^5*zb*G[1][1] - 
      59*s1*s2*z^5*zb*G[1][1] + 12*s2^2*z^5*zb*G[1][1] + 
      7*s1*s2*z^6*zb*G[1][1] - 30*s2^2*z^6*zb*G[1][1] + 
      12*s2^2*z^7*zb*G[1][1] - 36*s1*s2*z*zb^2*G[1][1] + 
      168*s2^2*z*zb^2*G[1][1] - 36*s1^2*z^2*zb^2*G[1][1] + 
      339*s1*s2*z^2*zb^2*G[1][1] - 174*s2^2*z^2*zb^2*G[1][1] + 
      144*s1^2*z^3*zb^2*G[1][1] - 255*s1*s2*z^3*zb^2*G[1][1] + 
      312*s2^2*z^3*zb^2*G[1][1] - 24*s1^2*z^4*zb^2*G[1][1] + 
      68*s1*s2*z^4*zb^2*G[1][1] - 174*s2^2*z^4*zb^2*G[1][1] - 
      36*s1^2*z^5*zb^2*G[1][1] + 33*s1*s2*z^5*zb^2*G[1][1] + 
      60*s2^2*z^5*zb^2*G[1][1] - 24*s2^2*z^6*zb^2*G[1][1] + 
      55*s1*s2*z*zb^3*G[1][1] - 132*s2^2*z*zb^3*G[1][1] + 
      36*s1^2*z^2*zb^3*G[1][1] - 263*s1*s2*z^2*zb^3*G[1][1] + 
      114*s2^2*z^2*zb^3*G[1][1] - 120*s1^2*z^3*zb^3*G[1][1] + 
      328*s1*s2*z^3*zb^3*G[1][1] - 144*s2^2*z^3*zb^3*G[1][1] + 
      96*s1^2*z^4*zb^3*G[1][1] - 140*s1*s2*z^4*zb^3*G[1][1] + 
      66*s2^2*z^4*zb^3*G[1][1] + 12*s1^2*z^5*zb^3*G[1][1] - 
      24*s1*s2*z^5*zb^3*G[1][1] + 24*s2^2*z^5*zb^3*G[1][1] - 
      19*s1*s2*z*zb^4*G[1][1] + 36*s2^2*z*zb^4*G[1][1] + 
      47*s1*s2*z^2*zb^4*G[1][1] - 36*s2^2*z^2*zb^4*G[1][1] - 
      106*s1*s2*z^3*zb^4*G[1][1] + 36*s2^2*z^3*zb^4*G[1][1] - 
      48*s1^2*z^4*zb^4*G[1][1] + 96*s1*s2*z^4*zb^4*G[1][1] - 
      48*s2^2*z^4*zb^4*G[1][1] - 5*s1*s2*z*zb^5*G[1][1] + 
      24*s1^2*z^2*zb^5*G[1][1] + 9*s1*s2*z^2*zb^5*G[1][1] + 
      24*s1^2*z^3*zb^5*G[1][1] - 24*s1*s2*z^3*zb^5*G[1][1] + 
      12*s2^2*z^3*zb^5*G[1][1] - 12*s1^2*z*zb^6*G[1][1] + 
      5*s1*s2*z*zb^6*G[1][1] - 24*s1^2*z^2*zb^6*G[1][1] + 
      12*s1^2*z*zb^7*G[1][1] + 24*s2^2*z^2*G[1][2] + 72*s1*s2*z^3*G[1][2] - 
      12*s2^2*z^3*G[1][2] + 48*s1^2*z^4*G[1][2] - 7*s1*s2*z^4*G[1][2] + 
      72*s2^2*z^4*G[1][2] - 12*s1^2*z^5*G[1][2] - 10*s1*s2*z^5*G[1][2] - 
      84*s2^2*z^5*G[1][2] + 5*s1*s2*z^6*G[1][2] + 48*s2^2*z^6*G[1][2] - 
      12*s2^2*z^7*G[1][2] - 72*s2^2*z*zb*G[1][2] - 144*s1*s2*z^2*zb*G[1][2] + 
      48*s2^2*z^2*zb*G[1][2] - 72*s1^2*z^3*zb*G[1][2] - 
      93*s1*s2*z^3*zb*G[1][2] - 192*s2^2*z^3*zb*G[1][2] - 
      60*s1^2*z^4*zb*G[1][2] + 79*s1*s2*z^4*zb*G[1][2] + 
      72*s2^2*z^4*zb*G[1][2] + 36*s1^2*z^5*zb*G[1][2] - 
      29*s1*s2*z^5*zb*G[1][2] + 12*s2^2*z^5*zb*G[1][2] - 
      5*s1*s2*z^6*zb*G[1][2] - 24*s2^2*z^6*zb*G[1][2] + 
      12*s2^2*z^7*zb*G[1][2] - 24*s1*s2*z*zb^2*G[1][2] + 
      180*s2^2*z*zb^2*G[1][2] - 24*s1^2*z^2*zb^2*G[1][2] + 
      435*s1*s2*z^2*zb^2*G[1][2] - 120*s2^2*z^2*zb^2*G[1][2] + 
      186*s1^2*z^3*zb^2*G[1][2] - 231*s1*s2*z^3*zb^2*G[1][2] + 
      300*s2^2*z^3*zb^2*G[1][2] - 36*s1^2*z^4*zb^2*G[1][2] - 
      10*s1*s2*z^4*zb^2*G[1][2] - 168*s2^2*z^4*zb^2*G[1][2] - 
      36*s1^2*z^5*zb^2*G[1][2] + 63*s1*s2*z^5*zb^2*G[1][2] + 
      48*s2^2*z^5*zb^2*G[1][2] - 24*s2^2*z^6*zb^2*G[1][2] - 
      11*s1*s2*z*zb^3*G[1][2] - 168*s2^2*z*zb^3*G[1][2] - 
      359*s1*s2*z^2*zb^3*G[1][2] + 72*s2^2*z^2*zb^3*G[1][2] - 
      144*s1^2*z^3*zb^3*G[1][2] + 400*s1*s2*z^3*zb^3*G[1][2] - 
      144*s2^2*z^3*zb^3*G[1][2] + 96*s1^2*z^4*zb^3*G[1][2] - 
      158*s1*s2*z^4*zb^3*G[1][2] + 72*s2^2*z^4*zb^3*G[1][2] + 
      12*s1^2*z^5*zb^3*G[1][2] - 24*s1*s2*z^5*zb^3*G[1][2] + 
      24*s2^2*z^5*zb^3*G[1][2] + 12*s1*s2*zb^4*G[1][2] + 
      6*s1^2*z*zb^4*G[1][2] + 65*s1*s2*z*zb^4*G[1][2] + 
      72*s2^2*z*zb^4*G[1][2] + 36*s1^2*z^2*zb^4*G[1][2] + 
      29*s1*s2*z^2*zb^4*G[1][2] - 24*s2^2*z^2*zb^4*G[1][2] + 
      6*s1^2*z^3*zb^4*G[1][2] - 124*s1*s2*z^3*zb^4*G[1][2] + 
      36*s2^2*z^3*zb^4*G[1][2] - 48*s1^2*z^4*zb^4*G[1][2] + 
      96*s1*s2*z^4*zb^4*G[1][2] - 48*s2^2*z^4*zb^4*G[1][2] - 
      24*s1*s2*zb^5*G[1][2] - 12*s1^2*z*zb^5*G[1][2] - 
      23*s1*s2*z*zb^5*G[1][2] - 12*s2^2*z*zb^5*G[1][2] + 
      12*s1^2*z^2*zb^5*G[1][2] + 39*s1*s2*z^2*zb^5*G[1][2] + 
      24*s1^2*z^3*zb^5*G[1][2] - 24*s1*s2*z^3*zb^5*G[1][2] + 
      12*s2^2*z^3*zb^5*G[1][2] + 12*s1*s2*zb^6*G[1][2] - 
      6*s1^2*z*zb^6*G[1][2] - 7*s1*s2*z*zb^6*G[1][2] - 
      24*s1^2*z^2*zb^6*G[1][2] + 12*s1^2*z*zb^7*G[1][2] + 
      42*s2^2*z^2*G[1][3] + 108*s1*s2*z^3*G[1][3] - 30*s2^2*z^3*G[1][3] + 
      66*s1^2*z^4*G[1][3] + 10*s1*s2*z^4*G[1][3] + 144*s2^2*z^4*G[1][3] + 
      6*s1^2*z^5*G[1][3] - 14*s1*s2*z^5*G[1][3] - 150*s2^2*z^5*G[1][3] + 
      16*s1*s2*z^6*G[1][3] + 84*s2^2*z^6*G[1][3] - 18*s2^2*z^7*G[1][3] - 
      126*s2^2*z*zb*G[1][3] - 216*s1*s2*z^2*zb*G[1][3] + 
      102*s2^2*z^2*zb*G[1][3] - 84*s1^2*z^3*zb*G[1][3] - 
      132*s1*s2*z^3*zb*G[1][3] - 336*s2^2*z^3*zb*G[1][3] - 
      114*s1^2*z^4*zb*G[1][3] + 62*s1*s2*z^4*zb*G[1][3] + 
      96*s2^2*z^4*zb*G[1][3] - 88*s1*s2*z^5*zb*G[1][3] - 
      6*s2^2*z^5*zb*G[1][3] - 16*s1*s2*z^6*zb*G[1][3] - 
      36*s2^2*z^6*zb*G[1][3] + 12*s2^2*z^7*zb*G[1][3] - 
      60*s1*s2*z*zb^2*G[1][3] + 288*s2^2*z*zb^2*G[1][3] - 
      78*s1^2*z^2*zb^2*G[1][3] + 606*s1*s2*z^2*zb^2*G[1][3] - 
      210*s2^2*z^2*zb^2*G[1][3] + 252*s1^2*z^3*zb^2*G[1][3] - 
      306*s1*s2*z^3*zb^2*G[1][3] + 492*s2^2*z^3*zb^2*G[1][3] + 
      42*s1^2*z^4*zb^2*G[1][3] + 106*s1*s2*z^4*zb^2*G[1][3] - 
      186*s2^2*z^4*zb^2*G[1][3] - 18*s1^2*z^5*zb^2*G[1][3] + 
      126*s1*s2*z^5*zb^2*G[1][3] + 96*s2^2*z^5*zb^2*G[1][3] + 
      12*s1*s2*z^6*zb^2*G[1][3] - 24*s2^2*z^6*zb^2*G[1][3] + 
      18*s1^2*z*zb^3*G[1][3] + 56*s1*s2*z*zb^3*G[1][3] - 
      222*s2^2*z*zb^3*G[1][3] + 66*s1^2*z^2*zb^3*G[1][3] - 
      430*s1*s2*z^2*zb^3*G[1][3] + 78*s2^2*z^2*zb^3*G[1][3] - 
      246*s1^2*z^3*zb^3*G[1][3] + 392*s1*s2*z^3*zb^3*G[1][3] - 
      222*s2^2*z^3*zb^3*G[1][3] + 54*s1^2*z^4*zb^3*G[1][3] - 
      274*s1*s2*z^4*zb^3*G[1][3] + 18*s2^2*z^4*zb^3*G[1][3] + 
      12*s1^2*z^5*zb^3*G[1][3] - 72*s1*s2*z^5*zb^3*G[1][3] + 
      24*s2^2*z^5*zb^3*G[1][3] - 6*s1^2*zb^4*G[1][3] + 
      12*s1*s2*zb^4*G[1][3] - 36*s1^2*z*zb^4*G[1][3] + 
      16*s1*s2*z*zb^4*G[1][3] + 60*s2^2*z*zb^4*G[1][3] + 
      60*s1^2*z^2*zb^4*G[1][3] + 22*s1*s2*z^2*zb^4*G[1][3] + 
      6*s2^2*z^2*zb^4*G[1][3] + 54*s1^2*z^3*zb^4*G[1][3] - 
      38*s1*s2*z^3*zb^4*G[1][3] + 78*s2^2*z^3*zb^4*G[1][3] - 
      48*s1^2*z^4*zb^4*G[1][3] + 168*s1*s2*z^4*zb^4*G[1][3] - 
      48*s2^2*z^4*zb^4*G[1][3] + 18*s1^2*zb^5*G[1][3] - 
      24*s1*s2*zb^5*G[1][3] + 6*s1^2*z*zb^5*G[1][3] - 
      4*s1*s2*z*zb^5*G[1][3] - 24*s1^2*z^2*zb^5*G[1][3] + 
      18*s1*s2*z^2*zb^5*G[1][3] - 18*s2^2*z^2*zb^5*G[1][3] + 
      24*s1^2*z^3*zb^5*G[1][3] - 72*s1*s2*z^3*zb^5*G[1][3] + 
      12*s2^2*z^3*zb^5*G[1][3] - 18*s1^2*zb^6*G[1][3] + 
      12*s1*s2*zb^6*G[1][3] - 8*s1*s2*z*zb^6*G[1][3] - 
      24*s1^2*z^2*zb^6*G[1][3] + 12*s1*s2*z^2*zb^6*G[1][3] + 
      6*s1^2*zb^7*G[1][3] + 12*s1^2*z*zb^7*G[1][3] - 6*s1^2*z^3*zb*G[1][4] - 
      12*s1*s2*z^3*zb*G[1][4] - 6*s2^2*z^3*zb*G[1][4] + 
      6*s1*s2*z^4*zb*G[1][4] - 3*s1*s2*z^5*zb*G[1][4] + 
      3*s1*s2*z^6*zb*G[1][4] + 12*s2^2*z*zb^2*G[1][4] + 
      18*s1^2*z^2*zb^2*G[1][4] + 30*s1*s2*z^2*zb^2*G[1][4] - 
      18*s2^2*z^2*zb^2*G[1][4] - 12*s1*s2*z^3*zb^2*G[1][4] + 
      30*s2^2*z^3*zb^2*G[1][4] + 6*s1*s2*z^4*zb^2*G[1][4] - 
      9*s1*s2*z^5*zb^2*G[1][4] - 5*s1*s2*z^6*zb^2*G[1][4] - 
      18*s1^2*z*zb^3*G[1][4] + 12*s1*s2*z*zb^3*G[1][4] - 
      24*s2^2*z*zb^3*G[1][4] - 6*s1^2*z^2*zb^3*G[1][4] - 
      66*s1*s2*z^2*zb^3*G[1][4] + 30*s2^2*z^2*zb^3*G[1][4] + 
      36*s1*s2*z^3*zb^3*G[1][4] - 42*s2^2*z^3*zb^3*G[1][4] + 
      6*s1*s2*z^4*zb^3*G[1][4] + 20*s1*s2*z^5*zb^3*G[1][4] + 
      6*s1^2*zb^4*G[1][4] - 6*s1*s2*zb^4*G[1][4] + 36*s1^2*z*zb^4*G[1][4] - 
      12*s1*s2*z*zb^4*G[1][4] + 12*s2^2*z*zb^4*G[1][4] - 
      24*s1^2*z^2*zb^4*G[1][4] + 48*s1*s2*z^2*zb^4*G[1][4] - 
      6*s2^2*z^2*zb^4*G[1][4] + 6*s1^2*z^3*zb^4*G[1][4] - 
      24*s1*s2*z^3*zb^4*G[1][4] + 18*s2^2*z^3*zb^4*G[1][4] - 
      30*s1*s2*z^4*zb^4*G[1][4] - 18*s1^2*zb^5*G[1][4] + 
      12*s1*s2*zb^5*G[1][4] - 18*s1^2*z*zb^5*G[1][4] - 
      9*s1*s2*z*zb^5*G[1][4] + 12*s1^2*z^2*zb^5*G[1][4] - 
      9*s1*s2*z^2*zb^5*G[1][4] - 6*s2^2*z^2*zb^5*G[1][4] + 
      20*s1*s2*z^3*zb^5*G[1][4] + 18*s1^2*zb^6*G[1][4] - 
      6*s1*s2*zb^6*G[1][4] + 9*s1*s2*z*zb^6*G[1][4] - 
      5*s1*s2*z^2*zb^6*G[1][4] - 6*s1^2*zb^7*G[1][4] - 6*s2^2*z^2*G[1][5] - 
      12*s1*s2*z^3*G[1][5] + 18*s2^2*z^3*G[1][5] - 6*s1^2*z^4*G[1][5] + 
      16*s1*s2*z^4*G[1][5] - 36*s2^2*z^4*G[1][5] + 6*s1^2*z^5*G[1][5] - 
      2*s1*s2*z^5*G[1][5] + 42*s2^2*z^5*G[1][5] - 2*s1*s2*z^6*G[1][5] - 
      24*s2^2*z^6*G[1][5] + 6*s2^2*z^7*G[1][5] + 18*s2^2*z*zb*G[1][5] + 
      24*s1*s2*z^2*zb*G[1][5] - 42*s2^2*z^2*zb*G[1][5] + 
      6*s1^2*z^3*zb*G[1][5] - 9*s1*s2*z^3*zb*G[1][5] + 
      54*s2^2*z^3*zb*G[1][5] + 6*s1^2*z^4*zb*G[1][5] - 
      43*s1*s2*z^4*zb*G[1][5] - 36*s2^2*z^4*zb*G[1][5] - 
      12*s1^2*z^5*zb*G[1][5] + 26*s1*s2*z^5*zb*G[1][5] + 
      6*s2^2*z^5*zb*G[1][5] + 2*s1*s2*z^6*zb*G[1][5] + 
      12*s1*s2*z*zb^2*G[1][5] - 36*s2^2*z*zb^2*G[1][5] + 
      12*s1^2*z^2*zb^2*G[1][5] - 93*s1*s2*z^2*zb^2*G[1][5] + 
      84*s2^2*z^2*zb^2*G[1][5] - 36*s1^2*z^3*zb^2*G[1][5] + 
      129*s1*s2*z^3*zb^2*G[1][5] - 90*s2^2*z^3*zb^2*G[1][5] + 
      18*s1^2*z^4*zb^2*G[1][5] - 17*s1*s2*z^4*zb^2*G[1][5] + 
      54*s2^2*z^4*zb^2*G[1][5] + 6*s1^2*z^5*zb^2*G[1][5] - 
      24*s1*s2*z^5*zb^2*G[1][5] - 12*s2^2*z^5*zb^2*G[1][5] - 
      7*s1*s2*z^6*zb^2*G[1][5] - 7*s1*s2*z*zb^3*G[1][5] + 
      18*s2^2*z*zb^3*G[1][5] - 12*s1^2*z^2*zb^3*G[1][5] + 
      65*s1*s2*z^2*zb^3*G[1][5] - 36*s2^2*z^2*zb^3*G[1][5] + 
      30*s1^2*z^3*zb^3*G[1][5] - 130*s1*s2*z^3*zb^3*G[1][5] + 
      24*s2^2*z^3*zb^3*G[1][5] - 18*s1^2*z^4*zb^3*G[1][5] + 
      44*s1*s2*z^4*zb^3*G[1][5] - 6*s2^2*z^4*zb^3*G[1][5] + 
      28*s1*s2*z^5*zb^3*G[1][5] - 3*s1*s2*zb^4*G[1][5] - 
      11*s1*s2*z*zb^4*G[1][5] + 34*s1*s2*z^2*zb^4*G[1][5] + 
      22*s1*s2*z^3*zb^4*G[1][5] - 42*s1*s2*z^4*zb^4*G[1][5] + 
      6*s1*s2*zb^5*G[1][5] - 4*s1*s2*z*zb^5*G[1][5] - 
      30*s1*s2*z^2*zb^5*G[1][5] + 28*s1*s2*z^3*zb^5*G[1][5] - 
      3*s1*s2*zb^6*G[1][5] + 10*s1*s2*z*zb^6*G[1][5] - 
      7*s1*s2*z^2*zb^6*G[1][5] - 2*s1*s2*z^3*zb*G[1][7] + 
      2*s1*s2*z^4*zb*G[1][7] + 2*s1*s2*z^5*zb*G[1][7] - 
      2*s1*s2*z^6*zb*G[1][7] + 6*s1*s2*z^2*zb^2*G[1][7] - 
      2*s1*s2*z^3*zb^2*G[1][7] - 14*s1*s2*z^4*zb^2*G[1][7] + 
      6*s1*s2*z^5*zb^2*G[1][7] + 4*s1*s2*z^6*zb^2*G[1][7] - 
      6*s1*s2*z*zb^3*G[1][7] - 6*s1*s2*z^2*zb^3*G[1][7] + 
      28*s1*s2*z^3*zb^3*G[1][7] - 16*s1*s2*z^5*zb^3*G[1][7] + 
      2*s1*s2*zb^4*G[1][7] + 10*s1*s2*z*zb^4*G[1][7] - 
      20*s1*s2*z^2*zb^4*G[1][7] - 16*s1*s2*z^3*zb^4*G[1][7] + 
      24*s1*s2*z^4*zb^4*G[1][7] - 4*s1*s2*zb^5*G[1][7] + 
      2*s1*s2*z*zb^5*G[1][7] + 18*s1*s2*z^2*zb^5*G[1][7] - 
      16*s1*s2*z^3*zb^5*G[1][7] + 2*s1*s2*zb^6*G[1][7] - 
      6*s1*s2*z*zb^6*G[1][7] + 4*s1*s2*z^2*zb^6*G[1][7]))/
    (3*s^4*(z - zb)^3) + (I*Pi*s1^3*s2^3*z*(-1 + zb)*
     (16*s2^2*z^2*G[1][1]^2 + 40*s1*s2*z^3*G[1][1]^2 - 8*s2^2*z^3*G[1][1]^2 + 
      24*s1^2*z^4*G[1][1]^2 - 2*s1*s2*z^4*G[1][1]^2 + 48*s2^2*z^4*G[1][1]^2 + 
      4*s1*s2*z^5*G[1][1]^2 - 56*s2^2*z^5*G[1][1]^2 - 2*s1*s2*z^6*G[1][1]^2 + 
      32*s2^2*z^6*G[1][1]^2 - 8*s2^2*z^7*G[1][1]^2 - 48*s2^2*z*zb*G[1][1]^2 - 
      80*s1*s2*z^2*zb*G[1][1]^2 + 32*s2^2*z^2*zb*G[1][1]^2 - 
      32*s1^2*z^3*zb*G[1][1]^2 - 34*s1*s2*z^3*zb*G[1][1]^2 - 
      120*s2^2*z^3*zb*G[1][1]^2 - 40*s1^2*z^4*zb*G[1][1]^2 + 
      14*s1*s2*z^4*zb*G[1][1]^2 + 46*s2^2*z^4*zb*G[1][1]^2 + 
      16*s1^2*z^5*zb*G[1][1]^2 - 18*s1*s2*z^5*zb*G[1][1]^2 + 
      10*s2^2*z^5*zb*G[1][1]^2 + 6*s1*s2*z^6*zb*G[1][1]^2 - 
      16*s2^2*z^6*zb*G[1][1]^2 + 8*s2^2*z^7*zb*G[1][1]^2 - 
      24*s1*s2*z*zb^2*G[1][1]^2 + 120*s2^2*z*zb^2*G[1][1]^2 - 
      24*s1^2*z^2*zb^2*G[1][1]^2 + 218*s1*s2*z^2*zb^2*G[1][1]^2 - 
      96*s2^2*z^2*zb^2*G[1][1]^2 + 96*s1^2*z^3*zb^2*G[1][1]^2 - 
      138*s1*s2*z^3*zb^2*G[1][1]^2 + 190*s2^2*z^3*zb^2*G[1][1]^2 - 
      16*s1^2*z^4*zb^2*G[1][1]^2 + 30*s1*s2*z^4*zb^2*G[1][1]^2 - 
      116*s2^2*z^4*zb^2*G[1][1]^2 - 24*s1^2*z^5*zb^2*G[1][1]^2 + 
      14*s1*s2*z^5*zb^2*G[1][1]^2 + 30*s2^2*z^5*zb^2*G[1][1]^2 + 
      8*s1*s2*z^6*zb^2*G[1][1]^2 - 16*s2^2*z^6*zb^2*G[1][1]^2 + 
      42*s1*s2*z*zb^3*G[1][1]^2 - 104*s2^2*z*zb^3*G[1][1]^2 + 
      24*s1^2*z^2*zb^3*G[1][1]^2 - 182*s1*s2*z^2*zb^3*G[1][1]^2 + 
      74*s2^2*z^2*zb^3*G[1][1]^2 - 80*s1^2*z^3*zb^3*G[1][1]^2 + 
      206*s1*s2*z^3*zb^3*G[1][1]^2 - 88*s2^2*z^3*zb^3*G[1][1]^2 + 
      64*s1^2*z^4*zb^3*G[1][1]^2 - 82*s1*s2*z^4*zb^3*G[1][1]^2 + 
      54*s2^2*z^4*zb^3*G[1][1]^2 + 8*s1^2*z^5*zb^3*G[1][1]^2 - 
      48*s1*s2*z^5*zb^3*G[1][1]^2 + 16*s2^2*z^5*zb^3*G[1][1]^2 - 
      18*s1*s2*z*zb^4*G[1][1]^2 + 34*s2^2*z*zb^4*G[1][1]^2 + 
      44*s1*s2*z^2*zb^4*G[1][1]^2 - 28*s2^2*z^2*zb^4*G[1][1]^2 - 
      74*s1*s2*z^3*zb^4*G[1][1]^2 + 18*s2^2*z^3*zb^4*G[1][1]^2 - 
      32*s1^2*z^4*zb^4*G[1][1]^2 + 112*s1*s2*z^4*zb^4*G[1][1]^2 - 
      32*s2^2*z^4*zb^4*G[1][1]^2 - 4*s1*s2*z*zb^5*G[1][1]^2 - 
      2*s2^2*z*zb^5*G[1][1]^2 + 16*s1^2*z^2*zb^5*G[1][1]^2 + 
      4*s1*s2*z^2*zb^5*G[1][1]^2 + 2*s2^2*z^2*zb^5*G[1][1]^2 + 
      16*s1^2*z^3*zb^5*G[1][1]^2 - 48*s1*s2*z^3*zb^5*G[1][1]^2 + 
      8*s2^2*z^3*zb^5*G[1][1]^2 - 8*s1^2*z*zb^6*G[1][1]^2 + 
      4*s1*s2*z*zb^6*G[1][1]^2 - 16*s1^2*z^2*zb^6*G[1][1]^2 + 
      8*s1*s2*z^2*zb^6*G[1][1]^2 + 8*s1^2*z*zb^7*G[1][1]^2 + 
      32*s2^2*z^2*G[1][1]*G[1][2] + 96*s1*s2*z^3*G[1][1]*G[1][2] - 
      16*s2^2*z^3*G[1][1]*G[1][2] + 64*s1^2*z^4*G[1][1]*G[1][2] - 
      12*s1*s2*z^4*G[1][1]*G[1][2] + 96*s2^2*z^4*G[1][1]*G[1][2] - 
      16*s1^2*z^5*G[1][1]*G[1][2] - 8*s1*s2*z^5*G[1][1]*G[1][2] - 
      112*s2^2*z^5*G[1][1]*G[1][2] + 4*s1*s2*z^6*G[1][1]*G[1][2] + 
      64*s2^2*z^6*G[1][1]*G[1][2] - 16*s2^2*z^7*G[1][1]*G[1][2] - 
      96*s2^2*z*zb*G[1][1]*G[1][2] - 192*s1*s2*z^2*zb*G[1][1]*G[1][2] + 
      64*s2^2*z^2*zb*G[1][1]*G[1][2] - 96*s1^2*z^3*zb*G[1][1]*G[1][2] - 
      92*s1*s2*z^3*zb*G[1][1]*G[1][2] - 240*s2^2*z^3*zb*G[1][1]*G[1][2] - 
      64*s1^2*z^4*zb*G[1][1]*G[1][2] + 100*s1*s2*z^4*zb*G[1][1]*G[1][2] + 
      96*s2^2*z^4*zb*G[1][1]*G[1][2] + 48*s1^2*z^5*zb*G[1][1]*G[1][2] - 
      20*s1*s2*z^5*zb*G[1][1]*G[1][2] + 16*s2^2*z^5*zb*G[1][1]*G[1][2] - 
      20*s1*s2*z^6*zb*G[1][1]*G[1][2] - 32*s2^2*z^6*zb*G[1][1]*G[1][2] + 
      16*s2^2*z^7*zb*G[1][1]*G[1][2] - 32*s1*s2*z*zb^2*G[1][1]*G[1][2] + 
      240*s2^2*z*zb^2*G[1][1]*G[1][2] - 32*s1^2*z^2*zb^2*G[1][1]*G[1][2] + 
      508*s1*s2*z^2*zb^2*G[1][1]*G[1][2] - 192*s2^2*z^2*zb^2*G[1][1]*
       G[1][2] + 208*s1^2*z^3*zb^2*G[1][1]*G[1][2] - 
      348*s1*s2*z^3*zb^2*G[1][1]*G[1][2] + 368*s2^2*z^3*zb^2*G[1][1]*
       G[1][2] - 64*s1^2*z^4*zb^2*G[1][1]*G[1][2] - 72*s1*s2*z^4*zb^2*G[1][1]*
       G[1][2] - 224*s2^2*z^4*zb^2*G[1][1]*G[1][2] - 48*s1^2*z^5*zb^2*G[1][1]*
       G[1][2] + 124*s1*s2*z^5*zb^2*G[1][1]*G[1][2] + 
      64*s2^2*z^5*zb^2*G[1][1]*G[1][2] + 16*s1*s2*z^6*zb^2*G[1][1]*G[1][2] - 
      32*s2^2*z^6*zb^2*G[1][1]*G[1][2] + 44*s1*s2*z*zb^3*G[1][1]*G[1][2] - 
      208*s2^2*z*zb^3*G[1][1]*G[1][2] + 32*s1^2*z^2*zb^3*G[1][1]*G[1][2] - 
      372*s1*s2*z^2*zb^3*G[1][1]*G[1][2] + 160*s2^2*z^2*zb^3*G[1][1]*
       G[1][2] - 144*s1^2*z^3*zb^3*G[1][1]*G[1][2] + 
      616*s1*s2*z^3*zb^3*G[1][1]*G[1][2] - 176*s2^2*z^3*zb^3*G[1][1]*
       G[1][2] + 128*s1^2*z^4*zb^3*G[1][1]*G[1][2] - 
      240*s1*s2*z^4*zb^3*G[1][1]*G[1][2] + 96*s2^2*z^4*zb^3*G[1][1]*G[1][2] + 
      16*s1^2*z^5*zb^3*G[1][1]*G[1][2] - 96*s1*s2*z^5*zb^3*G[1][1]*G[1][2] + 
      32*s2^2*z^5*zb^3*G[1][1]*G[1][2] - 12*s1*s2*z*zb^4*G[1][1]*G[1][2] + 
      64*s2^2*z*zb^4*G[1][1]*G[1][2] - 28*s1*s2*z^2*zb^4*G[1][1]*G[1][2] - 
      64*s2^2*z^2*zb^4*G[1][1]*G[1][2] - 176*s1*s2*z^3*zb^4*G[1][1]*G[1][2] + 
      48*s2^2*z^3*zb^4*G[1][1]*G[1][2] - 64*s1^2*z^4*zb^4*G[1][1]*G[1][2] + 
      224*s1*s2*z^4*zb^4*G[1][1]*G[1][2] - 64*s2^2*z^4*zb^4*G[1][1]*G[1][2] + 
      12*s1*s2*z*zb^5*G[1][1]*G[1][2] + 32*s1^2*z^2*zb^5*G[1][1]*G[1][2] + 
      68*s1*s2*z^2*zb^5*G[1][1]*G[1][2] + 32*s1^2*z^3*zb^5*G[1][1]*G[1][2] - 
      96*s1*s2*z^3*zb^5*G[1][1]*G[1][2] + 16*s2^2*z^3*zb^5*G[1][1]*G[1][2] - 
      16*s1^2*z*zb^6*G[1][1]*G[1][2] - 12*s1*s2*z*zb^6*G[1][1]*G[1][2] - 
      32*s1^2*z^2*zb^6*G[1][1]*G[1][2] + 16*s1*s2*z^2*zb^6*G[1][1]*G[1][2] + 
      16*s1^2*z*zb^7*G[1][1]*G[1][2] + 16*s2^2*z^2*G[1][2]^2 + 
      48*s1*s2*z^3*G[1][2]^2 - 8*s2^2*z^3*G[1][2]^2 + 32*s1^2*z^4*G[1][2]^2 + 
      4*s1*s2*z^4*G[1][2]^2 + 48*s2^2*z^4*G[1][2]^2 - 8*s1^2*z^5*G[1][2]^2 - 
      24*s1*s2*z^5*G[1][2]^2 - 56*s2^2*z^5*G[1][2]^2 + 
      12*s1*s2*z^6*G[1][2]^2 + 32*s2^2*z^6*G[1][2]^2 - 8*s2^2*z^7*G[1][2]^2 - 
      48*s2^2*z*zb*G[1][2]^2 - 96*s1*s2*z^2*zb*G[1][2]^2 + 
      32*s2^2*z^2*zb*G[1][2]^2 - 48*s1^2*z^3*zb*G[1][2]^2 - 
      88*s1*s2*z^3*zb*G[1][2]^2 - 128*s2^2*z^3*zb*G[1][2]^2 - 
      34*s1^2*z^4*zb*G[1][2]^2 + 104*s1*s2*z^4*zb*G[1][2]^2 + 
      48*s2^2*z^4*zb*G[1][2]^2 + 26*s1^2*z^5*zb*G[1][2]^2 - 
      20*s1*s2*z^5*zb*G[1][2]^2 + 8*s2^2*z^5*zb*G[1][2]^2 - 
      20*s1*s2*z^6*zb*G[1][2]^2 - 16*s2^2*z^6*zb*G[1][2]^2 + 
      8*s2^2*z^7*zb*G[1][2]^2 - 16*s1*s2*z*zb^2*G[1][2]^2 + 
      120*s2^2*z*zb^2*G[1][2]^2 - 16*s1^2*z^2*zb^2*G[1][2]^2 + 
      320*s1*s2*z^2*zb^2*G[1][2]^2 - 80*s2^2*z^2*zb^2*G[1][2]^2 + 
      110*s1^2*z^3*zb^2*G[1][2]^2 - 200*s1*s2*z^3*zb^2*G[1][2]^2 + 
      200*s2^2*z^3*zb^2*G[1][2]^2 - 36*s1^2*z^4*zb^2*G[1][2]^2 - 
      86*s1*s2*z^4*zb^2*G[1][2]^2 - 112*s2^2*z^4*zb^2*G[1][2]^2 - 
      26*s1^2*z^5*zb^2*G[1][2]^2 + 92*s1*s2*z^5*zb^2*G[1][2]^2 + 
      32*s2^2*z^5*zb^2*G[1][2]^2 + 8*s1*s2*z^6*zb^2*G[1][2]^2 - 
      16*s2^2*z^6*zb^2*G[1][2]^2 - 24*s1*s2*z*zb^3*G[1][2]^2 - 
      112*s2^2*z*zb^3*G[1][2]^2 + 10*s1^2*z^2*zb^3*G[1][2]^2 - 
      240*s1*s2*z^2*zb^3*G[1][2]^2 + 48*s2^2*z^2*zb^3*G[1][2]^2 - 
      72*s1^2*z^3*zb^3*G[1][2]^2 + 414*s1*s2*z^3*zb^3*G[1][2]^2 - 
      96*s2^2*z^3*zb^3*G[1][2]^2 + 70*s1^2*z^4*zb^3*G[1][2]^2 - 
      134*s1*s2*z^4*zb^3*G[1][2]^2 + 48*s2^2*z^4*zb^3*G[1][2]^2 + 
      8*s1^2*z^5*zb^3*G[1][2]^2 - 48*s1*s2*z^5*zb^3*G[1][2]^2 + 
      16*s2^2*z^5*zb^3*G[1][2]^2 + 12*s1*s2*zb^4*G[1][2]^2 + 
      2*s1^2*z*zb^4*G[1][2]^2 + 64*s1*s2*z*zb^4*G[1][2]^2 + 
      48*s2^2*z*zb^4*G[1][2]^2 + 4*s1^2*z^2*zb^4*G[1][2]^2 - 
      74*s1*s2*z^2*zb^4*G[1][2]^2 - 16*s2^2*z^2*zb^4*G[1][2]^2 - 
      6*s1^2*z^3*zb^4*G[1][2]^2 - 126*s1*s2*z^3*zb^4*G[1][2]^2 + 
      24*s2^2*z^3*zb^4*G[1][2]^2 - 32*s1^2*z^4*zb^4*G[1][2]^2 + 
      112*s1*s2*z^4*zb^4*G[1][2]^2 - 32*s2^2*z^4*zb^4*G[1][2]^2 - 
      24*s1*s2*zb^5*G[1][2]^2 - 2*s1^2*z*zb^5*G[1][2]^2 - 
      2*s1*s2*z*zb^5*G[1][2]^2 - 8*s2^2*z*zb^5*G[1][2]^2 + 
      18*s1^2*z^2*zb^5*G[1][2]^2 + 82*s1*s2*z^2*zb^5*G[1][2]^2 + 
      16*s1^2*z^3*zb^5*G[1][2]^2 - 48*s1*s2*z^3*zb^5*G[1][2]^2 + 
      8*s2^2*z^3*zb^5*G[1][2]^2 + 12*s1*s2*zb^6*G[1][2]^2 - 
      8*s1^2*z*zb^6*G[1][2]^2 - 22*s1*s2*z*zb^6*G[1][2]^2 - 
      16*s1^2*z^2*zb^6*G[1][2]^2 + 8*s1*s2*z^2*zb^6*G[1][2]^2 + 
      8*s1^2*z*zb^7*G[1][2]^2 + 56*s2^2*z^2*G[1][1]*G[1][3] + 
      144*s1*s2*z^3*G[1][1]*G[1][3] - 24*s2^2*z^3*G[1][1]*G[1][3] + 
      88*s1^2*z^4*G[1][1]*G[1][3] + 16*s1*s2*z^4*G[1][1]*G[1][3] + 
      168*s2^2*z^4*G[1][1]*G[1][3] + 8*s1^2*z^5*G[1][1]*G[1][3] - 
      8*s1*s2*z^5*G[1][1]*G[1][3] - 184*s2^2*z^5*G[1][1]*G[1][3] + 
      8*s1*s2*z^6*G[1][1]*G[1][3] + 104*s2^2*z^6*G[1][1]*G[1][3] - 
      24*s2^2*z^7*G[1][1]*G[1][3] - 168*s2^2*z*zb*G[1][1]*G[1][3] - 
      288*s1*s2*z^2*zb*G[1][1]*G[1][3] + 104*s2^2*z^2*zb*G[1][1]*G[1][3] - 
      120*s1^2*z^3*zb*G[1][1]*G[1][3] - 176*s1*s2*z^3*zb*G[1][1]*G[1][3] - 
      440*s2^2*z^3*zb*G[1][1]*G[1][3] - 152*s1^2*z^4*zb*G[1][1]*G[1][3] + 
      24*s1*s2*z^4*zb*G[1][1]*G[1][3] + 132*s2^2*z^4*zb*G[1][1]*G[1][3] - 
      64*s1*s2*z^5*zb*G[1][1]*G[1][3] - 4*s2^2*z^5*zb*G[1][1]*G[1][3] - 
      24*s1*s2*z^6*zb*G[1][1]*G[1][3] - 40*s2^2*z^6*zb*G[1][1]*G[1][3] + 
      16*s2^2*z^7*zb*G[1][1]*G[1][3] - 80*s1*s2*z*zb^2*G[1][1]*G[1][3] + 
      416*s2^2*z*zb^2*G[1][1]*G[1][3] - 80*s1^2*z^2*zb^2*G[1][1]*G[1][3] + 
      800*s1*s2*z^2*zb^2*G[1][1]*G[1][3] - 264*s2^2*z^2*zb^2*G[1][1]*
       G[1][3] + 336*s1^2*z^3*zb^2*G[1][1]*G[1][3] - 
      344*s1*s2*z^3*zb^2*G[1][1]*G[1][3] + 660*s2^2*z^3*zb^2*G[1][1]*
       G[1][3] + 56*s1^2*z^4*zb^2*G[1][1]*G[1][3] + 100*s1*s2*z^4*zb^2*
       G[1][1]*G[1][3] - 248*s2^2*z^4*zb^2*G[1][1]*G[1][3] - 
      24*s1^2*z^5*zb^2*G[1][1]*G[1][3] + 168*s1*s2*z^5*zb^2*G[1][1]*G[1][3] + 
      108*s2^2*z^5*zb^2*G[1][1]*G[1][3] + 32*s1*s2*z^6*zb^2*G[1][1]*G[1][3] - 
      32*s2^2*z^6*zb^2*G[1][1]*G[1][3] + 128*s1*s2*z*zb^3*G[1][1]*G[1][3] - 
      360*s2^2*z*zb^3*G[1][1]*G[1][3] + 80*s1^2*z^2*zb^3*G[1][1]*G[1][3] - 
      648*s1*s2*z^2*zb^3*G[1][1]*G[1][3] + 140*s2^2*z^2*zb^3*G[1][1]*
       G[1][3] - 328*s1^2*z^3*zb^3*G[1][1]*G[1][3] + 
      548*s1*s2*z^3*zb^3*G[1][1]*G[1][3] - 336*s2^2*z^3*zb^3*G[1][1]*
       G[1][3] + 72*s1^2*z^4*zb^3*G[1][1]*G[1][3] - 364*s1*s2*z^4*zb^3*
       G[1][1]*G[1][3] + 44*s2^2*z^4*zb^3*G[1][1]*G[1][3] + 
      16*s1^2*z^5*zb^3*G[1][1]*G[1][3] - 160*s1*s2*z^5*zb^3*G[1][1]*G[1][3] + 
      32*s2^2*z^5*zb^3*G[1][1]*G[1][3] - 48*s1*s2*z*zb^4*G[1][1]*G[1][3] + 
      116*s2^2*z*zb^4*G[1][1]*G[1][3] + 48*s1^2*z^2*zb^4*G[1][1]*G[1][3] + 
      116*s1*s2*z^2*zb^4*G[1][1]*G[1][3] - 8*s2^2*z^2*zb^4*G[1][1]*G[1][3] + 
      80*s1^2*z^3*zb^4*G[1][1]*G[1][3] - 76*s1*s2*z^3*zb^4*G[1][1]*G[1][3] + 
      116*s2^2*z^3*zb^4*G[1][1]*G[1][3] - 64*s1^2*z^4*zb^4*G[1][1]*G[1][3] + 
      320*s1*s2*z^4*zb^4*G[1][1]*G[1][3] - 64*s2^2*z^4*zb^4*G[1][1]*G[1][3] - 
      16*s1^2*z*zb^5*G[1][1]*G[1][3] - 4*s1*s2*z*zb^5*G[1][1]*G[1][3] - 
      4*s2^2*z*zb^5*G[1][1]*G[1][3] - 16*s1^2*z^2*zb^5*G[1][1]*G[1][3] + 
      4*s1*s2*z^2*zb^5*G[1][1]*G[1][3] - 28*s2^2*z^2*zb^5*G[1][1]*G[1][3] + 
      32*s1^2*z^3*zb^5*G[1][1]*G[1][3] - 160*s1*s2*z^3*zb^5*G[1][1]*G[1][3] + 
      16*s2^2*z^3*zb^5*G[1][1]*G[1][3] + 4*s1*s2*z*zb^6*G[1][1]*G[1][3] - 
      32*s1^2*z^2*zb^6*G[1][1]*G[1][3] + 32*s1*s2*z^2*zb^6*G[1][1]*G[1][3] + 
      16*s1^2*z*zb^7*G[1][1]*G[1][3] + 48*s2^2*z^2*G[1][2]*G[1][3] + 
      128*s1*s2*z^3*G[1][2]*G[1][3] - 16*s2^2*z^3*G[1][2]*G[1][3] + 
      80*s1^2*z^4*G[1][2]*G[1][3] + 52*s1*s2*z^4*G[1][2]*G[1][3] + 
      144*s2^2*z^4*G[1][2]*G[1][3] + 16*s1^2*z^5*G[1][2]*G[1][3] - 
      56*s1*s2*z^5*G[1][2]*G[1][3] - 144*s2^2*z^5*G[1][2]*G[1][3] + 
      36*s1*s2*z^6*G[1][2]*G[1][3] + 80*s2^2*z^6*G[1][2]*G[1][3] - 
      16*s2^2*z^7*G[1][2]*G[1][3] - 144*s2^2*z*zb*G[1][2]*G[1][3] - 
      256*s1*s2*z^2*zb*G[1][2]*G[1][3] + 80*s2^2*z^2*zb*G[1][2]*G[1][3] - 
      104*s1^2*z^3*zb*G[1][2]*G[1][3] - 236*s1*s2*z^3*zb*G[1][2]*G[1][3] - 
      376*s2^2*z^3*zb*G[1][2]*G[1][3] - 132*s1^2*z^4*zb*G[1][2]*G[1][3] + 
      124*s1*s2*z^4*zb*G[1][2]*G[1][3] + 80*s2^2*z^4*zb*G[1][2]*G[1][3] - 
      12*s1^2*z^5*zb*G[1][2]*G[1][3] - 68*s1*s2*z^5*zb*G[1][2]*G[1][3] - 
      68*s1*s2*z^6*zb*G[1][2]*G[1][3] - 48*s2^2*z^6*zb*G[1][2]*G[1][3] + 
      16*s2^2*z^7*zb*G[1][2]*G[1][3] - 64*s1*s2*z*zb^2*G[1][2]*G[1][3] + 
      336*s2^2*z*zb^2*G[1][2]*G[1][3] - 88*s1^2*z^2*zb^2*G[1][2]*G[1][3] + 
      732*s1*s2*z^2*zb^2*G[1][2]*G[1][3] - 168*s2^2*z^2*zb^2*G[1][2]*
       G[1][3] + 260*s1^2*z^3*zb^2*G[1][2]*G[1][3] - 
      324*s1*s2*z^3*zb^2*G[1][2]*G[1][3] + 536*s2^2*z^3*zb^2*G[1][2]*
       G[1][3] + 56*s1^2*z^4*zb^2*G[1][2]*G[1][3] - 92*s1*s2*z^4*zb^2*G[1][2]*
       G[1][3] - 176*s2^2*z^4*zb^2*G[1][2]*G[1][3] - 20*s1^2*z^5*zb^2*G[1][2]*
       G[1][3] + 284*s1*s2*z^5*zb^2*G[1][2]*G[1][3] + 
      112*s2^2*z^5*zb^2*G[1][2]*G[1][3] + 32*s1*s2*z^6*zb^2*G[1][2]*G[1][3] - 
      32*s2^2*z^6*zb^2*G[1][2]*G[1][3] + 24*s1^2*z*zb^3*G[1][2]*G[1][3] + 
      44*s1*s2*z*zb^3*G[1][2]*G[1][3] - 272*s2^2*z*zb^3*G[1][2]*G[1][3] + 
      92*s1^2*z^2*zb^3*G[1][2]*G[1][3] - 476*s1*s2*z^2*zb^3*G[1][2]*G[1][3] + 
      56*s2^2*z^2*zb^3*G[1][2]*G[1][3] - 240*s1^2*z^3*zb^3*G[1][2]*G[1][3] + 
      708*s1*s2*z^3*zb^3*G[1][2]*G[1][3] - 264*s2^2*z^3*zb^3*G[1][2]*
       G[1][3] + 60*s1^2*z^4*zb^3*G[1][2]*G[1][3] - 404*s1*s2*z^4*zb^3*
       G[1][2]*G[1][3] + 16*s2^2*z^4*zb^3*G[1][2]*G[1][3] + 
      16*s1^2*z^5*zb^3*G[1][2]*G[1][3] - 160*s1*s2*z^5*zb^3*G[1][2]*G[1][3] + 
      32*s2^2*z^5*zb^3*G[1][2]*G[1][3] - 8*s1^2*zb^4*G[1][2]*G[1][3] + 
      16*s1*s2*zb^4*G[1][2]*G[1][3] - 52*s1^2*z*zb^4*G[1][2]*G[1][3] + 
      28*s1*s2*z*zb^4*G[1][2]*G[1][3] + 80*s2^2*z*zb^4*G[1][2]*G[1][3] + 
      40*s1^2*z^2*zb^4*G[1][2]*G[1][3] - 152*s1*s2*z^2*zb^4*G[1][2]*G[1][3] + 
      8*s2^2*z^2*zb^4*G[1][2]*G[1][3] + 52*s1^2*z^3*zb^4*G[1][2]*G[1][3] - 
      116*s1*s2*z^3*zb^4*G[1][2]*G[1][3] + 104*s2^2*z^3*zb^4*G[1][2]*
       G[1][3] - 64*s1^2*z^4*zb^4*G[1][2]*G[1][3] + 320*s1*s2*z^4*zb^4*
       G[1][2]*G[1][3] - 64*s2^2*z^4*zb^4*G[1][2]*G[1][3] + 
      24*s1^2*zb^5*G[1][2]*G[1][3] - 32*s1*s2*zb^5*G[1][2]*G[1][3] + 
      20*s1^2*z*zb^5*G[1][2]*G[1][3] + 32*s1*s2*z*zb^5*G[1][2]*G[1][3] - 
      12*s1^2*z^2*zb^5*G[1][2]*G[1][3] + 120*s1*s2*z^2*zb^5*G[1][2]*G[1][3] - 
      24*s2^2*z^2*zb^5*G[1][2]*G[1][3] + 32*s1^2*z^3*zb^5*G[1][2]*G[1][3] - 
      160*s1*s2*z^3*zb^5*G[1][2]*G[1][3] + 16*s2^2*z^3*zb^5*G[1][2]*G[1][3] - 
      24*s1^2*zb^6*G[1][2]*G[1][3] + 16*s1*s2*zb^6*G[1][2]*G[1][3] - 
      8*s1^2*z*zb^6*G[1][2]*G[1][3] - 40*s1*s2*z*zb^6*G[1][2]*G[1][3] - 
      32*s1^2*z^2*zb^6*G[1][2]*G[1][3] + 32*s1*s2*z^2*zb^6*G[1][2]*G[1][3] + 
      8*s1^2*zb^7*G[1][2]*G[1][3] + 16*s1^2*z*zb^7*G[1][2]*G[1][3] + 
      44*s2^2*z^2*G[1][3]^2 + 104*s1*s2*z^3*G[1][3]^2 - 
      12*s2^2*z^3*G[1][3]^2 + 60*s1^2*z^4*G[1][3]^2 + 
      62*s1*s2*z^4*G[1][3]^2 + 132*s2^2*z^4*G[1][3]^2 + 
      36*s1^2*z^5*G[1][3]^2 - 32*s1*s2*z^5*G[1][3]^2 - 
      124*s2^2*z^5*G[1][3]^2 + 26*s1*s2*z^6*G[1][3]^2 + 
      68*s2^2*z^6*G[1][3]^2 - 12*s2^2*z^7*G[1][3]^2 - 
      132*s2^2*z*zb*G[1][3]^2 - 208*s1*s2*z^2*zb*G[1][3]^2 + 
      68*s2^2*z^2*zb*G[1][3]^2 - 72*s1^2*z^3*zb*G[1][3]^2 - 
      206*s1*s2*z^3*zb*G[1][3]^2 - 360*s2^2*z^3*zb*G[1][3]^2 - 
      150*s1^2*z^4*zb*G[1][3]^2 - 22*s1*s2*z^4*zb*G[1][3]^2 + 
      50*s2^2*z^4*zb*G[1][3]^2 - 62*s1^2*z^5*zb*G[1][3]^2 - 
      74*s1*s2*z^5*zb*G[1][3]^2 - 18*s2^2*z^5*zb*G[1][3]^2 - 
      46*s1*s2*z^6*zb*G[1][3]^2 - 36*s2^2*z^6*zb*G[1][3]^2 + 
      8*s2^2*z^7*zb*G[1][3]^2 - 72*s1*s2*z*zb^2*G[1][3]^2 + 
      312*s2^2*z*zb^2*G[1][3]^2 - 84*s1^2*z^2*zb^2*G[1][3]^2 + 
      598*s1*s2*z^2*zb^2*G[1][3]^2 - 120*s2^2*z^2*zb^2*G[1][3]^2 + 
      234*s1^2*z^3*zb^2*G[1][3]^2 - 102*s1*s2*z^3*zb^2*G[1][3]^2 + 
      518*s2^2*z^3*zb^2*G[1][3]^2 + 160*s1^2*z^4*zb^2*G[1][3]^2 + 
      104*s1*s2*z^4*zb^2*G[1][3]^2 - 76*s2^2*z^4*zb^2*G[1][3]^2 + 
      18*s1^2*z^5*zb^2*G[1][3]^2 + 202*s1*s2*z^5*zb^2*G[1][3]^2 + 
      102*s2^2*z^5*zb^2*G[1][3]^2 + 24*s1*s2*z^6*zb^2*G[1][3]^2 - 
      16*s2^2*z^6*zb^2*G[1][3]^2 + 12*s1^2*z*zb^3*G[1][3]^2 + 
      102*s1*s2*z*zb^3*G[1][3]^2 - 260*s2^2*z*zb^3*G[1][3]^2 + 
      86*s1^2*z^2*zb^3*G[1][3]^2 - 458*s1*s2*z^2*zb^3*G[1][3]^2 - 
      14*s2^2*z^2*zb^3*G[1][3]^2 - 284*s1^2*z^3*zb^3*G[1][3]^2 + 
      244*s1*s2*z^3*zb^3*G[1][3]^2 - 284*s2^2*z^3*zb^3*G[1][3]^2 - 
      38*s1^2*z^4*zb^3*G[1][3]^2 - 328*s1*s2*z^4*zb^3*G[1][3]^2 - 
      58*s2^2*z^4*zb^3*G[1][3]^2 + 8*s1^2*z^5*zb^3*G[1][3]^2 - 
      112*s1*s2*z^5*zb^3*G[1][3]^2 + 16*s2^2*z^5*zb^3*G[1][3]^2 - 
      4*s1^2*zb^4*G[1][3]^2 + 4*s1*s2*zb^4*G[1][3]^2 - 
      26*s1^2*z*zb^4*G[1][3]^2 - 34*s1*s2*z*zb^4*G[1][3]^2 + 
      82*s2^2*z*zb^4*G[1][3]^2 + 68*s1^2*z^2*zb^4*G[1][3]^2 + 
      58*s1*s2*z^2*zb^4*G[1][3]^2 + 64*s2^2*z^2*zb^4*G[1][3]^2 + 
      106*s1^2*z^3*zb^4*G[1][3]^2 + 56*s1*s2*z^3*zb^4*G[1][3]^2 + 
      126*s2^2*z^3*zb^4*G[1][3]^2 - 32*s1^2*z^4*zb^4*G[1][3]^2 + 
      208*s1*s2*z^4*zb^4*G[1][3]^2 - 32*s2^2*z^4*zb^4*G[1][3]^2 + 
      12*s1^2*zb^5*G[1][3]^2 - 8*s1*s2*zb^5*G[1][3]^2 - 
      6*s1^2*z*zb^5*G[1][3]^2 + 6*s1*s2*z*zb^5*G[1][3]^2 - 
      2*s2^2*z*zb^5*G[1][3]^2 - 54*s1^2*z^2*zb^5*G[1][3]^2 - 
      10*s1*s2*z^2*zb^5*G[1][3]^2 - 42*s2^2*z^2*zb^5*G[1][3]^2 + 
      16*s1^2*z^3*zb^5*G[1][3]^2 - 112*s1*s2*z^3*zb^5*G[1][3]^2 + 
      8*s2^2*z^3*zb^5*G[1][3]^2 - 12*s1^2*zb^6*G[1][3]^2 + 
      4*s1*s2*zb^6*G[1][3]^2 + 12*s1^2*z*zb^6*G[1][3]^2 - 
      2*s1*s2*z*zb^6*G[1][3]^2 - 16*s1^2*z^2*zb^6*G[1][3]^2 + 
      24*s1*s2*z^2*zb^6*G[1][3]^2 + 4*s1^2*zb^7*G[1][3]^2 + 
      8*s1^2*z*zb^7*G[1][3]^2 - 4*s1*s2*z^5*zb*G[1][1]*G[1][4] + 
      4*s1*s2*z^6*zb*G[1][1]*G[1][4] + 20*s1*s2*z^4*zb^2*G[1][1]*G[1][4] - 
      12*s1*s2*z^5*zb^2*G[1][1]*G[1][4] + 4*s2^2*z^5*zb^2*G[1][1]*G[1][4] - 
      12*s1*s2*z^6*zb^2*G[1][1]*G[1][4] - 4*s2^2*z^6*zb^2*G[1][1]*G[1][4] - 
      36*s1*s2*z^3*zb^3*G[1][1]*G[1][4] + 4*s1*s2*z^4*zb^3*G[1][1]*G[1][4] - 
      12*s2^2*z^4*zb^3*G[1][1]*G[1][4] + 48*s1*s2*z^5*zb^3*G[1][1]*G[1][4] + 
      12*s2^2*z^5*zb^3*G[1][1]*G[1][4] + 28*s1*s2*z^2*zb^4*G[1][1]*G[1][4] + 
      20*s1*s2*z^3*zb^4*G[1][1]*G[1][4] + 12*s2^2*z^3*zb^4*G[1][1]*G[1][4] - 
      72*s1*s2*z^4*zb^4*G[1][1]*G[1][4] - 12*s2^2*z^4*zb^4*G[1][1]*G[1][4] - 
      8*s1*s2*z*zb^5*G[1][1]*G[1][4] - 24*s1*s2*z^2*zb^5*G[1][1]*G[1][4] - 
      4*s2^2*z^2*zb^5*G[1][1]*G[1][4] + 48*s1*s2*z^3*zb^5*G[1][1]*G[1][4] + 
      4*s2^2*z^3*zb^5*G[1][1]*G[1][4] + 8*s1*s2*z*zb^6*G[1][1]*G[1][4] - 
      12*s1*s2*z^2*zb^6*G[1][1]*G[1][4] - 8*s1^2*z^3*zb*G[1][2]*G[1][4] - 
      16*s1*s2*z^3*zb*G[1][2]*G[1][4] - 8*s2^2*z^3*zb*G[1][2]*G[1][4] - 
      8*s1^2*z^5*zb*G[1][2]*G[1][4] - 4*s1*s2*z^5*zb*G[1][2]*G[1][4] + 
      4*s1*s2*z^6*zb*G[1][2]*G[1][4] + 16*s2^2*z*zb^2*G[1][2]*G[1][4] + 
      24*s1^2*z^2*zb^2*G[1][2]*G[1][4] + 40*s1*s2*z^2*zb^2*G[1][2]*G[1][4] - 
      24*s2^2*z^2*zb^2*G[1][2]*G[1][4] + 40*s2^2*z^3*zb^2*G[1][2]*G[1][4] + 
      16*s1^2*z^4*zb^2*G[1][2]*G[1][4] + 28*s1*s2*z^4*zb^2*G[1][2]*G[1][4] + 
      12*s1^2*z^5*zb^2*G[1][2]*G[1][4] - 12*s1*s2*z^5*zb^2*G[1][2]*G[1][4] - 
      4*s1*s2*z^6*zb^2*G[1][2]*G[1][4] - 24*s1^2*z*zb^3*G[1][2]*G[1][4] + 
      16*s1*s2*z*zb^3*G[1][2]*G[1][4] - 32*s2^2*z*zb^3*G[1][2]*G[1][4] - 
      8*s1^2*z^2*zb^3*G[1][2]*G[1][4] - 96*s1*s2*z^2*zb^3*G[1][2]*G[1][4] + 
      40*s2^2*z^2*zb^3*G[1][2]*G[1][4] - 8*s1^2*z^3*zb^3*G[1][2]*G[1][4] + 
      4*s1*s2*z^3*zb^3*G[1][2]*G[1][4] - 56*s2^2*z^3*zb^3*G[1][2]*G[1][4] - 
      28*s1^2*z^4*zb^3*G[1][2]*G[1][4] - 4*s1*s2*z^4*zb^3*G[1][2]*G[1][4] - 
      4*s1^2*z^5*zb^3*G[1][2]*G[1][4] + 16*s1*s2*z^5*zb^3*G[1][2]*G[1][4] + 
      8*s1^2*zb^4*G[1][2]*G[1][4] - 8*s1*s2*zb^4*G[1][2]*G[1][4] + 
      48*s1^2*z*zb^4*G[1][2]*G[1][4] - 16*s1*s2*z*zb^4*G[1][2]*G[1][4] + 
      16*s2^2*z*zb^4*G[1][2]*G[1][4] - 32*s1^2*z^2*zb^4*G[1][2]*G[1][4] + 
      92*s1*s2*z^2*zb^4*G[1][2]*G[1][4] - 8*s2^2*z^2*zb^4*G[1][2]*G[1][4] + 
      28*s1^2*z^3*zb^4*G[1][2]*G[1][4] - 4*s1*s2*z^3*zb^4*G[1][2]*G[1][4] + 
      24*s2^2*z^3*zb^4*G[1][2]*G[1][4] + 12*s1^2*z^4*zb^4*G[1][2]*G[1][4] - 
      24*s1*s2*z^4*zb^4*G[1][2]*G[1][4] - 24*s1^2*zb^5*G[1][2]*G[1][4] + 
      16*s1*s2*zb^5*G[1][2]*G[1][4] - 24*s1^2*z*zb^5*G[1][2]*G[1][4] - 
      16*s1*s2*z*zb^5*G[1][2]*G[1][4] + 12*s1^2*z^2*zb^5*G[1][2]*G[1][4] - 
      32*s1*s2*z^2*zb^5*G[1][2]*G[1][4] - 8*s2^2*z^2*zb^5*G[1][2]*G[1][4] - 
      12*s1^2*z^3*zb^5*G[1][2]*G[1][4] + 16*s1*s2*z^3*zb^5*G[1][2]*G[1][4] + 
      24*s1^2*zb^6*G[1][2]*G[1][4] - 8*s1*s2*zb^6*G[1][2]*G[1][4] + 
      16*s1*s2*z*zb^6*G[1][2]*G[1][4] + 4*s1^2*z^2*zb^6*G[1][2]*G[1][4] - 
      4*s1*s2*z^2*zb^6*G[1][2]*G[1][4] - 8*s1^2*zb^7*G[1][2]*G[1][4] - 
      4*s1^2*z^3*zb*G[1][3]*G[1][4] - 12*s1*s2*z^3*zb*G[1][3]*G[1][4] - 
      4*s1^2*z^4*zb*G[1][3]*G[1][4] + 12*s1*s2*z^4*zb*G[1][3]*G[1][4] - 
      8*s2^2*z^4*zb*G[1][3]*G[1][4] + 4*s1^2*z^5*zb*G[1][3]*G[1][4] - 
      4*s1*s2*z^5*zb*G[1][3]*G[1][4] + 20*s2^2*z^5*zb*G[1][3]*G[1][4] + 
      8*s1*s2*z^6*zb*G[1][3]*G[1][4] - 12*s2^2*z^6*zb*G[1][3]*G[1][4] + 
      4*s2^2*z^7*zb*G[1][3]*G[1][4] + 12*s2^2*z*zb^2*G[1][3]*G[1][4] + 
      12*s1^2*z^2*zb^2*G[1][3]*G[1][4] + 32*s1*s2*z^2*zb^2*G[1][3]*G[1][4] - 
      32*s2^2*z^2*zb^2*G[1][3]*G[1][4] + 8*s1^2*z^3*zb^2*G[1][3]*G[1][4] - 
      28*s1*s2*z^3*zb^2*G[1][3]*G[1][4] + 44*s2^2*z^3*zb^2*G[1][3]*G[1][4] + 
      16*s1*s2*z^4*zb^2*G[1][3]*G[1][4] - 40*s2^2*z^4*zb^2*G[1][3]*G[1][4] - 
      4*s1^2*z^5*zb^2*G[1][3]*G[1][4] - 20*s1*s2*z^5*zb^2*G[1][3]*G[1][4] + 
      8*s2^2*z^5*zb^2*G[1][3]*G[1][4] - 12*s1*s2*z^6*zb^2*G[1][3]*G[1][4] - 
      4*s2^2*z^6*zb^2*G[1][3]*G[1][4] - 12*s1^2*z*zb^3*G[1][3]*G[1][4] + 
      8*s1*s2*z*zb^3*G[1][3]*G[1][4] - 20*s2^2*z*zb^3*G[1][3]*G[1][4] - 
      4*s1^2*z^2*zb^3*G[1][3]*G[1][4] - 64*s1*s2*z^2*zb^3*G[1][3]*G[1][4] + 
      40*s2^2*z^2*zb^3*G[1][3]*G[1][4] - 24*s1^2*z^3*zb^3*G[1][3]*G[1][4] + 
      36*s1*s2*z^3*zb^3*G[1][3]*G[1][4] - 32*s2^2*z^3*zb^3*G[1][3]*G[1][4] + 
      12*s1^2*z^4*zb^3*G[1][3]*G[1][4] - 4*s1*s2*z^4*zb^3*G[1][3]*G[1][4] + 
      28*s2^2*z^4*zb^3*G[1][3]*G[1][4] + 40*s1*s2*z^5*zb^3*G[1][3]*G[1][4] - 
      4*s2^2*z^5*zb^3*G[1][3]*G[1][4] + 4*s1^2*zb^4*G[1][3]*G[1][4] - 
      4*s1*s2*zb^4*G[1][3]*G[1][4] + 24*s1^2*z*zb^4*G[1][3]*G[1][4] - 
      8*s1*s2*z*zb^4*G[1][3]*G[1][4] + 8*s2^2*z*zb^4*G[1][3]*G[1][4] - 
      4*s1^2*z^2*zb^4*G[1][3]*G[1][4] + 52*s1*s2*z^2*zb^4*G[1][3]*G[1][4] - 
      8*s2^2*z^2*zb^4*G[1][3]*G[1][4] + 12*s1^2*z^3*zb^4*G[1][3]*G[1][4] - 
      4*s1*s2*z^3*zb^4*G[1][3]*G[1][4] - 8*s2^2*z^3*zb^4*G[1][3]*G[1][4] - 
      4*s1^2*z^4*zb^4*G[1][3]*G[1][4] - 48*s1*s2*z^4*zb^4*G[1][3]*G[1][4] + 
      4*s2^2*z^4*zb^4*G[1][3]*G[1][4] - 12*s1^2*zb^5*G[1][3]*G[1][4] + 
      8*s1*s2*zb^5*G[1][3]*G[1][4] - 16*s1^2*z*zb^5*G[1][3]*G[1][4] - 
      8*s1*s2*z*zb^5*G[1][3]*G[1][4] - 8*s1^2*z^2*zb^5*G[1][3]*G[1][4] - 
      20*s1*s2*z^2*zb^5*G[1][3]*G[1][4] + 4*s1^2*z^3*zb^5*G[1][3]*G[1][4] + 
      24*s1*s2*z^3*zb^5*G[1][3]*G[1][4] + 12*s1^2*zb^6*G[1][3]*G[1][4] - 
      4*s1*s2*zb^6*G[1][3]*G[1][4] + 8*s1^2*z*zb^6*G[1][3]*G[1][4] + 
      8*s1*s2*z*zb^6*G[1][3]*G[1][4] + 4*s1^2*z^2*zb^6*G[1][3]*G[1][4] - 
      4*s1*s2*z^2*zb^6*G[1][3]*G[1][4] - 4*s1^2*zb^7*G[1][3]*G[1][4] - 
      4*s1^2*z*zb^7*G[1][3]*G[1][4] + 2*s1*s2*z^3*zb*G[1][4]^2 + 
      2*s1^2*z^4*zb*G[1][4]^2 + 2*s1*s2*z^4*zb*G[1][4]^2 + 
      4*s2^2*z^4*zb*G[1][4]^2 + 2*s1^2*z^5*zb*G[1][4]^2 - 
      2*s1*s2*z^5*zb*G[1][4]^2 - 4*s2^2*z^5*zb*G[1][4]^2 + 
      2*s1*s2*z^6*zb*G[1][4]^2 + 2*s2^2*z^6*zb*G[1][4]^2 - 
      2*s2^2*z*zb^2*G[1][4]^2 - 6*s1*s2*z^2*zb^2*G[1][4]^2 + 
      4*s2^2*z^2*zb^2*G[1][4]^2 - 4*s1^2*z^3*zb^2*G[1][4]^2 - 
      2*s1*s2*z^3*zb^2*G[1][4]^2 - 10*s2^2*z^3*zb^2*G[1][4]^2 - 
      6*s1^2*z^4*zb^2*G[1][4]^2 + 3*s1*s2*z^4*zb^2*G[1][4]^2 + 
      4*s2^2*z^4*zb^2*G[1][4]^2 - 3*s1^2*z^5*zb^2*G[1][4]^2 - 
      6*s1*s2*z^5*zb^2*G[1][4]^2 - 2*s2^2*z^5*zb^2*G[1][4]^2 - 
      3*s1*s2*z^6*zb^2*G[1][4]^2 - 2*s2^2*z^6*zb^2*G[1][4]^2 + 
      2*s2^2*z*zb^3*G[1][4]^2 + 8*s1*s2*z^2*zb^3*G[1][4]^2 + 
      2*s2^2*z^2*zb^3*G[1][4]^2 + 10*s1^2*z^3*zb^3*G[1][4]^2 - 
      5*s1*s2*z^3*zb^3*G[1][4]^2 + 2*s2^2*z^3*zb^3*G[1][4]^2 + 
      7*s1^2*z^4*zb^3*G[1][4]^2 + 5*s1*s2*z^4*zb^3*G[1][4]^2 + 
      s1^2*z^5*zb^3*G[1][4]^2 + 12*s1*s2*z^5*zb^3*G[1][4]^2 + 
      6*s2^2*z^5*zb^3*G[1][4]^2 - 6*s1^2*z^2*zb^4*G[1][4]^2 + 
      7*s1*s2*z^2*zb^4*G[1][4]^2 - 6*s2^2*z^2*zb^4*G[1][4]^2 - 
      7*s1^2*z^3*zb^4*G[1][4]^2 - 7*s1*s2*z^3*zb^4*G[1][4]^2 + 
      6*s2^2*z^3*zb^4*G[1][4]^2 - 3*s1^2*z^4*zb^4*G[1][4]^2 - 
      16*s1*s2*z^4*zb^4*G[1][4]^2 - 8*s2^2*z^4*zb^4*G[1][4]^2 + 
      2*s1^2*z*zb^5*G[1][4]^2 - 3*s1*s2*z*zb^5*G[1][4]^2 + 
      9*s1^2*z^2*zb^5*G[1][4]^2 - 5*s1*s2*z^2*zb^5*G[1][4]^2 + 
      s1^2*z^3*zb^5*G[1][4]^2 + 16*s1*s2*z^3*zb^5*G[1][4]^2 + 
      2*s2^2*z^3*zb^5*G[1][4]^2 - 4*s1^2*z*zb^6*G[1][4]^2 + 
      3*s1*s2*z*zb^6*G[1][4]^2 - 3*s1^2*z^2*zb^6*G[1][4]^2 - 
      5*s1*s2*z^2*zb^6*G[1][4]^2 + 2*s1^2*z*zb^7*G[1][4]^2 - 
      8*s2^2*z^2*G[1][1]*G[1][5] - 16*s1*s2*z^3*G[1][1]*G[1][5] + 
      16*s2^2*z^3*G[1][1]*G[1][5] - 8*s1^2*z^4*G[1][1]*G[1][5] + 
      20*s1*s2*z^4*G[1][1]*G[1][5] - 36*s2^2*z^4*G[1][1]*G[1][5] + 
      8*s1^2*z^5*G[1][1]*G[1][5] - 8*s1*s2*z^5*G[1][1]*G[1][5] + 
      48*s2^2*z^5*G[1][1]*G[1][5] + 4*s1*s2*z^6*G[1][1]*G[1][5] - 
      28*s2^2*z^6*G[1][1]*G[1][5] + 8*s2^2*z^7*G[1][1]*G[1][5] + 
      24*s2^2*z*zb*G[1][1]*G[1][5] + 32*s1*s2*z^2*zb*G[1][1]*G[1][5] - 
      40*s2^2*z^2*zb*G[1][1]*G[1][5] + 8*s1^2*z^3*zb*G[1][1]*G[1][5] - 
      20*s1*s2*z^3*zb*G[1][1]*G[1][5] + 68*s2^2*z^3*zb*G[1][1]*G[1][5] + 
      8*s1^2*z^4*zb*G[1][1]*G[1][5] - 20*s1*s2*z^4*zb*G[1][1]*G[1][5] - 
      56*s2^2*z^4*zb*G[1][1]*G[1][5] - 16*s1^2*z^5*zb*G[1][1]*G[1][5] + 
      16*s1*s2*z^5*zb*G[1][1]*G[1][5] + 12*s2^2*z^5*zb*G[1][1]*G[1][5] - 
      8*s1*s2*z^6*zb*G[1][1]*G[1][5] - 8*s2^2*z^6*zb*G[1][1]*G[1][5] + 
      16*s1*s2*z*zb^2*G[1][1]*G[1][5] - 56*s2^2*z*zb^2*G[1][1]*G[1][5] + 
      16*s1^2*z^2*zb^2*G[1][1]*G[1][5] - 100*s1*s2*z^2*zb^2*G[1][1]*G[1][5] + 
      84*s2^2*z^2*zb^2*G[1][1]*G[1][5] - 48*s1^2*z^3*zb^2*G[1][1]*G[1][5] + 
      124*s1*s2*z^3*zb^2*G[1][1]*G[1][5] - 96*s2^2*z^3*zb^2*G[1][1]*G[1][5] + 
      24*s1^2*z^4*zb^2*G[1][1]*G[1][5] - 44*s1*s2*z^4*zb^2*G[1][1]*G[1][5] + 
      64*s2^2*z^4*zb^2*G[1][1]*G[1][5] + 8*s1^2*z^5*zb^2*G[1][1]*G[1][5] + 
      8*s1*s2*z^5*zb^2*G[1][1]*G[1][5] - 4*s1*s2*z^6*zb^2*G[1][1]*G[1][5] + 
      4*s2^2*z^6*zb^2*G[1][1]*G[1][5] - 28*s1*s2*z*zb^3*G[1][1]*G[1][5] + 
      44*s2^2*z*zb^3*G[1][1]*G[1][5] - 16*s1^2*z^2*zb^3*G[1][1]*G[1][5] + 
      84*s1*s2*z^2*zb^3*G[1][1]*G[1][5] - 40*s2^2*z^2*zb^3*G[1][1]*G[1][5] + 
      40*s1^2*z^3*zb^3*G[1][1]*G[1][5] - 92*s1*s2*z^3*zb^3*G[1][1]*G[1][5] + 
      24*s2^2*z^3*zb^3*G[1][1]*G[1][5] - 24*s1^2*z^4*zb^3*G[1][1]*G[1][5] + 
      20*s1*s2*z^4*zb^3*G[1][1]*G[1][5] - 16*s2^2*z^4*zb^3*G[1][1]*G[1][5] + 
      16*s1*s2*z^5*zb^3*G[1][1]*G[1][5] - 12*s2^2*z^5*zb^3*G[1][1]*G[1][5] + 
      12*s1*s2*z*zb^4*G[1][1]*G[1][5] - 16*s2^2*z*zb^4*G[1][1]*G[1][5] - 
      8*s1*s2*z^2*zb^4*G[1][1]*G[1][5] + 4*s2^2*z^2*zb^4*G[1][1]*G[1][5] + 
      20*s1*s2*z^3*zb^4*G[1][1]*G[1][5] - 24*s1*s2*z^4*zb^4*G[1][1]*G[1][5] + 
      12*s2^2*z^4*zb^4*G[1][1]*G[1][5] - 4*s1*s2*z*zb^5*G[1][1]*G[1][5] + 
      4*s2^2*z*zb^5*G[1][1]*G[1][5] - 12*s1*s2*z^2*zb^5*G[1][1]*G[1][5] + 
      16*s1*s2*z^3*zb^5*G[1][1]*G[1][5] - 4*s2^2*z^3*zb^5*G[1][1]*G[1][5] + 
      4*s1*s2*z*zb^6*G[1][1]*G[1][5] - 4*s1*s2*z^2*zb^6*G[1][1]*G[1][5] - 
      4*s1*s2*z^4*G[1][2]*G[1][5] + 8*s1*s2*z^5*G[1][2]*G[1][5] - 
      4*s1*s2*z^6*G[1][2]*G[1][5] + 4*s1^2*z^3*zb*G[1][2]*G[1][5] + 
      20*s1*s2*z^3*zb*G[1][2]*G[1][5] - 8*s1^2*z^4*zb*G[1][2]*G[1][5] - 
      28*s1*s2*z^4*zb*G[1][2]*G[1][5] + 4*s1^2*z^5*zb*G[1][2]*G[1][5] - 
      8*s1*s2*z^5*zb*G[1][2]*G[1][5] + 16*s1*s2*z^6*zb*G[1][2]*G[1][5] - 
      12*s1^2*z^2*zb^2*G[1][2]*G[1][5] - 36*s1*s2*z^2*zb^2*G[1][2]*G[1][5] + 
      16*s1^2*z^3*zb^2*G[1][2]*G[1][5] + 20*s1*s2*z^3*zb^2*G[1][2]*G[1][5] + 
      4*s1^2*z^4*zb^2*G[1][2]*G[1][5] + 76*s1*s2*z^4*zb^2*G[1][2]*G[1][5] - 
      8*s1^2*z^5*zb^2*G[1][2]*G[1][5] - 48*s1*s2*z^5*zb^2*G[1][2]*G[1][5] - 
      12*s1*s2*z^6*zb^2*G[1][2]*G[1][5] + 12*s1^2*z*zb^3*G[1][2]*G[1][5] + 
      28*s1*s2*z*zb^3*G[1][2]*G[1][5] + 28*s1*s2*z^2*zb^3*G[1][2]*G[1][5] - 
      32*s1^2*z^3*zb^3*G[1][2]*G[1][5] - 132*s1*s2*z^3*zb^3*G[1][2]*G[1][5] + 
      16*s1^2*z^4*zb^3*G[1][2]*G[1][5] + 28*s1*s2*z^4*zb^3*G[1][2]*G[1][5] + 
      4*s1^2*z^5*zb^3*G[1][2]*G[1][5] + 48*s1*s2*z^5*zb^3*G[1][2]*G[1][5] - 
      4*s1^2*zb^4*G[1][2]*G[1][5] - 8*s1*s2*zb^4*G[1][2]*G[1][5] - 
      16*s1^2*z*zb^4*G[1][2]*G[1][5] - 44*s1*s2*z*zb^4*G[1][2]*G[1][5] + 
      32*s1^2*z^2*zb^4*G[1][2]*G[1][5] + 80*s1*s2*z^2*zb^4*G[1][2]*G[1][5] + 
      44*s1*s2*z^3*zb^4*G[1][2]*G[1][5] - 12*s1^2*z^4*zb^4*G[1][2]*G[1][5] - 
      72*s1*s2*z^4*zb^4*G[1][2]*G[1][5] + 8*s1^2*zb^5*G[1][2]*G[1][5] + 
      16*s1*s2*zb^5*G[1][2]*G[1][5] - 4*s1^2*z*zb^5*G[1][2]*G[1][5] - 
      4*s1*s2*z*zb^5*G[1][2]*G[1][5] - 16*s1^2*z^2*zb^5*G[1][2]*G[1][5] - 
      60*s1*s2*z^2*zb^5*G[1][2]*G[1][5] + 12*s1^2*z^3*zb^5*G[1][2]*G[1][5] + 
      48*s1*s2*z^3*zb^5*G[1][2]*G[1][5] - 4*s1^2*zb^6*G[1][2]*G[1][5] - 
      8*s1*s2*zb^6*G[1][2]*G[1][5] + 8*s1^2*z*zb^6*G[1][2]*G[1][5] + 
      20*s1*s2*z*zb^6*G[1][2]*G[1][5] - 4*s1^2*z^2*zb^6*G[1][2]*G[1][5] - 
      12*s1*s2*z^2*zb^6*G[1][2]*G[1][5] + 4*s1*s2*z^2*G[1][3]*G[1][5] - 
      4*s2^2*z^2*G[1][3]*G[1][5] + 4*s1^2*z^3*G[1][3]*G[1][5] - 
      8*s1*s2*z^3*G[1][3]*G[1][5] + 20*s2^2*z^3*G[1][3]*G[1][5] - 
      4*s1^2*z^4*G[1][3]*G[1][5] + 8*s1*s2*z^4*G[1][3]*G[1][5] - 
      48*s2^2*z^4*G[1][3]*G[1][5] - 4*s1*s2*z^5*G[1][3]*G[1][5] + 
      56*s2^2*z^5*G[1][3]*G[1][5] - 32*s2^2*z^6*G[1][3]*G[1][5] + 
      8*s2^2*z^7*G[1][3]*G[1][5] - 4*s2^2*zb*G[1][3]*G[1][5] - 
      12*s1*s2*z*zb*G[1][3]*G[1][5] + 28*s2^2*z*zb*G[1][3]*G[1][5] - 
      8*s1^2*z^2*zb*G[1][3]*G[1][5] + 20*s1*s2*z^2*zb*G[1][3]*G[1][5] - 
      68*s2^2*z^2*zb*G[1][3]*G[1][5] - 8*s1^2*z^3*zb*G[1][3]*G[1][5] - 
      20*s1*s2*z^3*zb*G[1][3]*G[1][5] + 80*s2^2*z^3*zb*G[1][3]*G[1][5] + 
      16*s1^2*z^4*zb*G[1][3]*G[1][5] - 12*s1*s2*z^4*zb*G[1][3]*G[1][5] - 
      36*s2^2*z^4*zb*G[1][3]*G[1][5] + 24*s1*s2*z^5*zb*G[1][3]*G[1][5] - 
      8*s2^2*z^5*zb*G[1][3]*G[1][5] + 12*s2^2*z^6*zb*G[1][3]*G[1][5] - 
      4*s2^2*z^7*zb*G[1][3]*G[1][5] + 12*s2^2*zb^2*G[1][3]*G[1][5] + 
      52*s1*s2*z*zb^2*G[1][3]*G[1][5] - 60*s2^2*z*zb^2*G[1][3]*G[1][5] + 
      48*s1^2*z^2*zb^2*G[1][3]*G[1][5] - 104*s1*s2*z^2*zb^2*G[1][3]*G[1][5] + 
      132*s2^2*z^2*zb^2*G[1][3]*G[1][5] - 40*s1^2*z^3*zb^2*G[1][3]*G[1][5] + 
      132*s1*s2*z^3*zb^2*G[1][3]*G[1][5] - 148*s2^2*z^3*zb^2*G[1][3]*
       G[1][5] - 8*s1^2*z^4*zb^2*G[1][3]*G[1][5] - 48*s1*s2*z^4*zb^2*G[1][3]*
       G[1][5] + 88*s2^2*z^4*zb^2*G[1][3]*G[1][5] - 28*s1*s2*z^5*zb^2*G[1][3]*
       G[1][5] - 28*s2^2*z^5*zb^2*G[1][3]*G[1][5] - 4*s1*s2*z^6*zb^2*G[1][3]*
       G[1][5] + 4*s2^2*z^6*zb^2*G[1][3]*G[1][5] - 12*s2^2*zb^3*G[1][3]*
       G[1][5] - 12*s1^2*z*zb^3*G[1][3]*G[1][5] - 56*s1*s2*z*zb^3*G[1][3]*
       G[1][5] + 32*s2^2*z*zb^3*G[1][3]*G[1][5] - 52*s1^2*z^2*zb^3*G[1][3]*
       G[1][5] + 80*s1*s2*z^2*zb^3*G[1][3]*G[1][5] - 56*s2^2*z^2*zb^3*G[1][3]*
       G[1][5] + 72*s1^2*z^3*zb^3*G[1][3]*G[1][5] - 124*s1*s2*z^3*zb^3*
       G[1][3]*G[1][5] + 48*s2^2*z^3*zb^3*G[1][3]*G[1][5] - 
      8*s1^2*z^4*zb^3*G[1][3]*G[1][5] + 76*s1*s2*z^4*zb^3*G[1][3]*G[1][5] - 
      16*s2^2*z^4*zb^3*G[1][3]*G[1][5] + 24*s1*s2*z^5*zb^3*G[1][3]*G[1][5] + 
      4*s2^2*z^5*zb^3*G[1][3]*G[1][5] + 4*s1^2*zb^4*G[1][3]*G[1][5] - 
      4*s1*s2*zb^4*G[1][3]*G[1][5] + 4*s2^2*zb^4*G[1][3]*G[1][5] + 
      28*s1^2*z*zb^4*G[1][3]*G[1][5] + 20*s1*s2*z*zb^4*G[1][3]*G[1][5] + 
      4*s2^2*z*zb^4*G[1][3]*G[1][5] - 12*s1^2*z^2*zb^4*G[1][3]*G[1][5] + 
      36*s1*s2*z^2*zb^4*G[1][3]*G[1][5] - 8*s2^2*z^2*zb^4*G[1][3]*G[1][5] - 
      24*s1^2*z^3*zb^4*G[1][3]*G[1][5] - 4*s1*s2*z^3*zb^4*G[1][3]*G[1][5] + 
      4*s2^2*z^3*zb^4*G[1][3]*G[1][5] + 4*s1^2*z^4*zb^4*G[1][3]*G[1][5] - 
      48*s1*s2*z^4*zb^4*G[1][3]*G[1][5] - 4*s2^2*z^4*zb^4*G[1][3]*G[1][5] - 
      12*s1^2*zb^5*G[1][3]*G[1][5] + 8*s1*s2*zb^5*G[1][3]*G[1][5] - 
      12*s1^2*z*zb^5*G[1][3]*G[1][5] - 20*s1*s2*z*zb^5*G[1][3]*G[1][5] - 
      4*s2^2*z*zb^5*G[1][3]*G[1][5] + 28*s1^2*z^2*zb^5*G[1][3]*G[1][5] - 
      28*s1*s2*z^2*zb^5*G[1][3]*G[1][5] + 4*s2^2*z^2*zb^5*G[1][3]*G[1][5] - 
      4*s1^2*z^3*zb^5*G[1][3]*G[1][5] + 40*s1*s2*z^3*zb^5*G[1][3]*G[1][5] + 
      12*s1^2*zb^6*G[1][3]*G[1][5] - 4*s1*s2*zb^6*G[1][3]*G[1][5] - 
      8*s1^2*z*zb^6*G[1][3]*G[1][5] + 16*s1*s2*z*zb^6*G[1][3]*G[1][5] - 
      4*s1^2*z^2*zb^6*G[1][3]*G[1][5] - 12*s1*s2*z^2*zb^6*G[1][3]*G[1][5] - 
      4*s1^2*zb^7*G[1][3]*G[1][5] + 4*s1^2*z*zb^7*G[1][3]*G[1][5] - 
      2*s1*s2*z^2*G[1][4]*G[1][5] - 4*s2^2*z^2*G[1][4]*G[1][5] - 
      2*s1^2*z^3*G[1][4]*G[1][5] - 8*s1*s2*z^3*G[1][4]*G[1][5] - 
      8*s2^2*z^3*G[1][4]*G[1][5] - 4*s1^2*z^4*G[1][4]*G[1][5] - 
      12*s1*s2*z^4*G[1][4]*G[1][5] + 6*s2^2*z^4*G[1][4]*G[1][5] - 
      6*s1^2*z^5*G[1][4]*G[1][5] + 4*s1*s2*z^5*G[1][4]*G[1][5] - 
      10*s2^2*z^5*G[1][4]*G[1][5] - 2*s1*s2*z^6*G[1][4]*G[1][5] + 
      6*s2^2*z^6*G[1][4]*G[1][5] - 2*s2^2*z^7*G[1][4]*G[1][5] + 
      2*s2^2*zb*G[1][4]*G[1][5] + 6*s1*s2*z*zb*G[1][4]*G[1][5] + 
      4*s2^2*z*zb*G[1][4]*G[1][5] + 4*s1^2*z^2*zb*G[1][4]*G[1][5] + 
      14*s1*s2*z^2*zb*G[1][4]*G[1][5] + 24*s2^2*z^2*zb*G[1][4]*G[1][5] + 
      11*s1^2*z^3*zb*G[1][4]*G[1][5] + 37*s1*s2*z^3*zb*G[1][4]*G[1][5] + 
      10*s2^2*z^3*zb*G[1][4]*G[1][5] + 15*s1^2*z^4*zb*G[1][4]*G[1][5] + 
      11*s1*s2*z^4*zb*G[1][4]*G[1][5] + 13*s2^2*z^4*zb*G[1][4]*G[1][5] + 
      6*s1^2*z^5*zb*G[1][4]*G[1][5] + s1*s2*z^5*zb*G[1][4]*G[1][5] - 
      5*s2^2*z^5*zb*G[1][4]*G[1][5] - s1*s2*z^6*zb*G[1][4]*G[1][5] + 
      6*s2^2*z^6*zb*G[1][4]*G[1][5] - 2*s2^2*z^7*zb*G[1][4]*G[1][5] - 
      6*s2^2*zb^2*G[1][4]*G[1][5] - 14*s1*s2*z*zb^2*G[1][4]*G[1][5] - 
      20*s2^2*z*zb^2*G[1][4]*G[1][5] - 15*s1^2*z^2*zb^2*G[1][4]*G[1][5] - 
      33*s1*s2*z^2*zb^2*G[1][4]*G[1][5] - 30*s2^2*z^2*zb^2*G[1][4]*G[1][5] - 
      13*s1^2*z^3*zb^2*G[1][4]*G[1][5] - 39*s1*s2*z^3*zb^2*G[1][4]*G[1][5] - 
      25*s2^2*z^3*zb^2*G[1][4]*G[1][5] - 19*s1^2*z^4*zb^2*G[1][4]*G[1][5] - 
      13*s1*s2*z^4*zb^2*G[1][4]*G[1][5] - 8*s2^2*z^4*zb^2*G[1][4]*G[1][5] + 
      3*s1^2*z^5*zb^2*G[1][4]*G[1][5] + 3*s1*s2*z^5*zb^2*G[1][4]*G[1][5] - 
      6*s2^2*z^5*zb^2*G[1][4]*G[1][5] + 8*s1*s2*z^6*zb^2*G[1][4]*G[1][5] + 
      5*s2^2*z^6*zb^2*G[1][4]*G[1][5] + 6*s2^2*zb^3*G[1][4]*G[1][5] + 
      9*s1^2*z*zb^3*G[1][4]*G[1][5] - s1*s2*z*zb^3*G[1][4]*G[1][5] + 
      34*s2^2*z*zb^3*G[1][4]*G[1][5] + 11*s1^2*z^2*zb^3*G[1][4]*G[1][5] + 
      55*s1*s2*z^2*zb^3*G[1][4]*G[1][5] + 3*s2^2*z^2*zb^3*G[1][4]*G[1][5] + 
      22*s1^2*z^3*zb^3*G[1][4]*G[1][5] + 18*s1*s2*z^3*zb^3*G[1][4]*G[1][5] + 
      42*s2^2*z^3*zb^3*G[1][4]*G[1][5] - 5*s1^2*z^4*zb^3*G[1][4]*G[1][5] + 
      12*s1*s2*z^4*zb^3*G[1][4]*G[1][5] - 3*s1^2*z^5*zb^3*G[1][4]*G[1][5] - 
      28*s1*s2*z^5*zb^3*G[1][4]*G[1][5] - 7*s2^2*z^5*zb^3*G[1][4]*G[1][5] - 
      3*s1^2*zb^4*G[1][4]*G[1][5] + 5*s1*s2*zb^4*G[1][4]*G[1][5] - 
      2*s2^2*zb^4*G[1][4]*G[1][5] - 21*s1^2*z*zb^4*G[1][4]*G[1][5] + 
      11*s1*s2*z*zb^4*G[1][4]*G[1][5] - 21*s2^2*z*zb^4*G[1][4]*G[1][5] - 
      2*s1^2*z^2*zb^4*G[1][4]*G[1][5] - 70*s1*s2*z^2*zb^4*G[1][4]*G[1][5] + 
      2*s2^2*z^2*zb^4*G[1][4]*G[1][5] - 9*s1^2*z^3*zb^4*G[1][4]*G[1][5] - 
      24*s2^2*z^3*zb^4*G[1][4]*G[1][5] + 11*s1^2*z^4*zb^4*G[1][4]*G[1][5] + 
      32*s1*s2*z^4*zb^4*G[1][4]*G[1][5] + 11*s2^2*z^4*zb^4*G[1][4]*G[1][5] + 
      10*s1^2*zb^5*G[1][4]*G[1][5] - 10*s1*s2*zb^5*G[1][4]*G[1][5] + 
      16*s1^2*z*zb^5*G[1][4]*G[1][5] + 13*s1*s2*z*zb^5*G[1][4]*G[1][5] + 
      3*s2^2*z*zb^5*G[1][4]*G[1][5] - 3*s1^2*z^2*zb^5*G[1][4]*G[1][5] + 
      33*s1*s2*z^2*zb^5*G[1][4]*G[1][5] + 6*s2^2*z^2*zb^5*G[1][4]*G[1][5] - 
      7*s1^2*z^3*zb^5*G[1][4]*G[1][5] - 28*s1*s2*z^3*zb^5*G[1][4]*G[1][5] - 
      3*s2^2*z^3*zb^5*G[1][4]*G[1][5] - 11*s1^2*zb^6*G[1][4]*G[1][5] + 
      5*s1*s2*zb^6*G[1][4]*G[1][5] - 2*s1^2*z*zb^6*G[1][4]*G[1][5] - 
      15*s1*s2*z*zb^6*G[1][4]*G[1][5] + 5*s1^2*z^2*zb^6*G[1][4]*G[1][5] + 
      8*s1*s2*z^2*zb^6*G[1][4]*G[1][5] + 4*s1^2*zb^7*G[1][4]*G[1][5] - 
      2*s1^2*z*zb^7*G[1][4]*G[1][5] + 2*s2^2*z^2*G[1][5]^2 + 
      4*s1*s2*z^3*G[1][5]^2 - 4*s2^2*z^3*G[1][5]^2 + 2*s1^2*z^4*G[1][5]^2 - 
      6*s1*s2*z^4*G[1][5]^2 + 9*s2^2*z^4*G[1][5]^2 - 2*s1^2*z^5*G[1][5]^2 + 
      4*s1*s2*z^5*G[1][5]^2 - 12*s2^2*z^5*G[1][5]^2 - 2*s1*s2*z^6*G[1][5]^2 + 
      7*s2^2*z^6*G[1][5]^2 - 2*s2^2*z^7*G[1][5]^2 - 6*s2^2*z*zb*G[1][5]^2 - 
      8*s1*s2*z^2*zb*G[1][5]^2 + 10*s2^2*z^2*zb*G[1][5]^2 - 
      2*s1^2*z^3*zb*G[1][5]^2 + 7*s1*s2*z^3*zb*G[1][5]^2 - 
      17*s2^2*z^3*zb*G[1][5]^2 - 4*s1^2*z^4*zb*G[1][5]^2 + 
      s1*s2*z^4*zb*G[1][5]^2 + 10*s2^2*z^4*zb*G[1][5]^2 + 
      6*s1^2*z^5*zb*G[1][5]^2 - 7*s1*s2*z^5*zb*G[1][5]^2 + 
      5*s2^2*z^5*zb*G[1][5]^2 + 7*s1*s2*z^6*zb*G[1][5]^2 - 
      4*s2^2*z^6*zb*G[1][5]^2 + 2*s2^2*z^7*zb*G[1][5]^2 - 
      4*s1*s2*z*zb^2*G[1][5]^2 + 16*s2^2*z*zb^2*G[1][5]^2 - 
      4*s1^2*z^2*zb^2*G[1][5]^2 + 25*s1*s2*z^2*zb^2*G[1][5]^2 - 
      27*s2^2*z^2*zb^2*G[1][5]^2 + 16*s1^2*z^3*zb^2*G[1][5]^2 - 
      33*s1*s2*z^3*zb^2*G[1][5]^2 + 38*s2^2*z^3*zb^2*G[1][5]^2 - 
      6*s1^2*z^4*zb^2*G[1][5]^2 + 30*s1*s2*z^4*zb^2*G[1][5]^2 - 
      30*s2^2*z^4*zb^2*G[1][5]^2 - 6*s1^2*z^5*zb^2*G[1][5]^2 - 
      13*s1*s2*z^5*zb^2*G[1][5]^2 + 6*s2^2*z^5*zb^2*G[1][5]^2 - 
      5*s1*s2*z^6*zb^2*G[1][5]^2 - 3*s2^2*z^6*zb^2*G[1][5]^2 + 
      11*s1*s2*z*zb^3*G[1][5]^2 - 15*s2^2*z*zb^3*G[1][5]^2 + 
      4*s1^2*z^2*zb^3*G[1][5]^2 - 29*s1*s2*z^2*zb^3*G[1][5]^2 + 
      18*s2^2*z^2*zb^3*G[1][5]^2 - 22*s1^2*z^3*zb^3*G[1][5]^2 + 
      11*s1*s2*z^3*zb^3*G[1][5]^2 - 18*s2^2*z^3*zb^3*G[1][5]^2 + 
      16*s1^2*z^4*zb^3*G[1][5]^2 - 9*s1*s2*z^4*zb^3*G[1][5]^2 + 
      14*s2^2*z^4*zb^3*G[1][5]^2 + 2*s1^2*z^5*zb^3*G[1][5]^2 + 
      16*s1*s2*z^5*zb^3*G[1][5]^2 + s2^2*z^5*zb^3*G[1][5]^2 - 
      s1*s2*zb^4*G[1][5]^2 - 9*s1*s2*z*zb^4*G[1][5]^2 + 
      6*s2^2*z*zb^4*G[1][5]^2 + 6*s1^2*z^2*zb^4*G[1][5]^2 + 
      27*s1*s2*z^2*zb^4*G[1][5]^2 - 3*s2^2*z^2*zb^4*G[1][5]^2 + 
      2*s1^2*z^3*zb^4*G[1][5]^2 - s1*s2*z^3*zb^4*G[1][5]^2 - 
      8*s1^2*z^4*zb^4*G[1][5]^2 - 16*s1*s2*z^4*zb^4*G[1][5]^2 - 
      3*s2^2*z^4*zb^4*G[1][5]^2 + 2*s1*s2*zb^5*G[1][5]^2 - 
      2*s1^2*z*zb^5*G[1][5]^2 - 2*s1*s2*z*zb^5*G[1][5]^2 - 
      s2^2*z*zb^5*G[1][5]^2 - 4*s1^2*z^2*zb^5*G[1][5]^2 - 
      12*s1*s2*z^2*zb^5*G[1][5]^2 + 6*s1^2*z^3*zb^5*G[1][5]^2 + 
      12*s1*s2*z^3*zb^5*G[1][5]^2 + s2^2*z^3*zb^5*G[1][5]^2 - 
      s1*s2*zb^6*G[1][5]^2 + 2*s1^2*z*zb^6*G[1][5]^2 + 
      4*s1*s2*z*zb^6*G[1][5]^2 - 2*s1^2*z^2*zb^6*G[1][5]^2 - 
      3*s1*s2*z^2*zb^6*G[1][5]^2 + 4*s1*s2*z^2*G[2][1] + 8*s2^2*z^2*G[2][1] + 
      4*s1^2*z^3*G[2][1] + 16*s1*s2*z^3*G[2][1] + 16*s2^2*z^3*G[2][1] + 
      8*s1^2*z^4*G[2][1] + 24*s1*s2*z^4*G[2][1] - 12*s2^2*z^4*G[2][1] + 
      12*s1^2*z^5*G[2][1] - 8*s1*s2*z^5*G[2][1] + 20*s2^2*z^5*G[2][1] + 
      4*s1*s2*z^6*G[2][1] - 12*s2^2*z^6*G[2][1] + 4*s2^2*z^7*G[2][1] - 
      4*s2^2*zb*G[2][1] - 12*s1*s2*z*zb*G[2][1] - 8*s2^2*z*zb*G[2][1] - 
      8*s1^2*z^2*zb*G[2][1] - 28*s1*s2*z^2*zb*G[2][1] - 
      48*s2^2*z^2*zb*G[2][1] - 22*s1^2*z^3*zb*G[2][1] - 
      62*s1*s2*z^3*zb*G[2][1] - 12*s2^2*z^3*zb*G[2][1] - 
      14*s1^2*z^4*zb*G[2][1] - 34*s1*s2*z^4*zb*G[2][1] - 
      26*s2^2*z^4*zb*G[2][1] - 28*s1^2*z^5*zb*G[2][1] + 
      10*s1*s2*z^5*zb*G[2][1] - 6*s2^2*z^5*zb*G[2][1] - 
      10*s1*s2*z^6*zb*G[2][1] + 4*s2^2*z^6*zb*G[2][1] - 
      4*s2^2*z^7*zb*G[2][1] + 12*s2^2*zb^2*G[2][1] + 
      28*s1*s2*z*zb^2*G[2][1] + 24*s2^2*z*zb^2*G[2][1] + 
      30*s1^2*z^2*zb^2*G[2][1] + 38*s1*s2*z^2*zb^2*G[2][1] + 
      92*s2^2*z^2*zb^2*G[2][1] - 6*s1^2*z^3*zb^2*G[2][1] + 
      106*s1*s2*z^3*zb^2*G[2][1] - 6*s2^2*z^3*zb^2*G[2][1] + 
      38*s1^2*z^4*zb^2*G[2][1] - 18*s1*s2*z^4*zb^2*G[2][1] + 
      56*s2^2*z^4*zb^2*G[2][1] + 26*s1^2*z^5*zb^2*G[2][1] + 
      14*s1*s2*z^5*zb^2*G[2][1] - 12*s2^2*z^5*zb^2*G[2][1] + 
      8*s1*s2*z^6*zb^2*G[2][1] + 14*s2^2*z^6*zb^2*G[2][1] - 
      12*s2^2*zb^3*G[2][1] - 18*s1^2*z*zb^3*G[2][1] - 
      26*s1*s2*z*zb^3*G[2][1] - 28*s2^2*z*zb^3*G[2][1] - 
      14*s1^2*z^2*zb^3*G[2][1] - 10*s1*s2*z^2*zb^3*G[2][1] - 
      86*s2^2*z^2*zb^3*G[2][1] + 36*s1^2*z^3*zb^3*G[2][1] - 
      76*s1*s2*z^3*zb^3*G[2][1] + 12*s2^2*z^3*zb^3*G[2][1] - 
      62*s1^2*z^4*zb^3*G[2][1] + 24*s1*s2*z^4*zb^3*G[2][1] - 
      16*s2^2*z^4*zb^3*G[2][1] - 10*s1^2*z^5*zb^3*G[2][1] - 
      24*s1*s2*z^5*zb^3*G[2][1] - 26*s2^2*z^5*zb^3*G[2][1] + 
      6*s1^2*zb^4*G[2][1] + 2*s1*s2*zb^4*G[2][1] + 4*s2^2*zb^4*G[2][1] + 
      26*s1^2*z*zb^4*G[2][1] + 14*s1*s2*z*zb^4*G[2][1] + 
      18*s2^2*z*zb^4*G[2][1] - 28*s1^2*z^2*zb^4*G[2][1] - 
      20*s1*s2*z^2*zb^4*G[2][1] + 36*s2^2*z^2*zb^4*G[2][1] + 
      10*s1^2*z^3*zb^4*G[2][1] + 32*s1*s2*z^3*zb^4*G[2][1] - 
      24*s2^2*z^3*zb^4*G[2][1] + 34*s1^2*z^4*zb^4*G[2][1] + 
      16*s1*s2*z^4*zb^4*G[2][1] + 34*s2^2*z^4*zb^4*G[2][1] - 
      12*s1^2*zb^5*G[2][1] - 4*s1*s2*zb^5*G[2][1] + 2*s1*s2*z*zb^5*G[2][1] - 
      6*s2^2*z*zb^5*G[2][1] + 6*s1^2*z^2*zb^5*G[2][1] + 
      10*s1*s2*z^2*zb^5*G[2][1] + 4*s2^2*z^2*zb^5*G[2][1] - 
      26*s1^2*z^3*zb^5*G[2][1] - 24*s1*s2*z^3*zb^5*G[2][1] - 
      10*s2^2*z^3*zb^5*G[2][1] + 6*s1^2*zb^6*G[2][1] + 2*s1*s2*zb^6*G[2][1] - 
      4*s1^2*z*zb^6*G[2][1] - 6*s1*s2*z*zb^6*G[2][1] + 
      14*s1^2*z^2*zb^6*G[2][1] + 8*s1*s2*z^2*zb^6*G[2][1] - 
      4*s1^2*z*zb^7*G[2][1]))/(s^4*(z - zb)^3) + 
   (2*s1^4*s2^4*z*(-1 + zb)*(-6*z*G[1][1]^2 + 6*z^2*G[1][1]^2 + 
      6*z*zb*G[1][1]^2 - 24*z^2*zb*G[1][1]^2 - 2*z^3*zb*G[1][1]^2 + 
      20*z^2*zb^2*G[1][1]^2 + 4*z^3*zb^2*G[1][1]^2 - 4*z^2*zb^3*G[1][1]^2 - 
      28*z*G[1][1]*G[1][2] + 24*z^2*G[1][1]*G[1][2] + 4*z^3*G[1][1]*G[1][2] + 
      36*z*zb*G[1][1]*G[1][2] - 56*z^2*zb*G[1][1]*G[1][2] - 
      12*z^3*zb*G[1][1]*G[1][2] - 12*z*zb^2*G[1][1]*G[1][2] + 
      40*z^2*zb^2*G[1][1]*G[1][2] + 8*z^3*zb^2*G[1][1]*G[1][2] + 
      4*z*zb^3*G[1][1]*G[1][2] - 8*z^2*zb^3*G[1][1]*G[1][2] - 
      16*z*G[1][2]^2 + 12*z^2*G[1][2]^2 + 4*z^3*G[1][2]^2 - 2*zb*G[1][2]^2 + 
      32*z*zb*G[1][2]^2 - 28*z^2*zb*G[1][2]^2 - 8*z^3*zb*G[1][2]^2 + 
      4*zb^2*G[1][2]^2 - 22*z*zb^2*G[1][2]^2 + 20*z^2*zb^2*G[1][2]^2 + 
      4*z^3*zb^2*G[1][2]^2 - 2*zb^3*G[1][2]^2 + 6*z*zb^3*G[1][2]^2 - 
      4*z^2*zb^3*G[1][2]^2 - 32*z*G[1][1]*G[1][3] + 26*z^2*G[1][1]*G[1][3] + 
      6*z^3*G[1][1]*G[1][3] + 38*z*zb*G[1][1]*G[1][3] - 
      70*z^2*zb*G[1][1]*G[1][3] - 24*z^3*zb*G[1][1]*G[1][3] - 
      16*z*zb^2*G[1][1]*G[1][3] + 64*z^2*zb^2*G[1][1]*G[1][3] + 
      24*z^3*zb^2*G[1][1]*G[1][3] + 8*z*zb^3*G[1][1]*G[1][3] - 
      24*z^2*zb^3*G[1][1]*G[1][3] - 40*z*G[1][2]*G[1][3] + 
      24*z^2*G[1][2]*G[1][3] + 16*z^3*G[1][2]*G[1][3] - 
      8*zb*G[1][2]*G[1][3] + 74*z*zb*G[1][2]*G[1][3] - 
      64*z^2*zb*G[1][2]*G[1][3] - 40*z^3*zb*G[1][2]*G[1][3] + 
      14*zb^2*G[1][2]*G[1][3] - 58*z*zb^2*G[1][2]*G[1][3] + 
      64*z^2*zb^2*G[1][2]*G[1][3] + 24*z^3*zb^2*G[1][2]*G[1][3] - 
      6*zb^3*G[1][2]*G[1][3] + 24*z*zb^3*G[1][2]*G[1][3] - 
      24*z^2*zb^3*G[1][2]*G[1][3] - 24*z*G[1][3]^2 + 11*z^2*G[1][3]^2 + 
      13*z^3*G[1][3]^2 - 4*zb*G[1][3]^2 + 38*z*zb*G[1][3]^2 - 
      33*z^2*zb*G[1][3]^2 - 38*z^3*zb*G[1][3]^2 + 7*zb^2*G[1][3]^2 - 
      33*z*zb^2*G[1][3]^2 + 48*z^2*zb^2*G[1][3]^2 + 28*z^3*zb^2*G[1][3]^2 - 
      3*zb^3*G[1][3]^2 + 18*z*zb^3*G[1][3]^2 - 28*z^2*zb^3*G[1][3]^2 + 
      4*z^2*zb*G[1][1]*G[1][4] + 4*z^3*zb*G[1][1]*G[1][4] - 
      6*z^2*zb^2*G[1][1]*G[1][4] - 12*z^3*zb^2*G[1][1]*G[1][4] + 
      2*z*zb^3*G[1][1]*G[1][4] + 8*z^2*zb^3*G[1][1]*G[1][4] + 
      2*z*zb*G[1][2]*G[1][4] - 6*z^2*zb*G[1][2]*G[1][4] + 
      8*z^3*zb*G[1][2]*G[1][4] + 2*zb^2*G[1][2]*G[1][4] - 
      4*z*zb^2*G[1][2]*G[1][4] + 2*z^2*zb^2*G[1][2]*G[1][4] - 
      8*z^3*zb^2*G[1][2]*G[1][4] - 2*zb^3*G[1][2]*G[1][4] + 
      2*z*zb^3*G[1][2]*G[1][4] + 4*z^2*zb^3*G[1][2]*G[1][4] + 
      z*zb*G[1][3]*G[1][4] - 5*z^2*zb*G[1][3]*G[1][4] + 
      11*z^3*zb*G[1][3]*G[1][4] + zb^2*G[1][3]*G[1][4] - 
      4*z^2*zb^2*G[1][3]*G[1][4] - 18*z^3*zb^2*G[1][3]*G[1][4] - 
      zb^3*G[1][3]*G[1][4] + z*zb^3*G[1][3]*G[1][4] + 
      14*z^2*zb^3*G[1][3]*G[1][4] + 2*z^2*zb*G[1][4]^2 - 
      2*z^2*zb^2*G[1][4]^2 + 2*z^3*zb^2*G[1][4]^2 - 2*z^2*zb^3*G[1][4]^2 + 
      4*z^2*G[1][1]*G[1][5] - 4*z^3*G[1][1]*G[1][5] - 
      4*z*zb*G[1][1]*G[1][5] - 6*z^2*zb*G[1][1]*G[1][5] + 
      10*z^3*zb*G[1][1]*G[1][5] + 14*z*zb^2*G[1][1]*G[1][5] - 
      10*z^2*zb^2*G[1][1]*G[1][5] - 4*z^3*zb^2*G[1][1]*G[1][5] - 
      8*z*zb^3*G[1][1]*G[1][5] + 8*z^2*zb^3*G[1][1]*G[1][5] - 
      2*z*G[1][2]*G[1][5] + 12*z^2*G[1][2]*G[1][5] - 10*z^3*G[1][2]*G[1][5] + 
      10*zb*G[1][2]*G[1][5] - 22*z*zb*G[1][2]*G[1][5] - 
      6*z^2*zb*G[1][2]*G[1][5] + 18*z^3*zb*G[1][2]*G[1][5] - 
      18*zb^2*G[1][2]*G[1][5] + 44*z*zb^2*G[1][2]*G[1][5] - 
      18*z^2*zb^2*G[1][2]*G[1][5] - 8*z^3*zb^2*G[1][2]*G[1][5] + 
      8*zb^3*G[1][2]*G[1][5] - 20*z*zb^3*G[1][2]*G[1][5] + 
      12*z^2*zb^3*G[1][2]*G[1][5] - 7*z*G[1][3]*G[1][5] + 
      21*z^2*G[1][3]*G[1][5] - 14*z^3*G[1][3]*G[1][5] + 
      9*zb*G[1][3]*G[1][5] - 13*z*zb*G[1][3]*G[1][5] - 
      25*z^2*zb*G[1][3]*G[1][5] + 29*z^3*zb*G[1][3]*G[1][5] - 
      16*zb^2*G[1][3]*G[1][5] + 46*z*zb^2*G[1][3]*G[1][5] - 
      16*z^2*zb^2*G[1][3]*G[1][5] - 14*z^3*zb^2*G[1][3]*G[1][5] + 
      7*zb^3*G[1][3]*G[1][5] - 25*z*zb^3*G[1][3]*G[1][5] + 
      18*z^2*zb^3*G[1][3]*G[1][5] - 4*zb*G[1][4]*G[1][5] + 
      9*z*zb*G[1][4]*G[1][5] - 4*z^2*zb*G[1][4]*G[1][5] - 
      z^3*zb*G[1][4]*G[1][5] + 7*zb^2*G[1][4]*G[1][5] - 
      21*z*zb^2*G[1][4]*G[1][5] + 14*z^2*zb^2*G[1][4]*G[1][5] - 
      3*zb^3*G[1][4]*G[1][5] + 11*z*zb^3*G[1][4]*G[1][5] - 
      8*z^2*zb^3*G[1][4]*G[1][5] + 4*z*G[1][5]^2 - 6*z^2*G[1][5]^2 + 
      2*z^3*G[1][5]^2 - zb*G[1][5]^2 - 7*z*zb*G[1][5]^2 + 
      13*z^2*zb*G[1][5]^2 - 5*z^3*zb*G[1][5]^2 + 2*zb^2*G[1][5]^2 + 
      2*z*zb^2*G[1][5]^2 - 8*z^2*zb^2*G[1][5]^2 + 4*z^3*zb^2*G[1][5]^2 - 
      zb^3*G[1][5]^2 + z*zb^3*G[1][5]^2 + zb*G[1][7]^2 - 3*z*zb*G[1][7]^2 + 
      3*z^2*zb*G[1][7]^2 - z^3*zb*G[1][7]^2 - 2*zb^2*G[1][7]^2 + 
      6*z*zb^2*G[1][7]^2 - 6*z^2*zb^2*G[1][7]^2 + 2*z^3*zb^2*G[1][7]^2 + 
      zb^3*G[1][7]^2 - 3*z*zb^3*G[1][7]^2 + 2*z^2*zb^3*G[1][7]^2 - 
      4*zb*G[2][2] + 12*z*zb*G[2][2] - 12*z^2*zb*G[2][2] + 4*z^3*zb*G[2][2] + 
      8*zb^2*G[2][2] - 24*z*zb^2*G[2][2] + 24*z^2*zb^2*G[2][2] - 
      8*z^3*zb^2*G[2][2] - 4*zb^3*G[2][2] + 12*z*zb^3*G[2][2] - 
      8*z^2*zb^3*G[2][2] + 4*zb*G[2][3] - 12*z*zb*G[2][3] + 
      12*z^2*zb*G[2][3] - 4*z^3*zb*G[2][3] - 8*zb^2*G[2][3] + 
      24*z*zb^2*G[2][3] - 24*z^2*zb^2*G[2][3] + 8*z^3*zb^2*G[2][3] + 
      4*zb^3*G[2][3] - 12*z*zb^3*G[2][3] + 8*z^2*zb^3*G[2][3]))/s^4 - 
   (s1^4*s2^4*z*(-1 + zb)*(40*z^2*zb*G[1][1]^3 - 40*z^3*zb*G[1][1]^3 + 
      80*z^3*zb^2*G[1][1]^3 - 80*z^2*zb^3*G[1][1]^3 + 
      72*z*G[1][1]^2*G[1][2] - 144*z^2*G[1][1]^2*G[1][2] + 
      72*z^3*G[1][1]^2*G[1][2] - 72*z*zb*G[1][1]^2*G[1][2] + 
      384*z^2*zb*G[1][1]^2*G[1][2] - 312*z^3*zb*G[1][1]^2*G[1][2] - 
      48*z*zb^2*G[1][1]^2*G[1][2] + 240*z^3*zb^2*G[1][1]^2*G[1][2] + 
      48*z*zb^3*G[1][1]^2*G[1][2] - 240*z^2*zb^3*G[1][1]^2*G[1][2] + 
      192*z*G[1][1]*G[1][2]^2 - 384*z^2*G[1][1]*G[1][2]^2 + 
      192*z^3*G[1][1]*G[1][2]^2 - 192*z*zb*G[1][1]*G[1][2]^2 + 
      624*z^2*zb*G[1][1]*G[1][2]^2 - 432*z^3*zb*G[1][1]*G[1][2]^2 - 
      168*z*zb^2*G[1][1]*G[1][2]^2 + 240*z^3*zb^2*G[1][1]*G[1][2]^2 + 
      168*z*zb^3*G[1][1]*G[1][2]^2 - 240*z^2*zb^3*G[1][1]*G[1][2]^2 + 
      80*z*G[1][2]^3 - 160*z^2*G[1][2]^3 + 80*z^3*G[1][2]^3 - 
      40*zb*G[1][2]^3 - 40*z*zb*G[1][2]^3 + 240*z^2*zb*G[1][2]^3 - 
      160*z^3*zb*G[1][2]^3 + 80*zb^2*G[1][2]^3 - 160*z*zb^2*G[1][2]^3 + 
      80*z^3*zb^2*G[1][2]^3 - 40*zb^3*G[1][2]^3 + 120*z*zb^3*G[1][2]^3 - 
      80*z^2*zb^3*G[1][2]^3 + 72*z*G[1][1]^2*G[1][3] - 
      144*z^2*G[1][1]^2*G[1][3] + 72*z^3*G[1][1]^2*G[1][3] - 
      72*z*zb*G[1][1]^2*G[1][3] + 432*z^2*zb*G[1][1]^2*G[1][3] - 
      360*z^3*zb*G[1][1]^2*G[1][3] - 24*z*zb^2*G[1][1]^2*G[1][3] + 
      336*z^3*zb^2*G[1][1]^2*G[1][3] + 24*z*zb^3*G[1][1]^2*G[1][3] - 
      336*z^2*zb^3*G[1][1]^2*G[1][3] + 432*z*G[1][1]*G[1][2]*G[1][3] - 
      864*z^2*G[1][1]*G[1][2]*G[1][3] + 432*z^3*G[1][1]*G[1][2]*G[1][3] - 
      432*z*zb*G[1][1]*G[1][2]*G[1][3] + 1536*z^2*zb*G[1][1]*G[1][2]*
       G[1][3] - 1104*z^3*zb*G[1][1]*G[1][2]*G[1][3] - 
      240*z*zb^2*G[1][1]*G[1][2]*G[1][3] + 672*z^3*zb^2*G[1][1]*G[1][2]*
       G[1][3] + 240*z*zb^3*G[1][1]*G[1][2]*G[1][3] - 
      672*z^2*zb^3*G[1][1]*G[1][2]*G[1][3] + 312*z*G[1][2]^2*G[1][3] - 
      624*z^2*G[1][2]^2*G[1][3] + 312*z^3*G[1][2]^2*G[1][3] - 
      48*zb*G[1][2]^2*G[1][3] - 264*z*zb*G[1][2]^2*G[1][3] + 
      960*z^2*zb*G[1][2]^2*G[1][3] - 648*z^3*zb*G[1][2]^2*G[1][3] + 
      96*zb^2*G[1][2]^2*G[1][3] - 360*z*zb^2*G[1][2]^2*G[1][3] + 
      336*z^3*zb^2*G[1][2]^2*G[1][3] - 48*zb^3*G[1][2]^2*G[1][3] + 
      312*z*zb^3*G[1][2]^2*G[1][3] - 336*z^2*zb^3*G[1][2]^2*G[1][3] + 
      240*z*G[1][1]*G[1][3]^2 - 480*z^2*G[1][1]*G[1][3]^2 + 
      240*z^3*G[1][1]*G[1][3]^2 - 240*z*zb*G[1][1]*G[1][3]^2 + 
      912*z^2*zb*G[1][1]*G[1][3]^2 - 672*z^3*zb*G[1][1]*G[1][3]^2 - 
      48*z*zb^2*G[1][1]*G[1][3]^2 + 432*z^3*zb^2*G[1][1]*G[1][3]^2 + 
      48*z*zb^3*G[1][1]*G[1][3]^2 - 432*z^2*zb^3*G[1][1]*G[1][3]^2 + 
      384*z*G[1][2]*G[1][3]^2 - 768*z^2*G[1][2]*G[1][3]^2 + 
      384*z^3*G[1][2]*G[1][3]^2 - 384*z*zb*G[1][2]*G[1][3]^2 + 
      1200*z^2*zb*G[1][2]*G[1][3]^2 - 816*z^3*zb*G[1][2]*G[1][3]^2 - 
      192*z*zb^2*G[1][2]*G[1][3]^2 + 432*z^3*zb^2*G[1][2]*G[1][3]^2 + 
      192*z*zb^3*G[1][2]*G[1][3]^2 - 432*z^2*zb^3*G[1][2]*G[1][3]^2 + 
      152*z*G[1][3]^3 - 304*z^2*G[1][3]^3 + 152*z^3*G[1][3]^3 + 
      8*zb*G[1][3]^3 - 160*z*zb*G[1][3]^3 + 472*z^2*zb*G[1][3]^3 - 
      320*z^3*zb*G[1][3]^3 - 16*zb^2*G[1][3]^3 + 8*z*zb^2*G[1][3]^3 + 
      160*z^3*zb^2*G[1][3]^3 + 8*zb^3*G[1][3]^3 - 160*z^2*zb^3*G[1][3]^3 - 
      24*z^2*zb*G[1][1]^2*G[1][4] + 24*z^3*zb*G[1][1]^2*G[1][4] - 
      72*z^3*zb^2*G[1][1]^2*G[1][4] + 72*z^2*zb^3*G[1][1]^2*G[1][4] - 
      96*z^2*zb*G[1][1]*G[1][2]*G[1][4] + 96*z^3*zb*G[1][1]*G[1][2]*G[1][4] + 
      48*z*zb^2*G[1][1]*G[1][2]*G[1][4] - 96*z^3*zb^2*G[1][1]*G[1][2]*
       G[1][4] - 48*z*zb^3*G[1][1]*G[1][2]*G[1][4] + 
      96*z^2*zb^3*G[1][1]*G[1][2]*G[1][4] - 24*z^2*zb*G[1][2]^2*G[1][4] + 
      24*z^3*zb*G[1][2]^2*G[1][4] + 24*z*zb^2*G[1][2]^2*G[1][4] - 
      24*z^3*zb^2*G[1][2]^2*G[1][4] - 24*z*zb^3*G[1][2]^2*G[1][4] + 
      24*z^2*zb^3*G[1][2]^2*G[1][4] - 96*z^2*zb*G[1][1]*G[1][3]*G[1][4] + 
      96*z^3*zb*G[1][1]*G[1][3]*G[1][4] + 24*z*zb^2*G[1][1]*G[1][3]*G[1][4] - 
      120*z^3*zb^2*G[1][1]*G[1][3]*G[1][4] - 24*z*zb^3*G[1][1]*G[1][3]*
       G[1][4] + 120*z^2*zb^3*G[1][1]*G[1][3]*G[1][4] - 
      72*z^2*zb*G[1][2]*G[1][3]*G[1][4] + 72*z^3*zb*G[1][2]*G[1][3]*G[1][4] + 
      48*z*zb^2*G[1][2]*G[1][3]*G[1][4] - 72*z^3*zb^2*G[1][2]*G[1][3]*
       G[1][4] - 48*z*zb^3*G[1][2]*G[1][3]*G[1][4] + 
      72*z^2*zb^3*G[1][2]*G[1][3]*G[1][4] - 36*z^2*zb*G[1][3]^2*G[1][4] + 
      36*z^3*zb*G[1][3]^2*G[1][4] + 12*z*zb^2*G[1][3]^2*G[1][4] - 
      24*z^3*zb^2*G[1][3]^2*G[1][4] - 12*z*zb^3*G[1][3]^2*G[1][4] + 
      24*z^2*zb^3*G[1][3]^2*G[1][4] - 12*z^2*zb*G[1][1]*G[1][4]^2 + 
      12*z^3*zb*G[1][1]*G[1][4]^2 - 24*z^3*zb^2*G[1][1]*G[1][4]^2 + 
      24*z^2*zb^3*G[1][1]*G[1][4]^2 - 24*z^2*zb*G[1][2]*G[1][4]^2 + 
      24*z^3*zb*G[1][2]*G[1][4]^2 + 12*z*zb^2*G[1][2]*G[1][4]^2 - 
      24*z^3*zb^2*G[1][2]*G[1][4]^2 - 12*z*zb^3*G[1][2]*G[1][4]^2 + 
      24*z^2*zb^3*G[1][2]*G[1][4]^2 - 30*z^2*zb*G[1][3]*G[1][4]^2 + 
      30*z^3*zb*G[1][3]*G[1][4]^2 + 6*z*zb^2*G[1][3]*G[1][4]^2 - 
      48*z^3*zb^2*G[1][3]*G[1][4]^2 - 6*z*zb^3*G[1][3]*G[1][4]^2 + 
      48*z^2*zb^3*G[1][3]*G[1][4]^2 + 6*z^3*zb^2*G[1][4]^3 - 
      6*z^2*zb^3*G[1][4]^3 - 24*z^2*zb*G[1][1]^2*G[1][5] + 
      24*z^3*zb*G[1][1]^2*G[1][5] + 24*z*zb^2*G[1][1]^2*G[1][5] - 
      24*z^3*zb^2*G[1][1]^2*G[1][5] - 24*z*zb^3*G[1][1]^2*G[1][5] + 
      24*z^2*zb^3*G[1][1]^2*G[1][5] - 48*z*G[1][1]*G[1][2]*G[1][5] + 
      96*z^2*G[1][1]*G[1][2]*G[1][5] - 48*z^3*G[1][1]*G[1][2]*G[1][5] + 
      48*z*zb*G[1][1]*G[1][2]*G[1][5] - 192*z^2*zb*G[1][1]*G[1][2]*G[1][5] + 
      144*z^3*zb*G[1][1]*G[1][2]*G[1][5] + 96*z*zb^2*G[1][1]*G[1][2]*
       G[1][5] - 96*z^3*zb^2*G[1][1]*G[1][2]*G[1][5] - 
      96*z*zb^3*G[1][1]*G[1][2]*G[1][5] + 96*z^2*zb^3*G[1][1]*G[1][2]*
       G[1][5] - 72*z*G[1][2]^2*G[1][5] + 144*z^2*G[1][2]^2*G[1][5] - 
      72*z^3*G[1][2]^2*G[1][5] + 48*zb*G[1][2]^2*G[1][5] + 
      24*z*zb*G[1][2]^2*G[1][5] - 216*z^2*zb*G[1][2]^2*G[1][5] + 
      144*z^3*zb*G[1][2]^2*G[1][5] - 96*zb^2*G[1][2]^2*G[1][5] + 
      168*z*zb^2*G[1][2]^2*G[1][5] - 72*z^3*zb^2*G[1][2]^2*G[1][5] + 
      48*zb^3*G[1][2]^2*G[1][5] - 120*z*zb^3*G[1][2]^2*G[1][5] + 
      72*z^2*zb^3*G[1][2]^2*G[1][5] - 24*z*G[1][1]*G[1][3]*G[1][5] + 
      48*z^2*G[1][1]*G[1][3]*G[1][5] - 24*z^3*G[1][1]*G[1][3]*G[1][5] + 
      24*z*zb*G[1][1]*G[1][3]*G[1][5] - 120*z^2*zb*G[1][1]*G[1][3]*G[1][5] + 
      96*z^3*zb*G[1][1]*G[1][3]*G[1][5] + 72*z*zb^2*G[1][1]*G[1][3]*G[1][5] - 
      72*z^3*zb^2*G[1][1]*G[1][3]*G[1][5] - 72*z*zb^3*G[1][1]*G[1][3]*
       G[1][5] + 72*z^2*zb^3*G[1][1]*G[1][3]*G[1][5] - 
      96*z*G[1][2]*G[1][3]*G[1][5] + 192*z^2*G[1][2]*G[1][3]*G[1][5] - 
      96*z^3*G[1][2]*G[1][3]*G[1][5] + 24*zb*G[1][2]*G[1][3]*G[1][5] + 
      72*z*zb*G[1][2]*G[1][3]*G[1][5] - 312*z^2*zb*G[1][2]*G[1][3]*G[1][5] + 
      216*z^3*zb*G[1][2]*G[1][3]*G[1][5] - 48*zb^2*G[1][2]*G[1][3]*G[1][5] + 
      168*z*zb^2*G[1][2]*G[1][3]*G[1][5] - 120*z^3*zb^2*G[1][2]*G[1][3]*
       G[1][5] + 24*zb^3*G[1][2]*G[1][3]*G[1][5] - 144*z*zb^3*G[1][2]*G[1][3]*
       G[1][5] + 120*z^2*zb^3*G[1][2]*G[1][3]*G[1][5] - 
      12*z*G[1][3]^2*G[1][5] + 24*z^2*G[1][3]^2*G[1][5] - 
      12*z^3*G[1][3]^2*G[1][5] - 12*zb*G[1][3]^2*G[1][5] + 
      24*z*zb*G[1][3]^2*G[1][5] - 48*z^2*zb*G[1][3]^2*G[1][5] + 
      36*z^3*zb*G[1][3]^2*G[1][5] + 24*zb^2*G[1][3]^2*G[1][5] - 
      24*z^3*zb^2*G[1][3]^2*G[1][5] - 12*zb^3*G[1][3]^2*G[1][5] - 
      12*z*zb^3*G[1][3]^2*G[1][5] + 24*z^2*zb^3*G[1][3]^2*G[1][5] + 
      24*z^2*zb*G[1][1]*G[1][4]*G[1][5] - 24*z^3*zb*G[1][1]*G[1][4]*G[1][5] - 
      48*z*zb^2*G[1][1]*G[1][4]*G[1][5] + 48*z^3*zb^2*G[1][1]*G[1][4]*
       G[1][5] + 48*z*zb^3*G[1][1]*G[1][4]*G[1][5] - 
      48*z^2*zb^3*G[1][1]*G[1][4]*G[1][5] - 24*zb*G[1][2]*G[1][4]*G[1][5] + 
      24*z*zb*G[1][2]*G[1][4]*G[1][5] + 48*z^2*zb*G[1][2]*G[1][4]*G[1][5] - 
      48*z^3*zb*G[1][2]*G[1][4]*G[1][5] + 48*zb^2*G[1][2]*G[1][4]*G[1][5] - 
      96*z*zb^2*G[1][2]*G[1][4]*G[1][5] + 48*z^3*zb^2*G[1][2]*G[1][4]*
       G[1][5] - 24*zb^3*G[1][2]*G[1][4]*G[1][5] + 72*z*zb^3*G[1][2]*G[1][4]*
       G[1][5] - 48*z^2*zb^3*G[1][2]*G[1][4]*G[1][5] - 
      12*zb*G[1][3]*G[1][4]*G[1][5] + 12*z*zb*G[1][3]*G[1][4]*G[1][5] + 
      36*z^2*zb*G[1][3]*G[1][4]*G[1][5] - 36*z^3*zb*G[1][3]*G[1][4]*G[1][5] + 
      24*zb^2*G[1][3]*G[1][4]*G[1][5] - 72*z*zb^2*G[1][3]*G[1][4]*G[1][5] + 
      48*z^3*zb^2*G[1][3]*G[1][4]*G[1][5] - 12*zb^3*G[1][3]*G[1][4]*G[1][5] + 
      60*z*zb^3*G[1][3]*G[1][4]*G[1][5] - 48*z^2*zb^3*G[1][3]*G[1][4]*
       G[1][5] + 6*z^2*zb*G[1][4]^2*G[1][5] - 6*z^3*zb*G[1][4]^2*G[1][5] - 
      6*z*zb^2*G[1][4]^2*G[1][5] + 6*z^3*zb^2*G[1][4]^2*G[1][5] + 
      6*z*zb^3*G[1][4]^2*G[1][5] - 6*z^2*zb^3*G[1][4]^2*G[1][5] - 
      12*z*G[1][1]*G[1][5]^2 + 24*z^2*G[1][1]*G[1][5]^2 - 
      12*z^3*G[1][1]*G[1][5]^2 + 12*z*zb*G[1][1]*G[1][5]^2 - 
      48*z^2*zb*G[1][1]*G[1][5]^2 + 36*z^3*zb*G[1][1]*G[1][5]^2 + 
      24*z*zb^2*G[1][1]*G[1][5]^2 - 24*z^3*zb^2*G[1][1]*G[1][5]^2 - 
      24*z*zb^3*G[1][1]*G[1][5]^2 + 24*z^2*zb^3*G[1][1]*G[1][5]^2 - 
      24*z*G[1][2]*G[1][5]^2 + 48*z^2*G[1][2]*G[1][5]^2 - 
      24*z^3*G[1][2]*G[1][5]^2 + 12*zb*G[1][2]*G[1][5]^2 + 
      12*z*zb*G[1][2]*G[1][5]^2 - 72*z^2*zb*G[1][2]*G[1][5]^2 + 
      48*z^3*zb*G[1][2]*G[1][5]^2 - 24*zb^2*G[1][2]*G[1][5]^2 + 
      48*z*zb^2*G[1][2]*G[1][5]^2 - 24*z^3*zb^2*G[1][2]*G[1][5]^2 + 
      12*zb^3*G[1][2]*G[1][5]^2 - 36*z*zb^3*G[1][2]*G[1][5]^2 + 
      24*z^2*zb^3*G[1][2]*G[1][5]^2 - 42*z*G[1][3]*G[1][5]^2 + 
      84*z^2*G[1][3]*G[1][5]^2 - 42*z^3*G[1][3]*G[1][5]^2 + 
      18*zb*G[1][3]*G[1][5]^2 + 24*z*zb*G[1][3]*G[1][5]^2 - 
      132*z^2*zb*G[1][3]*G[1][5]^2 + 90*z^3*zb*G[1][3]*G[1][5]^2 - 
      36*zb^2*G[1][3]*G[1][5]^2 + 84*z*zb^2*G[1][3]*G[1][5]^2 - 
      48*z^3*zb^2*G[1][3]*G[1][5]^2 + 18*zb^3*G[1][3]*G[1][5]^2 - 
      66*z*zb^3*G[1][3]*G[1][5]^2 + 48*z^2*zb^3*G[1][3]*G[1][5]^2 + 
      3*zb*G[1][4]*G[1][5]^2 - 3*z*zb*G[1][4]*G[1][5]^2 + 
      3*z^2*zb*G[1][4]*G[1][5]^2 - 3*z^3*zb*G[1][4]*G[1][5]^2 - 
      6*zb^2*G[1][4]*G[1][5]^2 + 6*z*zb^2*G[1][4]*G[1][5]^2 + 
      3*zb^3*G[1][4]*G[1][5]^2 - 3*z*zb^3*G[1][4]*G[1][5]^2 + 6*z*G[1][5]^3 - 
      12*z^2*G[1][5]^3 + 6*z^3*G[1][5]^3 - 5*zb*G[1][5]^3 - z*zb*G[1][5]^3 + 
      17*z^2*zb*G[1][5]^3 - 11*z^3*zb*G[1][5]^3 + 10*zb^2*G[1][5]^3 - 
      14*z*zb^2*G[1][5]^3 + 4*z^3*zb^2*G[1][5]^3 - 5*zb^3*G[1][5]^3 + 
      9*z*zb^3*G[1][5]^3 - 4*z^2*zb^3*G[1][5]^3 - 3*zb*G[1][5]^2*G[1][6] + 
      3*z*zb*G[1][5]^2*G[1][6] + 3*z^2*zb*G[1][5]^2*G[1][6] - 
      3*z^3*zb*G[1][5]^2*G[1][6] + 6*zb^2*G[1][5]^2*G[1][6] - 
      12*z*zb^2*G[1][5]^2*G[1][6] + 6*z^3*zb^2*G[1][5]^2*G[1][6] - 
      3*zb^3*G[1][5]^2*G[1][6] + 9*z*zb^3*G[1][5]^2*G[1][6] - 
      6*z^2*zb^3*G[1][5]^2*G[1][6] + 6*zb*G[1][4]*G[1][5]*G[1][7] - 
      6*z*zb*G[1][4]*G[1][5]*G[1][7] - 6*z^2*zb*G[1][4]*G[1][5]*G[1][7] + 
      6*z^3*zb*G[1][4]*G[1][5]*G[1][7] - 12*zb^2*G[1][4]*G[1][5]*G[1][7] + 
      24*z*zb^2*G[1][4]*G[1][5]*G[1][7] - 12*z^3*zb^2*G[1][4]*G[1][5]*
       G[1][7] + 6*zb^3*G[1][4]*G[1][5]*G[1][7] - 18*z*zb^3*G[1][4]*G[1][5]*
       G[1][7] + 12*z^2*zb^3*G[1][4]*G[1][5]*G[1][7] - 
      3*zb*G[1][5]^2*G[1][7] + 3*z*zb*G[1][5]^2*G[1][7] + 
      3*z^2*zb*G[1][5]^2*G[1][7] - 3*z^3*zb*G[1][5]^2*G[1][7] + 
      6*zb^2*G[1][5]^2*G[1][7] - 12*z*zb^2*G[1][5]^2*G[1][7] + 
      6*z^3*zb^2*G[1][5]^2*G[1][7] - 3*zb^3*G[1][5]^2*G[1][7] + 
      9*z*zb^3*G[1][5]^2*G[1][7] - 6*z^2*zb^3*G[1][5]^2*G[1][7] + 
      3*zb*G[1][4]*G[1][7]^2 - 3*z*zb*G[1][4]*G[1][7]^2 - 
      3*z^2*zb*G[1][4]*G[1][7]^2 + 3*z^3*zb*G[1][4]*G[1][7]^2 - 
      6*zb^2*G[1][4]*G[1][7]^2 + 12*z*zb^2*G[1][4]*G[1][7]^2 - 
      6*z^3*zb^2*G[1][4]*G[1][7]^2 + 3*zb^3*G[1][4]*G[1][7]^2 - 
      9*z*zb^3*G[1][4]*G[1][7]^2 + 6*z^2*zb^3*G[1][4]*G[1][7]^2 - 
      3*zb*G[1][5]*G[1][7]^2 + 3*z*zb*G[1][5]*G[1][7]^2 + 
      3*z^2*zb*G[1][5]*G[1][7]^2 - 3*z^3*zb*G[1][5]*G[1][7]^2 + 
      6*zb^2*G[1][5]*G[1][7]^2 - 12*z*zb^2*G[1][5]*G[1][7]^2 + 
      6*z^3*zb^2*G[1][5]*G[1][7]^2 - 3*zb^3*G[1][5]*G[1][7]^2 + 
      9*z*zb^3*G[1][5]*G[1][7]^2 - 6*z^2*zb^3*G[1][5]*G[1][7]^2 - 
      3*zb*G[1][6]*G[1][7]^2 + 3*z*zb*G[1][6]*G[1][7]^2 + 
      3*z^2*zb*G[1][6]*G[1][7]^2 - 3*z^3*zb*G[1][6]*G[1][7]^2 + 
      6*zb^2*G[1][6]*G[1][7]^2 - 12*z*zb^2*G[1][6]*G[1][7]^2 + 
      6*z^3*zb^2*G[1][6]*G[1][7]^2 - 3*zb^3*G[1][6]*G[1][7]^2 + 
      9*z*zb^3*G[1][6]*G[1][7]^2 - 6*z^2*zb^3*G[1][6]*G[1][7]^2 - 
      zb*G[1][7]^3 + z*zb*G[1][7]^3 + z^2*zb*G[1][7]^3 - z^3*zb*G[1][7]^3 + 
      2*zb^2*G[1][7]^3 - 4*z*zb^2*G[1][7]^3 + 2*z^3*zb^2*G[1][7]^3 - 
      zb^3*G[1][7]^3 + 3*z*zb^3*G[1][7]^3 - 2*z^2*zb^3*G[1][7]^3 - 
      12*zb*G[1][4]*G[2][1] + 12*z*zb*G[1][4]*G[2][1] + 
      12*z^2*zb*G[1][4]*G[2][1] - 12*z^3*zb*G[1][4]*G[2][1] + 
      24*zb^2*G[1][4]*G[2][1] - 48*z*zb^2*G[1][4]*G[2][1] + 
      24*z^3*zb^2*G[1][4]*G[2][1] - 12*zb^3*G[1][4]*G[2][1] + 
      36*z*zb^3*G[1][4]*G[2][1] - 24*z^2*zb^3*G[1][4]*G[2][1] - 
      12*zb*G[1][5]*G[2][1] + 12*z*zb*G[1][5]*G[2][1] + 
      12*z^2*zb*G[1][5]*G[2][1] - 12*z^3*zb*G[1][5]*G[2][1] + 
      24*zb^2*G[1][5]*G[2][1] - 48*z*zb^2*G[1][5]*G[2][1] + 
      24*z^3*zb^2*G[1][5]*G[2][1] - 12*zb^3*G[1][5]*G[2][1] + 
      36*z*zb^3*G[1][5]*G[2][1] - 24*z^2*zb^3*G[1][5]*G[2][1] - 
      12*zb*G[1][4]*G[2][2] + 12*z*zb*G[1][4]*G[2][2] + 
      12*z^2*zb*G[1][4]*G[2][2] - 12*z^3*zb*G[1][4]*G[2][2] + 
      24*zb^2*G[1][4]*G[2][2] - 48*z*zb^2*G[1][4]*G[2][2] + 
      24*z^3*zb^2*G[1][4]*G[2][2] - 12*zb^3*G[1][4]*G[2][2] + 
      36*z*zb^3*G[1][4]*G[2][2] - 24*z^2*zb^3*G[1][4]*G[2][2] + 
      12*zb*G[1][5]*G[2][2] - 12*z*zb*G[1][5]*G[2][2] - 
      12*z^2*zb*G[1][5]*G[2][2] + 12*z^3*zb*G[1][5]*G[2][2] - 
      24*zb^2*G[1][5]*G[2][2] + 48*z*zb^2*G[1][5]*G[2][2] - 
      24*z^3*zb^2*G[1][5]*G[2][2] + 12*zb^3*G[1][5]*G[2][2] - 
      36*z*zb^3*G[1][5]*G[2][2] + 24*z^2*zb^3*G[1][5]*G[2][2] + 
      12*zb*G[1][4]*G[2][3] - 12*z*zb*G[1][4]*G[2][3] - 
      12*z^2*zb*G[1][4]*G[2][3] + 12*z^3*zb*G[1][4]*G[2][3] - 
      24*zb^2*G[1][4]*G[2][3] + 48*z*zb^2*G[1][4]*G[2][3] - 
      24*z^3*zb^2*G[1][4]*G[2][3] + 12*zb^3*G[1][4]*G[2][3] - 
      36*z*zb^3*G[1][4]*G[2][3] + 24*z^2*zb^3*G[1][4]*G[2][3] - 
      12*zb*G[1][5]*G[2][3] + 12*z*zb*G[1][5]*G[2][3] + 
      12*z^2*zb*G[1][5]*G[2][3] - 12*z^3*zb*G[1][5]*G[2][3] + 
      24*zb^2*G[1][5]*G[2][3] - 48*z*zb^2*G[1][5]*G[2][3] + 
      24*z^3*zb^2*G[1][5]*G[2][3] - 12*zb^3*G[1][5]*G[2][3] + 
      36*z*zb^3*G[1][5]*G[2][3] - 24*z^2*zb^3*G[1][5]*G[2][3] + 
      24*zb*G[3][3] - 24*z*zb*G[3][3] - 24*z^2*zb*G[3][3] + 
      24*z^3*zb*G[3][3] - 48*zb^2*G[3][3] + 96*z*zb^2*G[3][3] - 
      48*z^3*zb^2*G[3][3] + 24*zb^3*G[3][3] - 72*z*zb^3*G[3][3] + 
      48*z^2*zb^3*G[3][3] - 24*zb*G[3][4] + 24*z*zb*G[3][4] + 
      24*z^2*zb*G[3][4] - 24*z^3*zb*G[3][4] + 48*zb^2*G[3][4] - 
      96*z*zb^2*G[3][4] + 48*z^3*zb^2*G[3][4] - 24*zb^3*G[3][4] + 
      72*z*zb^3*G[3][4] - 48*z^2*zb^3*G[3][4] - 24*zb*G[3][5] + 
      24*z*zb*G[3][5] + 24*z^2*zb*G[3][5] - 24*z^3*zb*G[3][5] + 
      48*zb^2*G[3][5] - 96*z*zb^2*G[3][5] + 48*z^3*zb^2*G[3][5] - 
      24*zb^3*G[3][5] + 72*z*zb^3*G[3][5] - 48*z^2*zb^3*G[3][5] - 
      12*zb*G[3][6] + 12*z*zb*G[3][6] + 12*z^2*zb*G[3][6] - 
      12*z^3*zb*G[3][6] + 24*zb^2*G[3][6] - 48*z*zb^2*G[3][6] + 
      24*z^3*zb^2*G[3][6] - 12*zb^3*G[3][6] + 36*z*zb^3*G[3][6] - 
      24*z^2*zb^3*G[3][6]))/(6*s^4)) - 
 (s1^4*s2^4*z*(-1 + zb)*(-80*z^2*zb*G[1][1]^3 + 80*z^2*zb^2*G[1][1]^3 + 
    16*z^3*zb^2*G[1][1]^3 - 16*z^2*zb^3*G[1][1]^3 - 144*z*G[1][1]^2*G[1][2] + 
    144*z^2*G[1][1]^2*G[1][2] + 144*z*zb*G[1][1]^2*G[1][2] - 
    336*z^2*zb*G[1][1]^2*G[1][2] - 48*z^3*zb*G[1][1]^2*G[1][2] + 
    240*z^2*zb^2*G[1][1]^2*G[1][2] + 48*z^3*zb^2*G[1][1]^2*G[1][2] - 
    48*z^2*zb^3*G[1][1]^2*G[1][2] - 192*z*G[1][1]*G[1][2]^2 + 
    144*z^2*G[1][1]*G[1][2]^2 + 48*z^3*G[1][1]*G[1][2]^2 + 
    288*z*zb*G[1][1]*G[1][2]^2 - 336*z^2*zb*G[1][1]*G[1][2]^2 - 
    96*z^3*zb*G[1][1]*G[1][2]^2 - 144*z*zb^2*G[1][1]*G[1][2]^2 + 
    240*z^2*zb^2*G[1][1]*G[1][2]^2 + 48*z^3*zb^2*G[1][1]*G[1][2]^2 + 
    48*z*zb^3*G[1][1]*G[1][2]^2 - 48*z^2*zb^3*G[1][1]*G[1][2]^2 - 
    64*z*G[1][2]^3 + 48*z^2*G[1][2]^3 + 16*z^3*G[1][2]^3 - 16*zb*G[1][2]^3 + 
    160*z*zb*G[1][2]^3 - 112*z^2*zb*G[1][2]^3 - 32*z^3*zb*G[1][2]^3 + 
    32*zb^2*G[1][2]^3 - 128*z*zb^2*G[1][2]^3 + 80*z^2*zb^2*G[1][2]^3 + 
    16*z^3*zb^2*G[1][2]^3 - 16*zb^3*G[1][2]^3 + 32*z*zb^3*G[1][2]^3 - 
    16*z^2*zb^3*G[1][2]^3 - 144*z*G[1][1]^2*G[1][3] + 
    144*z^2*G[1][1]^2*G[1][3] + 144*z*zb*G[1][1]^2*G[1][3] - 
    432*z^2*zb*G[1][1]^2*G[1][3] - 72*z^3*zb*G[1][1]^2*G[1][3] - 
    48*z*zb^2*G[1][1]^2*G[1][3] + 384*z^2*zb^2*G[1][1]^2*G[1][3] + 
    144*z^3*zb^2*G[1][1]^2*G[1][3] + 24*z*zb^3*G[1][1]^2*G[1][3] - 
    144*z^2*zb^3*G[1][1]^2*G[1][3] - 480*z*G[1][1]*G[1][2]*G[1][3] + 
    336*z^2*G[1][1]*G[1][2]*G[1][3] + 144*z^3*G[1][1]*G[1][2]*G[1][3] + 
    624*z*zb*G[1][1]*G[1][2]*G[1][3] - 816*z^2*zb*G[1][1]*G[1][2]*G[1][3] - 
    432*z^3*zb*G[1][1]*G[1][2]*G[1][3] - 288*z*zb^2*G[1][1]*G[1][2]*G[1][3] + 
    768*z^2*zb^2*G[1][1]*G[1][2]*G[1][3] + 288*z^3*zb^2*G[1][1]*G[1][2]*
     G[1][3] + 144*z*zb^3*G[1][1]*G[1][2]*G[1][3] - 
    288*z^2*zb^3*G[1][1]*G[1][2]*G[1][3] - 240*z*G[1][2]^2*G[1][3] + 
    120*z^2*G[1][2]^2*G[1][3] + 120*z^3*G[1][2]^2*G[1][3] - 
    96*zb*G[1][2]^2*G[1][3] + 576*z*zb*G[1][2]^2*G[1][3] - 
    360*z^2*zb*G[1][2]^2*G[1][3] - 264*z^3*zb*G[1][2]^2*G[1][3] + 
    168*zb^2*G[1][2]^2*G[1][3] - 552*z*zb^2*G[1][2]^2*G[1][3] + 
    384*z^2*zb^2*G[1][2]^2*G[1][3] + 144*z^3*zb^2*G[1][2]^2*G[1][3] - 
    72*zb^3*G[1][2]^2*G[1][3] + 216*z*zb^3*G[1][2]^2*G[1][3] - 
    144*z^2*zb^3*G[1][2]^2*G[1][3] - 288*z*G[1][1]*G[1][3]^2 + 
    192*z^2*G[1][1]*G[1][3]^2 + 96*z^3*G[1][1]*G[1][3]^2 + 
    336*z*zb*G[1][1]*G[1][3]^2 - 480*z^2*zb*G[1][1]*G[1][3]^2 - 
    360*z^3*zb*G[1][1]*G[1][3]^2 - 192*z*zb^2*G[1][1]*G[1][3]^2 + 
    576*z^2*zb^2*G[1][1]*G[1][3]^2 + 336*z^3*zb^2*G[1][1]*G[1][3]^2 + 
    120*z*zb^3*G[1][1]*G[1][3]^2 - 336*z^2*zb^3*G[1][1]*G[1][3]^2 - 
    288*z*G[1][2]*G[1][3]^2 + 72*z^2*G[1][2]*G[1][3]^2 + 
    216*z^3*G[1][2]*G[1][3]^2 - 96*zb*G[1][2]*G[1][3]^2 + 
    576*z*zb*G[1][2]*G[1][3]^2 - 312*z^2*zb*G[1][2]*G[1][3]^2 - 
    552*z^3*zb*G[1][2]*G[1][3]^2 + 168*zb^2*G[1][2]*G[1][3]^2 - 
    600*z*zb^2*G[1][2]*G[1][3]^2 + 576*z^2*zb^2*G[1][2]*G[1][3]^2 + 
    336*z^3*zb^2*G[1][2]*G[1][3]^2 - 72*zb^3*G[1][2]*G[1][3]^2 + 
    312*z*zb^3*G[1][2]*G[1][3]^2 - 336*z^2*zb^3*G[1][2]*G[1][3]^2 - 
    112*z*G[1][3]^3 + 112*z^3*G[1][3]^3 - 16*zb*G[1][3]^3 + 
    160*z*zb*G[1][3]^3 - 48*z^2*zb*G[1][3]^3 - 320*z^3*zb*G[1][3]^3 + 
    32*zb^2*G[1][3]^3 - 176*z*zb^2*G[1][3]^3 + 256*z^2*zb^2*G[1][3]^3 + 
    224*z^3*zb^2*G[1][3]^3 - 16*zb^3*G[1][3]^3 + 128*z*zb^3*G[1][3]^3 - 
    224*z^2*zb^3*G[1][3]^3 + 48*z^2*zb*G[1][1]^2*G[1][4] - 
    24*z^2*zb^2*G[1][1]^2*G[1][4] - 96*z^3*zb^2*G[1][1]^2*G[1][4] + 
    24*z*zb^3*G[1][1]^2*G[1][4] + 48*z^2*zb^3*G[1][1]^2*G[1][4] + 
    96*z^3*zb*G[1][1]*G[1][2]*G[1][4] - 96*z^2*zb^2*G[1][1]*G[1][2]*G[1][4] - 
    96*z^3*zb^2*G[1][1]*G[1][2]*G[1][4] + 96*z^2*zb^3*G[1][1]*G[1][2]*
     G[1][4] + 24*z*zb*G[1][2]^2*G[1][4] - 72*z^2*zb*G[1][2]^2*G[1][4] + 
    48*z^3*zb*G[1][2]^2*G[1][4] + 24*zb^2*G[1][2]^2*G[1][4] - 
    48*z*zb^2*G[1][2]^2*G[1][4] + 72*z^2*zb^2*G[1][2]^2*G[1][4] - 
    48*z^3*zb^2*G[1][2]^2*G[1][4] - 24*zb^3*G[1][2]^2*G[1][4] + 
    24*z*zb^3*G[1][2]^2*G[1][4] + 120*z^3*zb*G[1][1]*G[1][3]*G[1][4] + 
    48*z*zb^2*G[1][1]*G[1][3]*G[1][4] - 120*z^2*zb^2*G[1][1]*G[1][3]*
     G[1][4] - 288*z^3*zb^2*G[1][1]*G[1][3]*G[1][4] + 
    240*z^2*zb^3*G[1][1]*G[1][3]*G[1][4] + 24*z*zb*G[1][2]*G[1][3]*G[1][4] - 
    120*z^2*zb*G[1][2]*G[1][3]*G[1][4] + 144*z^3*zb*G[1][2]*G[1][3]*G[1][4] + 
    24*zb^2*G[1][2]*G[1][3]*G[1][4] - 48*z*zb^2*G[1][2]*G[1][3]*G[1][4] + 
    24*z^2*zb^2*G[1][2]*G[1][3]*G[1][4] - 144*z^3*zb^2*G[1][2]*G[1][3]*
     G[1][4] - 24*zb^3*G[1][2]*G[1][3]*G[1][4] + 24*z*zb^3*G[1][2]*G[1][3]*
     G[1][4] + 96*z^2*zb^3*G[1][2]*G[1][3]*G[1][4] - 
    72*z^2*zb*G[1][3]^2*G[1][4] + 108*z^3*zb*G[1][3]^2*G[1][4] + 
    24*z*zb^2*G[1][3]^2*G[1][4] - 48*z^2*zb^2*G[1][3]^2*G[1][4] - 
    168*z^3*zb^2*G[1][3]^2*G[1][4] - 12*z*zb^3*G[1][3]^2*G[1][4] + 
    168*z^2*zb^3*G[1][3]^2*G[1][4] + 24*z^2*zb*G[1][1]*G[1][4]^2 - 
    24*z^2*zb^2*G[1][1]*G[1][4]^2 + 48*z^3*zb^2*G[1][1]*G[1][4]^2 - 
    48*z^2*zb^3*G[1][1]*G[1][4]^2 + 24*z^2*zb*G[1][2]*G[1][4]^2 - 
    24*z^2*zb^2*G[1][2]*G[1][4]^2 + 36*z^2*zb*G[1][3]*G[1][4]^2 + 
    6*z^3*zb*G[1][3]*G[1][4]^2 + 12*z*zb^2*G[1][3]*G[1][4]^2 - 
    36*z^2*zb^2*G[1][3]*G[1][4]^2 + 12*z^3*zb^2*G[1][3]*G[1][4]^2 + 
    6*z*zb^3*G[1][3]*G[1][4]^2 - 36*z^2*zb^3*G[1][3]*G[1][4]^2 - 
    2*z*zb^2*G[1][4]^3 - 4*z^2*zb^2*G[1][4]^3 + 12*z^3*zb^2*G[1][4]^3 - 
    8*z*zb^3*G[1][4]^3 + 2*z^3*zb^3*G[1][4]^3 - 24*z^2*zb*G[1][1]^2*G[1][5] + 
    24*z^3*zb*G[1][1]^2*G[1][5] + 72*z*zb^2*G[1][1]^2*G[1][5] - 
    72*z^2*zb^2*G[1][1]^2*G[1][5] - 48*z*zb^3*G[1][1]^2*G[1][5] + 
    48*z^2*zb^3*G[1][1]^2*G[1][5] + 96*z^2*G[1][1]*G[1][2]*G[1][5] - 
    96*z^3*G[1][1]*G[1][2]*G[1][5] - 96*z*zb*G[1][1]*G[1][2]*G[1][5] - 
    96*z^2*zb*G[1][1]*G[1][2]*G[1][5] + 192*z^3*zb*G[1][1]*G[1][2]*G[1][5] + 
    192*z*zb^2*G[1][1]*G[1][2]*G[1][5] - 96*z^2*zb^2*G[1][1]*G[1][2]*
     G[1][5] - 96*z^3*zb^2*G[1][1]*G[1][2]*G[1][5] - 
    96*z*zb^3*G[1][1]*G[1][2]*G[1][5] + 96*z^2*zb^3*G[1][1]*G[1][2]*G[1][5] - 
    24*z*G[1][2]^2*G[1][5] + 96*z^2*G[1][2]^2*G[1][5] - 
    72*z^3*G[1][2]^2*G[1][5] + 120*zb*G[1][2]^2*G[1][5] - 
    216*z*zb*G[1][2]^2*G[1][5] - 24*z^2*zb*G[1][2]^2*G[1][5] + 
    120*z^3*zb*G[1][2]^2*G[1][5] - 216*zb^2*G[1][2]^2*G[1][5] + 
    432*z*zb^2*G[1][2]^2*G[1][5] - 168*z^2*zb^2*G[1][2]^2*G[1][5] - 
    48*z^3*zb^2*G[1][2]^2*G[1][5] + 96*zb^3*G[1][2]^2*G[1][5] - 
    192*z*zb^3*G[1][2]^2*G[1][5] + 96*z^2*zb^3*G[1][2]^2*G[1][5] - 
    48*z*G[1][1]*G[1][3]*G[1][5] + 144*z^2*G[1][1]*G[1][3]*G[1][5] - 
    96*z^3*G[1][1]*G[1][3]*G[1][5] - 216*z^2*zb*G[1][1]*G[1][3]*G[1][5] + 
    216*z^3*zb*G[1][1]*G[1][3]*G[1][5] + 216*z*zb^2*G[1][1]*G[1][3]*G[1][5] - 
    120*z^2*zb^2*G[1][1]*G[1][3]*G[1][5] - 96*z^3*zb^2*G[1][1]*G[1][3]*
     G[1][5] - 144*z*zb^3*G[1][1]*G[1][3]*G[1][5] + 
    144*z^2*zb^3*G[1][1]*G[1][3]*G[1][5] - 120*z*G[1][2]*G[1][3]*G[1][5] + 
    360*z^2*G[1][2]*G[1][3]*G[1][5] - 240*z^3*G[1][2]*G[1][3]*G[1][5] + 
    216*zb*G[1][2]*G[1][3]*G[1][5] - 312*z*zb*G[1][2]*G[1][3]*G[1][5] - 
    384*z^2*zb*G[1][2]*G[1][3]*G[1][5] + 480*z^3*zb*G[1][2]*G[1][3]*G[1][5] - 
    384*zb^2*G[1][2]*G[1][3]*G[1][5] + 888*z*zb^2*G[1][2]*G[1][3]*G[1][5] - 
    264*z^2*zb^2*G[1][2]*G[1][3]*G[1][5] - 240*z^3*zb^2*G[1][2]*G[1][3]*
     G[1][5] + 168*zb^3*G[1][2]*G[1][3]*G[1][5] - 456*z*zb^3*G[1][2]*G[1][3]*
     G[1][5] + 288*z^2*zb^3*G[1][2]*G[1][3]*G[1][5] - 
    120*z*G[1][3]^2*G[1][5] + 276*z^2*G[1][3]^2*G[1][5] - 
    156*z^3*G[1][3]^2*G[1][5] + 72*zb*G[1][3]^2*G[1][5] - 
    396*z^2*zb*G[1][3]^2*G[1][5] + 324*z^3*zb*G[1][3]^2*G[1][5] - 
    132*zb^2*G[1][3]^2*G[1][5] + 348*z*zb^2*G[1][3]^2*G[1][5] - 
    48*z^2*zb^2*G[1][3]^2*G[1][5] - 168*z^3*zb^2*G[1][3]^2*G[1][5] + 
    60*zb^3*G[1][3]^2*G[1][5] - 228*z*zb^3*G[1][3]^2*G[1][5] + 
    168*z^2*zb^3*G[1][3]^2*G[1][5] + 24*z^2*zb*G[1][1]*G[1][4]*G[1][5] - 
    24*z^3*zb*G[1][1]*G[1][4]*G[1][5] - 120*z*zb^2*G[1][1]*G[1][4]*G[1][5] + 
    120*z^2*zb^2*G[1][1]*G[1][4]*G[1][5] + 96*z*zb^3*G[1][1]*G[1][4]*
     G[1][5] - 96*z^2*zb^3*G[1][1]*G[1][4]*G[1][5] - 
    96*zb*G[1][2]*G[1][4]*G[1][5] + 216*z*zb*G[1][2]*G[1][4]*G[1][5] - 
    120*z^2*zb*G[1][2]*G[1][4]*G[1][5] + 168*zb^2*G[1][2]*G[1][4]*G[1][5] - 
    384*z*zb^2*G[1][2]*G[1][4]*G[1][5] + 216*z^2*zb^2*G[1][2]*G[1][4]*
     G[1][5] - 72*zb^3*G[1][2]*G[1][4]*G[1][5] + 168*z*zb^3*G[1][2]*G[1][4]*
     G[1][5] - 96*z^2*zb^3*G[1][2]*G[1][4]*G[1][5] - 
    120*zb*G[1][3]*G[1][4]*G[1][5] + 240*z*zb*G[1][3]*G[1][4]*G[1][5] - 
    120*z^2*zb*G[1][3]*G[1][4]*G[1][5] + 216*zb^2*G[1][3]*G[1][4]*G[1][5] - 
    552*z*zb^2*G[1][3]*G[1][4]*G[1][5] + 336*z^2*zb^2*G[1][3]*G[1][4]*
     G[1][5] - 96*zb^3*G[1][3]*G[1][4]*G[1][5] + 288*z*zb^3*G[1][3]*G[1][4]*
     G[1][5] - 192*z^2*zb^3*G[1][3]*G[1][4]*G[1][5] + 
    24*zb*G[1][4]^2*G[1][5] - 24*z*zb*G[1][4]^2*G[1][5] + 
    48*z^2*zb*G[1][4]^2*G[1][5] - 30*z^3*zb*G[1][4]^2*G[1][5] - 
    42*zb^2*G[1][4]^2*G[1][5] + 108*z*zb^2*G[1][4]^2*G[1][5] - 
    78*z^2*zb^2*G[1][4]^2*G[1][5] + 6*z^3*zb^2*G[1][4]^2*G[1][5] + 
    18*zb^3*G[1][4]^2*G[1][5] - 66*z*zb^3*G[1][4]^2*G[1][5] + 
    42*z^2*zb^3*G[1][4]^2*G[1][5] + 6*z^3*zb^3*G[1][4]^2*G[1][5] + 
    24*z*G[1][1]*G[1][5]^2 - 24*z^2*G[1][1]*G[1][5]^2 - 
    48*z*zb*G[1][1]*G[1][5]^2 + 48*z^2*zb*G[1][1]*G[1][5]^2 + 
    48*z*zb^2*G[1][1]*G[1][5]^2 - 72*z^2*zb^2*G[1][1]*G[1][5]^2 + 
    24*z^3*zb^2*G[1][1]*G[1][5]^2 - 24*z*zb^3*G[1][1]*G[1][5]^2 + 
    24*z^2*zb^3*G[1][1]*G[1][5]^2 + 72*z*G[1][2]*G[1][5]^2 - 
    120*z^2*G[1][2]*G[1][5]^2 + 48*z^3*G[1][2]*G[1][5]^2 - 
    24*zb*G[1][2]*G[1][5]^2 - 120*z*zb*G[1][2]*G[1][5]^2 + 
    264*z^2*zb*G[1][2]*G[1][5]^2 - 120*z^3*zb*G[1][2]*G[1][5]^2 + 
    48*zb^2*G[1][2]*G[1][5]^2 - 120*z^2*zb^2*G[1][2]*G[1][5]^2 + 
    72*z^3*zb^2*G[1][2]*G[1][5]^2 - 24*zb^3*G[1][2]*G[1][5]^2 + 
    48*z*zb^3*G[1][2]*G[1][5]^2 - 24*z^2*zb^3*G[1][2]*G[1][5]^2 + 
    72*z*G[1][3]*G[1][5]^2 - 102*z^2*G[1][3]*G[1][5]^2 + 
    30*z^3*G[1][3]*G[1][5]^2 + 24*zb*G[1][3]*G[1][5]^2 - 
    228*z*zb*G[1][3]*G[1][5]^2 + 294*z^2*zb*G[1][3]*G[1][5]^2 - 
    90*z^3*zb*G[1][3]*G[1][5]^2 - 30*zb^2*G[1][3]*G[1][5]^2 + 
    198*z*zb^2*G[1][3]*G[1][5]^2 - 252*z^2*zb^2*G[1][3]*G[1][5]^2 + 
    84*z^3*zb^2*G[1][3]*G[1][5]^2 + 6*zb^3*G[1][3]*G[1][5]^2 - 
    42*z*zb^3*G[1][3]*G[1][5]^2 + 36*z^2*zb^3*G[1][3]*G[1][5]^2 + 
    12*G[1][4]*G[1][5]^2 - 9*z*G[1][4]*G[1][5]^2 - 6*z^2*G[1][4]*G[1][5]^2 + 
    3*z^3*G[1][4]*G[1][5]^2 + 72*zb*G[1][4]*G[1][5]^2 - 
    141*z*zb*G[1][4]*G[1][5]^2 + 96*z^2*zb*G[1][4]*G[1][5]^2 - 
    33*z^3*zb*G[1][4]*G[1][5]^2 - 162*zb^2*G[1][4]*G[1][5]^2 + 
    333*z*zb^2*G[1][4]*G[1][5]^2 - 228*z^2*zb^2*G[1][4]*G[1][5]^2 + 
    66*z^3*zb^2*G[1][4]*G[1][5]^2 + 78*zb^3*G[1][4]*G[1][5]^2 - 
    177*z*zb^3*G[1][4]*G[1][5]^2 + 90*z^2*zb^3*G[1][4]*G[1][5]^2 + 
    6*z^3*zb^3*G[1][4]*G[1][5]^2 + 5*z*G[1][5]^3 - 12*z^2*G[1][5]^3 + 
    7*z^3*G[1][5]^3 - 60*zb*G[1][5]^3 + 157*z*zb*G[1][5]^3 - 
    130*z^2*zb*G[1][5]^3 + 31*z^3*zb*G[1][5]^3 + 110*zb^2*G[1][5]^3 - 
    301*z*zb^2*G[1][5]^3 + 270*z^2*zb^2*G[1][5]^3 - 76*z^3*zb^2*G[1][5]^3 - 
    50*zb^3*G[1][5]^3 + 139*z*zb^3*G[1][5]^3 - 92*z^2*zb^3*G[1][5]^3 + 
    2*z^3*zb^3*G[1][5]^3 + 3*z*G[1][5]^2*G[1][6] - 3*z^3*G[1][5]^2*G[1][6] - 
    9*z*zb*G[1][5]^2*G[1][6] + 6*z^2*zb*G[1][5]^2*G[1][6] + 
    9*z^3*zb*G[1][5]^2*G[1][6] + 9*z*zb^2*G[1][5]^2*G[1][6] - 
    12*z^2*zb^2*G[1][5]^2*G[1][6] - 6*z^3*zb^2*G[1][5]^2*G[1][6] - 
    3*z*zb^3*G[1][5]^2*G[1][6] + 6*z^2*zb^3*G[1][5]^2*G[1][6] - 
    6*z*G[1][4]*G[1][5]*G[1][7] + 6*z^3*G[1][4]*G[1][5]*G[1][7] + 
    18*z*zb*G[1][4]*G[1][5]*G[1][7] - 12*z^2*zb*G[1][4]*G[1][5]*G[1][7] - 
    18*z^3*zb*G[1][4]*G[1][5]*G[1][7] - 18*z*zb^2*G[1][4]*G[1][5]*G[1][7] + 
    24*z^2*zb^2*G[1][4]*G[1][5]*G[1][7] + 12*z^3*zb^2*G[1][4]*G[1][5]*
     G[1][7] + 6*z*zb^3*G[1][4]*G[1][5]*G[1][7] - 12*z^2*zb^3*G[1][4]*G[1][5]*
     G[1][7] + 3*z*G[1][5]^2*G[1][7] - 3*z^3*G[1][5]^2*G[1][7] - 
    9*z*zb*G[1][5]^2*G[1][7] + 6*z^2*zb*G[1][5]^2*G[1][7] + 
    9*z^3*zb*G[1][5]^2*G[1][7] + 9*z*zb^2*G[1][5]^2*G[1][7] - 
    12*z^2*zb^2*G[1][5]^2*G[1][7] - 6*z^3*zb^2*G[1][5]^2*G[1][7] - 
    3*z*zb^3*G[1][5]^2*G[1][7] + 6*z^2*zb^3*G[1][5]^2*G[1][7] + 
    24*z*zb^2*G[1][1]*G[1][7]^2 - 48*z^2*zb^2*G[1][1]*G[1][7]^2 + 
    24*z^3*zb^2*G[1][1]*G[1][7]^2 - 24*z*zb^3*G[1][1]*G[1][7]^2 + 
    24*z^2*zb^3*G[1][1]*G[1][7]^2 + 24*zb*G[1][2]*G[1][7]^2 - 
    72*z*zb*G[1][2]*G[1][7]^2 + 72*z^2*zb*G[1][2]*G[1][7]^2 - 
    24*z^3*zb*G[1][2]*G[1][7]^2 - 48*zb^2*G[1][2]*G[1][7]^2 + 
    120*z*zb^2*G[1][2]*G[1][7]^2 - 96*z^2*zb^2*G[1][2]*G[1][7]^2 + 
    24*z^3*zb^2*G[1][2]*G[1][7]^2 + 24*zb^3*G[1][2]*G[1][7]^2 - 
    48*z*zb^3*G[1][2]*G[1][7]^2 + 24*z^2*zb^3*G[1][2]*G[1][7]^2 + 
    24*zb*G[1][3]*G[1][7]^2 - 72*z*zb*G[1][3]*G[1][7]^2 + 
    72*z^2*zb*G[1][3]*G[1][7]^2 - 24*z^3*zb*G[1][3]*G[1][7]^2 - 
    48*zb^2*G[1][3]*G[1][7]^2 + 144*z*zb^2*G[1][3]*G[1][7]^2 - 
    144*z^2*zb^2*G[1][3]*G[1][7]^2 + 48*z^3*zb^2*G[1][3]*G[1][7]^2 + 
    24*zb^3*G[1][3]*G[1][7]^2 - 72*z*zb^3*G[1][3]*G[1][7]^2 + 
    48*z^2*zb^3*G[1][3]*G[1][7]^2 - 3*z*G[1][4]*G[1][7]^2 + 
    3*z^3*G[1][4]*G[1][7]^2 - 12*zb*G[1][4]*G[1][7]^2 + 
    45*z*zb*G[1][4]*G[1][7]^2 - 42*z^2*zb*G[1][4]*G[1][7]^2 + 
    3*z^3*zb*G[1][4]*G[1][7]^2 + 24*zb^2*G[1][4]*G[1][7]^2 - 
    81*z*zb^2*G[1][4]*G[1][7]^2 + 84*z^2*zb^2*G[1][4]*G[1][7]^2 - 
    18*z^3*zb^2*G[1][4]*G[1][7]^2 - 12*zb^3*G[1][4]*G[1][7]^2 + 
    39*z*zb^3*G[1][4]*G[1][7]^2 - 30*z^2*zb^3*G[1][4]*G[1][7]^2 + 
    3*z*G[1][5]*G[1][7]^2 - 3*z^3*G[1][5]*G[1][7]^2 - 
    12*zb*G[1][5]*G[1][7]^2 + 27*z*zb*G[1][5]*G[1][7]^2 - 
    30*z^2*zb*G[1][5]*G[1][7]^2 + 21*z^3*zb*G[1][5]*G[1][7]^2 + 
    24*zb^2*G[1][5]*G[1][7]^2 - 63*z*zb^2*G[1][5]*G[1][7]^2 + 
    60*z^2*zb^2*G[1][5]*G[1][7]^2 - 30*z^3*zb^2*G[1][5]*G[1][7]^2 - 
    12*zb^3*G[1][5]*G[1][7]^2 + 33*z*zb^3*G[1][5]*G[1][7]^2 - 
    18*z^2*zb^3*G[1][5]*G[1][7]^2 + 3*z*G[1][6]*G[1][7]^2 - 
    3*z^3*G[1][6]*G[1][7]^2 - 9*z*zb*G[1][6]*G[1][7]^2 + 
    6*z^2*zb*G[1][6]*G[1][7]^2 + 9*z^3*zb*G[1][6]*G[1][7]^2 + 
    9*z*zb^2*G[1][6]*G[1][7]^2 - 12*z^2*zb^2*G[1][6]*G[1][7]^2 - 
    6*z^3*zb^2*G[1][6]*G[1][7]^2 - 3*z*zb^3*G[1][6]*G[1][7]^2 + 
    6*z^2*zb^3*G[1][6]*G[1][7]^2 + z*G[1][7]^3 - z^3*G[1][7]^3 - 
    3*z*zb*G[1][7]^3 + 2*z^2*zb*G[1][7]^3 + 3*z^3*zb*G[1][7]^3 + 
    3*z*zb^2*G[1][7]^3 - 4*z^2*zb^2*G[1][7]^3 - 2*z^3*zb^2*G[1][7]^3 - 
    z*zb^3*G[1][7]^3 + 2*z^2*zb^3*G[1][7]^3 + 12*z*G[1][4]*G[2][1] - 
    12*z^3*G[1][4]*G[2][1] - 36*z*zb*G[1][4]*G[2][1] + 
    24*z^2*zb*G[1][4]*G[2][1] + 36*z^3*zb*G[1][4]*G[2][1] + 
    36*z*zb^2*G[1][4]*G[2][1] - 48*z^2*zb^2*G[1][4]*G[2][1] - 
    24*z^3*zb^2*G[1][4]*G[2][1] - 12*z*zb^3*G[1][4]*G[2][1] + 
    24*z^2*zb^3*G[1][4]*G[2][1] + 12*z*G[1][5]*G[2][1] - 
    12*z^3*G[1][5]*G[2][1] - 36*z*zb*G[1][5]*G[2][1] + 
    24*z^2*zb*G[1][5]*G[2][1] + 36*z^3*zb*G[1][5]*G[2][1] + 
    36*z*zb^2*G[1][5]*G[2][1] - 48*z^2*zb^2*G[1][5]*G[2][1] - 
    24*z^3*zb^2*G[1][5]*G[2][1] - 12*z*zb^3*G[1][5]*G[2][1] + 
    24*z^2*zb^3*G[1][5]*G[2][1] - 96*z*zb^2*G[1][1]*G[2][2] + 
    192*z^2*zb^2*G[1][1]*G[2][2] - 96*z^3*zb^2*G[1][1]*G[2][2] + 
    96*z*zb^3*G[1][1]*G[2][2] - 96*z^2*zb^3*G[1][1]*G[2][2] - 
    96*zb*G[1][2]*G[2][2] + 288*z*zb*G[1][2]*G[2][2] - 
    288*z^2*zb*G[1][2]*G[2][2] + 96*z^3*zb*G[1][2]*G[2][2] + 
    192*zb^2*G[1][2]*G[2][2] - 480*z*zb^2*G[1][2]*G[2][2] + 
    384*z^2*zb^2*G[1][2]*G[2][2] - 96*z^3*zb^2*G[1][2]*G[2][2] - 
    96*zb^3*G[1][2]*G[2][2] + 192*z*zb^3*G[1][2]*G[2][2] - 
    96*z^2*zb^3*G[1][2]*G[2][2] - 96*zb*G[1][3]*G[2][2] + 
    288*z*zb*G[1][3]*G[2][2] - 288*z^2*zb*G[1][3]*G[2][2] + 
    96*z^3*zb*G[1][3]*G[2][2] + 192*zb^2*G[1][3]*G[2][2] - 
    576*z*zb^2*G[1][3]*G[2][2] + 576*z^2*zb^2*G[1][3]*G[2][2] - 
    192*z^3*zb^2*G[1][3]*G[2][2] - 96*zb^3*G[1][3]*G[2][2] + 
    288*z*zb^3*G[1][3]*G[2][2] - 192*z^2*zb^3*G[1][3]*G[2][2] + 
    12*z*G[1][4]*G[2][2] - 12*z^3*G[1][4]*G[2][2] + 48*zb*G[1][4]*G[2][2] - 
    180*z*zb*G[1][4]*G[2][2] + 168*z^2*zb*G[1][4]*G[2][2] - 
    12*z^3*zb*G[1][4]*G[2][2] - 96*zb^2*G[1][4]*G[2][2] + 
    324*z*zb^2*G[1][4]*G[2][2] - 336*z^2*zb^2*G[1][4]*G[2][2] + 
    72*z^3*zb^2*G[1][4]*G[2][2] + 48*zb^3*G[1][4]*G[2][2] - 
    156*z*zb^3*G[1][4]*G[2][2] + 120*z^2*zb^3*G[1][4]*G[2][2] - 
    12*z*G[1][5]*G[2][2] + 12*z^3*G[1][5]*G[2][2] + 48*zb*G[1][5]*G[2][2] - 
    108*z*zb*G[1][5]*G[2][2] + 120*z^2*zb*G[1][5]*G[2][2] - 
    84*z^3*zb*G[1][5]*G[2][2] - 96*zb^2*G[1][5]*G[2][2] + 
    252*z*zb^2*G[1][5]*G[2][2] - 240*z^2*zb^2*G[1][5]*G[2][2] + 
    120*z^3*zb^2*G[1][5]*G[2][2] + 48*zb^3*G[1][5]*G[2][2] - 
    132*z*zb^3*G[1][5]*G[2][2] + 72*z^2*zb^3*G[1][5]*G[2][2] + 
    96*z*zb^2*G[1][1]*G[2][3] - 192*z^2*zb^2*G[1][1]*G[2][3] + 
    96*z^3*zb^2*G[1][1]*G[2][3] - 96*z*zb^3*G[1][1]*G[2][3] + 
    96*z^2*zb^3*G[1][1]*G[2][3] + 96*zb*G[1][2]*G[2][3] - 
    288*z*zb*G[1][2]*G[2][3] + 288*z^2*zb*G[1][2]*G[2][3] - 
    96*z^3*zb*G[1][2]*G[2][3] - 192*zb^2*G[1][2]*G[2][3] + 
    480*z*zb^2*G[1][2]*G[2][3] - 384*z^2*zb^2*G[1][2]*G[2][3] + 
    96*z^3*zb^2*G[1][2]*G[2][3] + 96*zb^3*G[1][2]*G[2][3] - 
    192*z*zb^3*G[1][2]*G[2][3] + 96*z^2*zb^3*G[1][2]*G[2][3] + 
    96*zb*G[1][3]*G[2][3] - 288*z*zb*G[1][3]*G[2][3] + 
    288*z^2*zb*G[1][3]*G[2][3] - 96*z^3*zb*G[1][3]*G[2][3] - 
    192*zb^2*G[1][3]*G[2][3] + 576*z*zb^2*G[1][3]*G[2][3] - 
    576*z^2*zb^2*G[1][3]*G[2][3] + 192*z^3*zb^2*G[1][3]*G[2][3] + 
    96*zb^3*G[1][3]*G[2][3] - 288*z*zb^3*G[1][3]*G[2][3] + 
    192*z^2*zb^3*G[1][3]*G[2][3] - 12*z*G[1][4]*G[2][3] + 
    12*z^3*G[1][4]*G[2][3] - 48*zb*G[1][4]*G[2][3] + 
    180*z*zb*G[1][4]*G[2][3] - 168*z^2*zb*G[1][4]*G[2][3] + 
    12*z^3*zb*G[1][4]*G[2][3] + 96*zb^2*G[1][4]*G[2][3] - 
    324*z*zb^2*G[1][4]*G[2][3] + 336*z^2*zb^2*G[1][4]*G[2][3] - 
    72*z^3*zb^2*G[1][4]*G[2][3] - 48*zb^3*G[1][4]*G[2][3] + 
    156*z*zb^3*G[1][4]*G[2][3] - 120*z^2*zb^3*G[1][4]*G[2][3] + 
    12*z*G[1][5]*G[2][3] - 12*z^3*G[1][5]*G[2][3] - 48*zb*G[1][5]*G[2][3] + 
    108*z*zb*G[1][5]*G[2][3] - 120*z^2*zb*G[1][5]*G[2][3] + 
    84*z^3*zb*G[1][5]*G[2][3] + 96*zb^2*G[1][5]*G[2][3] - 
    252*z*zb^2*G[1][5]*G[2][3] + 240*z^2*zb^2*G[1][5]*G[2][3] - 
    120*z^3*zb^2*G[1][5]*G[2][3] - 48*zb^3*G[1][5]*G[2][3] + 
    132*z*zb^3*G[1][5]*G[2][3] - 72*z^2*zb^3*G[1][5]*G[2][3] + 
    96*z*zb*G[3][1] + 24*z^2*zb*G[3][1] - 48*z^3*zb*G[3][1] - 
    24*zb^2*G[3][1] + 72*z*zb^2*G[3][1] - 96*z^2*zb^2*G[3][1] + 
    24*z^3*zb^2*G[3][1] + 24*zb^3*G[3][1] - 96*z*zb^3*G[3][1] + 
    24*z^2*zb^3*G[3][1] + 48*z^3*zb^3*G[3][1] + 48*G[3][2] - 24*z*G[3][2] - 
    24*z^2*G[3][2] - 48*zb*G[3][2] + 192*z*zb*G[3][2] - 240*z^2*zb*G[3][2] + 
    96*z^3*zb*G[3][2] + 24*zb^2*G[3][2] - 336*z*zb^2*G[3][2] + 
    480*z^2*zb^2*G[3][2] - 168*z^3*zb^2*G[3][2] - 24*zb^3*G[3][2] + 
    144*z*zb^3*G[3][2] - 168*z^2*zb^3*G[3][2] + 48*z^3*zb^3*G[3][2] - 
    24*z*G[3][3] + 24*z^3*G[3][3] + 72*z*zb*G[3][3] - 48*z^2*zb*G[3][3] - 
    72*z^3*zb*G[3][3] - 72*z*zb^2*G[3][3] + 96*z^2*zb^2*G[3][3] + 
    48*z^3*zb^2*G[3][3] + 24*z*zb^3*G[3][3] - 48*z^2*zb^3*G[3][3] + 
    24*z*G[3][4] - 24*z^3*G[3][4] - 72*z*zb*G[3][4] + 48*z^2*zb*G[3][4] + 
    72*z^3*zb*G[3][4] + 72*z*zb^2*G[3][4] - 96*z^2*zb^2*G[3][4] - 
    48*z^3*zb^2*G[3][4] - 24*z*zb^3*G[3][4] + 48*z^2*zb^3*G[3][4] + 
    24*z*G[3][5] - 24*z^3*G[3][5] + 48*zb*G[3][5] - 216*z*zb*G[3][5] + 
    192*z^2*zb*G[3][5] + 24*z^3*zb*G[3][5] - 96*zb^2*G[3][5] + 
    360*z*zb^2*G[3][5] - 384*z^2*zb^2*G[3][5] + 48*z^3*zb^2*G[3][5] + 
    48*zb^3*G[3][5] - 168*z*zb^3*G[3][5] + 144*z^2*zb^3*G[3][5] + 
    12*z*G[3][6] - 12*z^3*G[3][6] - 36*z*zb*G[3][6] + 24*z^2*zb*G[3][6] + 
    36*z^3*zb*G[3][6] + 36*z*zb^2*G[3][6] - 48*z^2*zb^2*G[3][6] - 
    24*z^3*zb^2*G[3][6] - 12*z*zb^3*G[3][6] + 24*z^2*zb^3*G[3][6] + 
    96*zb*G[3][9] - 288*z*zb*G[3][9] + 288*z^2*zb*G[3][9] - 
    96*z^3*zb*G[3][9] - 192*zb^2*G[3][9] + 576*z*zb^2*G[3][9] - 
    576*z^2*zb^2*G[3][9] + 192*z^3*zb^2*G[3][9] + 96*zb^3*G[3][9] - 
    288*z*zb^3*G[3][9] + 192*z^2*zb^3*G[3][9]))/(12*s^4) - 
 ((I/12)*Pi*s1^3*s2^3*z*(-1 + zb)*(32*s2^2*z^2*G[1][1]^3 + 
    64*s1*s2*z^3*G[1][1]^3 - 16*s2^2*z^3*G[1][1]^3 + 32*s1^2*z^4*G[1][1]^3 + 
    16*s1*s2*z^4*G[1][1]^3 + 96*s2^2*z^4*G[1][1]^3 + 16*s1^2*z^5*G[1][1]^3 - 
    112*s2^2*z^5*G[1][1]^3 + 64*s2^2*z^6*G[1][1]^3 - 16*s2^2*z^7*G[1][1]^3 - 
    96*s2^2*z*zb*G[1][1]^3 - 128*s1*s2*z^2*zb*G[1][1]^3 + 
    64*s2^2*z^2*zb*G[1][1]^3 - 32*s1^2*z^3*zb*G[1][1]^3 - 
    80*s1*s2*z^3*zb*G[1][1]^3 - 240*s2^2*z^3*zb*G[1][1]^3 - 
    96*s1^2*z^4*zb*G[1][1]^3 + 16*s1*s2*z^4*zb*G[1][1]^3 + 
    88*s2^2*z^4*zb*G[1][1]^3 + 16*s1^2*z^5*zb*G[1][1]^3 - 
    64*s1*s2*z^5*zb*G[1][1]^3 + 24*s2^2*z^5*zb*G[1][1]^3 + 
    32*s1*s2*z^6*zb*G[1][1]^3 - 32*s2^2*z^6*zb*G[1][1]^3 + 
    16*s2^2*z^7*zb*G[1][1]^3 - 64*s1*s2*z*zb^2*G[1][1]^3 + 
    240*s2^2*z*zb^2*G[1][1]^3 - 64*s1^2*z^2*zb^2*G[1][1]^3 + 
    400*s1*s2*z^2*zb^2*G[1][1]^3 - 192*s2^2*z^2*zb^2*G[1][1]^3 + 
    176*s1^2*z^3*zb^2*G[1][1]^3 - 240*s1*s2*z^3*zb^2*G[1][1]^3 + 
    392*s2^2*z^3*zb^2*G[1][1]^3 + 144*s1*s2*z^4*zb^2*G[1][1]^3 - 
    240*s2^2*z^4*zb^2*G[1][1]^3 - 48*s1^2*z^5*zb^2*G[1][1]^3 - 
    32*s1*s2*z^5*zb^2*G[1][1]^3 + 56*s2^2*z^5*zb^2*G[1][1]^3 + 
    16*s1*s2*z^6*zb^2*G[1][1]^3 - 32*s2^2*z^6*zb^2*G[1][1]^3 + 
    112*s1*s2*z*zb^3*G[1][1]^3 - 208*s2^2*z*zb^3*G[1][1]^3 + 
    64*s1^2*z^2*zb^3*G[1][1]^3 - 368*s1*s2*z^2*zb^3*G[1][1]^3 + 
    136*s2^2*z^2*zb^3*G[1][1]^3 - 176*s1^2*z^3*zb^3*G[1][1]^3 + 
    304*s1*s2*z^3*zb^3*G[1][1]^3 - 176*s2^2*z^3*zb^3*G[1][1]^3 + 
    128*s1^2*z^4*zb^3*G[1][1]^3 - 112*s1*s2*z^4*zb^3*G[1][1]^3 + 
    120*s2^2*z^4*zb^3*G[1][1]^3 + 16*s1^2*z^5*zb^3*G[1][1]^3 - 
    96*s1*s2*z^5*zb^3*G[1][1]^3 + 32*s2^2*z^5*zb^3*G[1][1]^3 - 
    48*s1*s2*z*zb^4*G[1][1]^3 + 72*s2^2*z*zb^4*G[1][1]^3 + 
    144*s1*s2*z^2*zb^4*G[1][1]^3 - 48*s2^2*z^2*zb^4*G[1][1]^3 - 
    144*s1*s2*z^3*zb^4*G[1][1]^3 + 24*s2^2*z^3*zb^4*G[1][1]^3 - 
    64*s1^2*z^4*zb^4*G[1][1]^3 + 224*s1*s2*z^4*zb^4*G[1][1]^3 - 
    64*s2^2*z^4*zb^4*G[1][1]^3 - 16*s1*s2*z*zb^5*G[1][1]^3 - 
    8*s2^2*z*zb^5*G[1][1]^3 + 32*s1^2*z^2*zb^5*G[1][1]^3 - 
    16*s1*s2*z^2*zb^5*G[1][1]^3 + 8*s2^2*z^2*zb^5*G[1][1]^3 + 
    32*s1^2*z^3*zb^5*G[1][1]^3 - 96*s1*s2*z^3*zb^5*G[1][1]^3 + 
    16*s2^2*z^3*zb^5*G[1][1]^3 - 16*s1^2*z*zb^6*G[1][1]^3 + 
    16*s1*s2*z*zb^6*G[1][1]^3 - 32*s1^2*z^2*zb^6*G[1][1]^3 + 
    16*s1*s2*z^2*zb^6*G[1][1]^3 + 16*s1^2*z*zb^7*G[1][1]^3 + 
    96*s2^2*z^2*G[1][1]^2*G[1][2] + 288*s1*s2*z^3*G[1][1]^2*G[1][2] - 
    48*s2^2*z^3*G[1][1]^2*G[1][2] + 192*s1^2*z^4*G[1][1]^2*G[1][2] - 
    72*s1*s2*z^4*G[1][1]^2*G[1][2] + 288*s2^2*z^4*G[1][1]^2*G[1][2] - 
    48*s1^2*z^5*G[1][1]^2*G[1][2] + 48*s1*s2*z^5*G[1][1]^2*G[1][2] - 
    336*s2^2*z^5*G[1][1]^2*G[1][2] - 24*s1*s2*z^6*G[1][1]^2*G[1][2] + 
    192*s2^2*z^6*G[1][1]^2*G[1][2] - 48*s2^2*z^7*G[1][1]^2*G[1][2] - 
    288*s2^2*z*zb*G[1][1]^2*G[1][2] - 576*s1*s2*z^2*zb*G[1][1]^2*G[1][2] + 
    192*s2^2*z^2*zb*G[1][1]^2*G[1][2] - 288*s1^2*z^3*zb*G[1][1]^2*G[1][2] - 
    168*s1*s2*z^3*zb*G[1][1]^2*G[1][2] - 720*s2^2*z^3*zb*G[1][1]^2*G[1][2] - 
    192*s1^2*z^4*zb*G[1][1]^2*G[1][2] + 120*s1*s2*z^4*zb*G[1][1]^2*G[1][2] + 
    288*s2^2*z^4*zb*G[1][1]^2*G[1][2] + 144*s1^2*z^5*zb*G[1][1]^2*G[1][2] - 
    24*s1*s2*z^5*zb*G[1][1]^2*G[1][2] + 48*s2^2*z^5*zb*G[1][1]^2*G[1][2] - 
    24*s1*s2*z^6*zb*G[1][1]^2*G[1][2] - 96*s2^2*z^6*zb*G[1][1]^2*G[1][2] + 
    48*s2^2*z^7*zb*G[1][1]^2*G[1][2] - 96*s1*s2*z*zb^2*G[1][1]^2*G[1][2] + 
    720*s2^2*z*zb^2*G[1][1]^2*G[1][2] - 96*s1^2*z^2*zb^2*G[1][1]^2*G[1][2] + 
    1416*s1*s2*z^2*zb^2*G[1][1]^2*G[1][2] - 576*s2^2*z^2*zb^2*G[1][1]^2*
     G[1][2] + 624*s1^2*z^3*zb^2*G[1][1]^2*G[1][2] - 
    936*s1*s2*z^3*zb^2*G[1][1]^2*G[1][2] + 1104*s2^2*z^3*zb^2*G[1][1]^2*
     G[1][2] - 192*s1^2*z^4*zb^2*G[1][1]^2*G[1][2] - 
    72*s1*s2*z^4*zb^2*G[1][1]^2*G[1][2] - 672*s2^2*z^4*zb^2*G[1][1]^2*
     G[1][2] - 144*s1^2*z^5*zb^2*G[1][1]^2*G[1][2] + 
    264*s1*s2*z^5*zb^2*G[1][1]^2*G[1][2] + 192*s2^2*z^5*zb^2*G[1][1]^2*
     G[1][2] + 48*s1*s2*z^6*zb^2*G[1][1]^2*G[1][2] - 
    96*s2^2*z^6*zb^2*G[1][1]^2*G[1][2] + 168*s1*s2*z*zb^3*G[1][1]^2*G[1][2] - 
    624*s2^2*z*zb^3*G[1][1]^2*G[1][2] + 96*s1^2*z^2*zb^3*G[1][1]^2*G[1][2] - 
    1080*s1*s2*z^2*zb^3*G[1][1]^2*G[1][2] + 480*s2^2*z^2*zb^3*G[1][1]^2*
     G[1][2] - 432*s1^2*z^3*zb^3*G[1][1]^2*G[1][2] + 
    1560*s1*s2*z^3*zb^3*G[1][1]^2*G[1][2] - 528*s2^2*z^3*zb^3*G[1][1]^2*
     G[1][2] + 384*s1^2*z^4*zb^3*G[1][1]^2*G[1][2] - 
    648*s1*s2*z^4*zb^3*G[1][1]^2*G[1][2] + 288*s2^2*z^4*zb^3*G[1][1]^2*
     G[1][2] + 48*s1^2*z^5*zb^3*G[1][1]^2*G[1][2] - 
    288*s1*s2*z^5*zb^3*G[1][1]^2*G[1][2] + 96*s2^2*z^5*zb^3*G[1][1]^2*
     G[1][2] - 72*s1*s2*z*zb^4*G[1][1]^2*G[1][2] + 
    192*s2^2*z*zb^4*G[1][1]^2*G[1][2] + 96*s1*s2*z^2*zb^4*G[1][1]^2*G[1][2] - 
    192*s2^2*z^2*zb^4*G[1][1]^2*G[1][2] - 456*s1*s2*z^3*zb^4*G[1][1]^2*
     G[1][2] + 144*s2^2*z^3*zb^4*G[1][1]^2*G[1][2] - 
    192*s1^2*z^4*zb^4*G[1][1]^2*G[1][2] + 672*s1*s2*z^4*zb^4*G[1][1]^2*
     G[1][2] - 192*s2^2*z^4*zb^4*G[1][1]^2*G[1][2] + 
    96*s1^2*z^2*zb^5*G[1][1]^2*G[1][2] + 96*s1*s2*z^2*zb^5*G[1][1]^2*
     G[1][2] + 96*s1^2*z^3*zb^5*G[1][1]^2*G[1][2] - 
    288*s1*s2*z^3*zb^5*G[1][1]^2*G[1][2] + 48*s2^2*z^3*zb^5*G[1][1]^2*
     G[1][2] - 48*s1^2*z*zb^6*G[1][1]^2*G[1][2] - 96*s1^2*z^2*zb^6*G[1][1]^2*
     G[1][2] + 48*s1*s2*z^2*zb^6*G[1][1]^2*G[1][2] + 
    48*s1^2*z*zb^7*G[1][1]^2*G[1][2] + 96*s2^2*z^2*G[1][1]*G[1][2]^2 + 
    288*s1*s2*z^3*G[1][1]*G[1][2]^2 - 48*s2^2*z^3*G[1][1]*G[1][2]^2 + 
    192*s1^2*z^4*G[1][1]*G[1][2]^2 + 288*s2^2*z^4*G[1][1]*G[1][2]^2 - 
    48*s1^2*z^5*G[1][1]*G[1][2]^2 - 96*s1*s2*z^5*G[1][1]*G[1][2]^2 - 
    336*s2^2*z^5*G[1][1]*G[1][2]^2 + 48*s1*s2*z^6*G[1][1]*G[1][2]^2 + 
    192*s2^2*z^6*G[1][1]*G[1][2]^2 - 48*s2^2*z^7*G[1][1]*G[1][2]^2 - 
    288*s2^2*z*zb*G[1][1]*G[1][2]^2 - 576*s1*s2*z^2*zb*G[1][1]*G[1][2]^2 + 
    192*s2^2*z^2*zb*G[1][1]*G[1][2]^2 - 288*s1^2*z^3*zb*G[1][1]*G[1][2]^2 - 
    384*s1*s2*z^3*zb*G[1][1]*G[1][2]^2 - 720*s2^2*z^3*zb*G[1][1]*G[1][2]^2 - 
    192*s1^2*z^4*zb*G[1][1]*G[1][2]^2 + 480*s1*s2*z^4*zb*G[1][1]*G[1][2]^2 + 
    288*s2^2*z^4*zb*G[1][1]*G[1][2]^2 + 144*s1^2*z^5*zb*G[1][1]*G[1][2]^2 - 
    96*s1*s2*z^5*zb*G[1][1]*G[1][2]^2 + 48*s2^2*z^5*zb*G[1][1]*G[1][2]^2 - 
    96*s1*s2*z^6*zb*G[1][1]*G[1][2]^2 - 96*s2^2*z^6*zb*G[1][1]*G[1][2]^2 + 
    48*s2^2*z^7*zb*G[1][1]*G[1][2]^2 - 96*s1*s2*z*zb^2*G[1][1]*G[1][2]^2 + 
    720*s2^2*z*zb^2*G[1][1]*G[1][2]^2 - 96*s1^2*z^2*zb^2*G[1][1]*G[1][2]^2 + 
    1632*s1*s2*z^2*zb^2*G[1][1]*G[1][2]^2 - 576*s2^2*z^2*zb^2*G[1][1]*
     G[1][2]^2 + 624*s1^2*z^3*zb^2*G[1][1]*G[1][2]^2 - 
    1152*s1*s2*z^3*zb^2*G[1][1]*G[1][2]^2 + 1104*s2^2*z^3*zb^2*G[1][1]*
     G[1][2]^2 - 192*s1^2*z^4*zb^2*G[1][1]*G[1][2]^2 - 
    360*s1*s2*z^4*zb^2*G[1][1]*G[1][2]^2 - 672*s2^2*z^4*zb^2*G[1][1]*
     G[1][2]^2 - 144*s1^2*z^5*zb^2*G[1][1]*G[1][2]^2 + 
    480*s1*s2*z^5*zb^2*G[1][1]*G[1][2]^2 + 192*s2^2*z^5*zb^2*G[1][1]*
     G[1][2]^2 + 48*s1*s2*z^6*zb^2*G[1][1]*G[1][2]^2 - 
    96*s2^2*z^6*zb^2*G[1][1]*G[1][2]^2 + 96*s1*s2*z*zb^3*G[1][1]*G[1][2]^2 - 
    624*s2^2*z*zb^3*G[1][1]*G[1][2]^2 + 96*s1^2*z^2*zb^3*G[1][1]*G[1][2]^2 - 
    1152*s1*s2*z^2*zb^3*G[1][1]*G[1][2]^2 + 480*s2^2*z^2*zb^3*G[1][1]*
     G[1][2]^2 - 432*s1^2*z^3*zb^3*G[1][1]*G[1][2]^2 + 
    2136*s1*s2*z^3*zb^3*G[1][1]*G[1][2]^2 - 528*s2^2*z^3*zb^3*G[1][1]*
     G[1][2]^2 + 384*s1^2*z^4*zb^3*G[1][1]*G[1][2]^2 - 
    792*s1*s2*z^4*zb^3*G[1][1]*G[1][2]^2 + 288*s2^2*z^4*zb^3*G[1][1]*
     G[1][2]^2 + 48*s1^2*z^5*zb^3*G[1][1]*G[1][2]^2 - 
    288*s1*s2*z^5*zb^3*G[1][1]*G[1][2]^2 + 96*s2^2*z^5*zb^3*G[1][1]*
     G[1][2]^2 + 192*s2^2*z*zb^4*G[1][1]*G[1][2]^2 - 
    264*s1*s2*z^2*zb^4*G[1][1]*G[1][2]^2 - 192*s2^2*z^2*zb^4*G[1][1]*
     G[1][2]^2 - 600*s1*s2*z^3*zb^4*G[1][1]*G[1][2]^2 + 
    144*s2^2*z^3*zb^4*G[1][1]*G[1][2]^2 - 192*s1^2*z^4*zb^4*G[1][1]*
     G[1][2]^2 + 672*s1*s2*z^4*zb^4*G[1][1]*G[1][2]^2 - 
    192*s2^2*z^4*zb^4*G[1][1]*G[1][2]^2 + 72*s1*s2*z*zb^5*G[1][1]*G[1][2]^2 + 
    96*s1^2*z^2*zb^5*G[1][1]*G[1][2]^2 + 312*s1*s2*z^2*zb^5*G[1][1]*
     G[1][2]^2 + 96*s1^2*z^3*zb^5*G[1][1]*G[1][2]^2 - 
    288*s1*s2*z^3*zb^5*G[1][1]*G[1][2]^2 + 48*s2^2*z^3*zb^5*G[1][1]*
     G[1][2]^2 - 48*s1^2*z*zb^6*G[1][1]*G[1][2]^2 - 
    72*s1*s2*z*zb^6*G[1][1]*G[1][2]^2 - 96*s1^2*z^2*zb^6*G[1][1]*G[1][2]^2 + 
    48*s1*s2*z^2*zb^6*G[1][1]*G[1][2]^2 + 48*s1^2*z*zb^7*G[1][1]*G[1][2]^2 + 
    32*s2^2*z^2*G[1][2]^3 + 96*s1*s2*z^3*G[1][2]^3 - 16*s2^2*z^3*G[1][2]^3 + 
    64*s1^2*z^4*G[1][2]^3 + 16*s1*s2*z^4*G[1][2]^3 + 96*s2^2*z^4*G[1][2]^3 - 
    16*s1^2*z^5*G[1][2]^3 - 64*s1*s2*z^5*G[1][2]^3 - 112*s2^2*z^5*G[1][2]^3 + 
    32*s1*s2*z^6*G[1][2]^3 + 64*s2^2*z^6*G[1][2]^3 - 16*s2^2*z^7*G[1][2]^3 - 
    96*s2^2*z*zb*G[1][2]^3 - 192*s1*s2*z^2*zb*G[1][2]^3 + 
    64*s2^2*z^2*zb*G[1][2]^3 - 96*s1^2*z^3*zb*G[1][2]^3 - 
    224*s1*s2*z^3*zb*G[1][2]^3 - 272*s2^2*z^3*zb*G[1][2]^3 - 
    72*s1^2*z^4*zb*G[1][2]^3 + 256*s1*s2*z^4*zb*G[1][2]^3 + 
    96*s2^2*z^4*zb*G[1][2]^3 + 56*s1^2*z^5*zb*G[1][2]^3 - 
    48*s1*s2*z^5*zb*G[1][2]^3 + 16*s2^2*z^5*zb*G[1][2]^3 - 
    48*s1*s2*z^6*zb*G[1][2]^3 - 32*s2^2*z^6*zb*G[1][2]^3 + 
    16*s2^2*z^7*zb*G[1][2]^3 - 32*s1*s2*z*zb^2*G[1][2]^3 + 
    240*s2^2*z*zb^2*G[1][2]^3 - 32*s1^2*z^2*zb^2*G[1][2]^3 + 
    736*s1*s2*z^2*zb^2*G[1][2]^3 - 128*s2^2*z^2*zb^2*G[1][2]^3 + 
    232*s1^2*z^3*zb^2*G[1][2]^3 - 416*s1*s2*z^3*zb^2*G[1][2]^3 + 
    432*s2^2*z^3*zb^2*G[1][2]^3 - 80*s1^2*z^4*zb^2*G[1][2]^3 - 
    224*s1*s2*z^4*zb^2*G[1][2]^3 - 224*s2^2*z^4*zb^2*G[1][2]^3 - 
    56*s1^2*z^5*zb^2*G[1][2]^3 + 208*s1*s2*z^5*zb^2*G[1][2]^3 + 
    64*s2^2*z^5*zb^2*G[1][2]^3 + 16*s1*s2*z^6*zb^2*G[1][2]^3 - 
    32*s2^2*z^6*zb^2*G[1][2]^3 - 128*s1*s2*z*zb^3*G[1][2]^3 - 
    240*s2^2*z*zb^3*G[1][2]^3 + 8*s1^2*z^2*zb^3*G[1][2]^3 - 
    576*s1*s2*z^2*zb^3*G[1][2]^3 + 32*s2^2*z^2*zb^3*G[1][2]^3 - 
    144*s1^2*z^3*zb^3*G[1][2]^3 + 944*s1*s2*z^3*zb^3*G[1][2]^3 - 
    208*s2^2*z^3*zb^3*G[1][2]^3 + 152*s1^2*z^4*zb^3*G[1][2]^3 - 
    272*s1*s2*z^4*zb^3*G[1][2]^3 + 96*s2^2*z^4*zb^3*G[1][2]^3 + 
    16*s1^2*z^5*zb^3*G[1][2]^3 - 96*s1*s2*z^5*zb^3*G[1][2]^3 + 
    32*s2^2*z^5*zb^3*G[1][2]^3 + 48*s1*s2*zb^4*G[1][2]^3 + 
    8*s1^2*z*zb^4*G[1][2]^3 + 256*s1*s2*z*zb^4*G[1][2]^3 + 
    128*s2^2*z*zb^4*G[1][2]^3 + 16*s1^2*z^2*zb^4*G[1][2]^3 - 
    208*s1*s2*z^2*zb^4*G[1][2]^3 - 24*s1^2*z^3*zb^4*G[1][2]^3 - 
    304*s1*s2*z^3*zb^4*G[1][2]^3 + 48*s2^2*z^3*zb^4*G[1][2]^3 - 
    64*s1^2*z^4*zb^4*G[1][2]^3 + 224*s1*s2*z^4*zb^4*G[1][2]^3 - 
    64*s2^2*z^4*zb^4*G[1][2]^3 - 96*s1*s2*zb^5*G[1][2]^3 - 
    8*s1^2*z*zb^5*G[1][2]^3 - 32*s1*s2*z*zb^5*G[1][2]^3 - 
    32*s2^2*z*zb^5*G[1][2]^3 + 40*s1^2*z^2*zb^5*G[1][2]^3 + 
    224*s1*s2*z^2*zb^5*G[1][2]^3 + 32*s1^2*z^3*zb^5*G[1][2]^3 - 
    96*s1*s2*z^3*zb^5*G[1][2]^3 + 16*s2^2*z^3*zb^5*G[1][2]^3 + 
    48*s1*s2*zb^6*G[1][2]^3 - 16*s1^2*z*zb^6*G[1][2]^3 - 
    64*s1*s2*z*zb^6*G[1][2]^3 - 32*s1^2*z^2*zb^6*G[1][2]^3 + 
    16*s1*s2*z^2*zb^6*G[1][2]^3 + 16*s1^2*z*zb^7*G[1][2]^3 + 
    192*s2^2*z^2*G[1][1]^2*G[1][3] + 480*s1*s2*z^3*G[1][1]^2*G[1][3] - 
    96*s2^2*z^3*G[1][1]^2*G[1][3] + 288*s1^2*z^4*G[1][1]^2*G[1][3] - 
    24*s1*s2*z^4*G[1][1]^2*G[1][3] + 576*s2^2*z^4*G[1][1]^2*G[1][3] + 
    48*s1*s2*z^5*G[1][1]^2*G[1][3] - 672*s2^2*z^5*G[1][1]^2*G[1][3] - 
    24*s1*s2*z^6*G[1][1]^2*G[1][3] + 384*s2^2*z^6*G[1][1]^2*G[1][3] - 
    96*s2^2*z^7*G[1][1]^2*G[1][3] - 576*s2^2*z*zb*G[1][1]^2*G[1][3] - 
    960*s1*s2*z^2*zb*G[1][1]^2*G[1][3] + 384*s2^2*z^2*zb*G[1][1]^2*G[1][3] - 
    384*s1^2*z^3*zb*G[1][1]^2*G[1][3] - 408*s1*s2*z^3*zb*G[1][1]^2*G[1][3] - 
    1488*s2^2*z^3*zb*G[1][1]^2*G[1][3] - 480*s1^2*z^4*zb*G[1][1]^2*G[1][3] - 
    24*s1*s2*z^4*zb*G[1][1]^2*G[1][3] + 552*s2^2*z^4*zb*G[1][1]^2*G[1][3] + 
    48*s1^2*z^5*zb*G[1][1]^2*G[1][3] - 216*s1*s2*z^5*zb*G[1][1]^2*G[1][3] - 
    24*s2^2*z^5*zb*G[1][1]^2*G[1][3] + 24*s1*s2*z^6*zb*G[1][1]^2*G[1][3] - 
    96*s2^2*z^6*zb*G[1][1]^2*G[1][3] + 48*s2^2*z^7*zb*G[1][1]^2*G[1][3] - 
    288*s1*s2*z*zb^2*G[1][1]^2*G[1][3] + 1440*s2^2*z*zb^2*G[1][1]^2*G[1][3] - 
    288*s1^2*z^2*zb^2*G[1][1]^2*G[1][3] + 2616*s1*s2*z^2*zb^2*G[1][1]^2*
     G[1][3] - 1008*s2^2*z^2*zb^2*G[1][1]^2*G[1][3] + 
    1152*s1^2*z^3*zb^2*G[1][1]^2*G[1][3] - 1272*s1*s2*z^3*zb^2*G[1][1]^2*
     G[1][3] + 2232*s2^2*z^3*zb^2*G[1][1]^2*G[1][3] + 
    96*s1^2*z^4*zb^2*G[1][1]^2*G[1][3] + 648*s1*s2*z^4*zb^2*G[1][1]^2*
     G[1][3] - 960*s2^2*z^4*zb^2*G[1][1]^2*G[1][3] - 
    96*s1^2*z^5*zb^2*G[1][1]^2*G[1][3] + 264*s1*s2*z^5*zb^2*G[1][1]^2*
     G[1][3] + 312*s2^2*z^5*zb^2*G[1][1]^2*G[1][3] + 
    96*s1*s2*z^6*zb^2*G[1][1]^2*G[1][3] - 96*s2^2*z^6*zb^2*G[1][1]^2*
     G[1][3] + 504*s1*s2*z*zb^3*G[1][1]^2*G[1][3] - 
    1248*s2^2*z*zb^3*G[1][1]^2*G[1][3] + 288*s1^2*z^2*zb^3*G[1][1]^2*
     G[1][3] - 2184*s1*s2*z^2*zb^3*G[1][1]^2*G[1][3] + 
    552*s2^2*z^2*zb^3*G[1][1]^2*G[1][3] - 1104*s1^2*z^3*zb^3*G[1][1]^2*
     G[1][3] + 1512*s1*s2*z^3*zb^3*G[1][1]^2*G[1][3] - 
    1056*s2^2*z^3*zb^3*G[1][1]^2*G[1][3] + 288*s1^2*z^4*zb^3*G[1][1]^2*
     G[1][3] - 984*s1*s2*z^4*zb^3*G[1][1]^2*G[1][3] + 
    216*s2^2*z^4*zb^3*G[1][1]^2*G[1][3] + 48*s1^2*z^5*zb^3*G[1][1]^2*
     G[1][3] - 480*s1*s2*z^5*zb^3*G[1][1]^2*G[1][3] + 
    96*s2^2*z^5*zb^3*G[1][1]^2*G[1][3] - 216*s1*s2*z*zb^4*G[1][1]^2*G[1][3] + 
    408*s2^2*z*zb^4*G[1][1]^2*G[1][3] + 144*s1^2*z^2*zb^4*G[1][1]^2*G[1][3] + 
    624*s1*s2*z^2*zb^4*G[1][1]^2*G[1][3] - 48*s2^2*z^2*zb^4*G[1][1]^2*
     G[1][3] + 240*s1^2*z^3*zb^4*G[1][1]^2*G[1][3] - 
    216*s1*s2*z^3*zb^4*G[1][1]^2*G[1][3] + 312*s2^2*z^3*zb^4*G[1][1]^2*
     G[1][3] - 192*s1^2*z^4*zb^4*G[1][1]^2*G[1][3] + 
    960*s1*s2*z^4*zb^4*G[1][1]^2*G[1][3] - 192*s2^2*z^4*zb^4*G[1][1]^2*
     G[1][3] - 48*s1^2*z*zb^5*G[1][1]^2*G[1][3] - 48*s1*s2*z*zb^5*G[1][1]^2*
     G[1][3] - 24*s2^2*z*zb^5*G[1][1]^2*G[1][3] - 48*s1^2*z^2*zb^5*G[1][1]^2*
     G[1][3] - 96*s1*s2*z^2*zb^5*G[1][1]^2*G[1][3] - 
    72*s2^2*z^2*zb^5*G[1][1]^2*G[1][3] + 96*s1^2*z^3*zb^5*G[1][1]^2*G[1][3] - 
    480*s1*s2*z^3*zb^5*G[1][1]^2*G[1][3] + 48*s2^2*z^3*zb^5*G[1][1]^2*
     G[1][3] + 48*s1*s2*z*zb^6*G[1][1]^2*G[1][3] - 
    96*s1^2*z^2*zb^6*G[1][1]^2*G[1][3] + 96*s1*s2*z^2*zb^6*G[1][1]^2*
     G[1][3] + 48*s1^2*z*zb^7*G[1][1]^2*G[1][3] + 
    288*s2^2*z^2*G[1][1]*G[1][2]*G[1][3] + 768*s1*s2*z^3*G[1][1]*G[1][2]*
     G[1][3] - 96*s2^2*z^3*G[1][1]*G[1][2]*G[1][3] + 
    480*s1^2*z^4*G[1][1]*G[1][2]*G[1][3] + 240*s1*s2*z^4*G[1][1]*G[1][2]*
     G[1][3] + 864*s2^2*z^4*G[1][1]*G[1][2]*G[1][3] + 
    96*s1^2*z^5*G[1][1]*G[1][2]*G[1][3] - 192*s1*s2*z^5*G[1][1]*G[1][2]*
     G[1][3] - 864*s2^2*z^5*G[1][1]*G[1][2]*G[1][3] + 
    144*s1*s2*z^6*G[1][1]*G[1][2]*G[1][3] + 480*s2^2*z^6*G[1][1]*G[1][2]*
     G[1][3] - 96*s2^2*z^7*G[1][1]*G[1][2]*G[1][3] - 
    864*s2^2*z*zb*G[1][1]*G[1][2]*G[1][3] - 1536*s1*s2*z^2*zb*G[1][1]*G[1][2]*
     G[1][3] + 480*s2^2*z^2*zb*G[1][1]*G[1][2]*G[1][3] - 
    672*s1^2*z^3*zb*G[1][1]*G[1][2]*G[1][3] - 1296*s1*s2*z^3*zb*G[1][1]*
     G[1][2]*G[1][3] - 2304*s2^2*z^3*zb*G[1][1]*G[1][2]*G[1][3] - 
    864*s1^2*z^4*zb*G[1][1]*G[1][2]*G[1][3] + 336*s1*s2*z^4*zb*G[1][1]*
     G[1][2]*G[1][3] + 480*s2^2*z^4*zb*G[1][1]*G[1][2]*G[1][3] - 
    96*s1^2*z^5*zb*G[1][1]*G[1][2]*G[1][3] - 336*s1*s2*z^5*zb*G[1][1]*G[1][2]*
     G[1][3] - 336*s1*s2*z^6*zb*G[1][1]*G[1][2]*G[1][3] - 
    288*s2^2*z^6*zb*G[1][1]*G[1][2]*G[1][3] + 96*s2^2*z^7*zb*G[1][1]*G[1][2]*
     G[1][3] - 384*s1*s2*z*zb^2*G[1][1]*G[1][2]*G[1][3] + 
    2112*s2^2*z*zb^2*G[1][1]*G[1][2]*G[1][3] - 384*s1^2*z^2*zb^2*G[1][1]*
     G[1][2]*G[1][3] + 4368*s1*s2*z^2*zb^2*G[1][1]*G[1][2]*G[1][3] - 
    1152*s2^2*z^2*zb^2*G[1][1]*G[1][2]*G[1][3] + 1728*s1^2*z^3*zb^2*G[1][1]*
     G[1][2]*G[1][3] - 1584*s1*s2*z^3*zb^2*G[1][1]*G[1][2]*G[1][3] + 
    3456*s2^2*z^3*zb^2*G[1][1]*G[1][2]*G[1][3] + 480*s1^2*z^4*zb^2*G[1][1]*
     G[1][2]*G[1][3] - 96*s1*s2*z^4*zb^2*G[1][1]*G[1][2]*G[1][3] - 
    1056*s2^2*z^4*zb^2*G[1][1]*G[1][2]*G[1][3] - 96*s1^2*z^5*zb^2*G[1][1]*
     G[1][2]*G[1][3] + 1488*s1*s2*z^5*zb^2*G[1][1]*G[1][2]*G[1][3] + 
    672*s2^2*z^5*zb^2*G[1][1]*G[1][2]*G[1][3] + 192*s1*s2*z^6*zb^2*G[1][1]*
     G[1][2]*G[1][3] - 192*s2^2*z^6*zb^2*G[1][1]*G[1][2]*G[1][3] + 
    528*s1*s2*z*zb^3*G[1][1]*G[1][2]*G[1][3] - 1824*s2^2*z*zb^3*G[1][1]*
     G[1][2]*G[1][3] + 384*s1^2*z^2*zb^3*G[1][1]*G[1][2]*G[1][3] - 
    3408*s1*s2*z^2*zb^3*G[1][1]*G[1][2]*G[1][3] + 576*s2^2*z^2*zb^3*G[1][1]*
     G[1][2]*G[1][3] - 1728*s1^2*z^3*zb^3*G[1][1]*G[1][2]*G[1][3] + 
    3552*s1*s2*z^3*zb^3*G[1][1]*G[1][2]*G[1][3] - 1920*s2^2*z^3*zb^3*G[1][1]*
     G[1][2]*G[1][3] + 288*s1^2*z^4*zb^3*G[1][1]*G[1][2]*G[1][3] - 
    2400*s1*s2*z^4*zb^3*G[1][1]*G[1][2]*G[1][3] + 96*s2^2*z^4*zb^3*G[1][1]*
     G[1][2]*G[1][3] + 96*s1^2*z^5*zb^3*G[1][1]*G[1][2]*G[1][3] - 
    960*s1*s2*z^5*zb^3*G[1][1]*G[1][2]*G[1][3] + 192*s2^2*z^5*zb^3*G[1][1]*
     G[1][2]*G[1][3] - 144*s1*s2*z*zb^4*G[1][1]*G[1][2]*G[1][3] + 
    576*s2^2*z*zb^4*G[1][1]*G[1][2]*G[1][3] + 288*s1^2*z^2*zb^4*G[1][1]*
     G[1][2]*G[1][3] + 144*s1*s2*z^2*zb^4*G[1][1]*G[1][2]*G[1][3] + 
    480*s1^2*z^3*zb^4*G[1][1]*G[1][2]*G[1][3] - 480*s1*s2*z^3*zb^4*G[1][1]*
     G[1][2]*G[1][3] + 768*s2^2*z^3*zb^4*G[1][1]*G[1][2]*G[1][3] - 
    384*s1^2*z^4*zb^4*G[1][1]*G[1][2]*G[1][3] + 1920*s1*s2*z^4*zb^4*G[1][1]*
     G[1][2]*G[1][3] - 384*s2^2*z^4*zb^4*G[1][1]*G[1][2]*G[1][3] - 
    96*s1^2*z*zb^5*G[1][1]*G[1][2]*G[1][3] + 48*s1*s2*z*zb^5*G[1][1]*G[1][2]*
     G[1][3] - 96*s1^2*z^2*zb^5*G[1][1]*G[1][2]*G[1][3] + 
    240*s1*s2*z^2*zb^5*G[1][1]*G[1][2]*G[1][3] - 192*s2^2*z^2*zb^5*G[1][1]*
     G[1][2]*G[1][3] + 192*s1^2*z^3*zb^5*G[1][1]*G[1][2]*G[1][3] - 
    960*s1*s2*z^3*zb^5*G[1][1]*G[1][2]*G[1][3] + 96*s2^2*z^3*zb^5*G[1][1]*
     G[1][2]*G[1][3] - 48*s1*s2*z*zb^6*G[1][1]*G[1][2]*G[1][3] - 
    192*s1^2*z^2*zb^6*G[1][1]*G[1][2]*G[1][3] + 192*s1*s2*z^2*zb^6*G[1][1]*
     G[1][2]*G[1][3] + 96*s1^2*z*zb^7*G[1][1]*G[1][2]*G[1][3] + 
    144*s2^2*z^2*G[1][2]^2*G[1][3] + 384*s1*s2*z^3*G[1][2]^2*G[1][3] - 
    48*s2^2*z^3*G[1][2]^2*G[1][3] + 240*s1^2*z^4*G[1][2]^2*G[1][3] + 
    192*s1*s2*z^4*G[1][2]^2*G[1][3] + 432*s2^2*z^4*G[1][2]^2*G[1][3] + 
    48*s1^2*z^5*G[1][2]^2*G[1][3] - 240*s1*s2*z^5*G[1][2]^2*G[1][3] - 
    432*s2^2*z^5*G[1][2]^2*G[1][3] + 144*s1*s2*z^6*G[1][2]^2*G[1][3] + 
    240*s2^2*z^6*G[1][2]^2*G[1][3] - 48*s2^2*z^7*G[1][2]^2*G[1][3] - 
    432*s2^2*z*zb*G[1][2]^2*G[1][3] - 768*s1*s2*z^2*zb*G[1][2]^2*G[1][3] + 
    240*s2^2*z^2*zb*G[1][2]^2*G[1][3] - 288*s1^2*z^3*zb*G[1][2]^2*G[1][3] - 
    768*s1*s2*z^3*zb*G[1][2]^2*G[1][3] - 1104*s2^2*z^3*zb*G[1][2]^2*G[1][3] - 
    360*s1^2*z^4*zb*G[1][2]^2*G[1][3] + 576*s1*s2*z^4*zb*G[1][2]^2*G[1][3] + 
    240*s2^2*z^4*zb*G[1][2]^2*G[1][3] - 24*s1^2*z^5*zb*G[1][2]^2*G[1][3] - 
    240*s1*s2*z^5*zb*G[1][2]^2*G[1][3] - 240*s1*s2*z^6*zb*G[1][2]^2*G[1][3] - 
    144*s2^2*z^6*zb*G[1][2]^2*G[1][3] + 48*s2^2*z^7*zb*G[1][2]^2*G[1][3] - 
    192*s1*s2*z*zb^2*G[1][2]^2*G[1][3] + 960*s2^2*z*zb^2*G[1][2]^2*G[1][3] - 
    336*s1^2*z^2*zb^2*G[1][2]^2*G[1][3] + 2208*s1*s2*z^2*zb^2*G[1][2]^2*
     G[1][3] - 432*s2^2*z^2*zb^2*G[1][2]^2*G[1][3] + 
    696*s1^2*z^3*zb^2*G[1][2]^2*G[1][3] - 1152*s1*s2*z^3*zb^2*G[1][2]^2*
     G[1][3] + 1488*s2^2*z^3*zb^2*G[1][2]^2*G[1][3] + 
    96*s1^2*z^4*zb^2*G[1][2]^2*G[1][3] - 504*s1*s2*z^4*zb^2*G[1][2]^2*
     G[1][3] - 528*s2^2*z^4*zb^2*G[1][2]^2*G[1][3] - 
    72*s1^2*z^5*zb^2*G[1][2]^2*G[1][3] + 960*s1*s2*z^5*zb^2*G[1][2]^2*
     G[1][3] + 336*s2^2*z^5*zb^2*G[1][2]^2*G[1][3] + 
    96*s1*s2*z^6*zb^2*G[1][2]^2*G[1][3] - 96*s2^2*z^6*zb^2*G[1][2]^2*
     G[1][3] + 144*s1^2*z*zb^3*G[1][2]^2*G[1][3] - 
    720*s2^2*z*zb^3*G[1][2]^2*G[1][3] + 360*s1^2*z^2*zb^3*G[1][2]^2*G[1][3] - 
    1152*s1*s2*z^2*zb^3*G[1][2]^2*G[1][3] + 48*s2^2*z^2*zb^3*G[1][2]^2*
     G[1][3] - 576*s1^2*z^3*zb^3*G[1][2]^2*G[1][3] + 
    2472*s1*s2*z^3*zb^3*G[1][2]^2*G[1][3] - 624*s2^2*z^3*zb^3*G[1][2]^2*
     G[1][3] + 216*s1^2*z^4*zb^3*G[1][2]^2*G[1][3] - 
    1224*s1*s2*z^4*zb^3*G[1][2]^2*G[1][3] + 48*s2^2*z^4*zb^3*G[1][2]^2*
     G[1][3] + 48*s1^2*z^5*zb^3*G[1][2]^2*G[1][3] - 
    480*s1*s2*z^5*zb^3*G[1][2]^2*G[1][3] + 96*s2^2*z^5*zb^3*G[1][2]^2*
     G[1][3] - 48*s1^2*zb^4*G[1][2]^2*G[1][3] + 96*s1*s2*zb^4*G[1][2]^2*
     G[1][3] - 312*s1^2*z*zb^4*G[1][2]^2*G[1][3] + 
    240*s1*s2*z*zb^4*G[1][2]^2*G[1][3] + 192*s2^2*z*zb^4*G[1][2]^2*G[1][3] + 
    96*s1^2*z^2*zb^4*G[1][2]^2*G[1][3] - 984*s1*s2*z^2*zb^4*G[1][2]^2*
     G[1][3] + 48*s2^2*z^2*zb^4*G[1][2]^2*G[1][3] + 
    72*s1^2*z^3*zb^4*G[1][2]^2*G[1][3] - 456*s1*s2*z^3*zb^4*G[1][2]^2*
     G[1][3] + 240*s2^2*z^3*zb^4*G[1][2]^2*G[1][3] - 
    192*s1^2*z^4*zb^4*G[1][2]^2*G[1][3] + 960*s1*s2*z^4*zb^4*G[1][2]^2*
     G[1][3] - 192*s2^2*z^4*zb^4*G[1][2]^2*G[1][3] + 
    144*s1^2*zb^5*G[1][2]^2*G[1][3] - 192*s1*s2*zb^5*G[1][2]^2*G[1][3] + 
    168*s1^2*z*zb^5*G[1][2]^2*G[1][3] + 168*s1*s2*z*zb^5*G[1][2]^2*G[1][3] - 
    24*s1^2*z^2*zb^5*G[1][2]^2*G[1][3] + 600*s1*s2*z^2*zb^5*G[1][2]^2*
     G[1][3] - 48*s2^2*z^2*zb^5*G[1][2]^2*G[1][3] + 
    96*s1^2*z^3*zb^5*G[1][2]^2*G[1][3] - 480*s1*s2*z^3*zb^5*G[1][2]^2*
     G[1][3] + 48*s2^2*z^3*zb^5*G[1][2]^2*G[1][3] - 
    144*s1^2*zb^6*G[1][2]^2*G[1][3] + 96*s1*s2*zb^6*G[1][2]^2*G[1][3] - 
    48*s1^2*z*zb^6*G[1][2]^2*G[1][3] - 216*s1*s2*z*zb^6*G[1][2]^2*G[1][3] - 
    96*s1^2*z^2*zb^6*G[1][2]^2*G[1][3] + 96*s1*s2*z^2*zb^6*G[1][2]^2*
     G[1][3] + 48*s1^2*zb^7*G[1][2]^2*G[1][3] + 48*s1^2*z*zb^7*G[1][2]^2*
     G[1][3] + 288*s2^2*z^2*G[1][1]*G[1][3]^2 + 672*s1*s2*z^3*G[1][1]*
     G[1][3]^2 - 96*s2^2*z^3*G[1][1]*G[1][3]^2 + 384*s1^2*z^4*G[1][1]*
     G[1][3]^2 + 288*s1*s2*z^4*G[1][1]*G[1][3]^2 + 
    864*s2^2*z^4*G[1][1]*G[1][3]^2 + 192*s1^2*z^5*G[1][1]*G[1][3]^2 - 
    96*s1*s2*z^5*G[1][1]*G[1][3]^2 - 864*s2^2*z^5*G[1][1]*G[1][3]^2 + 
    96*s1*s2*z^6*G[1][1]*G[1][3]^2 + 480*s2^2*z^6*G[1][1]*G[1][3]^2 - 
    96*s2^2*z^7*G[1][1]*G[1][3]^2 - 864*s2^2*z*zb*G[1][1]*G[1][3]^2 - 
    1344*s1*s2*z^2*zb*G[1][1]*G[1][3]^2 + 480*s2^2*z^2*zb*G[1][1]*G[1][3]^2 - 
    480*s1^2*z^3*zb*G[1][1]*G[1][3]^2 - 1152*s1*s2*z^3*zb*G[1][1]*G[1][3]^2 - 
    2352*s2^2*z^3*zb*G[1][1]*G[1][3]^2 - 960*s1^2*z^4*zb*G[1][1]*G[1][3]^2 - 
    288*s1*s2*z^4*zb*G[1][1]*G[1][3]^2 + 456*s2^2*z^4*zb*G[1][1]*G[1][3]^2 - 
    336*s1^2*z^5*zb*G[1][1]*G[1][3]^2 - 432*s1*s2*z^5*zb*G[1][1]*G[1][3]^2 - 
    120*s2^2*z^5*zb*G[1][1]*G[1][3]^2 - 192*s1*s2*z^6*zb*G[1][1]*G[1][3]^2 - 
    192*s2^2*z^6*zb*G[1][1]*G[1][3]^2 + 48*s2^2*z^7*zb*G[1][1]*G[1][3]^2 - 
    480*s1*s2*z*zb^2*G[1][1]*G[1][3]^2 + 2112*s2^2*z*zb^2*G[1][1]*G[1][3]^2 - 
    480*s1^2*z^2*zb^2*G[1][1]*G[1][3]^2 + 3936*s1*s2*z^2*zb^2*G[1][1]*
     G[1][3]^2 - 1008*s2^2*z^2*zb^2*G[1][1]*G[1][3]^2 + 
    1632*s1^2*z^3*zb^2*G[1][1]*G[1][3]^2 - 768*s1*s2*z^3*zb^2*G[1][1]*
     G[1][3]^2 + 3480*s2^2*z^3*zb^2*G[1][1]*G[1][3]^2 + 
    960*s1^2*z^4*zb^2*G[1][1]*G[1][3]^2 + 984*s1*s2*z^4*zb^2*G[1][1]*
     G[1][3]^2 - 672*s2^2*z^4*zb^2*G[1][1]*G[1][3]^2 + 
    96*s1^2*z^5*zb^2*G[1][1]*G[1][3]^2 + 1008*s1*s2*z^5*zb^2*G[1][1]*
     G[1][3]^2 + 600*s2^2*z^5*zb^2*G[1][1]*G[1][3]^2 + 
    144*s1*s2*z^6*zb^2*G[1][1]*G[1][3]^2 - 96*s2^2*z^6*zb^2*G[1][1]*
     G[1][3]^2 + 768*s1*s2*z*zb^3*G[1][1]*G[1][3]^2 - 
    1824*s2^2*z*zb^3*G[1][1]*G[1][3]^2 + 480*s1^2*z^2*zb^3*G[1][1]*
     G[1][3]^2 - 3360*s1*s2*z^2*zb^3*G[1][1]*G[1][3]^2 + 
    168*s2^2*z^2*zb^3*G[1][1]*G[1][3]^2 - 1968*s1^2*z^3*zb^3*G[1][1]*
     G[1][3]^2 + 1368*s1*s2*z^3*zb^3*G[1][1]*G[1][3]^2 - 
    1920*s2^2*z^3*zb^3*G[1][1]*G[1][3]^2 - 192*s1^2*z^4*zb^3*G[1][1]*
     G[1][3]^2 - 1944*s1*s2*z^4*zb^3*G[1][1]*G[1][3]^2 - 
    264*s2^2*z^4*zb^3*G[1][1]*G[1][3]^2 + 48*s1^2*z^5*zb^3*G[1][1]*
     G[1][3]^2 - 672*s1*s2*z^5*zb^3*G[1][1]*G[1][3]^2 + 
    96*s2^2*z^5*zb^3*G[1][1]*G[1][3]^2 - 288*s1*s2*z*zb^4*G[1][1]*G[1][3]^2 + 
    600*s2^2*z*zb^4*G[1][1]*G[1][3]^2 + 432*s1^2*z^2*zb^4*G[1][1]*G[1][3]^2 + 
    936*s1*s2*z^2*zb^4*G[1][1]*G[1][3]^2 + 336*s2^2*z^2*zb^4*G[1][1]*
     G[1][3]^2 + 720*s1^2*z^3*zb^4*G[1][1]*G[1][3]^2 + 
    360*s1*s2*z^3*zb^4*G[1][1]*G[1][3]^2 + 792*s2^2*z^3*zb^4*G[1][1]*
     G[1][3]^2 - 192*s1^2*z^4*zb^4*G[1][1]*G[1][3]^2 + 
    1248*s1*s2*z^4*zb^4*G[1][1]*G[1][3]^2 - 192*s2^2*z^4*zb^4*G[1][1]*
     G[1][3]^2 - 144*s1^2*z*zb^5*G[1][1]*G[1][3]^2 - 
    72*s1*s2*z*zb^5*G[1][1]*G[1][3]^2 - 24*s2^2*z*zb^5*G[1][1]*G[1][3]^2 - 
    336*s1^2*z^2*zb^5*G[1][1]*G[1][3]^2 - 264*s1*s2*z^2*zb^5*G[1][1]*
     G[1][3]^2 - 264*s2^2*z^2*zb^5*G[1][1]*G[1][3]^2 + 
    96*s1^2*z^3*zb^5*G[1][1]*G[1][3]^2 - 672*s1*s2*z^3*zb^5*G[1][1]*
     G[1][3]^2 + 48*s2^2*z^3*zb^5*G[1][1]*G[1][3]^2 + 
    96*s1^2*z*zb^6*G[1][1]*G[1][3]^2 + 72*s1*s2*z*zb^6*G[1][1]*G[1][3]^2 - 
    96*s1^2*z^2*zb^6*G[1][1]*G[1][3]^2 + 144*s1*s2*z^2*zb^6*G[1][1]*
     G[1][3]^2 + 48*s1^2*z*zb^7*G[1][1]*G[1][3]^2 + 
    240*s2^2*z^2*G[1][2]*G[1][3]^2 + 576*s1*s2*z^3*G[1][2]*G[1][3]^2 - 
    48*s2^2*z^3*G[1][2]*G[1][3]^2 + 336*s1^2*z^4*G[1][2]*G[1][3]^2 + 
    456*s1*s2*z^4*G[1][2]*G[1][3]^2 + 720*s2^2*z^4*G[1][2]*G[1][3]^2 + 
    240*s1^2*z^5*G[1][2]*G[1][3]^2 - 288*s1*s2*z^5*G[1][2]*G[1][3]^2 - 
    624*s2^2*z^5*G[1][2]*G[1][3]^2 + 216*s1*s2*z^6*G[1][2]*G[1][3]^2 + 
    336*s2^2*z^6*G[1][2]*G[1][3]^2 - 48*s2^2*z^7*G[1][2]*G[1][3]^2 - 
    720*s2^2*z*zb*G[1][2]*G[1][3]^2 - 1152*s1*s2*z^2*zb*G[1][2]*G[1][3]^2 + 
    336*s2^2*z^2*zb*G[1][2]*G[1][3]^2 - 384*s1^2*z^3*zb*G[1][2]*G[1][3]^2 - 
    1320*s1*s2*z^3*zb*G[1][2]*G[1][3]^2 - 1968*s2^2*z^3*zb*G[1][2]*
     G[1][3]^2 - 840*s1^2*z^4*zb*G[1][2]*G[1][3]^2 + 
    24*s1*s2*z^4*zb*G[1][2]*G[1][3]^2 + 144*s2^2*z^4*zb*G[1][2]*G[1][3]^2 - 
    408*s1^2*z^5*zb*G[1][2]*G[1][3]^2 - 456*s1*s2*z^5*zb*G[1][2]*G[1][3]^2 - 
    96*s2^2*z^5*zb*G[1][2]*G[1][3]^2 - 360*s1*s2*z^6*zb*G[1][2]*G[1][3]^2 - 
    240*s2^2*z^6*zb*G[1][2]*G[1][3]^2 + 48*s2^2*z^7*zb*G[1][2]*G[1][3]^2 - 
    384*s1*s2*z*zb^2*G[1][2]*G[1][3]^2 + 1632*s2^2*z*zb^2*G[1][2]*G[1][3]^2 - 
    528*s1^2*z^2*zb^2*G[1][2]*G[1][3]^2 + 3240*s1*s2*z^2*zb^2*G[1][2]*
     G[1][3]^2 - 432*s2^2*z^2*zb^2*G[1][2]*G[1][3]^2 + 
    1176*s1^2*z^3*zb^2*G[1][2]*G[1][3]^2 - 456*s1*s2*z^3*zb^2*G[1][2]*
     G[1][3]^2 + 2736*s2^2*z^3*zb^2*G[1][2]*G[1][3]^2 + 
    960*s1^2*z^4*zb^2*G[1][2]*G[1][3]^2 + 264*s1*s2*z^4*zb^2*G[1][2]*
     G[1][3]^2 - 240*s2^2*z^4*zb^2*G[1][2]*G[1][3]^2 + 
    120*s1^2*z^5*zb^2*G[1][2]*G[1][3]^2 + 1416*s1*s2*z^5*zb^2*G[1][2]*
     G[1][3]^2 + 624*s2^2*z^5*zb^2*G[1][2]*G[1][3]^2 + 
    144*s1*s2*z^6*zb^2*G[1][2]*G[1][3]^2 - 96*s2^2*z^6*zb^2*G[1][2]*
     G[1][3]^2 + 144*s1^2*z*zb^3*G[1][2]*G[1][3]^2 + 
    456*s1*s2*z*zb^3*G[1][2]*G[1][3]^2 - 1296*s2^2*z*zb^3*G[1][2]*G[1][3]^2 + 
    552*s1^2*z^2*zb^3*G[1][2]*G[1][3]^2 - 2136*s1*s2*z^2*zb^3*G[1][2]*
     G[1][3]^2 - 336*s2^2*z^2*zb^3*G[1][2]*G[1][3]^2 - 
    1440*s1^2*z^3*zb^3*G[1][2]*G[1][3]^2 + 1560*s1*s2*z^3*zb^3*G[1][2]*
     G[1][3]^2 - 1488*s2^2*z^3*zb^3*G[1][2]*G[1][3]^2 - 
    264*s1^2*z^4*zb^3*G[1][2]*G[1][3]^2 - 1992*s1*s2*z^4*zb^3*G[1][2]*
     G[1][3]^2 - 432*s2^2*z^4*zb^3*G[1][2]*G[1][3]^2 + 
    48*s1^2*z^5*zb^3*G[1][2]*G[1][3]^2 - 672*s1*s2*z^5*zb^3*G[1][2]*
     G[1][3]^2 + 96*s2^2*z^5*zb^3*G[1][2]*G[1][3]^2 - 
    48*s1^2*zb^4*G[1][2]*G[1][3]^2 + 48*s1*s2*zb^4*G[1][2]*G[1][3]^2 - 
    312*s1^2*z*zb^4*G[1][2]*G[1][3]^2 - 120*s1*s2*z*zb^4*G[1][2]*G[1][3]^2 + 
    384*s2^2*z*zb^4*G[1][2]*G[1][3]^2 + 384*s1^2*z^2*zb^4*G[1][2]*G[1][3]^2 - 
    240*s1*s2*z^2*zb^4*G[1][2]*G[1][3]^2 + 432*s2^2*z^2*zb^4*G[1][2]*
     G[1][3]^2 + 552*s1^2*z^3*zb^4*G[1][2]*G[1][3]^2 + 
    312*s1*s2*z^3*zb^4*G[1][2]*G[1][3]^2 + 720*s2^2*z^3*zb^4*G[1][2]*
     G[1][3]^2 - 192*s1^2*z^4*zb^4*G[1][2]*G[1][3]^2 + 
    1248*s1*s2*z^4*zb^4*G[1][2]*G[1][3]^2 - 192*s2^2*z^4*zb^4*G[1][2]*
     G[1][3]^2 + 144*s1^2*zb^5*G[1][2]*G[1][3]^2 - 
    96*s1*s2*zb^5*G[1][2]*G[1][3]^2 + 72*s1^2*z*zb^5*G[1][2]*G[1][3]^2 + 
    144*s1*s2*z*zb^5*G[1][2]*G[1][3]^2 - 312*s1^2*z^2*zb^5*G[1][2]*
     G[1][3]^2 + 144*s1*s2*z^2*zb^5*G[1][2]*G[1][3]^2 - 
    240*s2^2*z^2*zb^5*G[1][2]*G[1][3]^2 + 96*s1^2*z^3*zb^5*G[1][2]*
     G[1][3]^2 - 672*s1*s2*z^3*zb^5*G[1][2]*G[1][3]^2 + 
    48*s2^2*z^3*zb^5*G[1][2]*G[1][3]^2 - 144*s1^2*zb^6*G[1][2]*G[1][3]^2 + 
    48*s1*s2*zb^6*G[1][2]*G[1][3]^2 + 48*s1^2*z*zb^6*G[1][2]*G[1][3]^2 - 
    96*s1*s2*z*zb^6*G[1][2]*G[1][3]^2 - 96*s1^2*z^2*zb^6*G[1][2]*G[1][3]^2 + 
    144*s1*s2*z^2*zb^6*G[1][2]*G[1][3]^2 + 48*s1^2*zb^7*G[1][2]*G[1][3]^2 + 
    48*s1^2*z*zb^7*G[1][2]*G[1][3]^2 + 160*s2^2*z^2*G[1][3]^3 + 
    352*s1*s2*z^3*G[1][3]^3 - 32*s2^2*z^3*G[1][3]^3 + 
    192*s1^2*z^4*G[1][3]^3 + 296*s1*s2*z^4*G[1][3]^3 + 
    480*s2^2*z^4*G[1][3]^3 + 192*s1^2*z^5*G[1][3]^3 - 
    112*s1*s2*z^5*G[1][3]^3 - 416*s2^2*z^5*G[1][3]^3 + 
    104*s1*s2*z^6*G[1][3]^3 + 224*s2^2*z^6*G[1][3]^3 - 
    32*s2^2*z^7*G[1][3]^3 - 480*s2^2*z*zb*G[1][3]^3 - 
    704*s1*s2*z^2*zb*G[1][3]^3 + 224*s2^2*z^2*zb*G[1][3]^3 - 
    224*s1^2*z^3*zb*G[1][3]^3 - 856*s1*s2*z^3*zb*G[1][3]^3 - 
    1376*s2^2*z^3*zb*G[1][3]^3 - 648*s1^2*z^4*zb*G[1][3]^3 - 
    280*s1*s2*z^4*zb*G[1][3]^3 + 88*s2^2*z^4*zb*G[1][3]^3 - 
    312*s1^2*z^5*zb*G[1][3]^3 - 328*s1*s2*z^5*zb*G[1][3]^3 - 
    56*s2^2*z^5*zb*G[1][3]^3 - 136*s1*s2*z^6*zb*G[1][3]^3 - 
    160*s2^2*z^6*zb*G[1][3]^3 + 32*s2^2*z^7*zb*G[1][3]^3 - 
    288*s1*s2*z*zb^2*G[1][3]^3 + 1152*s2^2*z*zb^2*G[1][3]^3 - 
    288*s1^2*z^2*zb^2*G[1][3]^3 + 2168*s1*s2*z^2*zb^2*G[1][3]^3 - 
    320*s2^2*z^2*zb^2*G[1][3]^3 + 888*s1^2*z^3*zb^2*G[1][3]^3 + 
    40*s1*s2*z^3*zb^2*G[1][3]^3 + 2072*s2^2*z^3*zb^2*G[1][3]^3 + 
    784*s1^2*z^4*zb^2*G[1][3]^3 + 688*s1*s2*z^4*zb^2*G[1][3]^3 - 
    176*s2^2*z^4*zb^2*G[1][3]^3 + 88*s1^2*z^5*zb^2*G[1][3]^3 + 
    632*s1*s2*z^5*zb^2*G[1][3]^3 + 408*s2^2*z^5*zb^2*G[1][3]^3 + 
    32*s1*s2*z^6*zb^2*G[1][3]^3 - 64*s2^2*z^6*zb^2*G[1][3]^3 + 
    440*s1*s2*z*zb^3*G[1][3]^3 - 1024*s2^2*z*zb^3*G[1][3]^3 + 
    264*s1^2*z^2*zb^3*G[1][3]^3 - 1928*s1*s2*z^2*zb^3*G[1][3]^3 - 
    216*s2^2*z^2*zb^3*G[1][3]^3 - 1184*s1^2*z^3*zb^3*G[1][3]^3 + 
    336*s1*s2*z^3*zb^3*G[1][3]^3 - 1248*s2^2*z^3*zb^3*G[1][3]^3 - 
    200*s1^2*z^4*zb^3*G[1][3]^3 - 1152*s1*s2*z^4*zb^3*G[1][3]^3 - 
    264*s2^2*z^4*zb^3*G[1][3]^3 + 32*s1^2*z^5*zb^3*G[1][3]^3 - 
    192*s1*s2*z^5*zb^3*G[1][3]^3 + 64*s2^2*z^5*zb^3*G[1][3]^3 + 
    8*s1^2*z*zb^4*G[1][3]^3 - 152*s1*s2*z*zb^4*G[1][3]^3 + 
    392*s2^2*z*zb^4*G[1][3]^3 + 304*s1^2*z^2*zb^4*G[1][3]^3 + 
    680*s1*s2*z^2*zb^4*G[1][3]^3 + 336*s2^2*z^2*zb^4*G[1][3]^3 + 
    456*s1^2*z^3*zb^4*G[1][3]^3 + 320*s1*s2*z^3*zb^4*G[1][3]^3 + 
    552*s2^2*z^3*zb^4*G[1][3]^3 - 128*s1^2*z^4*zb^4*G[1][3]^3 + 
    448*s1*s2*z^4*zb^4*G[1][3]^3 - 128*s2^2*z^4*zb^4*G[1][3]^3 - 
    104*s1^2*z*zb^5*G[1][3]^3 - 72*s1*s2*z*zb^5*G[1][3]^3 - 
    40*s2^2*z*zb^5*G[1][3]^3 - 216*s1^2*z^2*zb^5*G[1][3]^3 - 
    248*s1*s2*z^2*zb^5*G[1][3]^3 - 184*s2^2*z^2*zb^5*G[1][3]^3 + 
    64*s1^2*z^3*zb^5*G[1][3]^3 - 192*s1*s2*z^3*zb^5*G[1][3]^3 + 
    32*s2^2*z^3*zb^5*G[1][3]^3 + 64*s1^2*z*zb^6*G[1][3]^3 + 
    72*s1*s2*z*zb^6*G[1][3]^3 - 64*s1^2*z^2*zb^6*G[1][3]^3 + 
    32*s1*s2*z^2*zb^6*G[1][3]^3 + 32*s1^2*z*zb^7*G[1][3]^3 + 
    24*s1*s2*z^4*zb^2*G[1][1]^2*G[1][4] + 24*s2^2*z^5*zb^2*G[1][1]^2*
     G[1][4] - 48*s1*s2*z^6*zb^2*G[1][1]^2*G[1][4] - 
    24*s2^2*z^6*zb^2*G[1][1]^2*G[1][4] - 72*s1*s2*z^3*zb^3*G[1][1]^2*
     G[1][4] - 24*s1*s2*z^4*zb^3*G[1][1]^2*G[1][4] - 
    72*s2^2*z^4*zb^3*G[1][1]^2*G[1][4] + 192*s1*s2*z^5*zb^3*G[1][1]^2*
     G[1][4] + 72*s2^2*z^5*zb^3*G[1][1]^2*G[1][4] + 
    72*s1*s2*z^2*zb^4*G[1][1]^2*G[1][4] + 72*s1*s2*z^3*zb^4*G[1][1]^2*
     G[1][4] + 72*s2^2*z^3*zb^4*G[1][1]^2*G[1][4] - 
    288*s1*s2*z^4*zb^4*G[1][1]^2*G[1][4] - 72*s2^2*z^4*zb^4*G[1][1]^2*
     G[1][4] - 24*s1*s2*z*zb^5*G[1][1]^2*G[1][4] - 
    72*s1*s2*z^2*zb^5*G[1][1]^2*G[1][4] - 24*s2^2*z^2*zb^5*G[1][1]^2*
     G[1][4] + 192*s1*s2*z^3*zb^5*G[1][1]^2*G[1][4] + 
    24*s2^2*z^3*zb^5*G[1][1]^2*G[1][4] + 24*s1*s2*z*zb^6*G[1][1]^2*G[1][4] - 
    48*s1*s2*z^2*zb^6*G[1][1]^2*G[1][4] - 48*s1*s2*z^5*zb*G[1][1]*G[1][2]*
     G[1][4] + 48*s1*s2*z^6*zb*G[1][1]*G[1][2]*G[1][4] + 
    192*s1*s2*z^4*zb^2*G[1][1]*G[1][2]*G[1][4] - 144*s1*s2*z^5*zb^2*G[1][1]*
     G[1][2]*G[1][4] - 48*s1*s2*z^6*zb^2*G[1][1]*G[1][2]*G[1][4] - 
    288*s1*s2*z^3*zb^3*G[1][1]*G[1][2]*G[1][4] + 96*s1*s2*z^4*zb^3*G[1][1]*
     G[1][2]*G[1][4] + 192*s1*s2*z^5*zb^3*G[1][1]*G[1][2]*G[1][4] + 
    192*s1*s2*z^2*zb^4*G[1][1]*G[1][2]*G[1][4] + 96*s1*s2*z^3*zb^4*G[1][1]*
     G[1][2]*G[1][4] - 288*s1*s2*z^4*zb^4*G[1][1]*G[1][2]*G[1][4] - 
    48*s1*s2*z*zb^5*G[1][1]*G[1][2]*G[1][4] - 144*s1*s2*z^2*zb^5*G[1][1]*
     G[1][2]*G[1][4] + 192*s1*s2*z^3*zb^5*G[1][1]*G[1][2]*G[1][4] + 
    48*s1*s2*z*zb^6*G[1][1]*G[1][2]*G[1][4] - 48*s1*s2*z^2*zb^6*G[1][1]*
     G[1][2]*G[1][4] - 48*s1^2*z^3*zb*G[1][2]^2*G[1][4] - 
    96*s1*s2*z^3*zb*G[1][2]^2*G[1][4] - 48*s2^2*z^3*zb*G[1][2]^2*G[1][4] - 
    48*s1^2*z^5*zb*G[1][2]^2*G[1][4] + 96*s2^2*z*zb^2*G[1][2]^2*G[1][4] + 
    144*s1^2*z^2*zb^2*G[1][2]^2*G[1][4] + 240*s1*s2*z^2*zb^2*G[1][2]^2*
     G[1][4] - 144*s2^2*z^2*zb^2*G[1][2]^2*G[1][4] + 
    240*s2^2*z^3*zb^2*G[1][2]^2*G[1][4] + 96*s1^2*z^4*zb^2*G[1][2]^2*
     G[1][4] + 72*s1*s2*z^4*zb^2*G[1][2]^2*G[1][4] + 
    72*s1^2*z^5*zb^2*G[1][2]^2*G[1][4] - 144*s1^2*z*zb^3*G[1][2]^2*G[1][4] + 
    96*s1*s2*z*zb^3*G[1][2]^2*G[1][4] - 192*s2^2*z*zb^3*G[1][2]^2*G[1][4] - 
    48*s1^2*z^2*zb^3*G[1][2]^2*G[1][4] - 576*s1*s2*z^2*zb^3*G[1][2]^2*
     G[1][4] + 240*s2^2*z^2*zb^3*G[1][2]^2*G[1][4] - 
    48*s1^2*z^3*zb^3*G[1][2]^2*G[1][4] + 168*s1*s2*z^3*zb^3*G[1][2]^2*
     G[1][4] - 336*s2^2*z^3*zb^3*G[1][2]^2*G[1][4] - 
    168*s1^2*z^4*zb^3*G[1][2]^2*G[1][4] - 72*s1*s2*z^4*zb^3*G[1][2]^2*
     G[1][4] - 24*s1^2*z^5*zb^3*G[1][2]^2*G[1][4] + 
    48*s1^2*zb^4*G[1][2]^2*G[1][4] - 48*s1*s2*zb^4*G[1][2]^2*G[1][4] + 
    288*s1^2*z*zb^4*G[1][2]^2*G[1][4] - 96*s1*s2*z*zb^4*G[1][2]^2*G[1][4] + 
    96*s2^2*z*zb^4*G[1][2]^2*G[1][4] - 192*s1^2*z^2*zb^4*G[1][2]^2*G[1][4] + 
    456*s1*s2*z^2*zb^4*G[1][2]^2*G[1][4] - 48*s2^2*z^2*zb^4*G[1][2]^2*
     G[1][4] + 168*s1^2*z^3*zb^4*G[1][2]^2*G[1][4] - 
    72*s1*s2*z^3*zb^4*G[1][2]^2*G[1][4] + 144*s2^2*z^3*zb^4*G[1][2]^2*
     G[1][4] + 72*s1^2*z^4*zb^4*G[1][2]^2*G[1][4] - 
    144*s1^2*zb^5*G[1][2]^2*G[1][4] + 96*s1*s2*zb^5*G[1][2]^2*G[1][4] - 
    144*s1^2*z*zb^5*G[1][2]^2*G[1][4] - 72*s1*s2*z*zb^5*G[1][2]^2*G[1][4] + 
    72*s1^2*z^2*zb^5*G[1][2]^2*G[1][4] - 120*s1*s2*z^2*zb^5*G[1][2]^2*
     G[1][4] - 48*s2^2*z^2*zb^5*G[1][2]^2*G[1][4] - 
    72*s1^2*z^3*zb^5*G[1][2]^2*G[1][4] + 144*s1^2*zb^6*G[1][2]^2*G[1][4] - 
    48*s1*s2*zb^6*G[1][2]^2*G[1][4] + 72*s1*s2*z*zb^6*G[1][2]^2*G[1][4] + 
    24*s1^2*z^2*zb^6*G[1][2]^2*G[1][4] - 48*s1^2*zb^7*G[1][2]^2*G[1][4] + 
    48*s2^2*z^3*zb*G[1][1]*G[1][3]*G[1][4] + 192*s1*s2*z^4*zb*G[1][1]*G[1][3]*
     G[1][4] + 144*s1^2*z^5*zb*G[1][1]*G[1][3]*G[1][4] - 
    48*s1*s2*z^5*zb*G[1][1]*G[1][3]*G[1][4] + 144*s2^2*z^5*zb*G[1][1]*G[1][3]*
     G[1][4] + 96*s1*s2*z^6*zb*G[1][1]*G[1][3]*G[1][4] - 
    96*s2^2*z^6*zb*G[1][1]*G[1][3]*G[1][4] + 48*s2^2*z^7*zb*G[1][1]*G[1][3]*
     G[1][4] - 144*s2^2*z^2*zb^2*G[1][1]*G[1][3]*G[1][4] - 
    384*s1*s2*z^3*zb^2*G[1][1]*G[1][3]*G[1][4] + 48*s2^2*z^3*zb^2*G[1][1]*
     G[1][3]*G[1][4] - 240*s1^2*z^4*zb^2*G[1][1]*G[1][3]*G[1][4] - 
    384*s2^2*z^4*zb^2*G[1][1]*G[1][3]*G[1][4] - 192*s1^2*z^5*zb^2*G[1][1]*
     G[1][3]*G[1][4] - 240*s1*s2*z^5*zb^2*G[1][1]*G[1][3]*G[1][4] + 
    48*s2^2*z^5*zb^2*G[1][1]*G[1][3]*G[1][4] - 144*s1*s2*z^6*zb^2*G[1][1]*
     G[1][3]*G[1][4] - 96*s2^2*z^6*zb^2*G[1][1]*G[1][3]*G[1][4] + 
    288*s2^2*z^2*zb^3*G[1][1]*G[1][3]*G[1][4] + 432*s1*s2*z^3*zb^3*G[1][1]*
     G[1][3]*G[1][4] + 480*s1^2*z^4*zb^3*G[1][1]*G[1][3]*G[1][4] + 
    48*s1*s2*z^4*zb^3*G[1][1]*G[1][3]*G[1][4] + 336*s2^2*z^4*zb^3*G[1][1]*
     G[1][3]*G[1][4] + 48*s1^2*z^5*zb^3*G[1][1]*G[1][3]*G[1][4] + 
    480*s1*s2*z^5*zb^3*G[1][1]*G[1][3]*G[1][4] + 96*s2^2*z^5*zb^3*G[1][1]*
     G[1][3]*G[1][4] + 144*s1*s2*z^2*zb^4*G[1][1]*G[1][3]*G[1][4] - 
    192*s2^2*z^2*zb^4*G[1][1]*G[1][3]*G[1][4] - 192*s1^2*z^3*zb^4*G[1][1]*
     G[1][3]*G[1][4] - 240*s1*s2*z^3*zb^4*G[1][1]*G[1][3]*G[1][4] - 
    96*s2^2*z^3*zb^4*G[1][1]*G[1][3]*G[1][4] - 192*s1^2*z^4*zb^4*G[1][1]*
     G[1][3]*G[1][4] - 528*s1*s2*z^4*zb^4*G[1][1]*G[1][3]*G[1][4] - 
    144*s2^2*z^4*zb^4*G[1][1]*G[1][3]*G[1][4] - 48*s1*s2*z*zb^5*G[1][1]*
     G[1][3]*G[1][4] + 48*s1^2*z^2*zb^5*G[1][1]*G[1][3]*G[1][4] - 
    96*s1*s2*z^2*zb^5*G[1][1]*G[1][3]*G[1][4] + 48*s2^2*z^2*zb^5*G[1][1]*
     G[1][3]*G[1][4] + 144*s1^2*z^3*zb^5*G[1][1]*G[1][3]*G[1][4] + 
    384*s1*s2*z^3*zb^5*G[1][1]*G[1][3]*G[1][4] + 48*s2^2*z^3*zb^5*G[1][1]*
     G[1][3]*G[1][4] + 48*s1*s2*z*zb^6*G[1][1]*G[1][3]*G[1][4] - 
    48*s1^2*z^2*zb^6*G[1][1]*G[1][3]*G[1][4] - 96*s1*s2*z^2*zb^6*G[1][1]*
     G[1][3]*G[1][4] - 48*s1^2*z^3*zb*G[1][2]*G[1][3]*G[1][4] - 
    144*s1*s2*z^3*zb*G[1][2]*G[1][3]*G[1][4] - 48*s2^2*z^3*zb*G[1][2]*G[1][3]*
     G[1][4] - 48*s1^2*z^4*zb*G[1][2]*G[1][3]*G[1][4] - 
    48*s1*s2*z^4*zb*G[1][2]*G[1][3]*G[1][4] - 96*s2^2*z^4*zb*G[1][2]*G[1][3]*
     G[1][4] - 96*s1^2*z^5*zb*G[1][2]*G[1][3]*G[1][4] + 
    96*s2^2*z^5*zb*G[1][2]*G[1][3]*G[1][4] - 48*s2^2*z^6*zb*G[1][2]*G[1][3]*
     G[1][4] + 144*s2^2*z*zb^2*G[1][2]*G[1][3]*G[1][4] + 
    144*s1^2*z^2*zb^2*G[1][2]*G[1][3]*G[1][4] + 384*s1*s2*z^2*zb^2*G[1][2]*
     G[1][3]*G[1][4] - 240*s2^2*z^2*zb^2*G[1][2]*G[1][3]*G[1][4] + 
    96*s1^2*z^3*zb^2*G[1][2]*G[1][3]*G[1][4] + 48*s1*s2*z^3*zb^2*G[1][2]*
     G[1][3]*G[1][4] + 480*s2^2*z^3*zb^2*G[1][2]*G[1][3]*G[1][4] + 
    240*s1^2*z^4*zb^2*G[1][2]*G[1][3]*G[1][4] + 192*s1*s2*z^4*zb^2*G[1][2]*
     G[1][3]*G[1][4] - 96*s2^2*z^4*zb^2*G[1][2]*G[1][3]*G[1][4] + 
    144*s1^2*z^5*zb^2*G[1][2]*G[1][3]*G[1][4] + 48*s2^2*z^5*zb^2*G[1][2]*
     G[1][3]*G[1][4] + 48*s2^2*z^6*zb^2*G[1][2]*G[1][3]*G[1][4] - 
    144*s1^2*z*zb^3*G[1][2]*G[1][3]*G[1][4] + 96*s1*s2*z*zb^3*G[1][2]*G[1][3]*
     G[1][4] - 240*s2^2*z*zb^3*G[1][2]*G[1][3]*G[1][4] - 
    48*s1^2*z^2*zb^3*G[1][2]*G[1][3]*G[1][4] - 768*s1*s2*z^2*zb^3*G[1][2]*
     G[1][3]*G[1][4] + 192*s2^2*z^2*zb^3*G[1][2]*G[1][3]*G[1][4] - 
    288*s1^2*z^3*zb^3*G[1][2]*G[1][3]*G[1][4] - 384*s2^2*z^3*zb^3*G[1][2]*
     G[1][3]*G[1][4] - 336*s1^2*z^4*zb^3*G[1][2]*G[1][3]*G[1][4] - 
    96*s1*s2*z^4*zb^3*G[1][2]*G[1][3]*G[1][4] - 48*s1^2*z^5*zb^3*G[1][2]*
     G[1][3]*G[1][4] - 144*s2^2*z^5*zb^3*G[1][2]*G[1][3]*G[1][4] + 
    48*s1^2*zb^4*G[1][2]*G[1][3]*G[1][4] - 48*s1*s2*zb^4*G[1][2]*G[1][3]*
     G[1][4] + 288*s1^2*z*zb^4*G[1][2]*G[1][3]*G[1][4] - 
    96*s1*s2*z*zb^4*G[1][2]*G[1][3]*G[1][4] + 96*s2^2*z*zb^4*G[1][2]*G[1][3]*
     G[1][4] - 48*s1^2*z^2*zb^4*G[1][2]*G[1][3]*G[1][4] + 
    480*s1*s2*z^2*zb^4*G[1][2]*G[1][3]*G[1][4] + 96*s2^2*z^2*zb^4*G[1][2]*
     G[1][3]*G[1][4] + 336*s1^2*z^3*zb^4*G[1][2]*G[1][3]*G[1][4] + 
    192*s1*s2*z^3*zb^4*G[1][2]*G[1][3]*G[1][4] + 144*s1^2*z^4*zb^4*G[1][2]*
     G[1][3]*G[1][4] - 48*s1*s2*z^4*zb^4*G[1][2]*G[1][3]*G[1][4] + 
    192*s2^2*z^4*zb^4*G[1][2]*G[1][3]*G[1][4] - 144*s1^2*zb^5*G[1][2]*G[1][3]*
     G[1][4] + 96*s1*s2*zb^5*G[1][2]*G[1][3]*G[1][4] - 
    192*s1^2*z*zb^5*G[1][2]*G[1][3]*G[1][4] - 48*s1*s2*z*zb^5*G[1][2]*G[1][3]*
     G[1][4] - 144*s1^2*z^2*zb^5*G[1][2]*G[1][3]*G[1][4] - 
    144*s1*s2*z^2*zb^5*G[1][2]*G[1][3]*G[1][4] - 48*s2^2*z^2*zb^5*G[1][2]*
     G[1][3]*G[1][4] - 96*s1^2*z^3*zb^5*G[1][2]*G[1][3]*G[1][4] - 
    96*s1*s2*z^3*zb^5*G[1][2]*G[1][3]*G[1][4] - 48*s2^2*z^3*zb^5*G[1][2]*
     G[1][3]*G[1][4] + 144*s1^2*zb^6*G[1][2]*G[1][3]*G[1][4] - 
    48*s1*s2*zb^6*G[1][2]*G[1][3]*G[1][4] + 96*s1^2*z*zb^6*G[1][2]*G[1][3]*
     G[1][4] + 48*s1*s2*z*zb^6*G[1][2]*G[1][3]*G[1][4] + 
    96*s1^2*z^2*zb^6*G[1][2]*G[1][3]*G[1][4] + 48*s1*s2*z^2*zb^6*G[1][2]*
     G[1][3]*G[1][4] - 48*s1^2*zb^7*G[1][2]*G[1][3]*G[1][4] - 
    48*s1^2*z*zb^7*G[1][2]*G[1][3]*G[1][4] - 48*s1*s2*z^3*zb*G[1][3]^2*
     G[1][4] + 24*s2^2*z^3*zb*G[1][3]^2*G[1][4] - 48*s1^2*z^4*zb*G[1][3]^2*
     G[1][4] + 48*s1*s2*z^4*zb*G[1][3]^2*G[1][4] - 
    96*s2^2*z^4*zb*G[1][3]^2*G[1][4] + 24*s1^2*z^5*zb*G[1][3]^2*G[1][4] + 
    168*s2^2*z^5*zb*G[1][3]^2*G[1][4] + 24*s1*s2*z^6*zb*G[1][3]^2*G[1][4] - 
    96*s2^2*z^6*zb*G[1][3]^2*G[1][4] + 24*s2^2*z^7*zb*G[1][3]^2*G[1][4] + 
    48*s2^2*z*zb^2*G[1][3]^2*G[1][4] + 144*s1*s2*z^2*zb^2*G[1][3]^2*G[1][4] - 
    168*s2^2*z^2*zb^2*G[1][3]^2*G[1][4] + 96*s1^2*z^3*zb^2*G[1][3]^2*
     G[1][4] - 144*s1*s2*z^3*zb^2*G[1][3]^2*G[1][4] + 
    264*s2^2*z^3*zb^2*G[1][3]^2*G[1][4] + 48*s1^2*z^4*zb^2*G[1][3]^2*
     G[1][4] + 48*s1*s2*z^4*zb^2*G[1][3]^2*G[1][4] - 
    264*s2^2*z^4*zb^2*G[1][3]^2*G[1][4] - 24*s1^2*z^5*zb^2*G[1][3]^2*
     G[1][4] - 48*s1*s2*z^5*zb^2*G[1][3]^2*G[1][4] + 
    48*s2^2*z^5*zb^2*G[1][3]^2*G[1][4] - 24*s1*s2*z^6*zb^2*G[1][3]^2*
     G[1][4] + 24*s2^2*z^6*zb^2*G[1][3]^2*G[1][4] - 
    48*s2^2*z*zb^3*G[1][3]^2*G[1][4] - 192*s1*s2*z^2*zb^3*G[1][3]^2*G[1][4] + 
    72*s2^2*z^2*zb^3*G[1][3]^2*G[1][4] - 312*s1^2*z^3*zb^3*G[1][3]^2*
     G[1][4] + 144*s1*s2*z^3*zb^3*G[1][3]^2*G[1][4] - 
    48*s2^2*z^3*zb^3*G[1][3]^2*G[1][4] + 72*s1^2*z^4*zb^3*G[1][3]^2*G[1][4] - 
    48*s1*s2*z^4*zb^3*G[1][3]^2*G[1][4] + 192*s2^2*z^4*zb^3*G[1][3]^2*
     G[1][4] + 48*s1*s2*z^5*zb^3*G[1][3]^2*G[1][4] - 
    168*s2^2*z^5*zb^3*G[1][3]^2*G[1][4] + 216*s1^2*z^2*zb^4*G[1][3]^2*
     G[1][4] - 48*s1*s2*z^2*zb^4*G[1][3]^2*G[1][4] + 
    96*s2^2*z^2*zb^4*G[1][3]^2*G[1][4] + 96*s1^2*z^3*zb^4*G[1][3]^2*G[1][4] + 
    192*s1*s2*z^3*zb^4*G[1][3]^2*G[1][4] - 264*s2^2*z^3*zb^4*G[1][3]^2*
     G[1][4] - 24*s1^2*z^4*zb^4*G[1][3]^2*G[1][4] - 
    48*s1*s2*z^4*zb^4*G[1][3]^2*G[1][4] + 216*s2^2*z^4*zb^4*G[1][3]^2*
     G[1][4] - 72*s1^2*z*zb^5*G[1][3]^2*G[1][4] + 48*s1*s2*z*zb^5*G[1][3]^2*
     G[1][4] - 288*s1^2*z^2*zb^5*G[1][3]^2*G[1][4] + 
    24*s1*s2*z^2*zb^5*G[1][3]^2*G[1][4] + 24*s2^2*z^2*zb^5*G[1][3]^2*
     G[1][4] + 72*s1^2*z^3*zb^5*G[1][3]^2*G[1][4] - 
    144*s1*s2*z^3*zb^5*G[1][3]^2*G[1][4] - 48*s2^2*z^3*zb^5*G[1][3]^2*
     G[1][4] + 144*s1^2*z*zb^6*G[1][3]^2*G[1][4] - 
    48*s1*s2*z*zb^6*G[1][3]^2*G[1][4] + 72*s1^2*z^2*zb^6*G[1][3]^2*G[1][4] + 
    72*s1*s2*z^2*zb^6*G[1][3]^2*G[1][4] - 72*s1^2*z*zb^7*G[1][3]^2*G[1][4] - 
    12*s1*s2*z^6*zb^2*G[1][1]*G[1][4]^2 + 48*s1*s2*z^5*zb^3*G[1][1]*
     G[1][4]^2 - 72*s1*s2*z^4*zb^4*G[1][1]*G[1][4]^2 + 
    48*s1*s2*z^3*zb^5*G[1][1]*G[1][4]^2 - 12*s1*s2*z^2*zb^6*G[1][1]*
     G[1][4]^2 + 24*s1*s2*z^3*zb*G[1][2]*G[1][4]^2 + 
    24*s1^2*z^4*zb*G[1][2]*G[1][4]^2 + 24*s1*s2*z^4*zb*G[1][2]*G[1][4]^2 + 
    48*s2^2*z^4*zb*G[1][2]*G[1][4]^2 + 24*s1^2*z^5*zb*G[1][2]*G[1][4]^2 - 
    24*s1*s2*z^5*zb*G[1][2]*G[1][4]^2 - 48*s2^2*z^5*zb*G[1][2]*G[1][4]^2 + 
    24*s1*s2*z^6*zb*G[1][2]*G[1][4]^2 + 24*s2^2*z^6*zb*G[1][2]*G[1][4]^2 - 
    24*s2^2*z*zb^2*G[1][2]*G[1][4]^2 - 72*s1*s2*z^2*zb^2*G[1][2]*G[1][4]^2 + 
    48*s2^2*z^2*zb^2*G[1][2]*G[1][4]^2 - 48*s1^2*z^3*zb^2*G[1][2]*G[1][4]^2 - 
    24*s1*s2*z^3*zb^2*G[1][2]*G[1][4]^2 - 120*s2^2*z^3*zb^2*G[1][2]*
     G[1][4]^2 - 72*s1^2*z^4*zb^2*G[1][2]*G[1][4]^2 + 
    36*s1*s2*z^4*zb^2*G[1][2]*G[1][4]^2 + 48*s2^2*z^4*zb^2*G[1][2]*
     G[1][4]^2 - 36*s1^2*z^5*zb^2*G[1][2]*G[1][4]^2 - 
    72*s1*s2*z^5*zb^2*G[1][2]*G[1][4]^2 - 24*s2^2*z^5*zb^2*G[1][2]*
     G[1][4]^2 - 24*s1*s2*z^6*zb^2*G[1][2]*G[1][4]^2 - 
    24*s2^2*z^6*zb^2*G[1][2]*G[1][4]^2 + 24*s2^2*z*zb^3*G[1][2]*G[1][4]^2 + 
    96*s1*s2*z^2*zb^3*G[1][2]*G[1][4]^2 + 24*s2^2*z^2*zb^3*G[1][2]*
     G[1][4]^2 + 120*s1^2*z^3*zb^3*G[1][2]*G[1][4]^2 - 
    60*s1*s2*z^3*zb^3*G[1][2]*G[1][4]^2 + 24*s2^2*z^3*zb^3*G[1][2]*
     G[1][4]^2 + 84*s1^2*z^4*zb^3*G[1][2]*G[1][4]^2 + 
    60*s1*s2*z^4*zb^3*G[1][2]*G[1][4]^2 + 12*s1^2*z^5*zb^3*G[1][2]*
     G[1][4]^2 + 96*s1*s2*z^5*zb^3*G[1][2]*G[1][4]^2 + 
    72*s2^2*z^5*zb^3*G[1][2]*G[1][4]^2 - 72*s1^2*z^2*zb^4*G[1][2]*G[1][4]^2 + 
    84*s1*s2*z^2*zb^4*G[1][2]*G[1][4]^2 - 72*s2^2*z^2*zb^4*G[1][2]*
     G[1][4]^2 - 84*s1^2*z^3*zb^4*G[1][2]*G[1][4]^2 - 
    84*s1*s2*z^3*zb^4*G[1][2]*G[1][4]^2 + 72*s2^2*z^3*zb^4*G[1][2]*
     G[1][4]^2 - 36*s1^2*z^4*zb^4*G[1][2]*G[1][4]^2 - 
    120*s1*s2*z^4*zb^4*G[1][2]*G[1][4]^2 - 96*s2^2*z^4*zb^4*G[1][2]*
     G[1][4]^2 + 24*s1^2*z*zb^5*G[1][2]*G[1][4]^2 - 
    36*s1*s2*z*zb^5*G[1][2]*G[1][4]^2 + 108*s1^2*z^2*zb^5*G[1][2]*G[1][4]^2 - 
    60*s1*s2*z^2*zb^5*G[1][2]*G[1][4]^2 + 12*s1^2*z^3*zb^5*G[1][2]*
     G[1][4]^2 + 144*s1*s2*z^3*zb^5*G[1][2]*G[1][4]^2 + 
    24*s2^2*z^3*zb^5*G[1][2]*G[1][4]^2 - 48*s1^2*z*zb^6*G[1][2]*G[1][4]^2 + 
    36*s1*s2*z*zb^6*G[1][2]*G[1][4]^2 - 36*s1^2*z^2*zb^6*G[1][2]*G[1][4]^2 - 
    48*s1*s2*z^2*zb^6*G[1][2]*G[1][4]^2 + 24*s1^2*z*zb^7*G[1][2]*G[1][4]^2 + 
    24*s1*s2*z^3*zb*G[1][3]*G[1][4]^2 + 12*s2^2*z^3*zb*G[1][3]*G[1][4]^2 + 
    24*s1^2*z^4*zb*G[1][3]*G[1][4]^2 + 72*s1*s2*z^4*zb*G[1][3]*G[1][4]^2 + 
    48*s2^2*z^4*zb*G[1][3]*G[1][4]^2 + 60*s1^2*z^5*zb*G[1][3]*G[1][4]^2 - 
    24*s1*s2*z^5*zb*G[1][3]*G[1][4]^2 - 12*s2^2*z^5*zb*G[1][3]*G[1][4]^2 + 
    36*s1*s2*z^6*zb*G[1][3]*G[1][4]^2 + 12*s2^2*z^7*zb*G[1][3]*G[1][4]^2 - 
    24*s2^2*z*zb^2*G[1][3]*G[1][4]^2 - 72*s1*s2*z^2*zb^2*G[1][3]*G[1][4]^2 + 
    12*s2^2*z^2*zb^2*G[1][3]*G[1][4]^2 - 48*s1^2*z^3*zb^2*G[1][3]*G[1][4]^2 - 
    120*s1*s2*z^3*zb^2*G[1][3]*G[1][4]^2 - 108*s2^2*z^3*zb^2*G[1][3]*
     G[1][4]^2 - 168*s1^2*z^4*zb^2*G[1][3]*G[1][4]^2 - 
    60*s1*s2*z^4*zb^2*G[1][3]*G[1][4]^2 - 84*s2^2*z^4*zb^2*G[1][3]*
     G[1][4]^2 - 84*s1^2*z^5*zb^2*G[1][3]*G[1][4]^2 - 
    96*s1*s2*z^5*zb^2*G[1][3]*G[1][4]^2 + 12*s2^2*z^5*zb^2*G[1][3]*
     G[1][4]^2 - 60*s1*s2*z^6*zb^2*G[1][3]*G[1][4]^2 - 
    72*s2^2*z^6*zb^2*G[1][3]*G[1][4]^2 + 24*s2^2*z*zb^3*G[1][3]*G[1][4]^2 + 
    96*s1*s2*z^2*zb^3*G[1][3]*G[1][4]^2 + 132*s2^2*z^2*zb^3*G[1][3]*
     G[1][4]^2 + 228*s1^2*z^3*zb^3*G[1][3]*G[1][4]^2 + 
    228*s1*s2*z^3*zb^3*G[1][3]*G[1][4]^2 + 24*s2^2*z^3*zb^3*G[1][3]*
     G[1][4]^2 + 204*s1^2*z^4*zb^3*G[1][3]*G[1][4]^2 + 
    60*s1*s2*z^4*zb^3*G[1][3]*G[1][4]^2 + 84*s2^2*z^4*zb^3*G[1][3]*
     G[1][4]^2 + 24*s1^2*z^5*zb^3*G[1][3]*G[1][4]^2 + 
    216*s1*s2*z^5*zb^3*G[1][3]*G[1][4]^2 + 168*s2^2*z^5*zb^3*G[1][3]*
     G[1][4]^2 - 180*s1^2*z^2*zb^4*G[1][3]*G[1][4]^2 + 
    108*s1*s2*z^2*zb^4*G[1][3]*G[1][4]^2 - 192*s2^2*z^2*zb^4*G[1][3]*
     G[1][4]^2 - 168*s1^2*z^3*zb^4*G[1][3]*G[1][4]^2 - 
    348*s1*s2*z^3*zb^4*G[1][3]*G[1][4]^2 + 120*s2^2*z^3*zb^4*G[1][3]*
     G[1][4]^2 - 84*s1^2*z^4*zb^4*G[1][3]*G[1][4]^2 - 
    216*s1*s2*z^4*zb^4*G[1][3]*G[1][4]^2 - 240*s2^2*z^4*zb^4*G[1][3]*
     G[1][4]^2 + 60*s1^2*z*zb^5*G[1][3]*G[1][4]^2 - 
    60*s1*s2*z*zb^5*G[1][3]*G[1][4]^2 + 264*s1^2*z^2*zb^5*G[1][3]*G[1][4]^2 - 
    48*s1*s2*z^2*zb^5*G[1][3]*G[1][4]^2 + 24*s2^2*z^2*zb^5*G[1][3]*
     G[1][4]^2 + 12*s1^2*z^3*zb^5*G[1][3]*G[1][4]^2 + 
    312*s1*s2*z^3*zb^5*G[1][3]*G[1][4]^2 + 60*s2^2*z^3*zb^5*G[1][3]*
     G[1][4]^2 - 120*s1^2*z*zb^6*G[1][3]*G[1][4]^2 + 
    60*s1*s2*z*zb^6*G[1][3]*G[1][4]^2 - 84*s1^2*z^2*zb^6*G[1][3]*G[1][4]^2 - 
    108*s1*s2*z^2*zb^6*G[1][3]*G[1][4]^2 + 60*s1^2*z*zb^7*G[1][3]*G[1][4]^2 - 
    8*s1^2*z^3*zb*G[1][4]^3 - 18*s2^2*z^3*zb*G[1][4]^3 + 
    16*s1^2*z^4*zb*G[1][4]^3 - 8*s1*s2*z^4*zb*G[1][4]^3 + 
    60*s2^2*z^4*zb*G[1][4]^3 - 14*s1^2*z^5*zb*G[1][4]^3 + 
    4*s1*s2*z^5*zb*G[1][4]^3 - 88*s2^2*z^5*zb*G[1][4]^3 - 
    2*s1*s2*z^6*zb*G[1][4]^3 + 62*s2^2*z^6*zb*G[1][4]^3 - 
    18*s2^2*z^7*zb*G[1][4]^3 + 24*s1^2*z^2*zb^2*G[1][4]^3 - 
    16*s1*s2*z^2*zb^2*G[1][4]^3 + 38*s2^2*z^2*zb^2*G[1][4]^3 - 
    32*s1^2*z^3*zb^2*G[1][4]^3 + 48*s1*s2*z^3*zb^2*G[1][4]^3 - 
    98*s2^2*z^3*zb^2*G[1][4]^3 + 26*s1^2*z^4*zb^2*G[1][4]^3 + 
    16*s1*s2*z^4*zb^2*G[1][4]^3 + 134*s2^2*z^4*zb^2*G[1][4]^3 + 
    16*s1^2*z^5*zb^2*G[1][4]^3 - 32*s1*s2*z^5*zb^2*G[1][4]^3 - 
    86*s2^2*z^5*zb^2*G[1][4]^3 + 26*s1*s2*z^6*zb^2*G[1][4]^3 + 
    34*s2^2*z^6*zb^2*G[1][4]^3 - 24*s1^2*z*zb^3*G[1][4]^3 + 
    32*s1*s2*z*zb^3*G[1][4]^3 - 16*s2^2*z*zb^3*G[1][4]^3 - 
    16*s1^2*z^2*zb^3*G[1][4]^3 - 32*s1*s2*z^2*zb^3*G[1][4]^3 - 
    16*s2^2*z^2*zb^3*G[1][4]^3 + 24*s1^2*z^3*zb^3*G[1][4]^3 - 
    122*s1*s2*z^3*zb^3*G[1][4]^3 + 34*s2^2*z^3*zb^3*G[1][4]^3 - 
    52*s1^2*z^4*zb^3*G[1][4]^3 + 106*s1*s2*z^4*zb^3*G[1][4]^3 - 
    26*s2^2*z^4*zb^3*G[1][4]^3 - 2*s1^2*z^5*zb^3*G[1][4]^3 - 
    68*s1*s2*z^5*zb^3*G[1][4]^3 - 30*s2^2*z^5*zb^3*G[1][4]^3 + 
    8*s1^2*zb^4*G[1][4]^3 - 16*s1*s2*zb^4*G[1][4]^3 + 
    64*s1^2*z*zb^4*G[1][4]^3 - 32*s1*s2*z*zb^4*G[1][4]^3 + 
    24*s2^2*z*zb^4*G[1][4]^3 - 24*s1^2*z^2*zb^4*G[1][4]^3 + 
    82*s1*s2*z^2*zb^4*G[1][4]^3 - 6*s2^2*z^2*zb^4*G[1][4]^3 + 
    8*s1^2*z^3*zb^4*G[1][4]^3 + 10*s1*s2*z^3*zb^4*G[1][4]^3 - 
    16*s2^2*z^3*zb^4*G[1][4]^3 + 24*s1^2*z^4*zb^4*G[1][4]^3 + 
    30*s1*s2*z^4*zb^4*G[1][4]^3 + 48*s2^2*z^4*zb^4*G[1][4]^3 - 
    32*s1^2*zb^5*G[1][4]^3 + 32*s1*s2*zb^5*G[1][4]^3 - 
    48*s1^2*z*zb^5*G[1][4]^3 - 16*s1*s2*z*zb^5*G[1][4]^3 - 
    8*s2^2*z*zb^5*G[1][4]^3 + 14*s1^2*z^2*zb^5*G[1][4]^3 - 
    18*s1*s2*z^2*zb^5*G[1][4]^3 + 8*s2^2*z^2*zb^5*G[1][4]^3 - 
    6*s1^2*z^3*zb^5*G[1][4]^3 - 32*s1*s2*z^3*zb^5*G[1][4]^3 - 
    16*s2^2*z^3*zb^5*G[1][4]^3 + 40*s1^2*zb^6*G[1][4]^3 - 
    16*s1*s2*zb^6*G[1][4]^3 + 8*s1^2*z*zb^6*G[1][4]^3 + 
    16*s1*s2*z*zb^6*G[1][4]^3 + 2*s1^2*z^2*zb^6*G[1][4]^3 + 
    8*s1*s2*z^2*zb^6*G[1][4]^3 - 16*s1^2*zb^7*G[1][4]^3 - 
    48*s2^2*z^2*G[1][1]^2*G[1][5] - 96*s1*s2*z^3*G[1][1]^2*G[1][5] + 
    96*s2^2*z^3*G[1][1]^2*G[1][5] - 48*s1^2*z^4*G[1][1]^2*G[1][5] + 
    120*s1*s2*z^4*G[1][1]^2*G[1][5] - 216*s2^2*z^4*G[1][1]^2*G[1][5] + 
    48*s1^2*z^5*G[1][1]^2*G[1][5] - 48*s1*s2*z^5*G[1][1]^2*G[1][5] + 
    288*s2^2*z^5*G[1][1]^2*G[1][5] + 24*s1*s2*z^6*G[1][1]^2*G[1][5] - 
    168*s2^2*z^6*G[1][1]^2*G[1][5] + 48*s2^2*z^7*G[1][1]^2*G[1][5] + 
    144*s2^2*z*zb*G[1][1]^2*G[1][5] + 192*s1*s2*z^2*zb*G[1][1]^2*G[1][5] - 
    240*s2^2*z^2*zb*G[1][1]^2*G[1][5] + 48*s1^2*z^3*zb*G[1][1]^2*G[1][5] - 
    120*s1*s2*z^3*zb*G[1][1]^2*G[1][5] + 408*s2^2*z^3*zb*G[1][1]^2*G[1][5] + 
    48*s1^2*z^4*zb*G[1][1]^2*G[1][5] - 120*s1*s2*z^4*zb*G[1][1]^2*G[1][5] - 
    336*s2^2*z^4*zb*G[1][1]^2*G[1][5] - 96*s1^2*z^5*zb*G[1][1]^2*G[1][5] + 
    120*s1*s2*z^5*zb*G[1][1]^2*G[1][5] + 72*s2^2*z^5*zb*G[1][1]^2*G[1][5] - 
    72*s1*s2*z^6*zb*G[1][1]^2*G[1][5] - 48*s2^2*z^6*zb*G[1][1]^2*G[1][5] + 
    96*s1*s2*z*zb^2*G[1][1]^2*G[1][5] - 336*s2^2*z*zb^2*G[1][1]^2*G[1][5] + 
    96*s1^2*z^2*zb^2*G[1][1]^2*G[1][5] - 600*s1*s2*z^2*zb^2*G[1][1]^2*
     G[1][5] + 504*s2^2*z^2*zb^2*G[1][1]^2*G[1][5] - 
    288*s1^2*z^3*zb^2*G[1][1]^2*G[1][5] + 744*s1*s2*z^3*zb^2*G[1][1]^2*
     G[1][5] - 576*s2^2*z^3*zb^2*G[1][1]^2*G[1][5] + 
    144*s1^2*z^4*zb^2*G[1][1]^2*G[1][5] - 360*s1*s2*z^4*zb^2*G[1][1]^2*
     G[1][5] + 384*s2^2*z^4*zb^2*G[1][1]^2*G[1][5] + 
    48*s1^2*z^5*zb^2*G[1][1]^2*G[1][5] + 120*s1*s2*z^5*zb^2*G[1][1]^2*
     G[1][5] + 24*s2^2*z^6*zb^2*G[1][1]^2*G[1][5] - 
    168*s1*s2*z*zb^3*G[1][1]^2*G[1][5] + 264*s2^2*z*zb^3*G[1][1]^2*G[1][5] - 
    96*s1^2*z^2*zb^3*G[1][1]^2*G[1][5] + 504*s1*s2*z^2*zb^3*G[1][1]^2*
     G[1][5] - 240*s2^2*z^2*zb^3*G[1][1]^2*G[1][5] + 
    240*s1^2*z^3*zb^3*G[1][1]^2*G[1][5] - 408*s1*s2*z^3*zb^3*G[1][1]^2*
     G[1][5] + 144*s2^2*z^3*zb^3*G[1][1]^2*G[1][5] - 
    144*s1^2*z^4*zb^3*G[1][1]^2*G[1][5] + 72*s1*s2*z^4*zb^3*G[1][1]^2*
     G[1][5] - 96*s2^2*z^4*zb^3*G[1][1]^2*G[1][5] - 
    72*s2^2*z^5*zb^3*G[1][1]^2*G[1][5] + 72*s1*s2*z*zb^4*G[1][1]^2*G[1][5] - 
    96*s2^2*z*zb^4*G[1][1]^2*G[1][5] - 144*s1*s2*z^2*zb^4*G[1][1]^2*G[1][5] + 
    24*s2^2*z^2*zb^4*G[1][1]^2*G[1][5] + 72*s1*s2*z^3*zb^4*G[1][1]^2*
     G[1][5] + 72*s2^2*z^4*zb^4*G[1][1]^2*G[1][5] + 
    24*s2^2*z*zb^5*G[1][1]^2*G[1][5] - 24*s2^2*z^3*zb^5*G[1][1]^2*G[1][5] - 
    48*s1*s2*z^5*zb*G[1][1]*G[1][2]*G[1][5] + 48*s1*s2*z^6*zb*G[1][1]*G[1][2]*
     G[1][5] + 192*s1*s2*z^4*zb^2*G[1][1]*G[1][2]*G[1][5] - 
    144*s1*s2*z^5*zb^2*G[1][1]*G[1][2]*G[1][5] - 48*s1*s2*z^6*zb^2*G[1][1]*
     G[1][2]*G[1][5] - 288*s1*s2*z^3*zb^3*G[1][1]*G[1][2]*G[1][5] + 
    96*s1*s2*z^4*zb^3*G[1][1]*G[1][2]*G[1][5] + 192*s1*s2*z^5*zb^3*G[1][1]*
     G[1][2]*G[1][5] + 192*s1*s2*z^2*zb^4*G[1][1]*G[1][2]*G[1][5] + 
    96*s1*s2*z^3*zb^4*G[1][1]*G[1][2]*G[1][5] - 288*s1*s2*z^4*zb^4*G[1][1]*
     G[1][2]*G[1][5] - 48*s1*s2*z*zb^5*G[1][1]*G[1][2]*G[1][5] - 
    144*s1*s2*z^2*zb^5*G[1][1]*G[1][2]*G[1][5] + 192*s1*s2*z^3*zb^5*G[1][1]*
     G[1][2]*G[1][5] + 48*s1*s2*z*zb^6*G[1][1]*G[1][2]*G[1][5] - 
    48*s1*s2*z^2*zb^6*G[1][1]*G[1][2]*G[1][5] - 24*s1*s2*z^4*G[1][2]^2*
     G[1][5] + 48*s1*s2*z^5*G[1][2]^2*G[1][5] - 24*s1*s2*z^6*G[1][2]^2*
     G[1][5] + 24*s1^2*z^3*zb*G[1][2]^2*G[1][5] + 120*s1*s2*z^3*zb*G[1][2]^2*
     G[1][5] - 48*s1^2*z^4*zb*G[1][2]^2*G[1][5] - 168*s1*s2*z^4*zb*G[1][2]^2*
     G[1][5] + 24*s1^2*z^5*zb*G[1][2]^2*G[1][5] - 24*s1*s2*z^5*zb*G[1][2]^2*
     G[1][5] + 72*s1*s2*z^6*zb*G[1][2]^2*G[1][5] - 
    72*s1^2*z^2*zb^2*G[1][2]^2*G[1][5] - 216*s1*s2*z^2*zb^2*G[1][2]^2*
     G[1][5] + 96*s1^2*z^3*zb^2*G[1][2]^2*G[1][5] + 
    120*s1*s2*z^3*zb^2*G[1][2]^2*G[1][5] + 24*s1^2*z^4*zb^2*G[1][2]^2*
     G[1][5] + 360*s1*s2*z^4*zb^2*G[1][2]^2*G[1][5] - 
    48*s1^2*z^5*zb^2*G[1][2]^2*G[1][5] - 216*s1*s2*z^5*zb^2*G[1][2]^2*
     G[1][5] - 48*s1*s2*z^6*zb^2*G[1][2]^2*G[1][5] + 
    72*s1^2*z*zb^3*G[1][2]^2*G[1][5] + 168*s1*s2*z*zb^3*G[1][2]^2*G[1][5] + 
    168*s1*s2*z^2*zb^3*G[1][2]^2*G[1][5] - 192*s1^2*z^3*zb^3*G[1][2]^2*
     G[1][5] - 648*s1*s2*z^3*zb^3*G[1][2]^2*G[1][5] + 
    96*s1^2*z^4*zb^3*G[1][2]^2*G[1][5] + 120*s1*s2*z^4*zb^3*G[1][2]^2*
     G[1][5] + 24*s1^2*z^5*zb^3*G[1][2]^2*G[1][5] + 
    192*s1*s2*z^5*zb^3*G[1][2]^2*G[1][5] - 24*s1^2*zb^4*G[1][2]^2*G[1][5] - 
    48*s1*s2*zb^4*G[1][2]^2*G[1][5] - 96*s1^2*z*zb^4*G[1][2]^2*G[1][5] - 
    264*s1*s2*z*zb^4*G[1][2]^2*G[1][5] + 192*s1^2*z^2*zb^4*G[1][2]^2*
     G[1][5] + 384*s1*s2*z^2*zb^4*G[1][2]^2*G[1][5] + 
    216*s1*s2*z^3*zb^4*G[1][2]^2*G[1][5] - 72*s1^2*z^4*zb^4*G[1][2]^2*
     G[1][5] - 288*s1*s2*z^4*zb^4*G[1][2]^2*G[1][5] + 
    48*s1^2*zb^5*G[1][2]^2*G[1][5] + 96*s1*s2*zb^5*G[1][2]^2*G[1][5] - 
    24*s1^2*z*zb^5*G[1][2]^2*G[1][5] - 96*s1^2*z^2*zb^5*G[1][2]^2*G[1][5] - 
    288*s1*s2*z^2*zb^5*G[1][2]^2*G[1][5] + 72*s1^2*z^3*zb^5*G[1][2]^2*
     G[1][5] + 192*s1*s2*z^3*zb^5*G[1][2]^2*G[1][5] - 
    24*s1^2*zb^6*G[1][2]^2*G[1][5] - 48*s1*s2*zb^6*G[1][2]^2*G[1][5] + 
    48*s1^2*z*zb^6*G[1][2]^2*G[1][5] + 96*s1*s2*z*zb^6*G[1][2]^2*G[1][5] - 
    24*s1^2*z^2*zb^6*G[1][2]^2*G[1][5] - 48*s1*s2*z^2*zb^6*G[1][2]^2*
     G[1][5] - 96*s2^2*z^2*G[1][1]*G[1][3]*G[1][5] - 
    192*s1*s2*z^3*G[1][1]*G[1][3]*G[1][5] + 192*s2^2*z^3*G[1][1]*G[1][3]*
     G[1][5] - 96*s1^2*z^4*G[1][1]*G[1][3]*G[1][5] + 
    240*s1*s2*z^4*G[1][1]*G[1][3]*G[1][5] - 432*s2^2*z^4*G[1][1]*G[1][3]*
     G[1][5] + 96*s1^2*z^5*G[1][1]*G[1][3]*G[1][5] - 
    96*s1*s2*z^5*G[1][1]*G[1][3]*G[1][5] + 576*s2^2*z^5*G[1][1]*G[1][3]*
     G[1][5] + 48*s1*s2*z^6*G[1][1]*G[1][3]*G[1][5] - 
    336*s2^2*z^6*G[1][1]*G[1][3]*G[1][5] + 96*s2^2*z^7*G[1][1]*G[1][3]*
     G[1][5] + 288*s2^2*z*zb*G[1][1]*G[1][3]*G[1][5] + 
    384*s1*s2*z^2*zb*G[1][1]*G[1][3]*G[1][5] - 480*s2^2*z^2*zb*G[1][1]*
     G[1][3]*G[1][5] + 96*s1^2*z^3*zb*G[1][1]*G[1][3]*G[1][5] - 
    192*s1*s2*z^3*zb*G[1][1]*G[1][3]*G[1][5] + 816*s2^2*z^3*zb*G[1][1]*
     G[1][3]*G[1][5] + 144*s1^2*z^4*zb*G[1][1]*G[1][3]*G[1][5] - 
    288*s1*s2*z^4*zb*G[1][1]*G[1][3]*G[1][5] - 576*s2^2*z^4*zb*G[1][1]*
     G[1][3]*G[1][5] - 240*s1^2*z^5*zb*G[1][1]*G[1][3]*G[1][5] + 
    240*s1*s2*z^5*zb*G[1][1]*G[1][3]*G[1][5] - 48*s2^2*z^5*zb*G[1][1]*G[1][3]*
     G[1][5] - 144*s1*s2*z^6*zb*G[1][1]*G[1][3]*G[1][5] + 
    48*s2^2*z^6*zb*G[1][1]*G[1][3]*G[1][5] - 48*s2^2*z^7*zb*G[1][1]*G[1][3]*
     G[1][5] + 192*s1*s2*z*zb^2*G[1][1]*G[1][3]*G[1][5] - 
    720*s2^2*z*zb^2*G[1][1]*G[1][3]*G[1][5] + 192*s1^2*z^2*zb^2*G[1][1]*
     G[1][3]*G[1][5] - 1344*s1*s2*z^2*zb^2*G[1][1]*G[1][3]*G[1][5] + 
    1152*s2^2*z^2*zb^2*G[1][1]*G[1][3]*G[1][5] - 672*s1^2*z^3*zb^2*G[1][1]*
     G[1][3]*G[1][5] + 1632*s1*s2*z^3*zb^2*G[1][1]*G[1][3]*G[1][5] - 
    1488*s2^2*z^3*zb^2*G[1][1]*G[1][3]*G[1][5] + 288*s1^2*z^4*zb^2*G[1][1]*
     G[1][3]*G[1][5] - 672*s1*s2*z^4*zb^2*G[1][1]*G[1][3]*G[1][5] + 
    1104*s2^2*z^4*zb^2*G[1][1]*G[1][3]*G[1][5] + 192*s1^2*z^5*zb^2*G[1][1]*
     G[1][3]*G[1][5] + 144*s1*s2*z^5*zb^2*G[1][1]*G[1][3]*G[1][5] - 
    144*s2^2*z^5*zb^2*G[1][1]*G[1][3]*G[1][5] + 48*s1*s2*z^6*zb^2*G[1][1]*
     G[1][3]*G[1][5] + 96*s2^2*z^6*zb^2*G[1][1]*G[1][3]*G[1][5] - 
    336*s1*s2*z*zb^3*G[1][1]*G[1][3]*G[1][5] + 624*s2^2*z*zb^3*G[1][1]*
     G[1][3]*G[1][5] - 192*s1^2*z^2*zb^3*G[1][1]*G[1][3]*G[1][5] + 
    1296*s1*s2*z^2*zb^3*G[1][1]*G[1][3]*G[1][5] - 672*s2^2*z^2*zb^3*G[1][1]*
     G[1][3]*G[1][5] + 768*s1^2*z^3*zb^3*G[1][1]*G[1][3]*G[1][5] - 
    1344*s1*s2*z^3*zb^3*G[1][1]*G[1][3]*G[1][5] + 576*s2^2*z^3*zb^3*G[1][1]*
     G[1][3]*G[1][5] - 528*s1^2*z^4*zb^3*G[1][1]*G[1][3]*G[1][5] + 
    480*s1*s2*z^4*zb^3*G[1][1]*G[1][3]*G[1][5] - 432*s2^2*z^4*zb^3*G[1][1]*
     G[1][3]*G[1][5] - 48*s1^2*z^5*zb^3*G[1][1]*G[1][3]*G[1][5] - 
    96*s1*s2*z^5*zb^3*G[1][1]*G[1][3]*G[1][5] - 96*s2^2*z^5*zb^3*G[1][1]*
     G[1][3]*G[1][5] + 144*s1*s2*z*zb^4*G[1][1]*G[1][3]*G[1][5] - 
    240*s2^2*z*zb^4*G[1][1]*G[1][3]*G[1][5] - 144*s1^2*z^2*zb^4*G[1][1]*
     G[1][3]*G[1][5] - 384*s1*s2*z^2*zb^4*G[1][1]*G[1][3]*G[1][5] + 
    96*s2^2*z^2*zb^4*G[1][1]*G[1][3]*G[1][5] - 48*s1^2*z^3*zb^4*G[1][1]*
     G[1][3]*G[1][5] + 288*s1*s2*z^3*zb^4*G[1][1]*G[1][3]*G[1][5] + 
    192*s1^2*z^4*zb^4*G[1][1]*G[1][3]*G[1][5] - 48*s1*s2*z^4*zb^4*G[1][1]*
     G[1][3]*G[1][5] + 144*s2^2*z^4*zb^4*G[1][1]*G[1][3]*G[1][5] + 
    48*s1^2*z*zb^5*G[1][1]*G[1][3]*G[1][5] + 48*s2^2*z*zb^5*G[1][1]*G[1][3]*
     G[1][5] + 96*s1^2*z^2*zb^5*G[1][1]*G[1][3]*G[1][5] - 
    144*s1^2*z^3*zb^5*G[1][1]*G[1][3]*G[1][5] - 48*s2^2*z^3*zb^5*G[1][1]*
     G[1][3]*G[1][5] - 48*s1^2*z*zb^6*G[1][1]*G[1][3]*G[1][5] + 
    48*s1^2*z^2*zb^6*G[1][1]*G[1][3]*G[1][5] + 48*s1*s2*z^2*G[1][2]*G[1][3]*
     G[1][5] + 48*s2^2*z^2*G[1][2]*G[1][3]*G[1][5] + 
    48*s1^2*z^3*G[1][2]*G[1][3]*G[1][5] + 96*s1*s2*z^3*G[1][2]*G[1][3]*
     G[1][5] + 48*s2^2*z^3*G[1][2]*G[1][3]*G[1][5] + 
    48*s1^2*z^4*G[1][2]*G[1][3]*G[1][5] - 144*s1*s2*z^4*G[1][2]*G[1][3]*
     G[1][5] - 144*s2^2*z^4*G[1][2]*G[1][3]*G[1][5] - 
    96*s1^2*z^5*G[1][2]*G[1][3]*G[1][5] + 48*s1*s2*z^5*G[1][2]*G[1][3]*
     G[1][5] + 96*s2^2*z^5*G[1][2]*G[1][3]*G[1][5] - 
    48*s1*s2*z^6*G[1][2]*G[1][3]*G[1][5] - 48*s2^2*z^6*G[1][2]*G[1][3]*
     G[1][5] - 48*s2^2*zb*G[1][2]*G[1][3]*G[1][5] - 
    144*s1*s2*z*zb*G[1][2]*G[1][3]*G[1][5] + 48*s2^2*z*zb*G[1][2]*G[1][3]*
     G[1][5] - 96*s1^2*z^2*zb*G[1][2]*G[1][3]*G[1][5] - 
    144*s1*s2*z^2*zb*G[1][2]*G[1][3]*G[1][5] - 336*s2^2*z^2*zb*G[1][2]*
     G[1][3]*G[1][5] - 192*s1^2*z^3*zb*G[1][2]*G[1][3]*G[1][5] - 
    48*s1*s2*z^3*zb*G[1][2]*G[1][3]*G[1][5] + 144*s2^2*z^3*zb*G[1][2]*G[1][3]*
     G[1][5] + 48*s1^2*z^4*zb*G[1][2]*G[1][3]*G[1][5] + 
    144*s1*s2*z^4*zb*G[1][2]*G[1][3]*G[1][5] + 144*s2^2*z^4*zb*G[1][2]*
     G[1][3]*G[1][5] + 240*s1^2*z^5*zb*G[1][2]*G[1][3]*G[1][5] + 
    48*s1*s2*z^5*zb*G[1][2]*G[1][3]*G[1][5] - 48*s2^2*z^5*zb*G[1][2]*G[1][3]*
     G[1][5] + 144*s1*s2*z^6*zb*G[1][2]*G[1][3]*G[1][5] + 
    96*s2^2*z^6*zb*G[1][2]*G[1][3]*G[1][5] + 144*s2^2*zb^2*G[1][2]*G[1][3]*
     G[1][5] + 432*s1*s2*z*zb^2*G[1][2]*G[1][3]*G[1][5] + 
    384*s1^2*z^2*zb^2*G[1][2]*G[1][3]*G[1][5] + 96*s1*s2*z^2*zb^2*G[1][2]*
     G[1][3]*G[1][5] + 432*s2^2*z^2*zb^2*G[1][2]*G[1][3]*G[1][5] + 
    192*s1^2*z^3*zb^2*G[1][2]*G[1][3]*G[1][5] - 48*s1*s2*z^3*zb^2*G[1][2]*
     G[1][3]*G[1][5] - 288*s2^2*z^3*zb^2*G[1][2]*G[1][3]*G[1][5] - 
    384*s1^2*z^4*zb^2*G[1][2]*G[1][3]*G[1][5] + 96*s1*s2*z^4*zb^2*G[1][2]*
     G[1][3]*G[1][5] - 48*s2^2*z^4*zb^2*G[1][2]*G[1][3]*G[1][5] - 
    192*s1^2*z^5*zb^2*G[1][2]*G[1][3]*G[1][5] - 480*s1*s2*z^5*zb^2*G[1][2]*
     G[1][3]*G[1][5] - 192*s2^2*z^5*zb^2*G[1][2]*G[1][3]*G[1][5] - 
    96*s1*s2*z^6*zb^2*G[1][2]*G[1][3]*G[1][5] - 48*s2^2*z^6*zb^2*G[1][2]*
     G[1][3]*G[1][5] - 144*s2^2*zb^3*G[1][2]*G[1][3]*G[1][5] - 
    144*s1^2*z*zb^3*G[1][2]*G[1][3]*G[1][5] - 336*s1*s2*z*zb^3*G[1][2]*
     G[1][3]*G[1][5] - 240*s2^2*z*zb^3*G[1][2]*G[1][3]*G[1][5] - 
    432*s1^2*z^2*zb^3*G[1][2]*G[1][3]*G[1][5] - 336*s1*s2*z^2*zb^3*G[1][2]*
     G[1][3]*G[1][5] + 96*s1^2*z^3*zb^3*G[1][2]*G[1][3]*G[1][5] - 
    144*s1*s2*z^3*zb^3*G[1][2]*G[1][3]*G[1][5] + 432*s1^2*z^4*zb^3*G[1][2]*
     G[1][3]*G[1][5] + 432*s1*s2*z^4*zb^3*G[1][2]*G[1][3]*G[1][5] + 
    240*s2^2*z^4*zb^3*G[1][2]*G[1][3]*G[1][5] + 48*s1^2*z^5*zb^3*G[1][2]*
     G[1][3]*G[1][5] + 384*s1*s2*z^5*zb^3*G[1][2]*G[1][3]*G[1][5] + 
    144*s2^2*z^5*zb^3*G[1][2]*G[1][3]*G[1][5] + 48*s1^2*zb^4*G[1][2]*G[1][3]*
     G[1][5] - 48*s1*s2*zb^4*G[1][2]*G[1][3]*G[1][5] + 
    48*s2^2*zb^4*G[1][2]*G[1][3]*G[1][5] + 336*s1^2*z*zb^4*G[1][2]*G[1][3]*
     G[1][5] + 96*s1*s2*z*zb^4*G[1][2]*G[1][3]*G[1][5] + 
    288*s2^2*z*zb^4*G[1][2]*G[1][3]*G[1][5] + 816*s1*s2*z^2*zb^4*G[1][2]*
     G[1][3]*G[1][5] - 192*s2^2*z^2*zb^4*G[1][2]*G[1][3]*G[1][5] - 
    240*s1^2*z^3*zb^4*G[1][2]*G[1][3]*G[1][5] - 336*s1*s2*z^3*zb^4*G[1][2]*
     G[1][3]*G[1][5] + 48*s2^2*z^3*zb^4*G[1][2]*G[1][3]*G[1][5] - 
    144*s1^2*z^4*zb^4*G[1][2]*G[1][3]*G[1][5] - 528*s1*s2*z^4*zb^4*G[1][2]*
     G[1][3]*G[1][5] - 192*s2^2*z^4*zb^4*G[1][2]*G[1][3]*G[1][5] - 
    144*s1^2*zb^5*G[1][2]*G[1][3]*G[1][5] + 96*s1*s2*zb^5*G[1][2]*G[1][3]*
     G[1][5] - 192*s1^2*z*zb^5*G[1][2]*G[1][3]*G[1][5] - 
    240*s1*s2*z*zb^5*G[1][2]*G[1][3]*G[1][5] - 96*s2^2*z*zb^5*G[1][2]*G[1][3]*
     G[1][5] + 240*s1^2*z^2*zb^5*G[1][2]*G[1][3]*G[1][5] - 
    336*s1*s2*z^2*zb^5*G[1][2]*G[1][3]*G[1][5] + 48*s2^2*z^2*zb^5*G[1][2]*
     G[1][3]*G[1][5] + 96*s1^2*z^3*zb^5*G[1][2]*G[1][3]*G[1][5] + 
    480*s1*s2*z^3*zb^5*G[1][2]*G[1][3]*G[1][5] + 48*s2^2*z^3*zb^5*G[1][2]*
     G[1][3]*G[1][5] + 144*s1^2*zb^6*G[1][2]*G[1][3]*G[1][5] - 
    48*s1*s2*zb^6*G[1][2]*G[1][3]*G[1][5] - 48*s1^2*z*zb^6*G[1][2]*G[1][3]*
     G[1][5] + 192*s1*s2*z*zb^6*G[1][2]*G[1][3]*G[1][5] - 
    96*s1^2*z^2*zb^6*G[1][2]*G[1][3]*G[1][5] - 144*s1*s2*z^2*zb^6*G[1][2]*
     G[1][3]*G[1][5] - 48*s1^2*zb^7*G[1][2]*G[1][3]*G[1][5] + 
    48*s1^2*z*zb^7*G[1][2]*G[1][3]*G[1][5] + 48*s1*s2*z^2*G[1][3]^2*G[1][5] - 
    24*s2^2*z^2*G[1][3]^2*G[1][5] + 48*s1^2*z^3*G[1][3]^2*G[1][5] - 
    96*s1*s2*z^3*G[1][3]^2*G[1][5] + 168*s2^2*z^3*G[1][3]^2*G[1][5] - 
    72*s1^2*z^4*G[1][3]^2*G[1][5] + 96*s1*s2*z^4*G[1][3]^2*G[1][5] - 
    432*s2^2*z^4*G[1][3]^2*G[1][5] + 24*s1^2*z^5*G[1][3]^2*G[1][5] - 
    72*s1*s2*z^5*G[1][3]^2*G[1][5] + 504*s2^2*z^5*G[1][3]^2*G[1][5] + 
    24*s1*s2*z^6*G[1][3]^2*G[1][5] - 288*s2^2*z^6*G[1][3]^2*G[1][5] + 
    72*s2^2*z^7*G[1][3]^2*G[1][5] - 48*s2^2*zb*G[1][3]^2*G[1][5] - 
    144*s1*s2*z*zb*G[1][3]^2*G[1][5] + 264*s2^2*z*zb*G[1][3]^2*G[1][5] - 
    96*s1^2*z^2*zb*G[1][3]^2*G[1][5] + 240*s1*s2*z^2*zb*G[1][3]^2*G[1][5] - 
    648*s2^2*z^2*zb*G[1][3]^2*G[1][5] - 24*s1^2*z^3*zb*G[1][3]^2*G[1][5] - 
    192*s1*s2*z^3*zb*G[1][3]^2*G[1][5] + 768*s2^2*z^3*zb*G[1][3]^2*G[1][5] + 
    216*s1^2*z^4*zb*G[1][3]^2*G[1][5] - 48*s1*s2*z^4*zb*G[1][3]^2*G[1][5] - 
    264*s2^2*z^4*zb*G[1][3]^2*G[1][5] - 96*s1^2*z^5*zb*G[1][3]^2*G[1][5] + 
    240*s1*s2*z^5*zb*G[1][3]^2*G[1][5] - 216*s2^2*z^5*zb*G[1][3]^2*G[1][5] - 
    96*s1*s2*z^6*zb*G[1][3]^2*G[1][5] + 216*s2^2*z^6*zb*G[1][3]^2*G[1][5] - 
    72*s2^2*z^7*zb*G[1][3]^2*G[1][5] + 144*s2^2*zb^2*G[1][3]^2*G[1][5] + 
    528*s1*s2*z*zb^2*G[1][3]^2*G[1][5] - 624*s2^2*z*zb^2*G[1][3]^2*G[1][5] + 
    480*s1^2*z^2*zb^2*G[1][3]^2*G[1][5] - 1104*s1*s2*z^2*zb^2*G[1][3]^2*
     G[1][5] + 1344*s2^2*z^2*zb^2*G[1][3]^2*G[1][5] - 
    600*s1^2*z^3*zb^2*G[1][3]^2*G[1][5] + 1248*s1*s2*z^3*zb^2*G[1][3]^2*
     G[1][5] - 1656*s2^2*z^3*zb^2*G[1][3]^2*G[1][5] - 
    720*s1*s2*z^4*zb^2*G[1][3]^2*G[1][5] + 1080*s2^2*z^4*zb^2*G[1][3]^2*
     G[1][5] + 120*s1^2*z^5*zb^2*G[1][3]^2*G[1][5] - 
    24*s1*s2*z^5*zb^2*G[1][3]^2*G[1][5] - 360*s2^2*z^5*zb^2*G[1][3]^2*
     G[1][5] + 72*s1*s2*z^6*zb^2*G[1][3]^2*G[1][5] + 
    72*s2^2*z^6*zb^2*G[1][3]^2*G[1][5] - 144*s2^2*zb^3*G[1][3]^2*G[1][5] - 
    144*s1^2*z*zb^3*G[1][3]^2*G[1][5] - 624*s1*s2*z*zb^3*G[1][3]^2*G[1][5] + 
    432*s2^2*z*zb^3*G[1][3]^2*G[1][5] - 408*s1^2*z^2*zb^3*G[1][3]^2*G[1][5] + 
    1056*s1*s2*z^2*zb^3*G[1][3]^2*G[1][5] - 696*s2^2*z^2*zb^3*G[1][3]^2*
     G[1][5] + 960*s1^2*z^3*zb^3*G[1][3]^2*G[1][5] - 
    1008*s1*s2*z^3*zb^3*G[1][3]^2*G[1][5] + 696*s2^2*z^3*zb^3*G[1][3]^2*
     G[1][5] - 360*s1^2*z^4*zb^3*G[1][3]^2*G[1][5] + 
    720*s1*s2*z^4*zb^3*G[1][3]^2*G[1][5] - 360*s2^2*z^4*zb^3*G[1][3]^2*
     G[1][5] - 48*s1^2*z^5*zb^3*G[1][3]^2*G[1][5] - 
    144*s1*s2*z^5*zb^3*G[1][3]^2*G[1][5] + 72*s2^2*z^5*zb^3*G[1][3]^2*
     G[1][5] + 48*s1^2*zb^4*G[1][3]^2*G[1][5] + 48*s2^2*zb^4*G[1][3]^2*
     G[1][5] + 264*s1^2*z*zb^4*G[1][3]^2*G[1][5] + 
    312*s1*s2*z*zb^4*G[1][3]^2*G[1][5] - 48*s2^2*z*zb^4*G[1][3]^2*G[1][5] - 
    312*s1^2*z^2*zb^4*G[1][3]^2*G[1][5] - 264*s1*s2*z^2*zb^4*G[1][3]^2*
     G[1][5] - 216*s1^2*z^3*zb^4*G[1][3]^2*G[1][5] + 
    24*s2^2*z^3*zb^4*G[1][3]^2*G[1][5] + 216*s1^2*z^4*zb^4*G[1][3]^2*
     G[1][5] - 48*s1*s2*z^4*zb^4*G[1][3]^2*G[1][5] - 
    24*s2^2*z^4*zb^4*G[1][3]^2*G[1][5] - 120*s1^2*zb^5*G[1][3]^2*G[1][5] - 
    24*s1^2*z*zb^5*G[1][3]^2*G[1][5] - 96*s1*s2*z*zb^5*G[1][3]^2*G[1][5] - 
    24*s2^2*z*zb^5*G[1][3]^2*G[1][5] + 312*s1^2*z^2*zb^5*G[1][3]^2*G[1][5] + 
    48*s1*s2*z^2*zb^5*G[1][3]^2*G[1][5] + 24*s2^2*z^2*zb^5*G[1][3]^2*
     G[1][5] - 168*s1^2*z^3*zb^5*G[1][3]^2*G[1][5] + 
    48*s1*s2*z^3*zb^5*G[1][3]^2*G[1][5] + 96*s1^2*zb^6*G[1][3]^2*G[1][5] - 
    120*s1^2*z*zb^6*G[1][3]^2*G[1][5] + 24*s1*s2*z*zb^6*G[1][3]^2*G[1][5] + 
    24*s1^2*z^2*zb^6*G[1][3]^2*G[1][5] - 24*s1*s2*z^2*zb^6*G[1][3]^2*
     G[1][5] - 24*s1^2*zb^7*G[1][3]^2*G[1][5] + 24*s1^2*z*zb^7*G[1][3]^2*
     G[1][5] - 72*s2^2*z^3*G[1][1]*G[1][4]*G[1][5] - 
    144*s1*s2*z^4*G[1][1]*G[1][4]*G[1][5] + 72*s2^2*z^4*G[1][1]*G[1][4]*
     G[1][5] - 72*s1^2*z^5*G[1][1]*G[1][4]*G[1][5] + 
    48*s1*s2*z^5*G[1][1]*G[1][4]*G[1][5] - 120*s2^2*z^5*G[1][1]*G[1][4]*
     G[1][5] - 24*s1*s2*z^6*G[1][1]*G[1][4]*G[1][5] + 
    72*s2^2*z^6*G[1][1]*G[1][4]*G[1][5] - 24*s2^2*z^7*G[1][1]*G[1][4]*
     G[1][5] + 144*s2^2*z^2*zb*G[1][1]*G[1][4]*G[1][5] + 
    240*s1*s2*z^3*zb*G[1][1]*G[1][4]*G[1][5] - 48*s2^2*z^3*zb*G[1][1]*G[1][4]*
     G[1][5] + 96*s1^2*z^4*zb*G[1][1]*G[1][4]*G[1][5] + 
    96*s1*s2*z^4*zb*G[1][1]*G[1][4]*G[1][5] + 204*s2^2*z^4*zb*G[1][1]*G[1][4]*
     G[1][5] + 72*s1^2*z^5*zb*G[1][1]*G[1][4]*G[1][5] - 
    24*s1*s2*z^5*zb*G[1][1]*G[1][4]*G[1][5] - 108*s2^2*z^5*zb*G[1][1]*G[1][4]*
     G[1][5] + 24*s1*s2*z^6*zb*G[1][1]*G[1][4]*G[1][5] + 
    96*s2^2*z^6*zb*G[1][1]*G[1][4]*G[1][5] - 24*s2^2*z^7*zb*G[1][1]*G[1][4]*
     G[1][5] - 24*s2^2*z*zb^2*G[1][1]*G[1][4]*G[1][5] - 
    216*s2^2*z^2*zb^2*G[1][1]*G[1][4]*G[1][5] + 24*s1^2*z^3*zb^2*G[1][1]*
     G[1][4]*G[1][5] - 384*s1*s2*z^3*zb^2*G[1][1]*G[1][4]*G[1][5] - 
    12*s2^2*z^3*zb^2*G[1][1]*G[1][4]*G[1][5] - 168*s1^2*z^4*zb^2*G[1][1]*
     G[1][4]*G[1][5] + 84*s1*s2*z^4*zb^2*G[1][1]*G[1][4]*G[1][5] - 
    48*s2^2*z^4*zb^2*G[1][1]*G[1][4]*G[1][5] + 24*s1^2*z^5*zb^2*G[1][1]*
     G[1][4]*G[1][5] - 72*s1*s2*z^5*zb^2*G[1][1]*G[1][4]*G[1][5] - 
    96*s2^2*z^5*zb^2*G[1][1]*G[1][4]*G[1][5] + 60*s1*s2*z^6*zb^2*G[1][1]*
     G[1][4]*G[1][5] + 36*s2^2*z^6*zb^2*G[1][1]*G[1][4]*G[1][5] + 
    48*s2^2*z*zb^3*G[1][1]*G[1][4]*G[1][5] + 48*s1*s2*z^2*zb^3*G[1][1]*
     G[1][4]*G[1][5] + 60*s2^2*z^2*zb^3*G[1][1]*G[1][4]*G[1][5] + 
    96*s1^2*z^3*zb^3*G[1][1]*G[1][4]*G[1][5] + 108*s1*s2*z^3*zb^3*G[1][1]*
     G[1][4]*G[1][5] + 120*s2^2*z^3*zb^3*G[1][1]*G[1][4]*G[1][5] - 
    48*s1^2*z^4*zb^3*G[1][1]*G[1][4]*G[1][5] + 132*s1*s2*z^4*zb^3*G[1][1]*
     G[1][4]*G[1][5] - 24*s1^2*z^5*zb^3*G[1][1]*G[1][4]*G[1][5] - 
    192*s1*s2*z^5*zb^3*G[1][1]*G[1][4]*G[1][5] - 12*s2^2*z^5*zb^3*G[1][1]*
     G[1][4]*G[1][5] - 12*s2^2*z*zb^4*G[1][1]*G[1][4]*G[1][5] - 
    72*s1^2*z^2*zb^4*G[1][1]*G[1][4]*G[1][5] - 132*s1*s2*z^2*zb^4*G[1][1]*
     G[1][4]*G[1][5] - 24*s1^2*z^3*zb^4*G[1][1]*G[1][4]*G[1][5] - 
    60*s1*s2*z^3*zb^4*G[1][1]*G[1][4]*G[1][5] - 72*s2^2*z^3*zb^4*G[1][1]*
     G[1][4]*G[1][5] + 96*s1^2*z^4*zb^4*G[1][1]*G[1][4]*G[1][5] + 
    192*s1*s2*z^4*zb^4*G[1][1]*G[1][4]*G[1][5] + 36*s2^2*z^4*zb^4*G[1][1]*
     G[1][4]*G[1][5] + 24*s1^2*z*zb^5*G[1][1]*G[1][4]*G[1][5] + 
    36*s1*s2*z*zb^5*G[1][1]*G[1][4]*G[1][5] - 12*s2^2*z*zb^5*G[1][1]*G[1][4]*
     G[1][5] + 48*s1^2*z^2*zb^5*G[1][1]*G[1][4]*G[1][5] + 
    108*s1*s2*z^2*zb^5*G[1][1]*G[1][4]*G[1][5] + 24*s2^2*z^2*zb^5*G[1][1]*
     G[1][4]*G[1][5] - 72*s1^2*z^3*zb^5*G[1][1]*G[1][4]*G[1][5] - 
    144*s1*s2*z^3*zb^5*G[1][1]*G[1][4]*G[1][5] - 12*s2^2*z^3*zb^5*G[1][1]*
     G[1][4]*G[1][5] - 24*s1^2*z*zb^6*G[1][1]*G[1][4]*G[1][5] - 
    36*s1*s2*z*zb^6*G[1][1]*G[1][4]*G[1][5] + 24*s1^2*z^2*zb^6*G[1][1]*
     G[1][4]*G[1][5] + 36*s1*s2*z^2*zb^6*G[1][1]*G[1][4]*G[1][5] - 
    24*s1*s2*z^2*G[1][2]*G[1][4]*G[1][5] - 48*s2^2*z^2*G[1][2]*G[1][4]*
     G[1][5] - 24*s1^2*z^3*G[1][2]*G[1][4]*G[1][5] - 
    96*s1*s2*z^3*G[1][2]*G[1][4]*G[1][5] - 24*s2^2*z^3*G[1][2]*G[1][4]*
     G[1][5] - 48*s1^2*z^4*G[1][2]*G[1][4]*G[1][5] + 
    24*s2^2*zb*G[1][2]*G[1][4]*G[1][5] + 72*s1*s2*z*zb*G[1][2]*G[1][4]*
     G[1][5] + 48*s2^2*z*zb*G[1][2]*G[1][4]*G[1][5] + 
    48*s1^2*z^2*zb*G[1][2]*G[1][4]*G[1][5] + 168*s1*s2*z^2*zb*G[1][2]*G[1][4]*
     G[1][5] + 144*s2^2*z^2*zb*G[1][2]*G[1][4]*G[1][5] + 
    132*s1^2*z^3*zb*G[1][2]*G[1][4]*G[1][5] + 204*s1*s2*z^3*zb*G[1][2]*
     G[1][4]*G[1][5] + 168*s2^2*z^3*zb*G[1][2]*G[1][4]*G[1][5] + 
    84*s1^2*z^4*zb*G[1][2]*G[1][4]*G[1][5] + 36*s1*s2*z^4*zb*G[1][2]*G[1][4]*
     G[1][5] - 48*s2^2*z^4*zb*G[1][2]*G[1][4]*G[1][5] + 
    36*s1*s2*z^5*zb*G[1][2]*G[1][4]*G[1][5] + 48*s2^2*z^5*zb*G[1][2]*G[1][4]*
     G[1][5] - 36*s1*s2*z^6*zb*G[1][2]*G[1][4]*G[1][5] - 
    24*s2^2*z^6*zb*G[1][2]*G[1][4]*G[1][5] - 72*s2^2*zb^2*G[1][2]*G[1][4]*
     G[1][5] - 168*s1*s2*z*zb^2*G[1][2]*G[1][4]*G[1][5] - 
    216*s2^2*z*zb^2*G[1][2]*G[1][4]*G[1][5] - 180*s1^2*z^2*zb^2*G[1][2]*
     G[1][4]*G[1][5] - 396*s1*s2*z^2*zb^2*G[1][2]*G[1][4]*G[1][5] - 
    144*s2^2*z^2*zb^2*G[1][2]*G[1][4]*G[1][5] - 180*s1^2*z^3*zb^2*G[1][2]*
     G[1][4]*G[1][5] - 84*s1*s2*z^3*zb^2*G[1][2]*G[1][4]*G[1][5] - 
    288*s2^2*z^3*zb^2*G[1][2]*G[1][4]*G[1][5] - 60*s1^2*z^4*zb^2*G[1][2]*
     G[1][4]*G[1][5] - 240*s1*s2*z^4*zb^2*G[1][2]*G[1][4]*G[1][5] - 
    48*s2^2*z^4*zb^2*G[1][2]*G[1][4]*G[1][5] + 12*s1^2*z^5*zb^2*G[1][2]*
     G[1][4]*G[1][5] + 108*s1*s2*z^5*zb^2*G[1][2]*G[1][4]*G[1][5] + 
    24*s2^2*z^5*zb^2*G[1][2]*G[1][4]*G[1][5] + 36*s1*s2*z^6*zb^2*G[1][2]*
     G[1][4]*G[1][5] + 24*s2^2*z^6*zb^2*G[1][2]*G[1][4]*G[1][5] + 
    72*s2^2*zb^3*G[1][2]*G[1][4]*G[1][5] + 108*s1^2*z*zb^3*G[1][2]*G[1][4]*
     G[1][5] - 12*s1*s2*z*zb^3*G[1][2]*G[1][4]*G[1][5] + 
    360*s2^2*z*zb^3*G[1][2]*G[1][4]*G[1][5] + 132*s1^2*z^2*zb^3*G[1][2]*
     G[1][4]*G[1][5] + 612*s1*s2*z^2*zb^3*G[1][2]*G[1][4]*G[1][5] - 
    24*s2^2*z^2*zb^3*G[1][2]*G[1][4]*G[1][5] + 168*s1^2*z^3*zb^3*G[1][2]*
     G[1][4]*G[1][5] + 108*s1*s2*z^3*zb^3*G[1][2]*G[1][4]*G[1][5] + 
    384*s2^2*z^3*zb^3*G[1][2]*G[1][4]*G[1][5] - 12*s1^2*z^4*zb^3*G[1][2]*
     G[1][4]*G[1][5] + 12*s1*s2*z^4*zb^3*G[1][2]*G[1][4]*G[1][5] - 
    12*s1^2*z^5*zb^3*G[1][2]*G[1][4]*G[1][5] - 144*s1*s2*z^5*zb^3*G[1][2]*
     G[1][4]*G[1][5] - 72*s2^2*z^5*zb^3*G[1][2]*G[1][4]*G[1][5] - 
    36*s1^2*zb^4*G[1][2]*G[1][4]*G[1][5] + 60*s1*s2*zb^4*G[1][2]*G[1][4]*
     G[1][5] - 24*s2^2*zb^4*G[1][2]*G[1][4]*G[1][5] - 
    252*s1^2*z*zb^4*G[1][2]*G[1][4]*G[1][5] + 132*s1*s2*z*zb^4*G[1][2]*
     G[1][4]*G[1][5] - 240*s2^2*z*zb^4*G[1][2]*G[1][4]*G[1][5] + 
    48*s1^2*z^2*zb^4*G[1][2]*G[1][4]*G[1][5] - 708*s1*s2*z^2*zb^4*G[1][2]*
     G[1][4]*G[1][5] + 24*s2^2*z^2*zb^4*G[1][2]*G[1][4]*G[1][5] - 
    84*s1^2*z^3*zb^4*G[1][2]*G[1][4]*G[1][5] + 60*s1*s2*z^3*zb^4*G[1][2]*
     G[1][4]*G[1][5] - 216*s2^2*z^3*zb^4*G[1][2]*G[1][4]*G[1][5] + 
    36*s1^2*z^4*zb^4*G[1][2]*G[1][4]*G[1][5] + 192*s1*s2*z^4*zb^4*G[1][2]*
     G[1][4]*G[1][5] + 96*s2^2*z^4*zb^4*G[1][2]*G[1][4]*G[1][5] + 
    120*s1^2*zb^5*G[1][2]*G[1][4]*G[1][5] - 120*s1*s2*zb^5*G[1][2]*G[1][4]*
     G[1][5] + 168*s1^2*z*zb^5*G[1][2]*G[1][4]*G[1][5] + 
    120*s1*s2*z*zb^5*G[1][2]*G[1][4]*G[1][5] + 48*s2^2*z*zb^5*G[1][2]*G[1][4]*
     G[1][5] - 84*s1^2*z^2*zb^5*G[1][2]*G[1][4]*G[1][5] + 
    288*s1*s2*z^2*zb^5*G[1][2]*G[1][4]*G[1][5] + 48*s2^2*z^2*zb^5*G[1][2]*
     G[1][4]*G[1][5] - 12*s1^2*z^3*zb^5*G[1][2]*G[1][4]*G[1][5] - 
    192*s1*s2*z^3*zb^5*G[1][2]*G[1][4]*G[1][5] - 24*s2^2*z^3*zb^5*G[1][2]*
     G[1][4]*G[1][5] - 132*s1^2*zb^6*G[1][2]*G[1][4]*G[1][5] + 
    60*s1*s2*zb^6*G[1][2]*G[1][4]*G[1][5] - 144*s1*s2*z*zb^6*G[1][2]*G[1][4]*
     G[1][5] + 36*s1^2*z^2*zb^6*G[1][2]*G[1][4]*G[1][5] + 
    60*s1*s2*z^2*zb^6*G[1][2]*G[1][4]*G[1][5] + 48*s1^2*zb^7*G[1][2]*G[1][4]*
     G[1][5] - 24*s1^2*z*zb^7*G[1][2]*G[1][4]*G[1][5] - 
    24*s1*s2*z^2*G[1][3]*G[1][4]*G[1][5] - 48*s2^2*z^2*G[1][3]*G[1][4]*
     G[1][5] - 24*s1^2*z^3*G[1][3]*G[1][4]*G[1][5] - 
    96*s1*s2*z^3*G[1][3]*G[1][4]*G[1][5] - 96*s2^2*z^3*G[1][3]*G[1][4]*
     G[1][5] - 48*s1^2*z^4*G[1][3]*G[1][4]*G[1][5] - 
    144*s1*s2*z^4*G[1][3]*G[1][4]*G[1][5] + 72*s2^2*z^4*G[1][3]*G[1][4]*
     G[1][5] - 72*s1^2*z^5*G[1][3]*G[1][4]*G[1][5] + 
    48*s1*s2*z^5*G[1][3]*G[1][4]*G[1][5] - 120*s2^2*z^5*G[1][3]*G[1][4]*
     G[1][5] - 24*s1*s2*z^6*G[1][3]*G[1][4]*G[1][5] + 
    72*s2^2*z^6*G[1][3]*G[1][4]*G[1][5] - 24*s2^2*z^7*G[1][3]*G[1][4]*
     G[1][5] + 24*s2^2*zb*G[1][3]*G[1][4]*G[1][5] + 
    72*s1*s2*z*zb*G[1][3]*G[1][4]*G[1][5] + 48*s2^2*z*zb*G[1][3]*G[1][4]*
     G[1][5] + 48*s1^2*z^2*zb*G[1][3]*G[1][4]*G[1][5] + 
    168*s1*s2*z^2*zb*G[1][3]*G[1][4]*G[1][5] + 288*s2^2*z^2*zb*G[1][3]*
     G[1][4]*G[1][5] + 132*s1^2*z^3*zb*G[1][3]*G[1][4]*G[1][5] + 
    492*s1*s2*z^3*zb*G[1][3]*G[1][4]*G[1][5] + 144*s2^2*z^3*zb*G[1][3]*
     G[1][4]*G[1][5] + 228*s1^2*z^4*zb*G[1][3]*G[1][4]*G[1][5] + 
    108*s1*s2*z^4*zb*G[1][3]*G[1][4]*G[1][5] + 156*s2^2*z^4*zb*G[1][3]*
     G[1][4]*G[1][5] + 24*s1^2*z^5*zb*G[1][3]*G[1][4]*G[1][5] - 
    12*s1*s2*z^5*zb*G[1][3]*G[1][4]*G[1][5] - 84*s2^2*z^5*zb*G[1][3]*G[1][4]*
     G[1][5] - 12*s1*s2*z^6*zb*G[1][3]*G[1][4]*G[1][5] + 
    72*s2^2*z^6*zb*G[1][3]*G[1][4]*G[1][5] - 24*s2^2*z^7*zb*G[1][3]*G[1][4]*
     G[1][5] - 72*s2^2*zb^2*G[1][3]*G[1][4]*G[1][5] - 
    168*s1*s2*z*zb^2*G[1][3]*G[1][4]*G[1][5] - 240*s2^2*z*zb^2*G[1][3]*
     G[1][4]*G[1][5] - 180*s1^2*z^2*zb^2*G[1][3]*G[1][4]*G[1][5] - 
    516*s1*s2*z^2*zb^2*G[1][3]*G[1][4]*G[1][5] - 408*s2^2*z^2*zb^2*G[1][3]*
     G[1][4]*G[1][5] - 276*s1^2*z^3*zb^2*G[1][3]*G[1][4]*G[1][5] - 
    492*s1*s2*z^3*zb^2*G[1][3]*G[1][4]*G[1][5] - 372*s2^2*z^3*zb^2*G[1][3]*
     G[1][4]*G[1][5] - 156*s1^2*z^4*zb^2*G[1][3]*G[1][4]*G[1][5] - 
    12*s1*s2*z^4*zb^2*G[1][3]*G[1][4]*G[1][5] + 84*s1^2*z^5*zb^2*G[1][3]*
     G[1][4]*G[1][5] + 60*s1*s2*z^5*zb^2*G[1][3]*G[1][4]*G[1][5] - 
    48*s2^2*z^5*zb^2*G[1][3]*G[1][4]*G[1][5] + 72*s1*s2*z^6*zb^2*G[1][3]*
     G[1][4]*G[1][5] + 60*s2^2*z^6*zb^2*G[1][3]*G[1][4]*G[1][5] + 
    72*s2^2*zb^3*G[1][3]*G[1][4]*G[1][5] + 108*s1^2*z*zb^3*G[1][3]*G[1][4]*
     G[1][5] + 84*s1*s2*z*zb^3*G[1][3]*G[1][4]*G[1][5] + 
    432*s2^2*z*zb^3*G[1][3]*G[1][4]*G[1][5] + 228*s1^2*z^2*zb^3*G[1][3]*
     G[1][4]*G[1][5] + 828*s1*s2*z^2*zb^3*G[1][3]*G[1][4]*G[1][5] + 
    180*s2^2*z^2*zb^3*G[1][3]*G[1][4]*G[1][5] + 288*s1^2*z^3*zb^3*G[1][3]*
     G[1][4]*G[1][5] - 24*s1*s2*z^3*zb^3*G[1][3]*G[1][4]*G[1][5] + 
    432*s2^2*z^3*zb^3*G[1][3]*G[1][4]*G[1][5] - 180*s1^2*z^4*zb^3*G[1][3]*
     G[1][4]*G[1][5] + 24*s1*s2*z^4*zb^3*G[1][3]*G[1][4]*G[1][5] - 
    96*s2^2*z^4*zb^3*G[1][3]*G[1][4]*G[1][5] - 36*s1^2*z^5*zb^3*G[1][3]*
     G[1][4]*G[1][5] - 240*s1*s2*z^5*zb^3*G[1][3]*G[1][4]*G[1][5] - 
    84*s2^2*z^5*zb^3*G[1][3]*G[1][4]*G[1][5] - 36*s1^2*zb^4*G[1][3]*G[1][4]*
     G[1][5] + 36*s1*s2*zb^4*G[1][3]*G[1][4]*G[1][5] - 
    24*s2^2*zb^4*G[1][3]*G[1][4]*G[1][5] - 276*s1^2*z*zb^4*G[1][3]*G[1][4]*
     G[1][5] - 36*s1*s2*z*zb^4*G[1][3]*G[1][4]*G[1][5] - 
    324*s2^2*z*zb^4*G[1][3]*G[1][4]*G[1][5] - 96*s1^2*z^2*zb^4*G[1][3]*
     G[1][4]*G[1][5] - 720*s1*s2*z^2*zb^4*G[1][3]*G[1][4]*G[1][5] - 
    24*s2^2*z^2*zb^4*G[1][3]*G[1][4]*G[1][5] - 12*s1^2*z^3*zb^4*G[1][3]*
     G[1][4]*G[1][5] + 216*s1*s2*z^3*zb^4*G[1][3]*G[1][4]*G[1][5] - 
    168*s2^2*z^3*zb^4*G[1][3]*G[1][4]*G[1][5] + 132*s1^2*z^4*zb^4*G[1][3]*
     G[1][4]*G[1][5] + 240*s1*s2*z^4*zb^4*G[1][3]*G[1][4]*G[1][5] + 
    132*s2^2*z^4*zb^4*G[1][3]*G[1][4]*G[1][5] + 120*s1^2*zb^5*G[1][3]*G[1][4]*
     G[1][5] - 72*s1*s2*zb^5*G[1][3]*G[1][4]*G[1][5] + 
    216*s1^2*z*zb^5*G[1][3]*G[1][4]*G[1][5] + 180*s1*s2*z*zb^5*G[1][3]*
     G[1][4]*G[1][5] + 84*s2^2*z*zb^5*G[1][3]*G[1][4]*G[1][5] - 
    60*s1^2*z^2*zb^5*G[1][3]*G[1][4]*G[1][5] + 228*s1*s2*z^2*zb^5*G[1][3]*
     G[1][4]*G[1][5] + 24*s2^2*z^2*zb^5*G[1][3]*G[1][4]*G[1][5] - 
    84*s1^2*z^3*zb^5*G[1][3]*G[1][4]*G[1][5] - 240*s1*s2*z^3*zb^5*G[1][3]*
     G[1][4]*G[1][5] - 36*s2^2*z^3*zb^5*G[1][3]*G[1][4]*G[1][5] - 
    132*s1^2*zb^6*G[1][3]*G[1][4]*G[1][5] + 36*s1*s2*zb^6*G[1][3]*G[1][4]*
     G[1][5] - 24*s1^2*z*zb^6*G[1][3]*G[1][4]*G[1][5] - 
    132*s1*s2*z*zb^6*G[1][3]*G[1][4]*G[1][5] + 60*s1^2*z^2*zb^6*G[1][3]*
     G[1][4]*G[1][5] + 72*s1*s2*z^2*zb^6*G[1][3]*G[1][4]*G[1][5] + 
    48*s1^2*zb^7*G[1][3]*G[1][4]*G[1][5] - 24*s1^2*z*zb^7*G[1][3]*G[1][4]*
     G[1][5] + 18*s2^2*z^2*G[1][4]^2*G[1][5] + 72*s1*s2*z^3*G[1][4]^2*
     G[1][5] + 36*s2^2*z^3*G[1][4]^2*G[1][5] + 54*s1^2*z^4*G[1][4]^2*
     G[1][5] + 36*s1*s2*z^4*G[1][4]^2*G[1][5] - 18*s1*s2*z^5*G[1][4]^2*
     G[1][5] - 54*s2^2*z*zb*G[1][4]^2*G[1][5] - 144*s1*s2*z^2*zb*G[1][4]^2*
     G[1][5] - 54*s2^2*z^2*zb*G[1][4]^2*G[1][5] - 111*s1^2*z^3*zb*G[1][4]^2*
     G[1][5] - 222*s1*s2*z^3*zb*G[1][4]^2*G[1][5] - 
    186*s2^2*z^3*zb*G[1][4]^2*G[1][5] - 90*s1^2*z^4*zb*G[1][4]^2*G[1][5] - 
    45*s1*s2*z^4*zb*G[1][4]^2*G[1][5] + 21*s2^2*z^4*zb*G[1][4]^2*G[1][5] + 
    15*s1^2*z^5*zb*G[1][4]^2*G[1][5] + 36*s1*s2*z^5*zb*G[1][4]^2*G[1][5] - 
    30*s2^2*z^5*zb*G[1][4]^2*G[1][5] + 3*s1*s2*z^6*zb*G[1][4]^2*G[1][5] + 
    6*s2^2*z^6*zb*G[1][4]^2*G[1][5] + 3*s2^2*z^7*zb*G[1][4]^2*G[1][5] + 
    168*s2^2*z*zb^2*G[1][4]^2*G[1][5] + 63*s1^2*z^2*zb^2*G[1][4]^2*G[1][5] + 
    522*s1*s2*z^2*zb^2*G[1][4]^2*G[1][5] + 210*s2^2*z^2*zb^2*G[1][4]^2*
     G[1][5] + 219*s1^2*z^3*zb^2*G[1][4]^2*G[1][5] + 
    129*s1*s2*z^3*zb^2*G[1][4]^2*G[1][5] + 159*s2^2*z^3*zb^2*G[1][4]^2*
     G[1][5] - 30*s1^2*z^4*zb^2*G[1][4]^2*G[1][5] - 
    69*s1*s2*z^4*zb^2*G[1][4]^2*G[1][5] + 87*s2^2*z^4*zb^2*G[1][4]^2*
     G[1][5] - 12*s1^2*z^5*zb^2*G[1][4]^2*G[1][5] - 
    24*s1*s2*z^5*zb^2*G[1][4]^2*G[1][5] + 21*s2^2*z^5*zb^2*G[1][4]^2*
     G[1][5] - 6*s1*s2*z^6*zb^2*G[1][4]^2*G[1][5] - 
    33*s2^2*z^6*zb^2*G[1][4]^2*G[1][5] - 63*s1^2*z*zb^3*G[1][4]^2*G[1][5] - 
    144*s1*s2*z*zb^3*G[1][4]^2*G[1][5] - 234*s2^2*z*zb^3*G[1][4]^2*G[1][5] - 
    99*s1^2*z^2*zb^3*G[1][4]^2*G[1][5] - 393*s1*s2*z^2*zb^3*G[1][4]^2*
     G[1][5] - 249*s2^2*z^2*zb^3*G[1][4]^2*G[1][5] - 
    27*s1^2*z^3*zb^3*G[1][4]^2*G[1][5] + 75*s1*s2*z^3*zb^3*G[1][4]^2*
     G[1][5] - 87*s2^2*z^3*zb^3*G[1][4]^2*G[1][5] + 
    36*s1^2*z^4*zb^3*G[1][4]^2*G[1][5] + 84*s1*s2*z^4*zb^3*G[1][4]^2*
     G[1][5] - 129*s2^2*z^4*zb^3*G[1][4]^2*G[1][5] - 
    3*s1^2*z^5*zb^3*G[1][4]^2*G[1][5] + 18*s1*s2*z^5*zb^3*G[1][4]^2*G[1][5] + 
    87*s2^2*z^5*zb^3*G[1][4]^2*G[1][5] + 21*s1^2*zb^4*G[1][4]^2*G[1][5] + 
    36*s1*s2*zb^4*G[1][4]^2*G[1][5] + 75*s1^2*z*zb^4*G[1][4]^2*G[1][5] + 
    207*s1*s2*z*zb^4*G[1][4]^2*G[1][5] + 153*s2^2*z*zb^4*G[1][4]^2*G[1][5] + 
    27*s1^2*z^2*zb^4*G[1][4]^2*G[1][5] - 69*s1*s2*z^2*zb^4*G[1][4]^2*
     G[1][5] + 111*s2^2*z^2*zb^4*G[1][4]^2*G[1][5] - 
    57*s1^2*z^3*zb^4*G[1][4]^2*G[1][5] - 36*s1*s2*z^3*zb^4*G[1][4]^2*
     G[1][5] + 111*s2^2*z^3*zb^4*G[1][4]^2*G[1][5] + 
    6*s1^2*z^4*zb^4*G[1][4]^2*G[1][5] - 24*s1*s2*z^4*zb^4*G[1][4]^2*G[1][5] - 
    81*s2^2*z^4*zb^4*G[1][4]^2*G[1][5] - 27*s1^2*zb^5*G[1][4]^2*G[1][5] - 
    72*s1*s2*zb^5*G[1][4]^2*G[1][5] + 6*s1^2*z*zb^5*G[1][4]^2*G[1][5] - 
    33*s1*s2*z*zb^5*G[1][4]^2*G[1][5] - 33*s2^2*z*zb^5*G[1][4]^2*G[1][5] - 
    3*s1^2*z^2*zb^5*G[1][4]^2*G[1][5] + 75*s1*s2*z^2*zb^5*G[1][4]^2*G[1][5] - 
    51*s2^2*z^2*zb^5*G[1][4]^2*G[1][5] - 6*s1*s2*z^3*zb^5*G[1][4]^2*G[1][5] + 
    30*s2^2*z^3*zb^5*G[1][4]^2*G[1][5] - 9*s1^2*zb^6*G[1][4]^2*G[1][5] + 
    36*s1*s2*zb^6*G[1][4]^2*G[1][5] - 9*s1^2*z*zb^6*G[1][4]^2*G[1][5] - 
    30*s1*s2*z*zb^6*G[1][4]^2*G[1][5] + 12*s1^2*z^2*zb^6*G[1][4]^2*G[1][5] + 
    6*s1*s2*z^2*zb^6*G[1][4]^2*G[1][5] + 15*s1^2*zb^7*G[1][4]^2*G[1][5] - 
    9*s1^2*z*zb^7*G[1][4]^2*G[1][5] + 24*s2^2*z^2*G[1][1]*G[1][5]^2 + 
    48*s1*s2*z^3*G[1][1]*G[1][5]^2 - 48*s2^2*z^3*G[1][1]*G[1][5]^2 + 
    24*s1^2*z^4*G[1][1]*G[1][5]^2 - 60*s1*s2*z^4*G[1][1]*G[1][5]^2 + 
    108*s2^2*z^4*G[1][1]*G[1][5]^2 - 24*s1^2*z^5*G[1][1]*G[1][5]^2 + 
    24*s1*s2*z^5*G[1][1]*G[1][5]^2 - 144*s2^2*z^5*G[1][1]*G[1][5]^2 - 
    12*s1*s2*z^6*G[1][1]*G[1][5]^2 + 84*s2^2*z^6*G[1][1]*G[1][5]^2 - 
    24*s2^2*z^7*G[1][1]*G[1][5]^2 - 72*s2^2*z*zb*G[1][1]*G[1][5]^2 - 
    96*s1*s2*z^2*zb*G[1][1]*G[1][5]^2 + 120*s2^2*z^2*zb*G[1][1]*G[1][5]^2 - 
    24*s1^2*z^3*zb*G[1][1]*G[1][5]^2 + 36*s1*s2*z^3*zb*G[1][1]*G[1][5]^2 - 
    204*s2^2*z^3*zb*G[1][1]*G[1][5]^2 - 48*s1^2*z^4*zb*G[1][1]*G[1][5]^2 + 
    84*s1*s2*z^4*zb*G[1][1]*G[1][5]^2 + 120*s2^2*z^4*zb*G[1][1]*G[1][5]^2 + 
    72*s1^2*z^5*zb*G[1][1]*G[1][5]^2 - 84*s1*s2*z^5*zb*G[1][1]*G[1][5]^2 + 
    60*s2^2*z^5*zb*G[1][1]*G[1][5]^2 + 60*s1*s2*z^6*zb*G[1][1]*G[1][5]^2 - 
    48*s2^2*z^6*zb*G[1][1]*G[1][5]^2 + 24*s2^2*z^7*zb*G[1][1]*G[1][5]^2 - 
    48*s1*s2*z*zb^2*G[1][1]*G[1][5]^2 + 192*s2^2*z*zb^2*G[1][1]*G[1][5]^2 - 
    48*s1^2*z^2*zb^2*G[1][1]*G[1][5]^2 + 372*s1*s2*z^2*zb^2*G[1][1]*
     G[1][5]^2 - 324*s2^2*z^2*zb^2*G[1][1]*G[1][5]^2 + 
    192*s1^2*z^3*zb^2*G[1][1]*G[1][5]^2 - 444*s1*s2*z^3*zb^2*G[1][1]*
     G[1][5]^2 + 456*s2^2*z^3*zb^2*G[1][1]*G[1][5]^2 - 
    72*s1^2*z^4*zb^2*G[1][1]*G[1][5]^2 + 252*s1*s2*z^4*zb^2*G[1][1]*
     G[1][5]^2 - 360*s2^2*z^4*zb^2*G[1][1]*G[1][5]^2 - 
    72*s1^2*z^5*zb^2*G[1][1]*G[1][5]^2 - 84*s1*s2*z^5*zb^2*G[1][1]*
     G[1][5]^2 + 72*s2^2*z^5*zb^2*G[1][1]*G[1][5]^2 - 
    48*s1*s2*z^6*zb^2*G[1][1]*G[1][5]^2 - 36*s2^2*z^6*zb^2*G[1][1]*
     G[1][5]^2 + 84*s1*s2*z*zb^3*G[1][1]*G[1][5]^2 - 
    180*s2^2*z*zb^3*G[1][1]*G[1][5]^2 + 48*s1^2*z^2*zb^3*G[1][1]*G[1][5]^2 - 
    396*s1*s2*z^2*zb^3*G[1][1]*G[1][5]^2 + 216*s2^2*z^2*zb^3*G[1][1]*
     G[1][5]^2 - 264*s1^2*z^3*zb^3*G[1][1]*G[1][5]^2 + 
    324*s1*s2*z^3*zb^3*G[1][1]*G[1][5]^2 - 216*s2^2*z^3*zb^3*G[1][1]*
     G[1][5]^2 + 192*s1^2*z^4*zb^3*G[1][1]*G[1][5]^2 - 
    156*s1*s2*z^4*zb^3*G[1][1]*G[1][5]^2 + 168*s2^2*z^4*zb^3*G[1][1]*
     G[1][5]^2 + 24*s1^2*z^5*zb^3*G[1][1]*G[1][5]^2 + 
    144*s1*s2*z^5*zb^3*G[1][1]*G[1][5]^2 + 12*s2^2*z^5*zb^3*G[1][1]*
     G[1][5]^2 - 36*s1*s2*z*zb^4*G[1][1]*G[1][5]^2 + 
    72*s2^2*z*zb^4*G[1][1]*G[1][5]^2 + 72*s1^2*z^2*zb^4*G[1][1]*G[1][5]^2 + 
    216*s1*s2*z^2*zb^4*G[1][1]*G[1][5]^2 - 36*s2^2*z^2*zb^4*G[1][1]*
     G[1][5]^2 + 24*s1^2*z^3*zb^4*G[1][1]*G[1][5]^2 - 
    60*s1*s2*z^3*zb^4*G[1][1]*G[1][5]^2 - 96*s1^2*z^4*zb^4*G[1][1]*
     G[1][5]^2 - 120*s1*s2*z^4*zb^4*G[1][1]*G[1][5]^2 - 
    36*s2^2*z^4*zb^4*G[1][1]*G[1][5]^2 - 24*s1^2*z*zb^5*G[1][1]*G[1][5]^2 - 
    24*s1*s2*z*zb^5*G[1][1]*G[1][5]^2 - 12*s2^2*z*zb^5*G[1][1]*G[1][5]^2 - 
    48*s1^2*z^2*zb^5*G[1][1]*G[1][5]^2 - 72*s1*s2*z^2*zb^5*G[1][1]*
     G[1][5]^2 + 72*s1^2*z^3*zb^5*G[1][1]*G[1][5]^2 + 
    96*s1*s2*z^3*zb^5*G[1][1]*G[1][5]^2 + 12*s2^2*z^3*zb^5*G[1][1]*
     G[1][5]^2 + 24*s1^2*z*zb^6*G[1][1]*G[1][5]^2 + 
    24*s1*s2*z*zb^6*G[1][1]*G[1][5]^2 - 24*s1^2*z^2*zb^6*G[1][1]*G[1][5]^2 - 
    24*s1*s2*z^2*zb^6*G[1][1]*G[1][5]^2 - 12*s1*s2*z^4*G[1][2]*G[1][5]^2 + 
    24*s1*s2*z^5*G[1][2]*G[1][5]^2 - 12*s1*s2*z^6*G[1][2]*G[1][5]^2 + 
    48*s1*s2*z^3*zb*G[1][2]*G[1][5]^2 - 72*s1*s2*z^4*zb*G[1][2]*G[1][5]^2 + 
    24*s1*s2*z^6*zb*G[1][2]*G[1][5]^2 - 72*s1*s2*z^2*zb^2*G[1][2]*G[1][5]^2 + 
    48*s1*s2*z^3*zb^2*G[1][2]*G[1][5]^2 + 108*s1*s2*z^4*zb^2*G[1][2]*
     G[1][5]^2 - 72*s1*s2*z^5*zb^2*G[1][2]*G[1][5]^2 - 
    12*s1*s2*z^6*zb^2*G[1][2]*G[1][5]^2 + 48*s1*s2*z*zb^3*G[1][2]*G[1][5]^2 + 
    48*s1*s2*z^2*zb^3*G[1][2]*G[1][5]^2 - 192*s1*s2*z^3*zb^3*G[1][2]*
     G[1][5]^2 + 48*s1*s2*z^4*zb^3*G[1][2]*G[1][5]^2 + 
    48*s1*s2*z^5*zb^3*G[1][2]*G[1][5]^2 - 12*s1*s2*zb^4*G[1][2]*G[1][5]^2 - 
    72*s1*s2*z*zb^4*G[1][2]*G[1][5]^2 + 108*s1*s2*z^2*zb^4*G[1][2]*
     G[1][5]^2 + 48*s1*s2*z^3*zb^4*G[1][2]*G[1][5]^2 - 
    72*s1*s2*z^4*zb^4*G[1][2]*G[1][5]^2 + 24*s1*s2*zb^5*G[1][2]*G[1][5]^2 - 
    72*s1*s2*z^2*zb^5*G[1][2]*G[1][5]^2 + 48*s1*s2*z^3*zb^5*G[1][2]*
     G[1][5]^2 - 12*s1*s2*zb^6*G[1][2]*G[1][5]^2 + 
    24*s1*s2*z*zb^6*G[1][2]*G[1][5]^2 - 12*s1*s2*z^2*zb^6*G[1][2]*G[1][5]^2 - 
    24*s1*s2*z^2*G[1][3]*G[1][5]^2 + 36*s2^2*z^2*G[1][3]*G[1][5]^2 - 
    24*s1^2*z^3*G[1][3]*G[1][5]^2 + 144*s1*s2*z^3*G[1][3]*G[1][5]^2 - 
    108*s2^2*z^3*G[1][3]*G[1][5]^2 + 108*s1^2*z^4*G[1][3]*G[1][5]^2 - 
    156*s1*s2*z^4*G[1][3]*G[1][5]^2 + 288*s2^2*z^4*G[1][3]*G[1][5]^2 - 
    84*s1^2*z^5*G[1][3]*G[1][5]^2 + 84*s1*s2*z^5*G[1][3]*G[1][5]^2 - 
    372*s2^2*z^5*G[1][3]*G[1][5]^2 - 48*s1*s2*z^6*G[1][3]*G[1][5]^2 + 
    216*s2^2*z^6*G[1][3]*G[1][5]^2 - 60*s2^2*z^7*G[1][3]*G[1][5]^2 + 
    24*s2^2*zb*G[1][3]*G[1][5]^2 + 72*s1*s2*z*zb*G[1][3]*G[1][5]^2 - 
    204*s2^2*z*zb*G[1][3]*G[1][5]^2 + 48*s1^2*z^2*zb*G[1][3]*G[1][5]^2 - 
    312*s1*s2*z^2*zb*G[1][3]*G[1][5]^2 + 396*s2^2*z^2*zb*G[1][3]*G[1][5]^2 - 
    120*s1^2*z^3*zb*G[1][3]*G[1][5]^2 + 108*s1*s2*z^3*zb*G[1][3]*G[1][5]^2 - 
    600*s2^2*z^3*zb*G[1][3]*G[1][5]^2 - 156*s1^2*z^4*zb*G[1][3]*G[1][5]^2 + 
    132*s1*s2*z^4*zb*G[1][3]*G[1][5]^2 + 300*s2^2*z^4*zb*G[1][3]*G[1][5]^2 + 
    228*s1^2*z^5*zb*G[1][3]*G[1][5]^2 - 156*s1*s2*z^5*zb*G[1][3]*G[1][5]^2 + 
    156*s2^2*z^5*zb*G[1][3]*G[1][5]^2 + 156*s1*s2*z^6*zb*G[1][3]*G[1][5]^2 - 
    132*s2^2*z^6*zb*G[1][3]*G[1][5]^2 + 60*s2^2*z^7*zb*G[1][3]*G[1][5]^2 - 
    72*s2^2*zb^2*G[1][3]*G[1][5]^2 - 264*s1*s2*z*zb^2*G[1][3]*G[1][5]^2 + 
    552*s2^2*z*zb^2*G[1][3]*G[1][5]^2 - 204*s1^2*z^2*zb^2*G[1][3]*G[1][5]^2 + 
    1116*s1*s2*z^2*zb^2*G[1][3]*G[1][5]^2 - 936*s2^2*z^2*zb^2*G[1][3]*
     G[1][5]^2 + 660*s1^2*z^3*zb^2*G[1][3]*G[1][5]^2 - 
    1092*s1*s2*z^3*zb^2*G[1][3]*G[1][5]^2 + 1284*s2^2*z^3*zb^2*G[1][3]*
     G[1][5]^2 - 252*s1^2*z^4*zb^2*G[1][3]*G[1][5]^2 + 
    588*s1*s2*z^4*zb^2*G[1][3]*G[1][5]^2 - 948*s2^2*z^4*zb^2*G[1][3]*
     G[1][5]^2 - 204*s1^2*z^5*zb^2*G[1][3]*G[1][5]^2 - 
    240*s1*s2*z^5*zb^2*G[1][3]*G[1][5]^2 + 204*s2^2*z^5*zb^2*G[1][3]*
     G[1][5]^2 - 108*s1*s2*z^6*zb^2*G[1][3]*G[1][5]^2 - 
    84*s2^2*z^6*zb^2*G[1][3]*G[1][5]^2 + 72*s2^2*zb^3*G[1][3]*G[1][5]^2 + 
    36*s1^2*z*zb^3*G[1][3]*G[1][5]^2 + 348*s1*s2*z*zb^3*G[1][3]*G[1][5]^2 - 
    528*s2^2*z*zb^3*G[1][3]*G[1][5]^2 + 84*s1^2*z^2*zb^3*G[1][3]*G[1][5]^2 - 
    1212*s1*s2*z^2*zb^3*G[1][3]*G[1][5]^2 + 612*s2^2*z^2*zb^3*G[1][3]*
     G[1][5]^2 - 720*s1^2*z^3*zb^3*G[1][3]*G[1][5]^2 + 
    900*s1*s2*z^3*zb^3*G[1][3]*G[1][5]^2 - 612*s2^2*z^3*zb^3*G[1][3]*
     G[1][5]^2 + 540*s1^2*z^4*zb^3*G[1][3]*G[1][5]^2 - 
    348*s1*s2*z^4*zb^3*G[1][3]*G[1][5]^2 + 444*s2^2*z^4*zb^3*G[1][3]*
     G[1][5]^2 + 60*s1^2*z^5*zb^3*G[1][3]*G[1][5]^2 + 
    312*s1*s2*z^5*zb^3*G[1][3]*G[1][5]^2 + 12*s2^2*z^5*zb^3*G[1][3]*
     G[1][5]^2 - 12*s1^2*zb^4*G[1][3]*G[1][5]^2 - 
    24*s1*s2*zb^4*G[1][3]*G[1][5]^2 - 24*s2^2*zb^4*G[1][3]*G[1][5]^2 - 
    12*s1^2*z*zb^4*G[1][3]*G[1][5]^2 - 168*s1*s2*z*zb^4*G[1][3]*G[1][5]^2 + 
    216*s2^2*z*zb^4*G[1][3]*G[1][5]^2 + 228*s1^2*z^2*zb^4*G[1][3]*G[1][5]^2 + 
    684*s1*s2*z^2*zb^4*G[1][3]*G[1][5]^2 - 120*s2^2*z^2*zb^4*G[1][3]*
     G[1][5]^2 + 36*s1^2*z^3*zb^4*G[1][3]*G[1][5]^2 - 
    276*s1*s2*z^3*zb^4*G[1][3]*G[1][5]^2 + 12*s2^2*z^3*zb^4*G[1][3]*
     G[1][5]^2 - 240*s1^2*z^4*zb^4*G[1][3]*G[1][5]^2 - 
    216*s1*s2*z^4*zb^4*G[1][3]*G[1][5]^2 - 84*s2^2*z^4*zb^4*G[1][3]*
     G[1][5]^2 + 12*s1^2*zb^5*G[1][3]*G[1][5]^2 + 
    48*s1*s2*zb^5*G[1][3]*G[1][5]^2 - 96*s1^2*z*zb^5*G[1][3]*G[1][5]^2 - 
    72*s1*s2*z*zb^5*G[1][3]*G[1][5]^2 - 36*s2^2*z*zb^5*G[1][3]*G[1][5]^2 - 
    84*s1^2*z^2*zb^5*G[1][3]*G[1][5]^2 - 192*s1*s2*z^2*zb^5*G[1][3]*
     G[1][5]^2 + 12*s2^2*z^2*zb^5*G[1][3]*G[1][5]^2 + 
    168*s1^2*z^3*zb^5*G[1][3]*G[1][5]^2 + 216*s1*s2*z^3*zb^5*G[1][3]*
     G[1][5]^2 + 24*s2^2*z^3*zb^5*G[1][3]*G[1][5]^2 + 
    12*s1^2*zb^6*G[1][3]*G[1][5]^2 - 24*s1*s2*zb^6*G[1][3]*G[1][5]^2 + 
    60*s1^2*z*zb^6*G[1][3]*G[1][5]^2 + 84*s1*s2*z*zb^6*G[1][3]*G[1][5]^2 - 
    72*s1^2*z^2*zb^6*G[1][3]*G[1][5]^2 - 60*s1*s2*z^2*zb^6*G[1][3]*
     G[1][5]^2 - 12*s1^2*zb^7*G[1][3]*G[1][5]^2 + 12*s1^2*z*zb^7*G[1][3]*
     G[1][5]^2 - 12*s1*s2*z^2*G[1][4]*G[1][5]^2 - 
    12*s2^2*z^2*G[1][4]*G[1][5]^2 - 12*s1^2*z^3*G[1][4]*G[1][5]^2 - 
    24*s1*s2*z^3*G[1][4]*G[1][5]^2 + 18*s2^2*z^3*G[1][4]*G[1][5]^2 - 
    12*s1^2*z^4*G[1][4]*G[1][5]^2 + 78*s1*s2*z^4*G[1][4]*G[1][5]^2 + 
    42*s1^2*z^5*G[1][4]*G[1][5]^2 - 24*s1*s2*z^5*G[1][4]*G[1][5]^2 + 
    18*s2^2*z^5*G[1][4]*G[1][5]^2 + 12*s1*s2*z^6*G[1][4]*G[1][5]^2 - 
    12*s2^2*z^6*G[1][4]*G[1][5]^2 + 6*s2^2*z^7*G[1][4]*G[1][5]^2 + 
    12*s2^2*zb*G[1][4]*G[1][5]^2 + 36*s1*s2*z*zb*G[1][4]*G[1][5]^2 - 
    12*s2^2*z*zb*G[1][4]*G[1][5]^2 + 24*s1^2*z^2*zb*G[1][4]*G[1][5]^2 + 
    36*s1*s2*z^2*zb*G[1][4]*G[1][5]^2 + 24*s2^2*z^2*zb*G[1][4]*G[1][5]^2 + 
    78*s1^2*z^3*zb*G[1][4]*G[1][5]^2 - 69*s1*s2*z^3*zb*G[1][4]*G[1][5]^2 + 
    12*s2^2*z^3*zb*G[1][4]*G[1][5]^2 - 111*s1^2*z^4*zb*G[1][4]*G[1][5]^2 - 
    84*s1*s2*z^4*zb*G[1][4]*G[1][5]^2 - 234*s2^2*z^4*zb*G[1][4]*G[1][5]^2 - 
    39*s1^2*z^5*zb*G[1][4]*G[1][5]^2 + 3*s1*s2*z^5*zb*G[1][4]*G[1][5]^2 + 
    273*s2^2*z^5*zb*G[1][4]*G[1][5]^2 - 12*s1*s2*z^6*zb*G[1][4]*G[1][5]^2 - 
    204*s2^2*z^6*zb*G[1][4]*G[1][5]^2 + 57*s2^2*z^7*zb*G[1][4]*G[1][5]^2 - 
    36*s2^2*zb^2*G[1][4]*G[1][5]^2 - 108*s1*s2*z*zb^2*G[1][4]*G[1][5]^2 + 
    24*s2^2*z*zb^2*G[1][4]*G[1][5]^2 - 186*s1^2*z^2*zb^2*G[1][4]*G[1][5]^2 + 
    51*s1*s2*z^2*zb^2*G[1][4]*G[1][5]^2 - 84*s2^2*z^2*zb^2*G[1][4]*
     G[1][5]^2 + 90*s1^2*z^3*zb^2*G[1][4]*G[1][5]^2 + 
    48*s1*s2*z^3*zb^2*G[1][4]*G[1][5]^2 + 318*s2^2*z^3*zb^2*G[1][4]*
     G[1][5]^2 + 153*s1^2*z^4*zb^2*G[1][4]*G[1][5]^2 + 
    12*s1*s2*z^4*zb^2*G[1][4]*G[1][5]^2 - 285*s2^2*z^4*zb^2*G[1][4]*
     G[1][5]^2 - 15*s1^2*z^5*zb^2*G[1][4]*G[1][5]^2 + 
    135*s1*s2*z^5*zb^2*G[1][4]*G[1][5]^2 + 213*s2^2*z^5*zb^2*G[1][4]*
     G[1][5]^2 - 54*s1*s2*z^6*zb^2*G[1][4]*G[1][5]^2 - 
    42*s2^2*z^6*zb^2*G[1][4]*G[1][5]^2 + 36*s2^2*zb^3*G[1][4]*G[1][5]^2 + 
    126*s1^2*z*zb^3*G[1][4]*G[1][5]^2 - 9*s1*s2*z*zb^3*G[1][4]*G[1][5]^2 + 
    42*s2^2*z*zb^3*G[1][4]*G[1][5]^2 + 162*s1^2*z^2*zb^3*G[1][4]*G[1][5]^2 + 
    144*s1*s2*z^2*zb^3*G[1][4]*G[1][5]^2 - 84*s2^2*z^2*zb^3*G[1][4]*
     G[1][5]^2 - 375*s1^2*z^3*zb^3*G[1][4]*G[1][5]^2 + 
    93*s1*s2*z^3*zb^3*G[1][4]*G[1][5]^2 - 87*s2^2*z^3*zb^3*G[1][4]*
     G[1][5]^2 + 63*s1^2*z^4*zb^3*G[1][4]*G[1][5]^2 - 
    342*s1*s2*z^4*zb^3*G[1][4]*G[1][5]^2 + 123*s2^2*z^4*zb^3*G[1][4]*
     G[1][5]^2 + 12*s1^2*z^5*zb^3*G[1][4]*G[1][5]^2 + 
    102*s1*s2*z^5*zb^3*G[1][4]*G[1][5]^2 - 102*s2^2*z^5*zb^3*G[1][4]*
     G[1][5]^2 - 42*s1^2*zb^4*G[1][4]*G[1][5]^2 + 
    57*s1*s2*zb^4*G[1][4]*G[1][5]^2 - 12*s2^2*zb^4*G[1][4]*G[1][5]^2 - 
    312*s1^2*z*zb^4*G[1][4]*G[1][5]^2 + 54*s1*s2*z*zb^4*G[1][4]*G[1][5]^2 - 
    90*s2^2*z*zb^4*G[1][4]*G[1][5]^2 + 327*s1^2*z^2*zb^4*G[1][4]*G[1][5]^2 - 
    447*s1*s2*z^2*zb^4*G[1][4]*G[1][5]^2 + 171*s2^2*z^2*zb^4*G[1][4]*
     G[1][5]^2 + 120*s1^2*z^3*zb^4*G[1][4]*G[1][5]^2 + 
    306*s1*s2*z^3*zb^4*G[1][4]*G[1][5]^2 - 159*s2^2*z^3*zb^4*G[1][4]*
     G[1][5]^2 - 93*s1^2*z^4*zb^4*G[1][4]*G[1][5]^2 + 
    12*s1*s2*z^4*zb^4*G[1][4]*G[1][5]^2 + 108*s2^2*z^4*zb^4*G[1][4]*
     G[1][5]^2 + 147*s1^2*zb^5*G[1][4]*G[1][5]^2 - 
    114*s1*s2*zb^5*G[1][4]*G[1][5]^2 + 132*s1^2*z*zb^5*G[1][4]*G[1][5]^2 + 
    150*s1*s2*z*zb^5*G[1][4]*G[1][5]^2 + 36*s2^2*z*zb^5*G[1][4]*G[1][5]^2 - 
    378*s1^2*z^2*zb^5*G[1][4]*G[1][5]^2 + 108*s1*s2*z^2*zb^5*G[1][4]*
     G[1][5]^2 - 21*s2^2*z^2*zb^5*G[1][4]*G[1][5]^2 + 
    99*s1^2*z^3*zb^5*G[1][4]*G[1][5]^2 - 138*s1*s2*z^3*zb^5*G[1][4]*
     G[1][5]^2 - 15*s2^2*z^3*zb^5*G[1][4]*G[1][5]^2 - 
    168*s1^2*zb^6*G[1][4]*G[1][5]^2 + 57*s1*s2*zb^6*G[1][4]*G[1][5]^2 + 
    117*s1^2*z*zb^6*G[1][4]*G[1][5]^2 - 123*s1*s2*z*zb^6*G[1][4]*G[1][5]^2 + 
    51*s1^2*z^2*zb^6*G[1][4]*G[1][5]^2 + 66*s1*s2*z^2*zb^6*G[1][4]*
     G[1][5]^2 + 63*s1^2*zb^7*G[1][4]*G[1][5]^2 - 63*s1^2*z*zb^7*G[1][4]*
     G[1][5]^2 + 14*s1*s2*z^2*G[1][5]^3 - 2*s2^2*z^2*G[1][5]^3 + 
    14*s1^2*z^3*G[1][5]^3 - 32*s1*s2*z^3*G[1][5]^3 + 30*s2^2*z^3*G[1][5]^3 - 
    30*s1^2*z^4*G[1][5]^3 + 24*s1*s2*z^4*G[1][5]^3 - 90*s2^2*z^4*G[1][5]^3 + 
    16*s1^2*z^5*G[1][5]^3 - 14*s1*s2*z^5*G[1][5]^3 + 108*s2^2*z^5*G[1][5]^3 + 
    8*s1*s2*z^6*G[1][5]^3 - 62*s2^2*z^6*G[1][5]^3 + 16*s2^2*z^7*G[1][5]^3 - 
    14*s2^2*zb*G[1][5]^3 - 42*s1*s2*z*zb*G[1][5]^3 + 62*s2^2*z*zb*G[1][5]^3 - 
    28*s1^2*z^2*zb*G[1][5]^3 + 78*s1*s2*z^2*zb*G[1][5]^3 - 
    146*s2^2*z^2*zb*G[1][5]^3 - 2*s1^2*z^3*zb*G[1][5]^3 - 
    20*s1*s2*z^3*zb*G[1][5]^3 + 146*s2^2*z^3*zb*G[1][5]^3 + 
    102*s1^2*z^4*zb*G[1][5]^3 - 24*s1*s2*z^4*zb*G[1][5]^3 + 
    76*s2^2*z^4*zb*G[1][5]^3 - 72*s1^2*z^5*zb*G[1][5]^3 + 
    42*s1*s2*z^5*zb*G[1][5]^3 - 256*s2^2*z^5*zb*G[1][5]^3 - 
    34*s1*s2*z^6*zb*G[1][5]^3 + 192*s2^2*z^6*zb*G[1][5]^3 - 
    60*s2^2*z^7*zb*G[1][5]^3 + 42*s2^2*zb^2*G[1][5]^3 + 
    130*s1*s2*z*zb^2*G[1][5]^3 - 160*s2^2*z*zb^2*G[1][5]^3 + 
    170*s1^2*z^2*zb^2*G[1][5]^3 - 374*s1*s2*z^2*zb^2*G[1][5]^3 + 
    382*s2^2*z^2*zb^2*G[1][5]^3 - 284*s1^2*z^3*zb^2*G[1][5]^3 + 
    368*s1*s2*z^3*zb^2*G[1][5]^3 - 618*s2^2*z^3*zb^2*G[1][5]^3 + 
    40*s1^2*z^4*zb^2*G[1][5]^3 - 148*s1*s2*z^4*zb^2*G[1][5]^3 + 
    526*s2^2*z^4*zb^2*G[1][5]^3 + 74*s1^2*z^5*zb^2*G[1][5]^3 - 
    44*s1*s2*z^5*zb^2*G[1][5]^3 - 236*s2^2*z^5*zb^2*G[1][5]^3 + 
    68*s1*s2*z^6*zb^2*G[1][5]^3 + 64*s2^2*z^6*zb^2*G[1][5]^3 - 
    42*s2^2*zb^3*G[1][5]^3 - 96*s1^2*z*zb^3*G[1][5]^3 - 
    52*s1*s2*z*zb^3*G[1][5]^3 + 98*s2^2*z*zb^3*G[1][5]^3 - 
    94*s1^2*z^2*zb^3*G[1][5]^3 + 264*s1*s2*z^2*zb^3*G[1][5]^3 - 
    154*s2^2*z^2*zb^3*G[1][5]^3 + 434*s1^2*z^3*zb^3*G[1][5]^3 - 
    430*s1*s2*z^3*zb^3*G[1][5]^3 + 248*s2^2*z^3*zb^3*G[1][5]^3 - 
    226*s1^2*z^4*zb^3*G[1][5]^3 + 370*s1*s2*z^4*zb^3*G[1][5]^3 - 
    198*s2^2*z^4*zb^3*G[1][5]^3 - 18*s1^2*z^5*zb^3*G[1][5]^3 - 
    152*s1*s2*z^5*zb^3*G[1][5]^3 + 48*s2^2*z^5*zb^3*G[1][5]^3 + 
    32*s1^2*zb^4*G[1][5]^3 - 38*s1*s2*zb^4*G[1][5]^3 + 
    14*s2^2*zb^4*G[1][5]^3 + 210*s1^2*z*zb^4*G[1][5]^3 - 
    30*s1*s2*z*zb^4*G[1][5]^3 + 18*s2^2*z*zb^4*G[1][5]^3 - 
    290*s1^2*z^2*zb^4*G[1][5]^3 + 144*s1*s2*z^2*zb^4*G[1][5]^3 - 
    84*s2^2*z^2*zb^4*G[1][5]^3 - 66*s1^2*z^3*zb^4*G[1][5]^3 - 
    106*s1*s2*z^3*zb^4*G[1][5]^3 + 82*s2^2*z^3*zb^4*G[1][5]^3 + 
    114*s1^2*z^4*zb^4*G[1][5]^3 + 30*s1*s2*z^4*zb^4*G[1][5]^3 - 
    30*s2^2*z^4*zb^4*G[1][5]^3 - 106*s1^2*zb^5*G[1][5]^3 + 
    76*s1*s2*zb^5*G[1][5]^3 - 64*s1^2*z*zb^5*G[1][5]^3 - 
    78*s1*s2*z*zb^5*G[1][5]^3 - 18*s2^2*z*zb^5*G[1][5]^3 + 
    266*s1^2*z^2*zb^5*G[1][5]^3 - 50*s1*s2*z^2*zb^5*G[1][5]^3 + 
    22*s2^2*z^2*zb^5*G[1][5]^3 - 96*s1^2*z^3*zb^5*G[1][5]^3 + 
    52*s1*s2*z^3*zb^5*G[1][5]^3 - 4*s2^2*z^3*zb^5*G[1][5]^3 + 
    116*s1^2*zb^6*G[1][5]^3 - 38*s1*s2*zb^6*G[1][5]^3 - 
    92*s1^2*z*zb^6*G[1][5]^3 + 72*s1*s2*z*zb^6*G[1][5]^3 - 
    24*s1^2*z^2*zb^6*G[1][5]^3 - 34*s1*s2*z^2*zb^6*G[1][5]^3 - 
    42*s1^2*zb^7*G[1][5]^3 + 42*s1^2*z*zb^7*G[1][5]^3 - 
    12*s2^2*z^2*G[1][5]^2*G[1][6] - 24*s1*s2*z^3*G[1][5]^2*G[1][6] + 
    6*s2^2*z^3*G[1][5]^2*G[1][6] - 12*s1^2*z^4*G[1][5]^2*G[1][6] - 
    6*s1*s2*z^4*G[1][5]^2*G[1][6] - 36*s2^2*z^4*G[1][5]^2*G[1][6] - 
    6*s1^2*z^5*G[1][5]^2*G[1][6] + 42*s2^2*z^5*G[1][5]^2*G[1][6] - 
    24*s2^2*z^6*G[1][5]^2*G[1][6] + 6*s2^2*z^7*G[1][5]^2*G[1][6] + 
    36*s2^2*z*zb*G[1][5]^2*G[1][6] + 48*s1*s2*z^2*zb*G[1][5]^2*G[1][6] - 
    24*s2^2*z^2*zb*G[1][5]^2*G[1][6] + 6*s1^2*z^3*zb*G[1][5]^2*G[1][6] + 
    15*s1*s2*z^3*zb*G[1][5]^2*G[1][6] + 72*s2^2*z^3*zb*G[1][5]^2*G[1][6] + 
    33*s1^2*z^4*zb*G[1][5]^2*G[1][6] + 6*s1*s2*z^4*zb*G[1][5]^2*G[1][6] - 
    6*s2^2*z^4*zb*G[1][5]^2*G[1][6] + 9*s1^2*z^5*zb*G[1][5]^2*G[1][6] + 
    27*s1*s2*z^5*zb*G[1][5]^2*G[1][6] - 21*s2^2*z^5*zb*G[1][5]^2*G[1][6] - 
    6*s1*s2*z^6*zb*G[1][5]^2*G[1][6] + 18*s2^2*z^6*zb*G[1][5]^2*G[1][6] - 
    3*s2^2*z^7*zb*G[1][5]^2*G[1][6] + 24*s1*s2*z*zb^2*G[1][5]^2*G[1][6] - 
    84*s2^2*z*zb^2*G[1][5]^2*G[1][6] + 42*s1^2*z^2*zb^2*G[1][5]^2*G[1][6] - 
    117*s1*s2*z^2*zb^2*G[1][5]^2*G[1][6] + 84*s2^2*z^2*zb^2*G[1][5]^2*
     G[1][6] - 54*s1^2*z^3*zb^2*G[1][5]^2*G[1][6] + 
    90*s1*s2*z^3*zb^2*G[1][5]^2*G[1][6] - 138*s2^2*z^3*zb^2*G[1][5]^2*
     G[1][6] - 27*s1^2*z^4*zb^2*G[1][5]^2*G[1][6] - 
    78*s1*s2*z^4*zb^2*G[1][5]^2*G[1][6] + 69*s2^2*z^4*zb^2*G[1][5]^2*
     G[1][6] - 3*s1^2*z^5*zb^2*G[1][5]^2*G[1][6] - 
    9*s1*s2*z^5*zb^2*G[1][5]^2*G[1][6] - 39*s2^2*z^5*zb^2*G[1][5]^2*G[1][6] + 
    6*s1*s2*z^6*zb^2*G[1][5]^2*G[1][6] - 18*s1^2*z*zb^3*G[1][5]^2*G[1][6] - 
    45*s1*s2*z*zb^3*G[1][5]^2*G[1][6] + 42*s2^2*z*zb^3*G[1][5]^2*G[1][6] - 
    54*s1^2*z^2*zb^3*G[1][5]^2*G[1][6] + 30*s1*s2*z^2*zb^3*G[1][5]^2*
     G[1][6] - 24*s2^2*z^2*zb^3*G[1][5]^2*G[1][6] + 
    81*s1^2*z^3*zb^3*G[1][5]^2*G[1][6] - 9*s1*s2*z^3*zb^3*G[1][5]^2*G[1][6] + 
    27*s2^2*z^3*zb^3*G[1][5]^2*G[1][6] + 3*s1^2*z^4*zb^3*G[1][5]^2*G[1][6] + 
    54*s1*s2*z^4*zb^3*G[1][5]^2*G[1][6] + 15*s2^2*z^4*zb^3*G[1][5]^2*
     G[1][6] - 18*s1*s2*z^5*zb^3*G[1][5]^2*G[1][6] + 
    12*s2^2*z^5*zb^3*G[1][5]^2*G[1][6] + 6*s1^2*zb^4*G[1][5]^2*G[1][6] - 
    3*s1*s2*zb^4*G[1][5]^2*G[1][6] + 48*s1^2*z*zb^4*G[1][5]^2*G[1][6] + 
    36*s1*s2*z*zb^4*G[1][5]^2*G[1][6] + 18*s2^2*z*zb^4*G[1][5]^2*G[1][6] - 
    33*s1^2*z^2*zb^4*G[1][5]^2*G[1][6] + 39*s1*s2*z^2*zb^4*G[1][5]^2*
     G[1][6] - 27*s2^2*z^2*zb^4*G[1][5]^2*G[1][6] - 
    24*s1^2*z^3*zb^4*G[1][5]^2*G[1][6] - 78*s1*s2*z^3*zb^4*G[1][5]^2*
     G[1][6] + 9*s2^2*z^3*zb^4*G[1][5]^2*G[1][6] + 
    3*s1^2*z^4*zb^4*G[1][5]^2*G[1][6] + 24*s1*s2*z^4*zb^4*G[1][5]^2*G[1][6] - 
    18*s2^2*z^4*zb^4*G[1][5]^2*G[1][6] - 21*s1^2*zb^5*G[1][5]^2*G[1][6] + 
    6*s1*s2*zb^5*G[1][5]^2*G[1][6] - 24*s1^2*z*zb^5*G[1][5]^2*G[1][6] - 
    24*s1*s2*z*zb^5*G[1][5]^2*G[1][6] - 12*s2^2*z*zb^5*G[1][5]^2*G[1][6] + 
    54*s1^2*z^2*zb^5*G[1][5]^2*G[1][6] + 6*s1*s2*z^2*zb^5*G[1][5]^2*G[1][6] + 
    9*s2^2*z^2*zb^5*G[1][5]^2*G[1][6] - 9*s1^2*z^3*zb^5*G[1][5]^2*G[1][6] + 
    6*s1*s2*z^3*zb^5*G[1][5]^2*G[1][6] + 3*s2^2*z^3*zb^5*G[1][5]^2*G[1][6] + 
    24*s1^2*zb^6*G[1][5]^2*G[1][6] - 3*s1*s2*zb^6*G[1][5]^2*G[1][6] - 
    15*s1^2*z*zb^6*G[1][5]^2*G[1][6] + 9*s1*s2*z*zb^6*G[1][5]^2*G[1][6] - 
    9*s1^2*z^2*zb^6*G[1][5]^2*G[1][6] - 6*s1*s2*z^2*zb^6*G[1][5]^2*G[1][6] - 
    9*s1^2*zb^7*G[1][5]^2*G[1][6] + 9*s1^2*z*zb^7*G[1][5]^2*G[1][6] - 
    6*s2^2*z^2*G[1][5]*G[1][6]^2 - 24*s1*s2*z^3*G[1][5]*G[1][6]^2 - 
    12*s2^2*z^3*G[1][5]*G[1][6]^2 - 18*s1^2*z^4*G[1][5]*G[1][6]^2 - 
    12*s1*s2*z^4*G[1][5]*G[1][6]^2 + 6*s1*s2*z^5*G[1][5]*G[1][6]^2 + 
    18*s2^2*z*zb*G[1][5]*G[1][6]^2 + 48*s1*s2*z^2*zb*G[1][5]*G[1][6]^2 + 
    18*s2^2*z^2*zb*G[1][5]*G[1][6]^2 + 33*s1^2*z^3*zb*G[1][5]*G[1][6]^2 + 
    54*s1*s2*z^3*zb*G[1][5]*G[1][6]^2 + 48*s2^2*z^3*zb*G[1][5]*G[1][6]^2 + 
    18*s1^2*z^4*zb*G[1][5]*G[1][6]^2 + 15*s1*s2*z^4*zb*G[1][5]*G[1][6]^2 - 
    3*s2^2*z^4*zb*G[1][5]*G[1][6]^2 - 3*s1^2*z^5*zb*G[1][5]*G[1][6]^2 - 
    12*s1*s2*z^5*zb*G[1][5]*G[1][6]^2 + 6*s2^2*z^5*zb*G[1][5]*G[1][6]^2 - 
    3*s1*s2*z^6*zb*G[1][5]*G[1][6]^2 - 3*s2^2*z^7*zb*G[1][5]*G[1][6]^2 - 
    48*s2^2*z*zb^2*G[1][5]*G[1][6]^2 - 9*s1^2*z^2*zb^2*G[1][5]*G[1][6]^2 - 
    126*s1*s2*z^2*zb^2*G[1][5]*G[1][6]^2 - 60*s2^2*z^2*zb^2*G[1][5]*
     G[1][6]^2 - 45*s1^2*z^3*zb^2*G[1][5]*G[1][6]^2 - 
    27*s1*s2*z^3*zb^2*G[1][5]*G[1][6]^2 - 27*s2^2*z^3*zb^2*G[1][5]*
     G[1][6]^2 + 12*s1^2*z^4*zb^2*G[1][5]*G[1][6]^2 + 
    21*s1*s2*z^4*zb^2*G[1][5]*G[1][6]^2 - 27*s2^2*z^4*zb^2*G[1][5]*
     G[1][6]^2 + 6*s1^2*z^5*zb^2*G[1][5]*G[1][6]^2 + 
    12*s1*s2*z^5*zb^2*G[1][5]*G[1][6]^2 + 3*s2^2*z^5*zb^2*G[1][5]*G[1][6]^2 + 
    6*s1*s2*z^6*zb^2*G[1][5]*G[1][6]^2 + 9*s2^2*z^6*zb^2*G[1][5]*G[1][6]^2 + 
    9*s1^2*z*zb^3*G[1][5]*G[1][6]^2 + 36*s1*s2*z*zb^3*G[1][5]*G[1][6]^2 + 
    54*s2^2*z*zb^3*G[1][5]*G[1][6]^2 + 9*s1^2*z^2*zb^3*G[1][5]*G[1][6]^2 + 
    51*s1*s2*z^2*zb^3*G[1][5]*G[1][6]^2 + 63*s2^2*z^2*zb^3*G[1][5]*
     G[1][6]^2 - 3*s1^2*z^3*zb^3*G[1][5]*G[1][6]^2 - 
    9*s1*s2*z^3*zb^3*G[1][5]*G[1][6]^2 + 15*s2^2*z^3*zb^3*G[1][5]*G[1][6]^2 - 
    18*s1^2*z^4*zb^3*G[1][5]*G[1][6]^2 - 24*s1*s2*z^4*zb^3*G[1][5]*
     G[1][6]^2 + 9*s2^2*z^4*zb^3*G[1][5]*G[1][6]^2 - 
    3*s1^2*z^5*zb^3*G[1][5]*G[1][6]^2 - 18*s1*s2*z^5*zb^3*G[1][5]*G[1][6]^2 - 
    15*s2^2*z^5*zb^3*G[1][5]*G[1][6]^2 - 3*s1^2*zb^4*G[1][5]*G[1][6]^2 - 
    12*s1*s2*zb^4*G[1][5]*G[1][6]^2 + 3*s1^2*z*zb^4*G[1][5]*G[1][6]^2 - 
    45*s1*s2*z*zb^4*G[1][5]*G[1][6]^2 - 27*s2^2*z*zb^4*G[1][5]*G[1][6]^2 - 
    9*s1^2*z^2*zb^4*G[1][5]*G[1][6]^2 + 51*s1*s2*z^2*zb^4*G[1][5]*G[1][6]^2 - 
    27*s2^2*z^2*zb^4*G[1][5]*G[1][6]^2 + 21*s1^2*z^3*zb^4*G[1][5]*G[1][6]^2 - 
    9*s2^2*z^3*zb^4*G[1][5]*G[1][6]^2 + 12*s1^2*z^4*zb^4*G[1][5]*G[1][6]^2 + 
    18*s1*s2*z^4*zb^4*G[1][5]*G[1][6]^2 + 15*s2^2*z^4*zb^4*G[1][5]*
     G[1][6]^2 - 3*s1^2*zb^5*G[1][5]*G[1][6]^2 + 24*s1*s2*zb^5*G[1][5]*
     G[1][6]^2 - 18*s1^2*z*zb^5*G[1][5]*G[1][6]^2 - 
    3*s1*s2*z*zb^5*G[1][5]*G[1][6]^2 + 3*s2^2*z*zb^5*G[1][5]*G[1][6]^2 + 
    9*s1^2*z^2*zb^5*G[1][5]*G[1][6]^2 - 21*s1*s2*z^2*zb^5*G[1][5]*G[1][6]^2 + 
    9*s2^2*z^2*zb^5*G[1][5]*G[1][6]^2 - 12*s1^2*z^3*zb^5*G[1][5]*G[1][6]^2 - 
    6*s1*s2*z^3*zb^5*G[1][5]*G[1][6]^2 - 6*s2^2*z^3*zb^5*G[1][5]*G[1][6]^2 + 
    15*s1^2*zb^6*G[1][5]*G[1][6]^2 - 12*s1*s2*zb^6*G[1][5]*G[1][6]^2 + 
    3*s1^2*z*zb^6*G[1][5]*G[1][6]^2 + 12*s1*s2*z*zb^6*G[1][5]*G[1][6]^2 - 
    9*s1^2*zb^7*G[1][5]*G[1][6]^2 + 3*s1^2*z*zb^7*G[1][5]*G[1][6]^2 - 
    2*s2^2*z^3*zb*G[1][6]^3 - 8*s1*s2*z^4*zb*G[1][6]^3 + 
    4*s2^2*z^4*zb*G[1][6]^3 - 6*s1^2*z^5*zb*G[1][6]^3 + 
    4*s1*s2*z^5*zb*G[1][6]^3 - 8*s2^2*z^5*zb*G[1][6]^3 - 
    2*s1*s2*z^6*zb*G[1][6]^3 + 6*s2^2*z^6*zb*G[1][6]^3 - 
    2*s2^2*z^7*zb*G[1][6]^3 + 6*s2^2*z^2*zb^2*G[1][6]^3 + 
    16*s1*s2*z^3*zb^2*G[1][6]^3 - 10*s2^2*z^3*zb^2*G[1][6]^3 + 
    14*s1^2*z^4*zb^2*G[1][6]^3 + 4*s1*s2*z^4*zb^2*G[1][6]^3 + 
    18*s2^2*z^4*zb^2*G[1][6]^3 + 8*s1^2*z^5*zb^2*G[1][6]^3 - 
    10*s2^2*z^5*zb^2*G[1][6]^3 + 4*s1*s2*z^6*zb^2*G[1][6]^3 + 
    6*s2^2*z^6*zb^2*G[1][6]^3 - 12*s2^2*z^2*zb^3*G[1][6]^3 - 
    12*s1^2*z^3*zb^3*G[1][6]^3 - 34*s1*s2*z^3*zb^3*G[1][6]^3 + 
    10*s2^2*z^3*zb^3*G[1][6]^3 - 20*s1^2*z^4*zb^3*G[1][6]^3 + 
    10*s1*s2*z^4*zb^3*G[1][6]^3 - 6*s2^2*z^4*zb^3*G[1][6]^3 - 
    2*s1^2*z^5*zb^3*G[1][6]^3 - 12*s1*s2*z^5*zb^3*G[1][6]^3 - 
    10*s2^2*z^5*zb^3*G[1][6]^3 + 12*s1^2*z^2*zb^4*G[1][6]^3 - 
    6*s1*s2*z^2*zb^4*G[1][6]^3 + 10*s2^2*z^2*zb^4*G[1][6]^3 + 
    12*s1^2*z^3*zb^4*G[1][6]^3 + 26*s1*s2*z^3*zb^4*G[1][6]^3 - 
    12*s2^2*z^3*zb^4*G[1][6]^3 + 8*s1^2*z^4*zb^4*G[1][6]^3 + 
    6*s1*s2*z^4*zb^4*G[1][6]^3 + 16*s2^2*z^4*zb^4*G[1][6]^3 - 
    4*s1^2*z*zb^5*G[1][6]^3 + 4*s1*s2*z*zb^5*G[1][6]^3 - 
    18*s1^2*z^2*zb^5*G[1][6]^3 + 2*s1*s2*z^2*zb^5*G[1][6]^3 - 
    2*s1^2*z^3*zb^5*G[1][6]^3 - 16*s1*s2*z^3*zb^5*G[1][6]^3 - 
    4*s2^2*z^3*zb^5*G[1][6]^3 + 8*s1^2*z*zb^6*G[1][6]^3 - 
    4*s1*s2*z*zb^6*G[1][6]^3 + 6*s1^2*z^2*zb^6*G[1][6]^3 + 
    6*s1*s2*z^2*zb^6*G[1][6]^3 - 4*s1^2*z*zb^7*G[1][6]^3 + 
    6*s2^2*z^2*G[1][4]^2*G[1][7] + 24*s1*s2*z^3*G[1][4]^2*G[1][7] + 
    12*s2^2*z^3*G[1][4]^2*G[1][7] + 18*s1^2*z^4*G[1][4]^2*G[1][7] + 
    12*s1*s2*z^4*G[1][4]^2*G[1][7] - 6*s1*s2*z^5*G[1][4]^2*G[1][7] - 
    18*s2^2*z*zb*G[1][4]^2*G[1][7] - 48*s1*s2*z^2*zb*G[1][4]^2*G[1][7] - 
    18*s2^2*z^2*zb*G[1][4]^2*G[1][7] - 27*s1^2*z^3*zb*G[1][4]^2*G[1][7] - 
    36*s1*s2*z^3*zb*G[1][4]^2*G[1][7] - 54*s2^2*z^3*zb*G[1][4]^2*G[1][7] - 
    12*s1^2*z^4*zb*G[1][4]^2*G[1][7] - 33*s1*s2*z^4*zb*G[1][4]^2*G[1][7] + 
    45*s2^2*z^4*zb*G[1][4]^2*G[1][7] - 3*s1^2*z^5*zb*G[1][4]^2*G[1][7] + 
    18*s1*s2*z^5*zb*G[1][4]^2*G[1][7] - 66*s2^2*z^5*zb*G[1][4]^2*G[1][7] + 
    3*s1*s2*z^6*zb*G[1][4]^2*G[1][7] + 42*s2^2*z^6*zb*G[1][4]^2*G[1][7] - 
    9*s2^2*z^7*zb*G[1][4]^2*G[1][7] + 36*s2^2*z*zb^2*G[1][4]^2*G[1][7] - 
    9*s1^2*z^2*zb^2*G[1][4]^2*G[1][7] + 72*s1*s2*z^2*zb^2*G[1][4]^2*G[1][7] + 
    102*s2^2*z^2*zb^2*G[1][4]^2*G[1][7] + 33*s1^2*z^3*zb^2*G[1][4]^2*
     G[1][7] + 81*s1*s2*z^3*zb^2*G[1][4]^2*G[1][7] - 
    69*s2^2*z^3*zb^2*G[1][4]^2*G[1][7] - 9*s1*s2*z^4*zb^2*G[1][4]^2*G[1][7] + 
    111*s2^2*z^4*zb^2*G[1][4]^2*G[1][7] - 42*s1*s2*z^5*zb^2*G[1][4]^2*
     G[1][7] - 51*s2^2*z^5*zb^2*G[1][4]^2*G[1][7] + 
    6*s1*s2*z^6*zb^2*G[1][4]^2*G[1][7] + 3*s2^2*z^6*zb^2*G[1][4]^2*G[1][7] + 
    9*s1^2*z*zb^3*G[1][4]^2*G[1][7] - 18*s1*s2*z*zb^3*G[1][4]^2*G[1][7] - 
    42*s2^2*z*zb^3*G[1][4]^2*G[1][7] - 9*s1^2*z^2*zb^3*G[1][4]^2*G[1][7] - 
    9*s1*s2*z^2*zb^3*G[1][4]^2*G[1][7] - 93*s2^2*z^2*zb^3*G[1][4]^2*G[1][7] + 
    15*s1^2*z^3*zb^3*G[1][4]^2*G[1][7] - 123*s1*s2*z^3*zb^3*G[1][4]^2*
     G[1][7] + 45*s2^2*z^3*zb^3*G[1][4]^2*G[1][7] - 
    6*s1^2*z^4*zb^3*G[1][4]^2*G[1][7] + 108*s1*s2*z^4*zb^3*G[1][4]^2*
     G[1][7] - 45*s2^2*z^4*zb^3*G[1][4]^2*G[1][7] + 
    3*s1^2*z^5*zb^3*G[1][4]^2*G[1][7] - 6*s1*s2*z^5*zb^3*G[1][4]^2*G[1][7] + 
    27*s2^2*z^5*zb^3*G[1][4]^2*G[1][7] - 3*s1^2*zb^4*G[1][4]^2*G[1][7] + 
    6*s1*s2*zb^4*G[1][4]^2*G[1][7] - 15*s1^2*z*zb^4*G[1][4]^2*G[1][7] + 
    27*s1*s2*z*zb^4*G[1][4]^2*G[1][7] + 33*s2^2*z*zb^4*G[1][4]^2*G[1][7] + 
    21*s1^2*z^2*zb^4*G[1][4]^2*G[1][7] - 3*s1*s2*z^2*zb^4*G[1][4]^2*G[1][7] + 
    15*s2^2*z^2*zb^4*G[1][4]^2*G[1][7] - 27*s1^2*z^3*zb^4*G[1][4]^2*G[1][7] + 
    15*s2^2*z^3*zb^4*G[1][4]^2*G[1][7] - 24*s1*s2*z^4*zb^4*G[1][4]^2*
     G[1][7] - 21*s2^2*z^4*zb^4*G[1][4]^2*G[1][7] + 
    9*s1^2*zb^5*G[1][4]^2*G[1][7] - 12*s1*s2*zb^5*G[1][4]^2*G[1][7] + 
    6*s1^2*z*zb^5*G[1][4]^2*G[1][7] - 9*s1*s2*z*zb^5*G[1][4]^2*G[1][7] - 
    9*s2^2*z*zb^5*G[1][4]^2*G[1][7] + 3*s1^2*z^2*zb^5*G[1][4]^2*G[1][7] + 
    3*s1*s2*z^2*zb^5*G[1][4]^2*G[1][7] - 3*s2^2*z^2*zb^5*G[1][4]^2*G[1][7] + 
    6*s1^2*z^3*zb^5*G[1][4]^2*G[1][7] + 18*s1*s2*z^3*zb^5*G[1][4]^2*G[1][7] + 
    6*s2^2*z^3*zb^5*G[1][4]^2*G[1][7] - 9*s1^2*zb^6*G[1][4]^2*G[1][7] + 
    6*s1*s2*zb^6*G[1][4]^2*G[1][7] - 3*s1^2*z*zb^6*G[1][4]^2*G[1][7] - 
    6*s1^2*z^2*zb^6*G[1][4]^2*G[1][7] - 6*s1*s2*z^2*zb^6*G[1][4]^2*G[1][7] + 
    3*s1^2*zb^7*G[1][4]^2*G[1][7] + 3*s1^2*z*zb^7*G[1][4]^2*G[1][7] + 
    12*s1^2*z^3*zb*G[1][4]*G[1][5]*G[1][7] + 36*s1*s2*z^3*zb*G[1][4]*G[1][5]*
     G[1][7] + 24*s2^2*z^3*zb*G[1][4]*G[1][5]*G[1][7] + 
    12*s1^2*z^4*zb*G[1][4]*G[1][5]*G[1][7] - 12*s1*s2*z^4*zb*G[1][4]*G[1][5]*
     G[1][7] - 36*s2^2*z^4*zb*G[1][4]*G[1][5]*G[1][7] - 
    24*s1^2*z^5*zb*G[1][4]*G[1][5]*G[1][7] - 12*s1*s2*z^5*zb*G[1][4]*G[1][5]*
     G[1][7] + 36*s2^2*z^5*zb*G[1][4]*G[1][5]*G[1][7] - 
    12*s1*s2*z^6*zb*G[1][4]*G[1][5]*G[1][7] - 24*s2^2*z^6*zb*G[1][4]*G[1][5]*
     G[1][7] - 36*s1^2*z^2*zb^2*G[1][4]*G[1][5]*G[1][7] - 
    84*s1*s2*z^2*zb^2*G[1][4]*G[1][5]*G[1][7] - 48*s2^2*z^2*zb^2*G[1][4]*
     G[1][5]*G[1][7] - 36*s1^2*z^3*zb^2*G[1][4]*G[1][5]*G[1][7] - 
    36*s1*s2*z^3*zb^2*G[1][4]*G[1][5]*G[1][7] + 36*s2^2*z^3*zb^2*G[1][4]*
     G[1][5]*G[1][7] + 36*s1^2*z^4*zb^2*G[1][4]*G[1][5]*G[1][7] + 
    60*s1*s2*z^4*zb^2*G[1][4]*G[1][5]*G[1][7] - 48*s2^2*z^4*zb^2*G[1][4]*
     G[1][5]*G[1][7] + 36*s1^2*z^5*zb^2*G[1][4]*G[1][5]*G[1][7] + 
    60*s1*s2*z^5*zb^2*G[1][4]*G[1][5]*G[1][7] + 48*s2^2*z^5*zb^2*G[1][4]*
     G[1][5]*G[1][7] + 12*s2^2*z^6*zb^2*G[1][4]*G[1][5]*G[1][7] + 
    36*s1^2*z*zb^3*G[1][4]*G[1][5]*G[1][7] + 60*s1*s2*z*zb^3*G[1][4]*G[1][5]*
     G[1][7] + 24*s2^2*z*zb^3*G[1][4]*G[1][5]*G[1][7] + 
    60*s1^2*z^2*zb^3*G[1][4]*G[1][5]*G[1][7] + 132*s1*s2*z^2*zb^3*G[1][4]*
     G[1][5]*G[1][7] + 36*s2^2*z^2*zb^3*G[1][4]*G[1][5]*G[1][7] - 
    72*s1*s2*z^3*zb^3*G[1][4]*G[1][5]*G[1][7] - 84*s1^2*z^4*zb^3*G[1][4]*
     G[1][5]*G[1][7] - 120*s1*s2*z^4*zb^3*G[1][4]*G[1][5]*G[1][7] - 
    24*s2^2*z^4*zb^3*G[1][4]*G[1][5]*G[1][7] - 12*s1^2*z^5*zb^3*G[1][4]*
     G[1][5]*G[1][7] - 36*s2^2*z^5*zb^3*G[1][4]*G[1][5]*G[1][7] - 
    12*s1^2*zb^4*G[1][4]*G[1][5]*G[1][7] - 12*s1*s2*zb^4*G[1][4]*G[1][5]*
     G[1][7] - 60*s1^2*z*zb^4*G[1][4]*G[1][5]*G[1][7] - 
    108*s1*s2*z*zb^4*G[1][4]*G[1][5]*G[1][7] - 36*s2^2*z*zb^4*G[1][4]*G[1][5]*
     G[1][7] - 24*s1^2*z^2*zb^4*G[1][4]*G[1][5]*G[1][7] + 
    60*s1^2*z^3*zb^4*G[1][4]*G[1][5]*G[1][7] + 120*s1*s2*z^3*zb^4*G[1][4]*
     G[1][5]*G[1][7] + 36*s1^2*z^4*zb^4*G[1][4]*G[1][5]*G[1][7] + 
    36*s2^2*z^4*zb^4*G[1][4]*G[1][5]*G[1][7] + 24*s1^2*zb^5*G[1][4]*G[1][5]*
     G[1][7] + 24*s1*s2*zb^5*G[1][4]*G[1][5]*G[1][7] + 
    24*s1^2*z*zb^5*G[1][4]*G[1][5]*G[1][7] + 36*s1*s2*z*zb^5*G[1][4]*G[1][5]*
     G[1][7] + 12*s2^2*z*zb^5*G[1][4]*G[1][5]*G[1][7] - 
    12*s1^2*z^2*zb^5*G[1][4]*G[1][5]*G[1][7] - 60*s1*s2*z^2*zb^5*G[1][4]*
     G[1][5]*G[1][7] - 36*s1^2*z^3*zb^5*G[1][4]*G[1][5]*G[1][7] - 
    12*s2^2*z^3*zb^5*G[1][4]*G[1][5]*G[1][7] - 12*s1^2*zb^6*G[1][4]*G[1][5]*
     G[1][7] - 12*s1*s2*zb^6*G[1][4]*G[1][5]*G[1][7] + 
    12*s1*s2*z*zb^6*G[1][4]*G[1][5]*G[1][7] + 12*s1^2*z^2*zb^6*G[1][4]*
     G[1][5]*G[1][7] - 6*s1^2*z^3*zb*G[1][5]^2*G[1][7] - 
    18*s1*s2*z^3*zb*G[1][5]^2*G[1][7] - 12*s2^2*z^3*zb*G[1][5]^2*G[1][7] - 
    6*s1^2*z^4*zb*G[1][5]^2*G[1][7] + 6*s1*s2*z^4*zb*G[1][5]^2*G[1][7] + 
    18*s2^2*z^4*zb*G[1][5]^2*G[1][7] + 12*s1^2*z^5*zb*G[1][5]^2*G[1][7] + 
    6*s1*s2*z^5*zb*G[1][5]^2*G[1][7] - 18*s2^2*z^5*zb*G[1][5]^2*G[1][7] + 
    6*s1*s2*z^6*zb*G[1][5]^2*G[1][7] + 12*s2^2*z^6*zb*G[1][5]^2*G[1][7] + 
    18*s1^2*z^2*zb^2*G[1][5]^2*G[1][7] + 42*s1*s2*z^2*zb^2*G[1][5]^2*
     G[1][7] + 24*s2^2*z^2*zb^2*G[1][5]^2*G[1][7] + 
    18*s1^2*z^3*zb^2*G[1][5]^2*G[1][7] + 18*s1*s2*z^3*zb^2*G[1][5]^2*
     G[1][7] - 18*s2^2*z^3*zb^2*G[1][5]^2*G[1][7] - 
    18*s1^2*z^4*zb^2*G[1][5]^2*G[1][7] - 30*s1*s2*z^4*zb^2*G[1][5]^2*
     G[1][7] + 24*s2^2*z^4*zb^2*G[1][5]^2*G[1][7] - 
    18*s1^2*z^5*zb^2*G[1][5]^2*G[1][7] - 30*s1*s2*z^5*zb^2*G[1][5]^2*
     G[1][7] - 24*s2^2*z^5*zb^2*G[1][5]^2*G[1][7] - 
    6*s2^2*z^6*zb^2*G[1][5]^2*G[1][7] - 18*s1^2*z*zb^3*G[1][5]^2*G[1][7] - 
    30*s1*s2*z*zb^3*G[1][5]^2*G[1][7] - 12*s2^2*z*zb^3*G[1][5]^2*G[1][7] - 
    30*s1^2*z^2*zb^3*G[1][5]^2*G[1][7] - 66*s1*s2*z^2*zb^3*G[1][5]^2*
     G[1][7] - 18*s2^2*z^2*zb^3*G[1][5]^2*G[1][7] + 
    36*s1*s2*z^3*zb^3*G[1][5]^2*G[1][7] + 42*s1^2*z^4*zb^3*G[1][5]^2*
     G[1][7] + 60*s1*s2*z^4*zb^3*G[1][5]^2*G[1][7] + 
    12*s2^2*z^4*zb^3*G[1][5]^2*G[1][7] + 6*s1^2*z^5*zb^3*G[1][5]^2*G[1][7] + 
    18*s2^2*z^5*zb^3*G[1][5]^2*G[1][7] + 6*s1^2*zb^4*G[1][5]^2*G[1][7] + 
    6*s1*s2*zb^4*G[1][5]^2*G[1][7] + 30*s1^2*z*zb^4*G[1][5]^2*G[1][7] + 
    54*s1*s2*z*zb^4*G[1][5]^2*G[1][7] + 18*s2^2*z*zb^4*G[1][5]^2*G[1][7] + 
    12*s1^2*z^2*zb^4*G[1][5]^2*G[1][7] - 30*s1^2*z^3*zb^4*G[1][5]^2*G[1][7] - 
    60*s1*s2*z^3*zb^4*G[1][5]^2*G[1][7] - 18*s1^2*z^4*zb^4*G[1][5]^2*
     G[1][7] - 18*s2^2*z^4*zb^4*G[1][5]^2*G[1][7] - 
    12*s1^2*zb^5*G[1][5]^2*G[1][7] - 12*s1*s2*zb^5*G[1][5]^2*G[1][7] - 
    12*s1^2*z*zb^5*G[1][5]^2*G[1][7] - 18*s1*s2*z*zb^5*G[1][5]^2*G[1][7] - 
    6*s2^2*z*zb^5*G[1][5]^2*G[1][7] + 6*s1^2*z^2*zb^5*G[1][5]^2*G[1][7] + 
    30*s1*s2*z^2*zb^5*G[1][5]^2*G[1][7] + 18*s1^2*z^3*zb^5*G[1][5]^2*
     G[1][7] + 6*s2^2*z^3*zb^5*G[1][5]^2*G[1][7] + 
    6*s1^2*zb^6*G[1][5]^2*G[1][7] + 6*s1*s2*zb^6*G[1][5]^2*G[1][7] - 
    6*s1*s2*z*zb^6*G[1][5]^2*G[1][7] - 6*s1^2*z^2*zb^6*G[1][5]^2*G[1][7] + 
    12*s2^2*z^2*G[1][4]*G[1][6]*G[1][7] + 48*s1*s2*z^3*G[1][4]*G[1][6]*
     G[1][7] + 24*s2^2*z^3*G[1][4]*G[1][6]*G[1][7] + 
    36*s1^2*z^4*G[1][4]*G[1][6]*G[1][7] + 24*s1*s2*z^4*G[1][4]*G[1][6]*
     G[1][7] - 12*s1*s2*z^5*G[1][4]*G[1][6]*G[1][7] - 
    36*s2^2*z*zb*G[1][4]*G[1][6]*G[1][7] - 96*s1*s2*z^2*zb*G[1][4]*G[1][6]*
     G[1][7] - 36*s2^2*z^2*zb*G[1][4]*G[1][6]*G[1][7] - 
    78*s1^2*z^3*zb*G[1][4]*G[1][6]*G[1][7] - 108*s1*s2*z^3*zb*G[1][4]*G[1][6]*
     G[1][7] - 120*s2^2*z^3*zb*G[1][4]*G[1][6]*G[1][7] - 
    12*s1^2*z^4*zb*G[1][4]*G[1][6]*G[1][7] - 30*s1*s2*z^4*zb*G[1][4]*G[1][6]*
     G[1][7] + 90*s2^2*z^4*zb*G[1][4]*G[1][6]*G[1][7] - 
    6*s1^2*z^5*zb*G[1][4]*G[1][6]*G[1][7] + 24*s1*s2*z^5*zb*G[1][4]*G[1][6]*
     G[1][7] - 132*s2^2*z^5*zb*G[1][4]*G[1][6]*G[1][7] + 
    6*s1*s2*z^6*zb*G[1][4]*G[1][6]*G[1][7] + 84*s2^2*z^6*zb*G[1][4]*G[1][6]*
     G[1][7] - 18*s2^2*z^7*zb*G[1][4]*G[1][6]*G[1][7] + 
    96*s2^2*z*zb^2*G[1][4]*G[1][6]*G[1][7] + 54*s1^2*z^2*zb^2*G[1][4]*G[1][6]*
     G[1][7] + 228*s1*s2*z^2*zb^2*G[1][4]*G[1][6]*G[1][7] + 
    168*s2^2*z^2*zb^2*G[1][4]*G[1][6]*G[1][7] + 42*s1^2*z^3*zb^2*G[1][4]*
     G[1][6]*G[1][7] + 102*s1*s2*z^3*zb^2*G[1][4]*G[1][6]*G[1][7] - 
    78*s2^2*z^3*zb^2*G[1][4]*G[1][6]*G[1][7] - 24*s1^2*z^4*zb^2*G[1][4]*
     G[1][6]*G[1][7] - 42*s1*s2*z^4*zb^2*G[1][4]*G[1][6]*G[1][7] + 
    210*s2^2*z^4*zb^2*G[1][4]*G[1][6]*G[1][7] - 72*s1*s2*z^5*zb^2*G[1][4]*
     G[1][6]*G[1][7] - 102*s2^2*z^5*zb^2*G[1][4]*G[1][6]*G[1][7] + 
    12*s1*s2*z^6*zb^2*G[1][4]*G[1][6]*G[1][7] + 6*s2^2*z^6*zb^2*G[1][4]*
     G[1][6]*G[1][7] - 54*s1^2*z*zb^3*G[1][4]*G[1][6]*G[1][7] - 
    24*s1*s2*z*zb^3*G[1][4]*G[1][6]*G[1][7] - 132*s2^2*z*zb^3*G[1][4]*G[1][6]*
     G[1][7] - 42*s1^2*z^2*zb^3*G[1][4]*G[1][6]*G[1][7] - 
    150*s1*s2*z^2*zb^3*G[1][4]*G[1][6]*G[1][7] - 114*s2^2*z^2*zb^3*G[1][4]*
     G[1][6]*G[1][7] + 114*s1^2*z^3*zb^3*G[1][4]*G[1][6]*G[1][7] - 
    78*s1*s2*z^3*zb^3*G[1][4]*G[1][6]*G[1][7] + 6*s2^2*z^3*zb^3*G[1][4]*
     G[1][6]*G[1][7] - 12*s1^2*z^4*zb^3*G[1][4]*G[1][6]*G[1][7] + 
    192*s1*s2*z^4*zb^3*G[1][4]*G[1][6]*G[1][7] - 66*s2^2*z^4*zb^3*G[1][4]*
     G[1][6]*G[1][7] + 6*s1^2*z^5*zb^3*G[1][4]*G[1][6]*G[1][7] - 
    12*s1*s2*z^5*zb^3*G[1][4]*G[1][6]*G[1][7] + 54*s2^2*z^5*zb^3*G[1][4]*
     G[1][6]*G[1][7] + 18*s1^2*zb^4*G[1][4]*G[1][6]*G[1][7] + 
    90*s1^2*z*zb^4*G[1][4]*G[1][6]*G[1][7] + 42*s1*s2*z*zb^4*G[1][4]*G[1][6]*
     G[1][7] + 90*s2^2*z*zb^4*G[1][4]*G[1][6]*G[1][7] - 
    90*s1^2*z^2*zb^4*G[1][4]*G[1][6]*G[1][7] + 66*s1*s2*z^2*zb^4*G[1][4]*
     G[1][6]*G[1][7] - 6*s2^2*z^2*zb^4*G[1][4]*G[1][6]*G[1][7] - 
    66*s1^2*z^3*zb^4*G[1][4]*G[1][6]*G[1][7] - 96*s1*s2*z^3*zb^4*G[1][4]*
     G[1][6]*G[1][7] + 66*s2^2*z^3*zb^4*G[1][4]*G[1][6]*G[1][7] - 
    36*s1*s2*z^4*zb^4*G[1][4]*G[1][6]*G[1][7] - 54*s2^2*z^4*zb^4*G[1][4]*
     G[1][6]*G[1][7] - 42*s1^2*zb^5*G[1][4]*G[1][6]*G[1][7] - 
    12*s1^2*z*zb^5*G[1][4]*G[1][6]*G[1][7] - 42*s1*s2*z*zb^5*G[1][4]*G[1][6]*
     G[1][7] - 18*s2^2*z*zb^5*G[1][4]*G[1][6]*G[1][7] + 
    102*s1^2*z^2*zb^5*G[1][4]*G[1][6]*G[1][7] - 6*s1*s2*z^2*zb^5*G[1][4]*
     G[1][6]*G[1][7] - 6*s2^2*z^2*zb^5*G[1][4]*G[1][6]*G[1][7] + 
    60*s1*s2*z^3*zb^5*G[1][4]*G[1][6]*G[1][7] + 12*s2^2*z^3*zb^5*G[1][4]*
     G[1][6]*G[1][7] + 30*s1^2*zb^6*G[1][4]*G[1][6]*G[1][7] - 
    42*s1^2*z*zb^6*G[1][4]*G[1][6]*G[1][7] + 24*s1*s2*z*zb^6*G[1][4]*G[1][6]*
     G[1][7] - 24*s1^2*z^2*zb^6*G[1][4]*G[1][6]*G[1][7] - 
    24*s1*s2*z^2*zb^6*G[1][4]*G[1][6]*G[1][7] - 6*s1^2*zb^7*G[1][4]*G[1][6]*
     G[1][7] + 18*s1^2*z*zb^7*G[1][4]*G[1][6]*G[1][7] + 
    6*s2^2*z^2*G[1][6]^2*G[1][7] + 24*s1*s2*z^3*G[1][6]^2*G[1][7] + 
    12*s2^2*z^3*G[1][6]^2*G[1][7] + 18*s1^2*z^4*G[1][6]^2*G[1][7] + 
    12*s1*s2*z^4*G[1][6]^2*G[1][7] - 6*s1*s2*z^5*G[1][6]^2*G[1][7] - 
    18*s2^2*z*zb*G[1][6]^2*G[1][7] - 48*s1*s2*z^2*zb*G[1][6]^2*G[1][7] - 
    18*s2^2*z^2*zb*G[1][6]^2*G[1][7] - 27*s1^2*z^3*zb*G[1][6]^2*G[1][7] - 
    48*s1*s2*z^3*zb*G[1][6]^2*G[1][7] - 48*s2^2*z^3*zb*G[1][6]^2*G[1][7] - 
    24*s1^2*z^4*zb*G[1][6]^2*G[1][7] - 21*s1*s2*z^4*zb*G[1][6]^2*G[1][7] + 
    9*s2^2*z^4*zb*G[1][6]^2*G[1][7] + 3*s1^2*z^5*zb*G[1][6]^2*G[1][7] + 
    12*s1*s2*z^5*zb*G[1][6]^2*G[1][7] - 18*s2^2*z^5*zb*G[1][6]^2*G[1][7] + 
    3*s1*s2*z^6*zb*G[1][6]^2*G[1][7] + 12*s2^2*z^6*zb*G[1][6]^2*G[1][7] - 
    3*s2^2*z^7*zb*G[1][6]^2*G[1][7] + 48*s2^2*z*zb^2*G[1][6]^2*G[1][7] - 
    9*s1^2*z^2*zb^2*G[1][6]^2*G[1][7] + 108*s1*s2*z^2*zb^2*G[1][6]^2*
     G[1][7] + 60*s2^2*z^2*zb^2*G[1][6]^2*G[1][7] + 
    57*s1^2*z^3*zb^2*G[1][6]^2*G[1][7] + 45*s1*s2*z^3*zb^2*G[1][6]^2*
     G[1][7] + 21*s2^2*z^3*zb^2*G[1][6]^2*G[1][7] - 
    6*s1^2*z^4*zb^2*G[1][6]^2*G[1][7] - 15*s1*s2*z^4*zb^2*G[1][6]^2*G[1][7] + 
    33*s2^2*z^4*zb^2*G[1][6]^2*G[1][7] - 6*s1^2*z^5*zb^2*G[1][6]^2*G[1][7] - 
    24*s1*s2*z^5*zb^2*G[1][6]^2*G[1][7] - 9*s2^2*z^5*zb^2*G[1][6]^2*G[1][7] - 
    3*s2^2*z^6*zb^2*G[1][6]^2*G[1][7] + 9*s1^2*z*zb^3*G[1][6]^2*G[1][7] - 
    18*s1*s2*z*zb^3*G[1][6]^2*G[1][7] - 54*s2^2*z*zb^3*G[1][6]^2*G[1][7] - 
    9*s1^2*z^2*zb^3*G[1][6]^2*G[1][7] - 57*s1*s2*z^2*zb^3*G[1][6]^2*G[1][7] - 
    69*s2^2*z^2*zb^3*G[1][6]^2*G[1][7] - 9*s1^2*z^3*zb^3*G[1][6]^2*G[1][7] - 
    27*s1*s2*z^3*zb^3*G[1][6]^2*G[1][7] + 3*s2^2*z^3*zb^3*G[1][6]^2*G[1][7] + 
    12*s1^2*z^4*zb^3*G[1][6]^2*G[1][7] + 60*s1*s2*z^4*zb^3*G[1][6]^2*
     G[1][7] - 27*s2^2*z^4*zb^3*G[1][6]^2*G[1][7] + 
    3*s1^2*z^5*zb^3*G[1][6]^2*G[1][7] + 6*s1*s2*z^5*zb^3*G[1][6]^2*G[1][7] + 
    21*s2^2*z^5*zb^3*G[1][6]^2*G[1][7] - 3*s1^2*zb^4*G[1][6]^2*G[1][7] + 
    6*s1*s2*zb^4*G[1][6]^2*G[1][7] - 15*s1^2*z*zb^4*G[1][6]^2*G[1][7] + 
    27*s1*s2*z*zb^4*G[1][6]^2*G[1][7] + 33*s2^2*z*zb^4*G[1][6]^2*G[1][7] + 
    21*s1^2*z^2*zb^4*G[1][6]^2*G[1][7] - 3*s1*s2*z^2*zb^4*G[1][6]^2*G[1][7] + 
    21*s2^2*z^2*zb^4*G[1][6]^2*G[1][7] - 21*s1^2*z^3*zb^4*G[1][6]^2*G[1][7] - 
    24*s1*s2*z^3*zb^4*G[1][6]^2*G[1][7] + 15*s2^2*z^3*zb^4*G[1][6]^2*
     G[1][7] - 6*s1^2*z^4*zb^4*G[1][6]^2*G[1][7] - 
    18*s1*s2*z^4*zb^4*G[1][6]^2*G[1][7] - 21*s2^2*z^4*zb^4*G[1][6]^2*
     G[1][7] + 9*s1^2*zb^5*G[1][6]^2*G[1][7] - 12*s1*s2*zb^5*G[1][6]^2*
     G[1][7] + 6*s1^2*z*zb^5*G[1][6]^2*G[1][7] - 9*s1*s2*z*zb^5*G[1][6]^2*
     G[1][7] - 9*s2^2*z*zb^5*G[1][6]^2*G[1][7] + 3*s1^2*z^2*zb^5*G[1][6]^2*
     G[1][7] + 9*s1*s2*z^2*zb^5*G[1][6]^2*G[1][7] - 
    3*s2^2*z^2*zb^5*G[1][6]^2*G[1][7] + 6*s1^2*z^3*zb^5*G[1][6]^2*G[1][7] + 
    18*s1*s2*z^3*zb^5*G[1][6]^2*G[1][7] + 6*s2^2*z^3*zb^5*G[1][6]^2*G[1][7] - 
    9*s1^2*zb^6*G[1][6]^2*G[1][7] + 6*s1*s2*zb^6*G[1][6]^2*G[1][7] - 
    3*s1^2*z*zb^6*G[1][6]^2*G[1][7] - 6*s1^2*z^2*zb^6*G[1][6]^2*G[1][7] - 
    6*s1*s2*z^2*zb^6*G[1][6]^2*G[1][7] + 3*s1^2*zb^7*G[1][6]^2*G[1][7] + 
    3*s1^2*z*zb^7*G[1][6]^2*G[1][7] + 6*s1*s2*z^2*G[1][4]*G[1][7]^2 - 
    6*s2^2*z^2*G[1][4]*G[1][7]^2 + 6*s1^2*z^3*G[1][4]*G[1][7]^2 - 
    24*s1*s2*z^3*G[1][4]*G[1][7]^2 - 18*s1^2*z^4*G[1][4]*G[1][7]^2 - 
    18*s1*s2*z^4*G[1][4]*G[1][7]^2 - 36*s2^2*z^4*G[1][4]*G[1][7]^2 - 
    6*s1^2*z^5*G[1][4]*G[1][7]^2 + 6*s1*s2*z^5*G[1][4]*G[1][7]^2 + 
    42*s2^2*z^5*G[1][4]*G[1][7]^2 - 24*s2^2*z^6*G[1][4]*G[1][7]^2 + 
    6*s2^2*z^7*G[1][4]*G[1][7]^2 - 6*s2^2*zb*G[1][4]*G[1][7]^2 - 
    18*s1*s2*z*zb*G[1][4]*G[1][7]^2 + 42*s2^2*z*zb*G[1][4]*G[1][7]^2 - 
    12*s1^2*z^2*zb*G[1][4]*G[1][7]^2 + 54*s1*s2*z^2*zb*G[1][4]*G[1][7]^2 - 
    42*s2^2*z^2*zb*G[1][4]*G[1][7]^2 + 18*s1^2*z^3*zb*G[1][4]*G[1][7]^2 + 
    69*s1*s2*z^3*zb*G[1][4]*G[1][7]^2 + 120*s2^2*z^3*zb*G[1][4]*G[1][7]^2 + 
    63*s1^2*z^4*zb*G[1][4]*G[1][7]^2 - 36*s2^2*z^4*zb*G[1][4]*G[1][7]^2 - 
    21*s1^2*z^5*zb*G[1][4]*G[1][7]^2 + 3*s1*s2*z^5*zb*G[1][4]*G[1][7]^2 - 
    9*s2^2*z^5*zb*G[1][4]*G[1][7]^2 - 18*s1*s2*z^6*zb*G[1][4]*G[1][7]^2 + 
    12*s2^2*z^6*zb*G[1][4]*G[1][7]^2 - 9*s2^2*z^7*zb*G[1][4]*G[1][7]^2 + 
    18*s2^2*zb^2*G[1][4]*G[1][7]^2 + 66*s1*s2*z*zb^2*G[1][4]*G[1][7]^2 - 
    108*s2^2*z*zb^2*G[1][4]*G[1][7]^2 + 42*s1^2*z^2*zb^2*G[1][4]*G[1][7]^2 - 
    261*s1*s2*z^2*zb^2*G[1][4]*G[1][7]^2 + 60*s2^2*z^2*zb^2*G[1][4]*
     G[1][7]^2 - 132*s1^2*z^3*zb^2*G[1][4]*G[1][7]^2 + 
    60*s1*s2*z^3*zb^2*G[1][4]*G[1][7]^2 - 162*s2^2*z^3*zb^2*G[1][4]*
     G[1][7]^2 + 9*s1^2*z^4*zb^2*G[1][4]*G[1][7]^2 - 
    6*s1*s2*z^4*zb^2*G[1][4]*G[1][7]^2 + 75*s2^2*z^4*zb^2*G[1][4]*G[1][7]^2 + 
    39*s1^2*z^5*zb^2*G[1][4]*G[1][7]^2 + 45*s1*s2*z^5*zb^2*G[1][4]*
     G[1][7]^2 - 9*s2^2*z^5*zb^2*G[1][4]*G[1][7]^2 + 
    12*s1*s2*z^6*zb^2*G[1][4]*G[1][7]^2 + 18*s2^2*z^6*zb^2*G[1][4]*
     G[1][7]^2 - 18*s2^2*zb^3*G[1][4]*G[1][7]^2 - 15*s1*s2*z*zb^3*G[1][4]*
     G[1][7]^2 + 102*s2^2*z*zb^3*G[1][4]*G[1][7]^2 - 
    6*s1^2*z^2*zb^3*G[1][4]*G[1][7]^2 + 228*s1*s2*z^2*zb^3*G[1][4]*
     G[1][7]^2 + 129*s1^2*z^3*zb^3*G[1][4]*G[1][7]^2 - 
    141*s1*s2*z^3*zb^3*G[1][4]*G[1][7]^2 + 51*s2^2*z^3*zb^3*G[1][4]*
     G[1][7]^2 - 99*s1^2*z^4*zb^3*G[1][4]*G[1][7]^2 - 
    30*s1*s2*z^4*zb^3*G[1][4]*G[1][7]^2 - 45*s2^2*z^4*zb^3*G[1][4]*
     G[1][7]^2 - 12*s1^2*z^5*zb^3*G[1][4]*G[1][7]^2 - 
    30*s1*s2*z^5*zb^3*G[1][4]*G[1][7]^2 - 18*s2^2*z^5*zb^3*G[1][4]*
     G[1][7]^2 - 15*s1*s2*zb^4*G[1][4]*G[1][7]^2 + 
    6*s2^2*zb^4*G[1][4]*G[1][7]^2 + 12*s1^2*z*zb^4*G[1][4]*G[1][7]^2 - 
    60*s1*s2*z*zb^4*G[1][4]*G[1][7]^2 - 42*s2^2*z*zb^4*G[1][4]*G[1][7]^2 - 
    81*s1^2*z^2*zb^4*G[1][4]*G[1][7]^2 + 21*s1*s2*z^2*zb^4*G[1][4]*
     G[1][7]^2 - 21*s2^2*z^2*zb^4*G[1][4]*G[1][7]^2 + 
    24*s1^2*z^3*zb^4*G[1][4]*G[1][7]^2 + 54*s1*s2*z^3*zb^4*G[1][4]*
     G[1][7]^2 + 21*s2^2*z^3*zb^4*G[1][4]*G[1][7]^2 + 
    45*s1^2*z^4*zb^4*G[1][4]*G[1][7]^2 + 18*s1*s2*z^4*zb^4*G[1][4]*
     G[1][7]^2 + 18*s2^2*z^4*zb^4*G[1][4]*G[1][7]^2 - 
    9*s1^2*zb^5*G[1][4]*G[1][7]^2 + 30*s1*s2*zb^5*G[1][4]*G[1][7]^2 + 
    6*s1*s2*z*zb^5*G[1][4]*G[1][7]^2 + 6*s2^2*z*zb^5*G[1][4]*G[1][7]^2 + 
    54*s1^2*z^2*zb^5*G[1][4]*G[1][7]^2 - 48*s1*s2*z^2*zb^5*G[1][4]*
     G[1][7]^2 + 3*s2^2*z^2*zb^5*G[1][4]*G[1][7]^2 - 
    45*s1^2*z^3*zb^5*G[1][4]*G[1][7]^2 + 6*s1*s2*z^3*zb^5*G[1][4]*G[1][7]^2 - 
    9*s2^2*z^3*zb^5*G[1][4]*G[1][7]^2 + 18*s1^2*zb^6*G[1][4]*G[1][7]^2 - 
    15*s1*s2*zb^6*G[1][4]*G[1][7]^2 - 21*s1^2*z*zb^6*G[1][4]*G[1][7]^2 + 
    21*s1*s2*z*zb^6*G[1][4]*G[1][7]^2 + 3*s1^2*z^2*zb^6*G[1][4]*G[1][7]^2 - 
    6*s1*s2*z^2*zb^6*G[1][4]*G[1][7]^2 - 9*s1^2*zb^7*G[1][4]*G[1][7]^2 + 
    9*s1^2*z*zb^7*G[1][4]*G[1][7]^2 - 6*s1^2*z^3*zb*G[1][5]*G[1][7]^2 - 
    18*s1*s2*z^3*zb*G[1][5]*G[1][7]^2 - 24*s2^2*z^3*zb*G[1][5]*G[1][7]^2 - 
    6*s1^2*z^4*zb*G[1][5]*G[1][7]^2 + 6*s1*s2*z^4*zb*G[1][5]*G[1][7]^2 + 
    54*s2^2*z^4*zb*G[1][5]*G[1][7]^2 + 12*s1^2*z^5*zb*G[1][5]*G[1][7]^2 + 
    6*s1*s2*z^5*zb*G[1][5]*G[1][7]^2 - 66*s2^2*z^5*zb*G[1][5]*G[1][7]^2 + 
    6*s1*s2*z^6*zb*G[1][5]*G[1][7]^2 + 48*s2^2*z^6*zb*G[1][5]*G[1][7]^2 - 
    12*s2^2*z^7*zb*G[1][5]*G[1][7]^2 + 18*s1^2*z^2*zb^2*G[1][5]*G[1][7]^2 + 
    30*s1*s2*z^2*zb^2*G[1][5]*G[1][7]^2 + 48*s2^2*z^2*zb^2*G[1][5]*
     G[1][7]^2 + 18*s1^2*z^3*zb^2*G[1][5]*G[1][7]^2 + 
    42*s1*s2*z^3*zb^2*G[1][5]*G[1][7]^2 - 66*s2^2*z^3*zb^2*G[1][5]*
     G[1][7]^2 - 18*s1^2*z^4*zb^2*G[1][5]*G[1][7]^2 - 
    30*s1*s2*z^4*zb^2*G[1][5]*G[1][7]^2 + 72*s2^2*z^4*zb^2*G[1][5]*
     G[1][7]^2 - 18*s1^2*z^5*zb^2*G[1][5]*G[1][7]^2 - 
    54*s1*s2*z^5*zb^2*G[1][5]*G[1][7]^2 - 60*s2^2*z^5*zb^2*G[1][5]*
     G[1][7]^2 + 12*s1*s2*z^6*zb^2*G[1][5]*G[1][7]^2 + 
    6*s2^2*z^6*zb^2*G[1][5]*G[1][7]^2 - 18*s1^2*z*zb^3*G[1][5]*G[1][7]^2 - 
    6*s1*s2*z*zb^3*G[1][5]*G[1][7]^2 - 24*s2^2*z*zb^3*G[1][5]*G[1][7]^2 - 
    42*s1^2*z^2*zb^3*G[1][5]*G[1][7]^2 - 90*s1*s2*z^2*zb^3*G[1][5]*
     G[1][7]^2 - 30*s2^2*z^2*zb^3*G[1][5]*G[1][7]^2 + 
    24*s1^2*z^3*zb^3*G[1][5]*G[1][7]^2 - 12*s1*s2*z^3*zb^3*G[1][5]*
     G[1][7]^2 + 36*s2^2*z^3*zb^3*G[1][5]*G[1][7]^2 + 
    30*s1^2*z^4*zb^3*G[1][5]*G[1][7]^2 + 132*s1*s2*z^4*zb^3*G[1][5]*
     G[1][7]^2 - 12*s2^2*z^4*zb^3*G[1][5]*G[1][7]^2 + 
    6*s1^2*z^5*zb^3*G[1][5]*G[1][7]^2 - 24*s1*s2*z^5*zb^3*G[1][5]*G[1][7]^2 + 
    30*s2^2*z^5*zb^3*G[1][5]*G[1][7]^2 + 6*s1^2*zb^4*G[1][5]*G[1][7]^2 - 
    6*s1*s2*zb^4*G[1][5]*G[1][7]^2 + 54*s1^2*z*zb^4*G[1][5]*G[1][7]^2 + 
    30*s1*s2*z*zb^4*G[1][5]*G[1][7]^2 + 42*s2^2*z*zb^4*G[1][5]*G[1][7]^2 - 
    12*s1^2*z^2*zb^4*G[1][5]*G[1][7]^2 + 84*s1*s2*z^2*zb^4*G[1][5]*
     G[1][7]^2 - 24*s2^2*z^2*zb^4*G[1][5]*G[1][7]^2 - 
    42*s1^2*z^3*zb^4*G[1][5]*G[1][7]^2 - 108*s1*s2*z^3*zb^4*G[1][5]*
     G[1][7]^2 + 12*s2^2*z^3*zb^4*G[1][5]*G[1][7]^2 - 
    6*s1^2*z^4*zb^4*G[1][5]*G[1][7]^2 - 30*s2^2*z^4*zb^4*G[1][5]*G[1][7]^2 - 
    24*s1^2*zb^5*G[1][5]*G[1][7]^2 + 12*s1*s2*zb^5*G[1][5]*G[1][7]^2 - 
    36*s1^2*z*zb^5*G[1][5]*G[1][7]^2 - 42*s1*s2*z*zb^5*G[1][5]*G[1][7]^2 - 
    18*s2^2*z*zb^5*G[1][5]*G[1][7]^2 + 54*s1^2*z^2*zb^5*G[1][5]*G[1][7]^2 + 
    6*s1*s2*z^2*zb^5*G[1][5]*G[1][7]^2 + 12*s2^2*z^2*zb^5*G[1][5]*G[1][7]^2 + 
    6*s1^2*z^3*zb^5*G[1][5]*G[1][7]^2 + 24*s1*s2*z^3*zb^5*G[1][5]*G[1][7]^2 + 
    6*s2^2*z^3*zb^5*G[1][5]*G[1][7]^2 + 30*s1^2*zb^6*G[1][5]*G[1][7]^2 - 
    6*s1*s2*zb^6*G[1][5]*G[1][7]^2 - 12*s1^2*z*zb^6*G[1][5]*G[1][7]^2 + 
    18*s1*s2*z*zb^6*G[1][5]*G[1][7]^2 - 18*s1^2*z^2*zb^6*G[1][5]*G[1][7]^2 - 
    12*s1*s2*z^2*zb^6*G[1][5]*G[1][7]^2 - 12*s1^2*zb^7*G[1][5]*G[1][7]^2 + 
    12*s1^2*z*zb^7*G[1][5]*G[1][7]^2 + 6*s1*s2*z^2*G[1][6]*G[1][7]^2 - 
    6*s2^2*z^2*G[1][6]*G[1][7]^2 + 6*s1^2*z^3*G[1][6]*G[1][7]^2 - 
    24*s1*s2*z^3*G[1][6]*G[1][7]^2 - 18*s1^2*z^4*G[1][6]*G[1][7]^2 - 
    18*s1*s2*z^4*G[1][6]*G[1][7]^2 - 36*s2^2*z^4*G[1][6]*G[1][7]^2 - 
    6*s1^2*z^5*G[1][6]*G[1][7]^2 + 6*s1*s2*z^5*G[1][6]*G[1][7]^2 + 
    42*s2^2*z^5*G[1][6]*G[1][7]^2 - 24*s2^2*z^6*G[1][6]*G[1][7]^2 + 
    6*s2^2*z^7*G[1][6]*G[1][7]^2 - 6*s2^2*zb*G[1][6]*G[1][7]^2 - 
    18*s1*s2*z*zb*G[1][6]*G[1][7]^2 + 42*s2^2*z*zb*G[1][6]*G[1][7]^2 - 
    12*s1^2*z^2*zb*G[1][6]*G[1][7]^2 + 54*s1*s2*z^2*zb*G[1][6]*G[1][7]^2 - 
    42*s2^2*z^2*zb*G[1][6]*G[1][7]^2 + 6*s1^2*z^3*zb*G[1][6]*G[1][7]^2 + 
    27*s1*s2*z^3*zb*G[1][6]*G[1][7]^2 + 96*s2^2*z^3*zb*G[1][6]*G[1][7]^2 + 
    45*s1^2*z^4*zb*G[1][6]*G[1][7]^2 + 18*s1*s2*z^4*zb*G[1][6]*G[1][7]^2 - 
    12*s2^2*z^4*zb*G[1][6]*G[1][7]^2 + 9*s1^2*z^5*zb*G[1][6]*G[1][7]^2 + 
    15*s1*s2*z^5*zb*G[1][6]*G[1][7]^2 - 21*s2^2*z^5*zb*G[1][6]*G[1][7]^2 - 
    6*s1*s2*z^6*zb*G[1][6]*G[1][7]^2 + 18*s2^2*z^6*zb*G[1][6]*G[1][7]^2 - 
    3*s2^2*z^7*zb*G[1][6]*G[1][7]^2 + 18*s2^2*zb^2*G[1][6]*G[1][7]^2 + 
    66*s1*s2*z*zb^2*G[1][6]*G[1][7]^2 - 108*s2^2*z*zb^2*G[1][6]*G[1][7]^2 + 
    78*s1^2*z^2*zb^2*G[1][6]*G[1][7]^2 - 159*s1*s2*z^2*zb^2*G[1][6]*
     G[1][7]^2 + 108*s2^2*z^2*zb^2*G[1][6]*G[1][7]^2 - 
    84*s1^2*z^3*zb^2*G[1][6]*G[1][7]^2 + 78*s1*s2*z^3*zb^2*G[1][6]*
     G[1][7]^2 - 174*s2^2*z^3*zb^2*G[1][6]*G[1][7]^2 - 
    33*s1^2*z^4*zb^2*G[1][6]*G[1][7]^2 - 72*s1*s2*z^4*zb^2*G[1][6]*
     G[1][7]^2 + 87*s2^2*z^4*zb^2*G[1][6]*G[1][7]^2 - 
    3*s1^2*z^5*zb^2*G[1][6]*G[1][7]^2 - 3*s1*s2*z^5*zb^2*G[1][6]*G[1][7]^2 - 
    39*s2^2*z^5*zb^2*G[1][6]*G[1][7]^2 + 6*s1*s2*z^6*zb^2*G[1][6]*G[1][7]^2 - 
    18*s2^2*zb^3*G[1][6]*G[1][7]^2 - 36*s1^2*z*zb^3*G[1][6]*G[1][7]^2 - 
    93*s1*s2*z*zb^3*G[1][6]*G[1][7]^2 + 78*s2^2*z*zb^3*G[1][6]*G[1][7]^2 - 
    66*s1^2*z^2*zb^3*G[1][6]*G[1][7]^2 + 102*s1*s2*z^2*zb^3*G[1][6]*
     G[1][7]^2 - 48*s2^2*z^2*zb^3*G[1][6]*G[1][7]^2 + 
    111*s1^2*z^3*zb^3*G[1][6]*G[1][7]^2 - 33*s1*s2*z^3*zb^3*G[1][6]*
     G[1][7]^2 + 51*s2^2*z^3*zb^3*G[1][6]*G[1][7]^2 + 
    3*s1^2*z^4*zb^3*G[1][6]*G[1][7]^2 + 54*s1*s2*z^4*zb^3*G[1][6]*G[1][7]^2 - 
    3*s2^2*z^4*zb^3*G[1][6]*G[1][7]^2 - 18*s1*s2*z^5*zb^3*G[1][6]*G[1][7]^2 + 
    12*s2^2*z^5*zb^3*G[1][6]*G[1][7]^2 + 12*s1^2*zb^4*G[1][6]*G[1][7]^2 + 
    3*s1*s2*zb^4*G[1][6]*G[1][7]^2 + 6*s2^2*zb^4*G[1][6]*G[1][7]^2 + 
    60*s1^2*z*zb^4*G[1][6]*G[1][7]^2 + 66*s1*s2*z*zb^4*G[1][6]*G[1][7]^2 - 
    6*s2^2*z*zb^4*G[1][6]*G[1][7]^2 - 39*s1^2*z^2*zb^4*G[1][6]*G[1][7]^2 - 
    27*s1*s2*z^2*zb^4*G[1][6]*G[1][7]^2 - 9*s2^2*z^2*zb^4*G[1][6]*G[1][7]^2 - 
    36*s1^2*z^3*zb^4*G[1][6]*G[1][7]^2 - 42*s1*s2*z^3*zb^4*G[1][6]*
     G[1][7]^2 + 3*s2^2*z^3*zb^4*G[1][6]*G[1][7]^2 + 
    3*s1^2*z^4*zb^4*G[1][6]*G[1][7]^2 + 18*s1*s2*z^4*zb^4*G[1][6]*G[1][7]^2 - 
    12*s2^2*z^4*zb^4*G[1][6]*G[1][7]^2 - 27*s1^2*zb^5*G[1][6]*G[1][7]^2 - 
    6*s1*s2*zb^5*G[1][6]*G[1][7]^2 - 12*s1^2*z*zb^5*G[1][6]*G[1][7]^2 - 
    18*s1*s2*z*zb^5*G[1][6]*G[1][7]^2 - 6*s2^2*z*zb^5*G[1][6]*G[1][7]^2 + 
    42*s1^2*z^2*zb^5*G[1][6]*G[1][7]^2 + 24*s1*s2*z^2*zb^5*G[1][6]*
     G[1][7]^2 + 3*s2^2*z^2*zb^5*G[1][6]*G[1][7]^2 - 
    3*s1^2*z^3*zb^5*G[1][6]*G[1][7]^2 - 6*s1*s2*z^3*zb^5*G[1][6]*G[1][7]^2 + 
    3*s2^2*z^3*zb^5*G[1][6]*G[1][7]^2 + 18*s1^2*zb^6*G[1][6]*G[1][7]^2 + 
    3*s1*s2*zb^6*G[1][6]*G[1][7]^2 - 15*s1^2*z*zb^6*G[1][6]*G[1][7]^2 - 
    3*s1*s2*z*zb^6*G[1][6]*G[1][7]^2 - 3*s1^2*z^2*zb^6*G[1][6]*G[1][7]^2 - 
    3*s1^2*zb^7*G[1][6]*G[1][7]^2 + 3*s1^2*z*zb^7*G[1][6]*G[1][7]^2 - 
    2*s1*s2*z^2*G[1][7]^3 + 2*s2^2*z^2*G[1][7]^3 - 2*s1^2*z^3*G[1][7]^3 + 
    8*s1*s2*z^3*G[1][7]^3 - 6*s2^2*z^3*G[1][7]^3 + 6*s1^2*z^4*G[1][7]^3 - 
    6*s1*s2*z^4*G[1][7]^3 + 18*s2^2*z^4*G[1][7]^3 - 4*s1^2*z^5*G[1][7]^3 + 
    2*s1*s2*z^5*G[1][7]^3 - 24*s2^2*z^5*G[1][7]^3 - 2*s1*s2*z^6*G[1][7]^3 + 
    14*s2^2*z^6*G[1][7]^3 - 4*s2^2*z^7*G[1][7]^3 + 2*s2^2*zb*G[1][7]^3 + 
    6*s1*s2*z*zb*G[1][7]^3 - 14*s2^2*z*zb*G[1][7]^3 + 
    4*s1^2*z^2*zb*G[1][7]^3 - 18*s1*s2*z^2*zb*G[1][7]^3 + 
    26*s2^2*z^2*zb*G[1][7]^3 - 6*s1^2*z^3*zb*G[1][7]^3 - 
    4*s1*s2*z^3*zb*G[1][7]^3 - 46*s2^2*z^3*zb*G[1][7]^3 - 
    14*s1^2*z^4*zb*G[1][7]^3 + 12*s1*s2*z^4*zb*G[1][7]^3 + 
    28*s2^2*z^4*zb*G[1][7]^3 + 16*s1^2*z^5*zb*G[1][7]^3 - 
    6*s1*s2*z^5*zb*G[1][7]^3 + 4*s2^2*z^5*zb*G[1][7]^3 + 
    10*s1*s2*z^6*zb*G[1][7]^3 - 4*s2^2*z^6*zb*G[1][7]^3 + 
    4*s2^2*z^7*zb*G[1][7]^3 - 6*s2^2*zb^2*G[1][7]^3 - 
    22*s1*s2*z*zb^2*G[1][7]^3 + 40*s2^2*z*zb^2*G[1][7]^3 - 
    14*s1^2*z^2*zb^2*G[1][7]^3 + 90*s1*s2*z^2*zb^2*G[1][7]^3 - 
    54*s2^2*z^2*zb^2*G[1][7]^3 + 48*s1^2*z^3*zb^2*G[1][7]^3 - 
    64*s1*s2*z^3*zb^2*G[1][7]^3 + 82*s2^2*z^3*zb^2*G[1][7]^3 - 
    16*s1^2*z^4*zb^2*G[1][7]^3 + 22*s1*s2*z^4*zb^2*G[1][7]^3 - 
    58*s2^2*z^4*zb^2*G[1][7]^3 - 18*s1^2*z^5*zb^2*G[1][7]^3 - 
    20*s1*s2*z^5*zb^2*G[1][7]^3 + 4*s2^2*z^5*zb^2*G[1][7]^3 - 
    6*s1*s2*z^6*zb^2*G[1][7]^3 - 8*s2^2*z^6*zb^2*G[1][7]^3 + 
    6*s2^2*zb^3*G[1][7]^3 + 20*s1*s2*z*zb^3*G[1][7]^3 - 
    46*s2^2*z*zb^3*G[1][7]^3 + 2*s1^2*z^2*zb^3*G[1][7]^3 - 
    112*s1*s2*z^2*zb^3*G[1][7]^3 + 38*s2^2*z^2*zb^3*G[1][7]^3 - 
    54*s1^2*z^3*zb^3*G[1][7]^3 + 86*s1*s2*z^3*zb^3*G[1][7]^3 - 
    44*s2^2*z^3*zb^3*G[1][7]^3 + 46*s1^2*z^4*zb^3*G[1][7]^3 - 
    10*s1*s2*z^4*zb^3*G[1][7]^3 + 38*s2^2*z^4*zb^3*G[1][7]^3 + 
    6*s1^2*z^5*zb^3*G[1][7]^3 + 16*s1*s2*z^5*zb^3*G[1][7]^3 + 
    8*s2^2*z^5*zb^3*G[1][7]^3 - 2*s2^2*zb^4*G[1][7]^3 + 
    6*s1^2*z*zb^4*G[1][7]^3 + 2*s1*s2*z*zb^4*G[1][7]^3 + 
    26*s2^2*z*zb^4*G[1][7]^3 + 18*s1^2*z^2*zb^4*G[1][7]^3 + 
    50*s1*s2*z^2*zb^4*G[1][7]^3 - 12*s2^2*z^2*zb^4*G[1][7]^3 - 
    2*s1^2*z^3*zb^4*G[1][7]^3 - 46*s1*s2*z^3*zb^4*G[1][7]^3 + 
    2*s2^2*z^3*zb^4*G[1][7]^3 - 22*s1^2*z^4*zb^4*G[1][7]^3 - 
    6*s1*s2*z^4*zb^4*G[1][7]^3 - 14*s2^2*z^4*zb^4*G[1][7]^3 - 
    2*s1^2*zb^5*G[1][7]^3 - 12*s1^2*z*zb^5*G[1][7]^3 - 
    10*s1*s2*z*zb^5*G[1][7]^3 - 6*s2^2*z*zb^5*G[1][7]^3 - 
    2*s1^2*z^2*zb^5*G[1][7]^3 - 2*s1*s2*z^2*zb^5*G[1][7]^3 + 
    2*s2^2*z^2*zb^5*G[1][7]^3 + 16*s1^2*z^3*zb^5*G[1][7]^3 + 
    12*s1*s2*z^3*zb^5*G[1][7]^3 + 4*s2^2*z^3*zb^5*G[1][7]^3 + 
    4*s1^2*zb^6*G[1][7]^3 + 4*s1^2*z*zb^6*G[1][7]^3 + 
    4*s1*s2*z*zb^6*G[1][7]^3 - 8*s1^2*z^2*zb^6*G[1][7]^3 - 
    4*s1*s2*z^2*zb^6*G[1][7]^3 - 2*s1^2*zb^7*G[1][7]^3 + 
    2*s1^2*z*zb^7*G[1][7]^3 + 144*s2^2*z^3*G[1][1]*G[2][1] + 
    288*s1*s2*z^4*G[1][1]*G[2][1] - 144*s2^2*z^4*G[1][1]*G[2][1] + 
    144*s1^2*z^5*G[1][1]*G[2][1] - 96*s1*s2*z^5*G[1][1]*G[2][1] + 
    240*s2^2*z^5*G[1][1]*G[2][1] + 48*s1*s2*z^6*G[1][1]*G[2][1] - 
    144*s2^2*z^6*G[1][1]*G[2][1] + 48*s2^2*z^7*G[1][1]*G[2][1] - 
    288*s2^2*z^2*zb*G[1][1]*G[2][1] - 384*s1*s2*z^3*zb*G[1][1]*G[2][1] + 
    96*s2^2*z^3*zb*G[1][1]*G[2][1] - 96*s1^2*z^4*zb*G[1][1]*G[2][1] - 
    288*s1*s2*z^4*zb*G[1][1]*G[2][1] - 216*s2^2*z^4*zb*G[1][1]*G[2][1] - 
    240*s1^2*z^5*zb*G[1][1]*G[2][1] + 96*s1*s2*z^5*zb*G[1][1]*G[2][1] - 
    168*s2^2*z^5*zb*G[1][1]*G[2][1] - 96*s1*s2*z^6*zb*G[1][1]*G[2][1] + 
    96*s2^2*z^6*zb*G[1][1]*G[2][1] - 48*s2^2*z^7*zb*G[1][1]*G[2][1] - 
    48*s2^2*z*zb^2*G[1][1]*G[2][1] - 288*s1*s2*z^2*zb^2*G[1][1]*G[2][1] + 
    720*s2^2*z^2*zb^2*G[1][1]*G[2][1] - 240*s1^2*z^3*zb^2*G[1][1]*G[2][1] + 
    1056*s1*s2*z^3*zb^2*G[1][1]*G[2][1] - 648*s2^2*z^3*zb^2*G[1][1]*G[2][1] + 
    336*s1^2*z^4*zb^2*G[1][1]*G[2][1] - 312*s1*s2*z^4*zb^2*G[1][1]*G[2][1] + 
    768*s2^2*z^4*zb^2*G[1][1]*G[2][1] + 144*s1^2*z^5*zb^2*G[1][1]*G[2][1] + 
    96*s1*s2*z^5*zb^2*G[1][1]*G[2][1] - 192*s2^2*z^5*zb^2*G[1][1]*G[2][1] + 
    72*s1*s2*z^6*zb^2*G[1][1]*G[2][1] + 120*s2^2*z^6*zb^2*G[1][1]*G[2][1] + 
    96*s2^2*z*zb^3*G[1][1]*G[2][1] + 480*s1*s2*z^2*zb^3*G[1][1]*G[2][1] - 
    504*s2^2*z^2*zb^3*G[1][1]*G[2][1] + 384*s1^2*z^3*zb^3*G[1][1]*G[2][1] - 
    840*s1*s2*z^3*zb^3*G[1][1]*G[2][1] + 336*s2^2*z^3*zb^3*G[1][1]*G[2][1] - 
    384*s1^2*z^4*zb^3*G[1][1]*G[2][1] + 360*s1*s2*z^4*zb^3*G[1][1]*G[2][1] - 
    192*s2^2*z^4*zb^3*G[1][1]*G[2][1] - 48*s1^2*z^5*zb^3*G[1][1]*G[2][1] - 
    192*s1*s2*z^5*zb^3*G[1][1]*G[2][1] - 168*s2^2*z^5*zb^3*G[1][1]*G[2][1] - 
    72*s2^2*z*zb^4*G[1][1]*G[2][1] - 144*s1^2*z^2*zb^4*G[1][1]*G[2][1] - 
    264*s1*s2*z^2*zb^4*G[1][1]*G[2][1] + 96*s2^2*z^2*zb^4*G[1][1]*G[2][1] - 
    48*s1^2*z^3*zb^4*G[1][1]*G[2][1] + 168*s1*s2*z^3*zb^4*G[1][1]*G[2][1] - 
    144*s2^2*z^3*zb^4*G[1][1]*G[2][1] + 192*s1^2*z^4*zb^4*G[1][1]*G[2][1] + 
    96*s1*s2*z^4*zb^4*G[1][1]*G[2][1] + 216*s2^2*z^4*zb^4*G[1][1]*G[2][1] + 
    48*s1^2*z*zb^5*G[1][1]*G[2][1] + 24*s1*s2*z*zb^5*G[1][1]*G[2][1] + 
    24*s2^2*z*zb^5*G[1][1]*G[2][1] + 96*s1^2*z^2*zb^5*G[1][1]*G[2][1] + 
    72*s1*s2*z^2*zb^5*G[1][1]*G[2][1] + 48*s2^2*z^2*zb^5*G[1][1]*G[2][1] - 
    144*s1^2*z^3*zb^5*G[1][1]*G[2][1] - 96*s1*s2*z^3*zb^5*G[1][1]*G[2][1] - 
    72*s2^2*z^3*zb^5*G[1][1]*G[2][1] - 48*s1^2*z*zb^6*G[1][1]*G[2][1] - 
    24*s1*s2*z*zb^6*G[1][1]*G[2][1] + 48*s1^2*z^2*zb^6*G[1][1]*G[2][1] + 
    24*s1*s2*z^2*zb^6*G[1][1]*G[2][1] + 48*s1*s2*z^2*G[1][2]*G[2][1] + 
    96*s2^2*z^2*G[1][2]*G[2][1] + 48*s1^2*z^3*G[1][2]*G[2][1] + 
    192*s1*s2*z^3*G[1][2]*G[2][1] + 48*s2^2*z^3*G[1][2]*G[2][1] + 
    96*s1^2*z^4*G[1][2]*G[2][1] - 48*s2^2*zb*G[1][2]*G[2][1] - 
    144*s1*s2*z*zb*G[1][2]*G[2][1] - 96*s2^2*z*zb*G[1][2]*G[2][1] - 
    96*s1^2*z^2*zb*G[1][2]*G[2][1] - 336*s1*s2*z^2*zb*G[1][2]*G[2][1] - 
    288*s2^2*z^2*zb*G[1][2]*G[2][1] - 264*s1^2*z^3*zb*G[1][2]*G[2][1] - 
    360*s1*s2*z^3*zb*G[1][2]*G[2][1] - 240*s2^2*z^3*zb*G[1][2]*G[2][1] - 
    72*s1^2*z^4*zb*G[1][2]*G[2][1] - 120*s1*s2*z^4*zb*G[1][2]*G[2][1] - 
    96*s2^2*z^4*zb*G[1][2]*G[2][1] - 96*s1^2*z^5*zb*G[1][2]*G[2][1] + 
    24*s1*s2*z^5*zb*G[1][2]*G[2][1] + 96*s2^2*z^5*zb*G[1][2]*G[2][1] - 
    24*s1*s2*z^6*zb*G[1][2]*G[2][1] - 48*s2^2*z^6*zb*G[1][2]*G[2][1] + 
    144*s2^2*zb^2*G[1][2]*G[2][1] + 336*s1*s2*z*zb^2*G[1][2]*G[2][1] + 
    336*s2^2*z*zb^2*G[1][2]*G[2][1] + 360*s1^2*z^2*zb^2*G[1][2]*G[2][1] + 
    744*s1*s2*z^2*zb^2*G[1][2]*G[2][1] + 384*s2^2*z^2*zb^2*G[1][2]*G[2][1] + 
    168*s1^2*z^3*zb^2*G[1][2]*G[2][1] + 216*s1*s2*z^3*zb^2*G[1][2]*G[2][1] + 
    576*s2^2*z^3*zb^2*G[1][2]*G[2][1] + 120*s1^2*z^4*zb^2*G[1][2]*G[2][1] + 
    96*s1*s2*z^4*zb^2*G[1][2]*G[2][1] - 96*s2^2*z^4*zb^2*G[1][2]*G[2][1] + 
    168*s1^2*z^5*zb^2*G[1][2]*G[2][1] + 72*s1*s2*z^5*zb^2*G[1][2]*G[2][1] + 
    48*s2^2*z^5*zb^2*G[1][2]*G[2][1] + 24*s1*s2*z^6*zb^2*G[1][2]*G[2][1] + 
    48*s2^2*z^6*zb^2*G[1][2]*G[2][1] - 144*s2^2*zb^3*G[1][2]*G[2][1] - 
    216*s1^2*z*zb^3*G[1][2]*G[2][1] - 312*s1*s2*z*zb^3*G[1][2]*G[2][1] - 
    432*s2^2*z*zb^3*G[1][2]*G[2][1] - 168*s1^2*z^2*zb^3*G[1][2]*G[2][1] - 
    600*s1*s2*z^2*zb^3*G[1][2]*G[2][1] - 528*s2^2*z^2*zb^3*G[1][2]*G[2][1] + 
    48*s1^2*z^3*zb^3*G[1][2]*G[2][1] - 72*s1*s2*z^3*zb^3*G[1][2]*G[2][1] - 
    192*s2^2*z^3*zb^3*G[1][2]*G[2][1] - 360*s1^2*z^4*zb^3*G[1][2]*G[2][1] - 
    72*s1*s2*z^4*zb^3*G[1][2]*G[2][1] - 72*s1^2*z^5*zb^3*G[1][2]*G[2][1] - 
    96*s1*s2*z^5*zb^3*G[1][2]*G[2][1] - 144*s2^2*z^5*zb^3*G[1][2]*G[2][1] + 
    72*s1^2*zb^4*G[1][2]*G[2][1] + 24*s1*s2*zb^4*G[1][2]*G[2][1] + 
    48*s2^2*zb^4*G[1][2]*G[2][1] + 312*s1^2*z*zb^4*G[1][2]*G[2][1] + 
    168*s1*s2*z*zb^4*G[1][2]*G[2][1] + 288*s2^2*z*zb^4*G[1][2]*G[2][1] - 
    192*s1^2*z^2*zb^4*G[1][2]*G[2][1] + 24*s1*s2*z^2*zb^4*G[1][2]*G[2][1] + 
    336*s2^2*z^2*zb^4*G[1][2]*G[2][1] + 168*s1^2*z^3*zb^4*G[1][2]*G[2][1] + 
    216*s1*s2*z^3*zb^4*G[1][2]*G[2][1] - 144*s2^2*z^3*zb^4*G[1][2]*G[2][1] + 
    216*s1^2*z^4*zb^4*G[1][2]*G[2][1] + 96*s1*s2*z^4*zb^4*G[1][2]*G[2][1] + 
    192*s2^2*z^4*zb^4*G[1][2]*G[2][1] - 144*s1^2*zb^5*G[1][2]*G[2][1] - 
    48*s1*s2*zb^5*G[1][2]*G[2][1] - 48*s1^2*z*zb^5*G[1][2]*G[2][1] - 
    96*s2^2*z*zb^5*G[1][2]*G[2][1] - 24*s1^2*z^2*zb^5*G[1][2]*G[2][1] + 
    48*s1*s2*z^2*zb^5*G[1][2]*G[2][1] - 168*s1^2*z^3*zb^5*G[1][2]*G[2][1] - 
    192*s1*s2*z^3*zb^5*G[1][2]*G[2][1] - 48*s2^2*z^3*zb^5*G[1][2]*G[2][1] + 
    72*s1^2*zb^6*G[1][2]*G[2][1] + 24*s1*s2*zb^6*G[1][2]*G[2][1] - 
    48*s1*s2*z*zb^6*G[1][2]*G[2][1] + 120*s1^2*z^2*zb^6*G[1][2]*G[2][1] + 
    72*s1*s2*z^2*zb^6*G[1][2]*G[2][1] - 48*s1^2*z*zb^7*G[1][2]*G[2][1] + 
    48*s1*s2*z^2*G[1][3]*G[2][1] + 96*s2^2*z^2*G[1][3]*G[2][1] + 
    48*s1^2*z^3*G[1][3]*G[2][1] + 192*s1*s2*z^3*G[1][3]*G[2][1] + 
    192*s2^2*z^3*G[1][3]*G[2][1] + 96*s1^2*z^4*G[1][3]*G[2][1] + 
    288*s1*s2*z^4*G[1][3]*G[2][1] - 144*s2^2*z^4*G[1][3]*G[2][1] + 
    144*s1^2*z^5*G[1][3]*G[2][1] - 96*s1*s2*z^5*G[1][3]*G[2][1] + 
    240*s2^2*z^5*G[1][3]*G[2][1] + 48*s1*s2*z^6*G[1][3]*G[2][1] - 
    144*s2^2*z^6*G[1][3]*G[2][1] + 48*s2^2*z^7*G[1][3]*G[2][1] - 
    48*s2^2*zb*G[1][3]*G[2][1] - 144*s1*s2*z*zb*G[1][3]*G[2][1] - 
    96*s2^2*z*zb*G[1][3]*G[2][1] - 96*s1^2*z^2*zb*G[1][3]*G[2][1] - 
    336*s1*s2*z^2*zb*G[1][3]*G[2][1] - 576*s2^2*z^2*zb*G[1][3]*G[2][1] - 
    264*s1^2*z^3*zb*G[1][3]*G[2][1] - 744*s1*s2*z^3*zb*G[1][3]*G[2][1] - 
    144*s2^2*z^3*zb*G[1][3]*G[2][1] - 168*s1^2*z^4*zb*G[1][3]*G[2][1] - 
    408*s1*s2*z^4*zb*G[1][3]*G[2][1] - 312*s2^2*z^4*zb*G[1][3]*G[2][1] - 
    336*s1^2*z^5*zb*G[1][3]*G[2][1] + 120*s1*s2*z^5*zb*G[1][3]*G[2][1] - 
    72*s2^2*z^5*zb*G[1][3]*G[2][1] - 120*s1*s2*z^6*zb*G[1][3]*G[2][1] + 
    48*s2^2*z^6*zb*G[1][3]*G[2][1] - 48*s2^2*z^7*zb*G[1][3]*G[2][1] + 
    144*s2^2*zb^2*G[1][3]*G[2][1] + 336*s1*s2*z*zb^2*G[1][3]*G[2][1] + 
    288*s2^2*z*zb^2*G[1][3]*G[2][1] + 360*s1^2*z^2*zb^2*G[1][3]*G[2][1] + 
    456*s1*s2*z^2*zb^2*G[1][3]*G[2][1] + 1104*s2^2*z^2*zb^2*G[1][3]*G[2][1] - 
    72*s1^2*z^3*zb^2*G[1][3]*G[2][1] + 1272*s1*s2*z^3*zb^2*G[1][3]*G[2][1] - 
    72*s2^2*z^3*zb^2*G[1][3]*G[2][1] + 456*s1^2*z^4*zb^2*G[1][3]*G[2][1] - 
    216*s1*s2*z^4*zb^2*G[1][3]*G[2][1] + 672*s2^2*z^4*zb^2*G[1][3]*G[2][1] + 
    312*s1^2*z^5*zb^2*G[1][3]*G[2][1] + 168*s1*s2*z^5*zb^2*G[1][3]*G[2][1] - 
    144*s2^2*z^5*zb^2*G[1][3]*G[2][1] + 96*s1*s2*z^6*zb^2*G[1][3]*G[2][1] + 
    168*s2^2*z^6*zb^2*G[1][3]*G[2][1] - 144*s2^2*zb^3*G[1][3]*G[2][1] - 
    216*s1^2*z*zb^3*G[1][3]*G[2][1] - 312*s1*s2*z*zb^3*G[1][3]*G[2][1] - 
    336*s2^2*z*zb^3*G[1][3]*G[2][1] - 168*s1^2*z^2*zb^3*G[1][3]*G[2][1] - 
    120*s1*s2*z^2*zb^3*G[1][3]*G[2][1] - 1032*s2^2*z^2*zb^3*G[1][3]*G[2][1] + 
    432*s1^2*z^3*zb^3*G[1][3]*G[2][1] - 912*s1*s2*z^3*zb^3*G[1][3]*G[2][1] + 
    144*s2^2*z^3*zb^3*G[1][3]*G[2][1] - 744*s1^2*z^4*zb^3*G[1][3]*G[2][1] + 
    288*s1*s2*z^4*zb^3*G[1][3]*G[2][1] - 192*s2^2*z^4*zb^3*G[1][3]*G[2][1] - 
    120*s1^2*z^5*zb^3*G[1][3]*G[2][1] - 288*s1*s2*z^5*zb^3*G[1][3]*G[2][1] - 
    312*s2^2*z^5*zb^3*G[1][3]*G[2][1] + 72*s1^2*zb^4*G[1][3]*G[2][1] + 
    24*s1*s2*zb^4*G[1][3]*G[2][1] + 48*s2^2*zb^4*G[1][3]*G[2][1] + 
    312*s1^2*z*zb^4*G[1][3]*G[2][1] + 168*s1*s2*z*zb^4*G[1][3]*G[2][1] + 
    216*s2^2*z*zb^4*G[1][3]*G[2][1] - 336*s1^2*z^2*zb^4*G[1][3]*G[2][1] - 
    240*s1*s2*z^2*zb^4*G[1][3]*G[2][1] + 432*s2^2*z^2*zb^4*G[1][3]*G[2][1] + 
    120*s1^2*z^3*zb^4*G[1][3]*G[2][1] + 384*s1*s2*z^3*zb^4*G[1][3]*G[2][1] - 
    288*s2^2*z^3*zb^4*G[1][3]*G[2][1] + 408*s1^2*z^4*zb^4*G[1][3]*G[2][1] + 
    192*s1*s2*z^4*zb^4*G[1][3]*G[2][1] + 408*s2^2*z^4*zb^4*G[1][3]*G[2][1] - 
    144*s1^2*zb^5*G[1][3]*G[2][1] - 48*s1*s2*zb^5*G[1][3]*G[2][1] + 
    24*s1*s2*z*zb^5*G[1][3]*G[2][1] - 72*s2^2*z*zb^5*G[1][3]*G[2][1] + 
    72*s1^2*z^2*zb^5*G[1][3]*G[2][1] + 120*s1*s2*z^2*zb^5*G[1][3]*G[2][1] + 
    48*s2^2*z^2*zb^5*G[1][3]*G[2][1] - 312*s1^2*z^3*zb^5*G[1][3]*G[2][1] - 
    288*s1*s2*z^3*zb^5*G[1][3]*G[2][1] - 120*s2^2*z^3*zb^5*G[1][3]*G[2][1] + 
    72*s1^2*zb^6*G[1][3]*G[2][1] + 24*s1*s2*zb^6*G[1][3]*G[2][1] - 
    48*s1^2*z*zb^6*G[1][3]*G[2][1] - 72*s1*s2*z*zb^6*G[1][3]*G[2][1] + 
    168*s1^2*z^2*zb^6*G[1][3]*G[2][1] + 96*s1*s2*z^2*zb^6*G[1][3]*G[2][1] - 
    48*s1^2*z*zb^7*G[1][3]*G[2][1] - 24*s2^2*z^2*G[1][4]*G[2][1] - 
    96*s1*s2*z^3*G[1][4]*G[2][1] - 48*s2^2*z^3*G[1][4]*G[2][1] - 
    72*s1^2*z^4*G[1][4]*G[2][1] - 48*s1*s2*z^4*G[1][4]*G[2][1] + 
    24*s1*s2*z^5*G[1][4]*G[2][1] + 72*s2^2*z*zb*G[1][4]*G[2][1] + 
    192*s1*s2*z^2*zb*G[1][4]*G[2][1] + 72*s2^2*z^2*zb*G[1][4]*G[2][1] + 
    84*s1^2*z^3*zb*G[1][4]*G[2][1] + 132*s1*s2*z^3*zb*G[1][4]*G[2][1] + 
    204*s2^2*z^3*zb*G[1][4]*G[2][1] + 96*s1^2*z^4*zb*G[1][4]*G[2][1] + 
    228*s1*s2*z^4*zb*G[1][4]*G[2][1] + 84*s1^2*z^5*zb*G[1][4]*G[2][1] - 
    48*s1*s2*z^5*zb*G[1][4]*G[2][1] + 60*s2^2*z^5*zb*G[1][4]*G[2][1] - 
    36*s2^2*z^6*zb*G[1][4]*G[2][1] + 12*s2^2*z^7*zb*G[1][4]*G[2][1] - 
    204*s2^2*z*zb^2*G[1][4]*G[2][1] + 108*s1^2*z^2*zb^2*G[1][4]*G[2][1] - 
    300*s1*s2*z^2*zb^2*G[1][4]*G[2][1] - 252*s2^2*z^2*zb^2*G[1][4]*G[2][1] - 
    204*s1^2*z^3*zb^2*G[1][4]*G[2][1] - 312*s1*s2*z^3*zb^2*G[1][4]*G[2][1] - 
    144*s2^2*z^3*zb^2*G[1][4]*G[2][1] - 168*s1^2*z^4*zb^2*G[1][4]*G[2][1] - 
    228*s1*s2*z^4*zb^2*G[1][4]*G[2][1] - 216*s2^2*z^4*zb^2*G[1][4]*G[2][1] - 
    132*s1^2*z^5*zb^2*G[1][4]*G[2][1] + 48*s1*s2*z^5*zb^2*G[1][4]*G[2][1] + 
    48*s2^2*z^5*zb^2*G[1][4]*G[2][1] - 12*s1*s2*z^6*zb^2*G[1][4]*G[2][1] - 
    36*s2^2*z^6*zb^2*G[1][4]*G[2][1] - 108*s1^2*z*zb^3*G[1][4]*G[2][1] - 
    48*s1*s2*z*zb^3*G[1][4]*G[2][1] + 228*s2^2*z*zb^3*G[1][4]*G[2][1] - 
    84*s1^2*z^2*zb^3*G[1][4]*G[2][1] + 24*s1*s2*z^2*zb^3*G[1][4]*G[2][1] + 
    372*s2^2*z^2*zb^3*G[1][4]*G[2][1] + 180*s1^2*z^3*zb^3*G[1][4]*G[2][1] + 
    696*s1*s2*z^3*zb^3*G[1][4]*G[2][1] + 36*s2^2*z^3*zb^3*G[1][4]*G[2][1] + 
    312*s1^2*z^4*zb^3*G[1][4]*G[2][1] - 72*s1*s2*z^4*zb^3*G[1][4]*G[2][1] + 
    132*s2^2*z^4*zb^3*G[1][4]*G[2][1] + 48*s1^2*z^5*zb^3*G[1][4]*G[2][1] + 
    24*s1*s2*z^5*zb^3*G[1][4]*G[2][1] + 60*s2^2*z^5*zb^3*G[1][4]*G[2][1] + 
    36*s1^2*zb^4*G[1][4]*G[2][1] + 204*s1^2*z*zb^4*G[1][4]*G[2][1] + 
    132*s1*s2*z*zb^4*G[1][4]*G[2][1] - 120*s2^2*z*zb^4*G[1][4]*G[2][1] - 
    144*s1^2*z^2*zb^4*G[1][4]*G[2][1] - 12*s1*s2*z^2*zb^4*G[1][4]*G[2][1] - 
    228*s2^2*z^2*zb^4*G[1][4]*G[2][1] - 180*s1^2*z^3*zb^4*G[1][4]*G[2][1] - 
    444*s1*s2*z^3*zb^4*G[1][4]*G[2][1] + 36*s2^2*z^3*zb^4*G[1][4]*G[2][1] - 
    156*s1^2*z^4*zb^4*G[1][4]*G[2][1] + 48*s1*s2*z^4*zb^4*G[1][4]*G[2][1] - 
    108*s2^2*z^4*zb^4*G[1][4]*G[2][1] - 96*s1^2*zb^5*G[1][4]*G[2][1] - 
    72*s1^2*z*zb^5*G[1][4]*G[2][1] - 96*s1*s2*z*zb^5*G[1][4]*G[2][1] + 
    24*s2^2*z*zb^5*G[1][4]*G[2][1] + 204*s1^2*z^2*zb^5*G[1][4]*G[2][1] + 
    120*s1*s2*z^2*zb^5*G[1][4]*G[2][1] + 36*s2^2*z^2*zb^5*G[1][4]*G[2][1] + 
    108*s1^2*z^3*zb^5*G[1][4]*G[2][1] + 72*s1*s2*z^3*zb^5*G[1][4]*G[2][1] + 
    24*s2^2*z^3*zb^5*G[1][4]*G[2][1] + 84*s1^2*zb^6*G[1][4]*G[2][1] - 
    60*s1^2*z*zb^6*G[1][4]*G[2][1] + 12*s1*s2*z*zb^6*G[1][4]*G[2][1] - 
    84*s1^2*z^2*zb^6*G[1][4]*G[2][1] - 36*s1*s2*z^2*zb^6*G[1][4]*G[2][1] - 
    24*s1^2*zb^7*G[1][4]*G[2][1] + 36*s1^2*z*zb^7*G[1][4]*G[2][1] + 
    12*s1*s2*z^2*G[1][5]*G[2][1] + 12*s1^2*z^3*G[1][5]*G[2][1] - 
    48*s2^2*z^3*G[1][5]*G[2][1] - 156*s1*s2*z^4*G[1][5]*G[2][1] - 
    84*s1^2*z^5*G[1][5]*G[2][1] + 48*s1*s2*z^5*G[1][5]*G[2][1] - 
    36*s2^2*z^5*G[1][5]*G[2][1] - 24*s1*s2*z^6*G[1][5]*G[2][1] + 
    24*s2^2*z^6*G[1][5]*G[2][1] - 12*s2^2*z^7*G[1][5]*G[2][1] - 
    12*s2^2*zb*G[1][5]*G[2][1] - 36*s1*s2*z*zb*G[1][5]*G[2][1] + 
    48*s2^2*z*zb*G[1][5]*G[2][1] - 24*s1^2*z^2*zb*G[1][5]*G[2][1] + 
    12*s1*s2*z^2*zb*G[1][5]*G[2][1] + 24*s2^2*z^2*zb*G[1][5]*G[2][1] - 
    12*s1^2*z^3*zb*G[1][5]*G[2][1] + 192*s1*s2*z^3*zb*G[1][5]*G[2][1] + 
    60*s2^2*z^3*zb*G[1][5]*G[2][1] + 60*s1^2*z^4*zb*G[1][5]*G[2][1] + 
    132*s1*s2*z^4*zb*G[1][5]*G[2][1] + 108*s2^2*z^4*zb*G[1][5]*G[2][1] + 
    168*s1^2*z^5*zb*G[1][5]*G[2][1] + 48*s2^2*z^5*zb*G[1][5]*G[2][1] + 
    60*s1*s2*z^6*zb*G[1][5]*G[2][1] - 24*s2^2*z^6*zb*G[1][5]*G[2][1] + 
    36*s2^2*z^7*zb*G[1][5]*G[2][1] + 36*s2^2*zb^2*G[1][5]*G[2][1] + 
    132*s1*s2*z*zb^2*G[1][5]*G[2][1] - 84*s2^2*z*zb^2*G[1][5]*G[2][1] + 
    48*s1^2*z^2*zb^2*G[1][5]*G[2][1] - 60*s1*s2*z^2*zb^2*G[1][5]*G[2][1] - 
    108*s2^2*z^2*zb^2*G[1][5]*G[2][1] + 120*s1^2*z^3*zb^2*G[1][5]*G[2][1] - 
    336*s1*s2*z^3*zb^2*G[1][5]*G[2][1] + 72*s2^2*z^3*zb^2*G[1][5]*G[2][1] - 
    228*s1^2*z^4*zb^2*G[1][5]*G[2][1] + 84*s1*s2*z^4*zb^2*G[1][5]*G[2][1] - 
    240*s2^2*z^4*zb^2*G[1][5]*G[2][1] - 108*s1^2*z^5*zb^2*G[1][5]*G[2][1] - 
    120*s1*s2*z^5*zb^2*G[1][5]*G[2][1] - 24*s2^2*z^5*zb^2*G[1][5]*G[2][1] - 
    36*s1*s2*z^6*zb^2*G[1][5]*G[2][1] - 84*s2^2*z^6*zb^2*G[1][5]*G[2][1] - 
    36*s2^2*zb^3*G[1][5]*G[2][1] + 36*s1^2*z*zb^3*G[1][5]*G[2][1] - 
    108*s1*s2*z*zb^3*G[1][5]*G[2][1] - 36*s2^2*z*zb^3*G[1][5]*G[2][1] - 
    108*s1^2*z^2*zb^3*G[1][5]*G[2][1] - 168*s1*s2*z^2*zb^3*G[1][5]*G[2][1] + 
    216*s2^2*z^2*zb^3*G[1][5]*G[2][1] - 180*s1^2*z^3*zb^3*G[1][5]*G[2][1] + 
    360*s1*s2*z^3*zb^3*G[1][5]*G[2][1] - 228*s2^2*z^3*zb^3*G[1][5]*G[2][1] + 
    276*s1^2*z^4*zb^3*G[1][5]*G[2][1] - 108*s1*s2*z^4*zb^3*G[1][5]*G[2][1] + 
    264*s2^2*z^4*zb^3*G[1][5]*G[2][1] + 24*s1^2*z^5*zb^3*G[1][5]*G[2][1] + 
    72*s1*s2*z^5*zb^3*G[1][5]*G[2][1] + 108*s2^2*z^5*zb^3*G[1][5]*G[2][1] - 
    12*s1^2*zb^4*G[1][5]*G[2][1] - 12*s1*s2*zb^4*G[1][5]*G[2][1] + 
    12*s2^2*zb^4*G[1][5]*G[2][1] - 12*s1^2*z*zb^4*G[1][5]*G[2][1] + 
    12*s1*s2*z*zb^4*G[1][5]*G[2][1] + 108*s2^2*z*zb^4*G[1][5]*G[2][1] + 
    132*s1^2*z^2*zb^4*G[1][5]*G[2][1] + 264*s1*s2*z^2*zb^4*G[1][5]*G[2][1] - 
    108*s2^2*z^2*zb^4*G[1][5]*G[2][1] - 240*s1*s2*z^3*zb^4*G[1][5]*G[2][1] + 
    72*s2^2*z^3*zb^4*G[1][5]*G[2][1] - 108*s1^2*z^4*zb^4*G[1][5]*G[2][1] + 
    48*s1*s2*z^4*zb^4*G[1][5]*G[2][1] - 156*s2^2*z^4*zb^4*G[1][5]*G[2][1] + 
    12*s1^2*zb^5*G[1][5]*G[2][1] + 24*s1*s2*zb^5*G[1][5]*G[2][1] - 
    60*s1^2*z*zb^5*G[1][5]*G[2][1] - 24*s1*s2*z*zb^5*G[1][5]*G[2][1] - 
    36*s2^2*z*zb^5*G[1][5]*G[2][1] - 12*s1^2*z^2*zb^5*G[1][5]*G[2][1] - 
    48*s1*s2*z^2*zb^5*G[1][5]*G[2][1] - 12*s2^2*z^2*zb^5*G[1][5]*G[2][1] + 
    60*s1^2*z^3*zb^5*G[1][5]*G[2][1] + 24*s1*s2*z^3*zb^5*G[1][5]*G[2][1] + 
    48*s2^2*z^3*zb^5*G[1][5]*G[2][1] + 12*s1^2*zb^6*G[1][5]*G[2][1] - 
    12*s1*s2*zb^6*G[1][5]*G[2][1] + 24*s1^2*z*zb^6*G[1][5]*G[2][1] + 
    24*s1*s2*z*zb^6*G[1][5]*G[2][1] - 36*s1^2*z^2*zb^6*G[1][5]*G[2][1] - 
    12*s1*s2*z^2*zb^6*G[1][5]*G[2][1] - 12*s1^2*zb^7*G[1][5]*G[2][1] + 
    12*s1^2*z*zb^7*G[1][5]*G[2][1] - 24*s2^2*z^2*G[1][6]*G[2][1] - 
    96*s1*s2*z^3*G[1][6]*G[2][1] - 48*s2^2*z^3*G[1][6]*G[2][1] - 
    72*s1^2*z^4*G[1][6]*G[2][1] - 48*s1*s2*z^4*G[1][6]*G[2][1] + 
    24*s1*s2*z^5*G[1][6]*G[2][1] + 72*s2^2*z*zb*G[1][6]*G[2][1] + 
    192*s1*s2*z^2*zb*G[1][6]*G[2][1] + 72*s2^2*z^2*zb*G[1][6]*G[2][1] + 
    144*s1^2*z^3*zb*G[1][6]*G[2][1] + 216*s1*s2*z^3*zb*G[1][6]*G[2][1] + 
    216*s2^2*z^3*zb*G[1][6]*G[2][1] + 48*s1^2*z^4*zb*G[1][6]*G[2][1] + 
    60*s1*s2*z^4*zb*G[1][6]*G[2][1] - 96*s2^2*z^4*zb*G[1][6]*G[2][1] - 
    48*s1*s2*z^5*zb*G[1][6]*G[2][1] + 144*s2^2*z^5*zb*G[1][6]*G[2][1] - 
    12*s1*s2*z^6*zb*G[1][6]*G[2][1] - 84*s2^2*z^6*zb*G[1][6]*G[2][1] + 
    12*s2^2*z^7*zb*G[1][6]*G[2][1] - 192*s2^2*z*zb^2*G[1][6]*G[2][1] - 
    72*s1^2*z^2*zb^2*G[1][6]*G[2][1] - 480*s1*s2*z^2*zb^2*G[1][6]*G[2][1] - 
    288*s2^2*z^2*zb^2*G[1][6]*G[2][1] - 132*s1^2*z^3*zb^2*G[1][6]*G[2][1] - 
    156*s1*s2*z^3*zb^2*G[1][6]*G[2][1] + 24*s2^2*z^3*zb^2*G[1][6]*G[2][1] + 
    48*s1^2*z^4*zb^2*G[1][6]*G[2][1] + 84*s1*s2*z^4*zb^2*G[1][6]*G[2][1] - 
    264*s2^2*z^4*zb^2*G[1][6]*G[2][1] + 12*s1^2*z^5*zb^2*G[1][6]*G[2][1] + 
    96*s1*s2*z^5*zb^2*G[1][6]*G[2][1] + 108*s2^2*z^5*zb^2*G[1][6]*G[2][1] + 
    12*s2^2*z^6*zb^2*G[1][6]*G[2][1] + 72*s1^2*z*zb^3*G[1][6]*G[2][1] + 
    96*s1*s2*z*zb^3*G[1][6]*G[2][1] + 240*s2^2*z*zb^3*G[1][6]*G[2][1] + 
    60*s1^2*z^2*zb^3*G[1][6]*G[2][1] + 252*s1*s2*z^2*zb^3*G[1][6]*G[2][1] + 
    240*s2^2*z^2*zb^3*G[1][6]*G[2][1] - 120*s1^2*z^3*zb^3*G[1][6]*G[2][1] + 
    60*s1*s2*z^3*zb^3*G[1][6]*G[2][1] + 24*s2^2*z^3*zb^3*G[1][6]*G[2][1] - 
    24*s1^2*z^4*zb^3*G[1][6]*G[2][1] - 240*s1*s2*z^4*zb^3*G[1][6]*G[2][1] + 
    84*s2^2*z^4*zb^3*G[1][6]*G[2][1] - 12*s1^2*z^5*zb^3*G[1][6]*G[2][1] - 
    24*s1*s2*z^5*zb^3*G[1][6]*G[2][1] - 84*s2^2*z^5*zb^3*G[1][6]*G[2][1] - 
    24*s1^2*zb^4*G[1][6]*G[2][1] - 24*s1*s2*zb^4*G[1][6]*G[2][1] - 
    84*s1^2*z*zb^4*G[1][6]*G[2][1] - 132*s1*s2*z*zb^4*G[1][6]*G[2][1] - 
    144*s2^2*z*zb^4*G[1][6]*G[2][1] + 72*s1^2*z^2*zb^4*G[1][6]*G[2][1] + 
    36*s1*s2*z^2*zb^4*G[1][6]*G[2][1] - 48*s2^2*z^2*zb^4*G[1][6]*G[2][1] + 
    108*s1^2*z^3*zb^4*G[1][6]*G[2][1] + 96*s1*s2*z^3*zb^4*G[1][6]*G[2][1] - 
    84*s2^2*z^3*zb^4*G[1][6]*G[2][1] + 24*s1^2*z^4*zb^4*G[1][6]*G[2][1] + 
    72*s1*s2*z^4*zb^4*G[1][6]*G[2][1] + 84*s2^2*z^4*zb^4*G[1][6]*G[2][1] + 
    36*s1^2*zb^5*G[1][6]*G[2][1] + 48*s1*s2*zb^5*G[1][6]*G[2][1] - 
    24*s1^2*z*zb^5*G[1][6]*G[2][1] + 36*s1*s2*z*zb^5*G[1][6]*G[2][1] + 
    24*s2^2*z*zb^5*G[1][6]*G[2][1] - 84*s1^2*z^2*zb^5*G[1][6]*G[2][1] - 
    36*s1*s2*z^2*zb^5*G[1][6]*G[2][1] + 24*s2^2*z^2*zb^5*G[1][6]*G[2][1] - 
    24*s1^2*z^3*zb^5*G[1][6]*G[2][1] - 72*s1*s2*z^3*zb^5*G[1][6]*G[2][1] - 
    24*s2^2*z^3*zb^5*G[1][6]*G[2][1] - 24*s1*s2*zb^6*G[1][6]*G[2][1] + 
    48*s1^2*z*zb^6*G[1][6]*G[2][1] + 24*s1^2*z^2*zb^6*G[1][6]*G[2][1] + 
    24*s1*s2*z^2*zb^6*G[1][6]*G[2][1] - 12*s1^2*zb^7*G[1][6]*G[2][1] - 
    12*s1^2*z*zb^7*G[1][6]*G[2][1] - 24*s1*s2*z^2*G[1][7]*G[2][1] + 
    24*s2^2*z^2*G[1][7]*G[2][1] - 24*s1^2*z^3*G[1][7]*G[2][1] + 
    96*s1*s2*z^3*G[1][7]*G[2][1] + 72*s1^2*z^4*G[1][7]*G[2][1] + 
    72*s1*s2*z^4*G[1][7]*G[2][1] + 144*s2^2*z^4*G[1][7]*G[2][1] + 
    24*s1^2*z^5*G[1][7]*G[2][1] - 24*s1*s2*z^5*G[1][7]*G[2][1] - 
    168*s2^2*z^5*G[1][7]*G[2][1] + 96*s2^2*z^6*G[1][7]*G[2][1] - 
    24*s2^2*z^7*G[1][7]*G[2][1] + 24*s2^2*zb*G[1][7]*G[2][1] + 
    72*s1*s2*z*zb*G[1][7]*G[2][1] - 168*s2^2*z*zb*G[1][7]*G[2][1] + 
    48*s1^2*z^2*zb*G[1][7]*G[2][1] - 216*s1*s2*z^2*zb*G[1][7]*G[2][1] + 
    168*s2^2*z^2*zb*G[1][7]*G[2][1] - 84*s1^2*z^3*zb*G[1][7]*G[2][1] - 
    204*s1*s2*z^3*zb*G[1][7]*G[2][1] - 456*s2^2*z^3*zb*G[1][7]*G[2][1] - 
    156*s1^2*z^4*zb*G[1][7]*G[2][1] - 24*s1*s2*z^4*zb*G[1][7]*G[2][1] + 
    180*s2^2*z^4*zb*G[1][7]*G[2][1] - 36*s1*s2*z^5*zb*G[1][7]*G[2][1] - 
    60*s2^2*z^5*zb*G[1][7]*G[2][1] + 48*s1*s2*z^6*zb*G[1][7]*G[2][1] + 
    12*s2^2*z^6*zb*G[1][7]*G[2][1] + 12*s2^2*z^7*zb*G[1][7]*G[2][1] - 
    72*s2^2*zb^2*G[1][7]*G[2][1] - 264*s1*s2*z*zb^2*G[1][7]*G[2][1] + 
    432*s2^2*z*zb^2*G[1][7]*G[2][1] - 132*s1^2*z^2*zb^2*G[1][7]*G[2][1] + 
    852*s1*s2*z^2*zb^2*G[1][7]*G[2][1] - 288*s2^2*z^2*zb^2*G[1][7]*G[2][1] + 
    312*s1^2*z^3*zb^2*G[1][7]*G[2][1] - 264*s1*s2*z^3*zb^2*G[1][7]*G[2][1] + 
    516*s2^2*z^3*zb^2*G[1][7]*G[2][1] + 36*s1^2*z^4*zb^2*G[1][7]*G[2][1] + 
    144*s1*s2*z^4*zb^2*G[1][7]*G[2][1] - 120*s2^2*z^4*zb^2*G[1][7]*G[2][1] - 
    48*s1^2*z^5*zb^2*G[1][7]*G[2][1] - 108*s1*s2*z^5*zb^2*G[1][7]*G[2][1] - 
    12*s2^2*z^5*zb^2*G[1][7]*G[2][1] - 24*s1*s2*z^6*zb^2*G[1][7]*G[2][1] - 
    24*s2^2*z^6*zb^2*G[1][7]*G[2][1] + 72*s2^2*zb^3*G[1][7]*G[2][1] - 
    36*s1^2*z*zb^3*G[1][7]*G[2][1] + 228*s1*s2*z*zb^3*G[1][7]*G[2][1] - 
    384*s2^2*z*zb^3*G[1][7]*G[2][1] + 120*s1^2*z^2*zb^3*G[1][7]*G[2][1] - 
    696*s1*s2*z^2*zb^3*G[1][7]*G[2][1] + 156*s2^2*z^2*zb^3*G[1][7]*G[2][1] - 
    288*s1^2*z^3*zb^3*G[1][7]*G[2][1] + 324*s1*s2*z^3*zb^3*G[1][7]*G[2][1] - 
    240*s2^2*z^3*zb^3*G[1][7]*G[2][1] + 132*s1^2*z^4*zb^3*G[1][7]*G[2][1] + 
    24*s1*s2*z^4*zb^3*G[1][7]*G[2][1] + 84*s2^2*z^4*zb^3*G[1][7]*G[2][1] + 
    24*s1^2*z^5*zb^3*G[1][7]*G[2][1] + 72*s1*s2*z^5*zb^3*G[1][7]*G[2][1] + 
    24*s2^2*z^5*zb^3*G[1][7]*G[2][1] + 12*s1^2*zb^4*G[1][7]*G[2][1] + 
    12*s1*s2*zb^4*G[1][7]*G[2][1] - 24*s2^2*zb^4*G[1][7]*G[2][1] + 
    24*s1^2*z*zb^4*G[1][7]*G[2][1] - 24*s1*s2*z*zb^4*G[1][7]*G[2][1] + 
    108*s2^2*z*zb^4*G[1][7]*G[2][1] + 48*s1^2*z^2*zb^4*G[1][7]*G[2][1] + 
    84*s1*s2*z^2*zb^4*G[1][7]*G[2][1] - 72*s1*s2*z^3*zb^4*G[1][7]*G[2][1] + 
    12*s2^2*z^3*zb^4*G[1][7]*G[2][1] - 84*s1^2*z^4*zb^4*G[1][7]*G[2][1] - 
    72*s1*s2*z^4*zb^4*G[1][7]*G[2][1] - 24*s2^2*z^4*zb^4*G[1][7]*G[2][1] - 
    12*s1^2*zb^5*G[1][7]*G[2][1] - 24*s1*s2*zb^5*G[1][7]*G[2][1] + 
    12*s2^2*z*zb^5*G[1][7]*G[2][1] - 72*s1^2*z^2*zb^5*G[1][7]*G[2][1] + 
    24*s1*s2*z^2*zb^5*G[1][7]*G[2][1] - 24*s2^2*z^2*zb^5*G[1][7]*G[2][1] + 
    84*s1^2*z^3*zb^5*G[1][7]*G[2][1] + 24*s1*s2*z^3*zb^5*G[1][7]*G[2][1] + 
    12*s2^2*z^3*zb^5*G[1][7]*G[2][1] - 12*s1^2*zb^6*G[1][7]*G[2][1] + 
    12*s1*s2*zb^6*G[1][7]*G[2][1] + 24*s1^2*z*zb^6*G[1][7]*G[2][1] - 
    12*s1*s2*z*zb^6*G[1][7]*G[2][1] - 12*s1^2*z^2*zb^6*G[1][7]*G[2][1] + 
    12*s1^2*zb^7*G[1][7]*G[2][1] - 12*s1^2*z*zb^7*G[1][7]*G[2][1] + 
    24*s2^2*z^2*G[1][4]*G[2][2] + 96*s1*s2*z^3*G[1][4]*G[2][2] + 
    48*s2^2*z^3*G[1][4]*G[2][2] + 72*s1^2*z^4*G[1][4]*G[2][2] + 
    48*s1*s2*z^4*G[1][4]*G[2][2] - 24*s1*s2*z^5*G[1][4]*G[2][2] - 
    72*s2^2*z*zb*G[1][4]*G[2][2] - 192*s1*s2*z^2*zb*G[1][4]*G[2][2] - 
    72*s2^2*z^2*zb*G[1][4]*G[2][2] - 132*s1^2*z^3*zb*G[1][4]*G[2][2] - 
    288*s1*s2*z^3*zb*G[1][4]*G[2][2] - 240*s2^2*z^3*zb*G[1][4]*G[2][2] - 
    144*s1^2*z^4*zb*G[1][4]*G[2][2] - 36*s1*s2*z^4*zb*G[1][4]*G[2][2] + 
    60*s2^2*z^4*zb*G[1][4]*G[2][2] + 84*s1^2*z^5*zb*G[1][4]*G[2][2] + 
    72*s1*s2*z^5*zb*G[1][4]*G[2][2] - 48*s2^2*z^5*zb*G[1][4]*G[2][2] + 
    36*s1*s2*z^6*zb*G[1][4]*G[2][2] + 24*s2^2*z^6*zb*G[1][4]*G[2][2] + 
    12*s2^2*z^7*zb*G[1][4]*G[2][2] + 192*s2^2*z*zb^2*G[1][4]*G[2][2] + 
    36*s1^2*z^2*zb^2*G[1][4]*G[2][2] + 672*s1*s2*z^2*zb^2*G[1][4]*G[2][2] + 
    336*s2^2*z^2*zb^2*G[1][4]*G[2][2] + 348*s1^2*z^3*zb^2*G[1][4]*G[2][2] + 
    180*s1*s2*z^3*zb^2*G[1][4]*G[2][2] + 108*s2^2*z^3*zb^2*G[1][4]*G[2][2] - 
    120*s1^2*z^4*zb^2*G[1][4]*G[2][2] - 204*s1*s2*z^4*zb^2*G[1][4]*G[2][2] + 
    84*s2^2*z^4*zb^2*G[1][4]*G[2][2] - 120*s1^2*z^5*zb^2*G[1][4]*G[2][2] - 
    168*s1*s2*z^5*zb^2*G[1][4]*G[2][2] - 60*s2^2*z^5*zb^2*G[1][4]*G[2][2] - 
    24*s1*s2*z^6*zb^2*G[1][4]*G[2][2] - 60*s2^2*z^6*zb^2*G[1][4]*G[2][2] - 
    36*s1^2*z*zb^3*G[1][4]*G[2][2] - 264*s1*s2*z*zb^3*G[1][4]*G[2][2] - 
    264*s2^2*z*zb^3*G[1][4]*G[2][2] - 156*s1^2*z^2*zb^3*G[1][4]*G[2][2] - 
    468*s1*s2*z^2*zb^3*G[1][4]*G[2][2] - 396*s2^2*z^2*zb^3*G[1][4]*G[2][2] - 
    108*s1^2*z^3*zb^3*G[1][4]*G[2][2] + 180*s1*s2*z^3*zb^3*G[1][4]*G[2][2] + 
    12*s2^2*z^3*zb^3*G[1][4]*G[2][2] + 288*s1^2*z^4*zb^3*G[1][4]*G[2][2] + 
    336*s1*s2*z^4*zb^3*G[1][4]*G[2][2] + 12*s2^2*z^4*zb^3*G[1][4]*G[2][2] + 
    36*s1^2*z^5*zb^3*G[1][4]*G[2][2] + 72*s1*s2*z^5*zb^3*G[1][4]*G[2][2] + 
    132*s2^2*z^5*zb^3*G[1][4]*G[2][2] + 12*s1^2*zb^4*G[1][4]*G[2][2] + 
    72*s1*s2*zb^4*G[1][4]*G[2][2] + 12*s1^2*z*zb^4*G[1][4]*G[2][2] + 
    396*s1*s2*z*zb^4*G[1][4]*G[2][2] + 204*s2^2*z*zb^4*G[1][4]*G[2][2] + 
    204*s1^2*z^2*zb^4*G[1][4]*G[2][2] - 204*s1*s2*z^2*zb^4*G[1][4]*G[2][2] + 
    132*s2^2*z^2*zb^4*G[1][4]*G[2][2] - 204*s1^2*z^3*zb^4*G[1][4]*G[2][2] - 
    240*s1*s2*z^3*zb^4*G[1][4]*G[2][2] - 12*s2^2*z^3*zb^4*G[1][4]*G[2][2] - 
    120*s1^2*z^4*zb^4*G[1][4]*G[2][2] - 72*s1*s2*z^4*zb^4*G[1][4]*G[2][2] - 
    132*s2^2*z^4*zb^4*G[1][4]*G[2][2] + 12*s1^2*zb^5*G[1][4]*G[2][2] - 
    144*s1*s2*zb^5*G[1][4]*G[2][2] + 24*s1^2*z*zb^5*G[1][4]*G[2][2] - 
    60*s1*s2*z*zb^5*G[1][4]*G[2][2] - 60*s2^2*z*zb^5*G[1][4]*G[2][2] - 
    60*s1^2*z^2*zb^5*G[1][4]*G[2][2] + 204*s1*s2*z^2*zb^5*G[1][4]*G[2][2] - 
    12*s2^2*z^2*zb^5*G[1][4]*G[2][2] + 120*s1^2*z^3*zb^5*G[1][4]*G[2][2] + 
    24*s1*s2*z^3*zb^5*G[1][4]*G[2][2] + 48*s2^2*z^3*zb^5*G[1][4]*G[2][2] - 
    60*s1^2*zb^6*G[1][4]*G[2][2] + 72*s1*s2*zb^6*G[1][4]*G[2][2] + 
    12*s1^2*z*zb^6*G[1][4]*G[2][2] - 72*s1*s2*z*zb^6*G[1][4]*G[2][2] - 
    24*s1^2*z^2*zb^6*G[1][4]*G[2][2] + 36*s1^2*zb^7*G[1][4]*G[2][2] - 
    12*s1^2*z*zb^7*G[1][4]*G[2][2] + 24*s1*s2*z^2*G[1][5]*G[2][2] - 
    24*s2^2*z^2*G[1][5]*G[2][2] + 24*s1^2*z^3*G[1][5]*G[2][2] - 
    96*s1*s2*z^3*G[1][5]*G[2][2] - 72*s1^2*z^4*G[1][5]*G[2][2] - 
    72*s1*s2*z^4*G[1][5]*G[2][2] - 144*s2^2*z^4*G[1][5]*G[2][2] - 
    24*s1^2*z^5*G[1][5]*G[2][2] + 24*s1*s2*z^5*G[1][5]*G[2][2] + 
    168*s2^2*z^5*G[1][5]*G[2][2] - 96*s2^2*z^6*G[1][5]*G[2][2] + 
    24*s2^2*z^7*G[1][5]*G[2][2] - 24*s2^2*zb*G[1][5]*G[2][2] - 
    72*s1*s2*z*zb*G[1][5]*G[2][2] + 168*s2^2*z*zb*G[1][5]*G[2][2] - 
    48*s1^2*z^2*zb*G[1][5]*G[2][2] + 216*s1*s2*z^2*zb*G[1][5]*G[2][2] - 
    168*s2^2*z^2*zb*G[1][5]*G[2][2] + 96*s1^2*z^3*zb*G[1][5]*G[2][2] + 
    276*s1*s2*z^3*zb*G[1][5]*G[2][2] + 528*s2^2*z^3*zb*G[1][5]*G[2][2] + 
    204*s1^2*z^4*zb*G[1][5]*G[2][2] - 312*s2^2*z^4*zb*G[1][5]*G[2][2] - 
    60*s1^2*z^5*zb*G[1][5]*G[2][2] + 12*s1*s2*z^5*zb*G[1][5]*G[2][2] + 
    204*s2^2*z^5*zb*G[1][5]*G[2][2] - 72*s1*s2*z^6*zb*G[1][5]*G[2][2] - 
    120*s2^2*z^6*zb*G[1][5]*G[2][2] + 12*s2^2*z^7*zb*G[1][5]*G[2][2] + 
    72*s2^2*zb^2*G[1][5]*G[2][2] + 264*s1*s2*z*zb^2*G[1][5]*G[2][2] - 
    432*s2^2*z*zb^2*G[1][5]*G[2][2] + 96*s1^2*z^2*zb^2*G[1][5]*G[2][2] - 
    996*s1*s2*z^2*zb^2*G[1][5]*G[2][2] + 144*s2^2*z^2*zb^2*G[1][5]*G[2][2] - 
    432*s1^2*z^3*zb^2*G[1][5]*G[2][2] + 144*s1*s2*z^3*zb^2*G[1][5]*G[2][2] - 
    384*s2^2*z^3*zb^2*G[1][5]*G[2][2] + 36*s1^2*z^4*zb^2*G[1][5]*G[2][2] - 
    24*s1*s2*z^4*zb^2*G[1][5]*G[2][2] - 12*s2^2*z^4*zb^2*G[1][5]*G[2][2] + 
    132*s1^2*z^5*zb^2*G[1][5]*G[2][2] + 276*s1*s2*z^5*zb^2*G[1][5]*G[2][2] + 
    156*s2^2*z^5*zb^2*G[1][5]*G[2][2] + 24*s2^2*z^6*zb^2*G[1][5]*G[2][2] - 
    72*s2^2*zb^3*G[1][5]*G[2][2] + 72*s1^2*z*zb^3*G[1][5]*G[2][2] - 
    156*s1*s2*z*zb^3*G[1][5]*G[2][2] + 456*s2^2*z*zb^3*G[1][5]*G[2][2] + 
    24*s1^2*z^2*zb^3*G[1][5]*G[2][2] + 1008*s1*s2*z^2*zb^3*G[1][5]*G[2][2] - 
    24*s2^2*z^2*zb^3*G[1][5]*G[2][2] + 300*s1^2*z^3*zb^3*G[1][5]*G[2][2] - 
    372*s1*s2*z^3*zb^3*G[1][5]*G[2][2] + 132*s2^2*z^3*zb^3*G[1][5]*G[2][2] - 
    300*s1^2*z^4*zb^3*G[1][5]*G[2][2] - 408*s1*s2*z^4*zb^3*G[1][5]*G[2][2] - 
    84*s2^2*z^4*zb^3*G[1][5]*G[2][2] - 48*s1^2*z^5*zb^3*G[1][5]*G[2][2] - 
    24*s1*s2*z^5*zb^3*G[1][5]*G[2][2] - 120*s2^2*z^5*zb^3*G[1][5]*G[2][2] - 
    24*s1^2*zb^4*G[1][5]*G[2][2] - 12*s1*s2*zb^4*G[1][5]*G[2][2] + 
    24*s2^2*zb^4*G[1][5]*G[2][2] - 144*s1^2*z*zb^4*G[1][5]*G[2][2] - 
    144*s1*s2*z*zb^4*G[1][5]*G[2][2] - 240*s2^2*z*zb^4*G[1][5]*G[2][2] - 
    108*s1^2*z^2*zb^4*G[1][5]*G[2][2] - 252*s1*s2*z^2*zb^4*G[1][5]*G[2][2] + 
    36*s2^2*z^2*zb^4*G[1][5]*G[2][2] + 144*s1^2*z^3*zb^4*G[1][5]*G[2][2] + 
    408*s1*s2*z^3*zb^4*G[1][5]*G[2][2] - 12*s2^2*z^3*zb^4*G[1][5]*G[2][2] + 
    132*s1^2*z^4*zb^4*G[1][5]*G[2][2] + 72*s1*s2*z^4*zb^4*G[1][5]*G[2][2] + 
    120*s2^2*z^4*zb^4*G[1][5]*G[2][2] + 60*s1^2*zb^5*G[1][5]*G[2][2] + 
    24*s1*s2*zb^5*G[1][5]*G[2][2] + 96*s1^2*z*zb^5*G[1][5]*G[2][2] + 
    120*s1*s2*z*zb^5*G[1][5]*G[2][2] + 48*s2^2*z*zb^5*G[1][5]*G[2][2] - 
    24*s1^2*z^2*zb^5*G[1][5]*G[2][2] - 96*s1*s2*z^2*zb^5*G[1][5]*G[2][2] - 
    12*s2^2*z^2*zb^5*G[1][5]*G[2][2] - 132*s1^2*z^3*zb^5*G[1][5]*G[2][2] - 
    72*s1*s2*z^3*zb^5*G[1][5]*G[2][2] - 36*s2^2*z^3*zb^5*G[1][5]*G[2][2] - 
    48*s1^2*zb^6*G[1][5]*G[2][2] - 12*s1*s2*zb^6*G[1][5]*G[2][2] - 
    12*s1^2*z*zb^6*G[1][5]*G[2][2] - 12*s1*s2*z*zb^6*G[1][5]*G[2][2] + 
    60*s1^2*z^2*zb^6*G[1][5]*G[2][2] + 24*s1*s2*z^2*zb^6*G[1][5]*G[2][2] + 
    12*s1^2*zb^7*G[1][5]*G[2][2] - 12*s1^2*z*zb^7*G[1][5]*G[2][2] - 
    24*s1^2*z^3*zb*G[1][4]*G[2][3] + 72*s1*s2*z^3*zb*G[1][4]*G[2][3] + 
    120*s1^2*z^4*zb*G[1][4]*G[2][3] - 24*s1*s2*z^4*zb*G[1][4]*G[2][3] + 
    120*s2^2*z^4*zb*G[1][4]*G[2][3] - 96*s1^2*z^5*zb*G[1][4]*G[2][3] - 
    24*s1*s2*z^5*zb*G[1][4]*G[2][3] - 216*s2^2*z^5*zb*G[1][4]*G[2][3] - 
    24*s1*s2*z^6*zb*G[1][4]*G[2][3] + 144*s2^2*z^6*zb*G[1][4]*G[2][3] - 
    48*s2^2*z^7*zb*G[1][4]*G[2][3] + 72*s1^2*z^2*zb^2*G[1][4]*G[2][3] - 
    216*s1*s2*z^2*zb^2*G[1][4]*G[2][3] - 264*s1^2*z^3*zb^2*G[1][4]*G[2][3] + 
    24*s1*s2*z^3*zb^2*G[1][4]*G[2][3] - 264*s2^2*z^3*zb^2*G[1][4]*G[2][3] + 
    72*s1^2*z^4*zb^2*G[1][4]*G[2][3] + 120*s1*s2*z^4*zb^2*G[1][4]*G[2][3] + 
    336*s2^2*z^4*zb^2*G[1][4]*G[2][3] + 120*s1^2*z^5*zb^2*G[1][4]*G[2][3] + 
    24*s1*s2*z^5*zb^2*G[1][4]*G[2][3] - 144*s2^2*z^5*zb^2*G[1][4]*G[2][3] + 
    48*s1*s2*z^6*zb^2*G[1][4]*G[2][3] + 72*s2^2*z^6*zb^2*G[1][4]*G[2][3] - 
    72*s1^2*z*zb^3*G[1][4]*G[2][3] + 216*s1*s2*z*zb^3*G[1][4]*G[2][3] + 
    72*s1^2*z^2*zb^3*G[1][4]*G[2][3] + 168*s1*s2*z^2*zb^3*G[1][4]*G[2][3] + 
    168*s2^2*z^2*zb^3*G[1][4]*G[2][3] + 336*s1^2*z^3*zb^3*G[1][4]*G[2][3] - 
    336*s1*s2*z^3*zb^3*G[1][4]*G[2][3] - 312*s1^2*z^4*zb^3*G[1][4]*G[2][3] + 
    48*s1*s2*z^4*zb^3*G[1][4]*G[2][3] - 144*s2^2*z^4*zb^3*G[1][4]*G[2][3] - 
    24*s1^2*z^5*zb^3*G[1][4]*G[2][3] - 96*s1*s2*z^5*zb^3*G[1][4]*G[2][3] - 
    24*s2^2*z^5*zb^3*G[1][4]*G[2][3] + 24*s1^2*zb^4*G[1][4]*G[2][3] - 
    72*s1*s2*zb^4*G[1][4]*G[2][3] + 168*s1^2*z*zb^4*G[1][4]*G[2][3] - 
    312*s1*s2*z*zb^4*G[1][4]*G[2][3] - 24*s2^2*z*zb^4*G[1][4]*G[2][3] - 
    384*s1^2*z^2*zb^4*G[1][4]*G[2][3] + 336*s1*s2*z^2*zb^4*G[1][4]*G[2][3] - 
    144*s2^2*z^2*zb^4*G[1][4]*G[2][3] + 72*s1^2*z^3*zb^4*G[1][4]*G[2][3] + 
    48*s1*s2*z^3*zb^4*G[1][4]*G[2][3] + 144*s2^2*z^3*zb^4*G[1][4]*G[2][3] + 
    120*s1^2*z^4*zb^4*G[1][4]*G[2][3] + 24*s2^2*z^4*zb^4*G[1][4]*G[2][3] - 
    96*s1^2*zb^5*G[1][4]*G[2][3] + 144*s1*s2*zb^5*G[1][4]*G[2][3] - 
    48*s1^2*z*zb^5*G[1][4]*G[2][3] - 24*s1*s2*z*zb^5*G[1][4]*G[2][3] + 
    24*s2^2*z*zb^5*G[1][4]*G[2][3] + 264*s1^2*z^2*zb^5*G[1][4]*G[2][3] - 
    216*s1*s2*z^2*zb^5*G[1][4]*G[2][3] - 120*s1^2*z^3*zb^5*G[1][4]*G[2][3] + 
    96*s1*s2*z^3*zb^5*G[1][4]*G[2][3] - 24*s2^2*z^3*zb^5*G[1][4]*G[2][3] + 
    120*s1^2*zb^6*G[1][4]*G[2][3] - 72*s1*s2*zb^6*G[1][4]*G[2][3] - 
    96*s1^2*z*zb^6*G[1][4]*G[2][3] + 120*s1*s2*z*zb^6*G[1][4]*G[2][3] - 
    24*s1^2*z^2*zb^6*G[1][4]*G[2][3] - 48*s1*s2*z^2*zb^6*G[1][4]*G[2][3] - 
    48*s1^2*zb^7*G[1][4]*G[2][3] + 48*s1^2*z*zb^7*G[1][4]*G[2][3] - 
    24*s1^2*z^3*zb*G[1][5]*G[2][3] - 72*s1*s2*z^3*zb*G[1][5]*G[2][3] - 
    96*s2^2*z^3*zb*G[1][5]*G[2][3] - 24*s1^2*z^4*zb*G[1][5]*G[2][3] + 
    24*s1*s2*z^4*zb*G[1][5]*G[2][3] + 216*s2^2*z^4*zb*G[1][5]*G[2][3] + 
    48*s1^2*z^5*zb*G[1][5]*G[2][3] + 24*s1*s2*z^5*zb*G[1][5]*G[2][3] - 
    264*s2^2*z^5*zb*G[1][5]*G[2][3] + 24*s1*s2*z^6*zb*G[1][5]*G[2][3] + 
    192*s2^2*z^6*zb*G[1][5]*G[2][3] - 48*s2^2*z^7*zb*G[1][5]*G[2][3] + 
    72*s1^2*z^2*zb^2*G[1][5]*G[2][3] + 120*s1*s2*z^2*zb^2*G[1][5]*G[2][3] + 
    192*s2^2*z^2*zb^2*G[1][5]*G[2][3] + 72*s1^2*z^3*zb^2*G[1][5]*G[2][3] + 
    168*s1*s2*z^3*zb^2*G[1][5]*G[2][3] - 264*s2^2*z^3*zb^2*G[1][5]*G[2][3] - 
    72*s1^2*z^4*zb^2*G[1][5]*G[2][3] - 120*s1*s2*z^4*zb^2*G[1][5]*G[2][3] + 
    288*s2^2*z^4*zb^2*G[1][5]*G[2][3] - 72*s1^2*z^5*zb^2*G[1][5]*G[2][3] - 
    216*s1*s2*z^5*zb^2*G[1][5]*G[2][3] - 240*s2^2*z^5*zb^2*G[1][5]*G[2][3] + 
    48*s1*s2*z^6*zb^2*G[1][5]*G[2][3] + 24*s2^2*z^6*zb^2*G[1][5]*G[2][3] - 
    72*s1^2*z*zb^3*G[1][5]*G[2][3] - 24*s1*s2*z*zb^3*G[1][5]*G[2][3] - 
    96*s2^2*z*zb^3*G[1][5]*G[2][3] - 168*s1^2*z^2*zb^3*G[1][5]*G[2][3] - 
    360*s1*s2*z^2*zb^3*G[1][5]*G[2][3] - 120*s2^2*z^2*zb^3*G[1][5]*G[2][3] + 
    96*s1^2*z^3*zb^3*G[1][5]*G[2][3] - 48*s1*s2*z^3*zb^3*G[1][5]*G[2][3] + 
    144*s2^2*z^3*zb^3*G[1][5]*G[2][3] + 120*s1^2*z^4*zb^3*G[1][5]*G[2][3] + 
    528*s1*s2*z^4*zb^3*G[1][5]*G[2][3] - 48*s2^2*z^4*zb^3*G[1][5]*G[2][3] + 
    24*s1^2*z^5*zb^3*G[1][5]*G[2][3] - 96*s1*s2*z^5*zb^3*G[1][5]*G[2][3] + 
    120*s2^2*z^5*zb^3*G[1][5]*G[2][3] + 24*s1^2*zb^4*G[1][5]*G[2][3] - 
    24*s1*s2*zb^4*G[1][5]*G[2][3] + 216*s1^2*z*zb^4*G[1][5]*G[2][3] + 
    120*s1*s2*z*zb^4*G[1][5]*G[2][3] + 168*s2^2*z*zb^4*G[1][5]*G[2][3] - 
    48*s1^2*z^2*zb^4*G[1][5]*G[2][3] + 336*s1*s2*z^2*zb^4*G[1][5]*G[2][3] - 
    96*s2^2*z^2*zb^4*G[1][5]*G[2][3] - 168*s1^2*z^3*zb^4*G[1][5]*G[2][3] - 
    432*s1*s2*z^3*zb^4*G[1][5]*G[2][3] + 48*s2^2*z^3*zb^4*G[1][5]*G[2][3] - 
    24*s1^2*z^4*zb^4*G[1][5]*G[2][3] - 120*s2^2*z^4*zb^4*G[1][5]*G[2][3] - 
    96*s1^2*zb^5*G[1][5]*G[2][3] + 48*s1*s2*zb^5*G[1][5]*G[2][3] - 
    144*s1^2*z*zb^5*G[1][5]*G[2][3] - 168*s1*s2*z*zb^5*G[1][5]*G[2][3] - 
    72*s2^2*z*zb^5*G[1][5]*G[2][3] + 216*s1^2*z^2*zb^5*G[1][5]*G[2][3] + 
    24*s1*s2*z^2*zb^5*G[1][5]*G[2][3] + 48*s2^2*z^2*zb^5*G[1][5]*G[2][3] + 
    24*s1^2*z^3*zb^5*G[1][5]*G[2][3] + 96*s1*s2*z^3*zb^5*G[1][5]*G[2][3] + 
    24*s2^2*z^3*zb^5*G[1][5]*G[2][3] + 120*s1^2*zb^6*G[1][5]*G[2][3] - 
    24*s1*s2*zb^6*G[1][5]*G[2][3] - 48*s1^2*z*zb^6*G[1][5]*G[2][3] + 
    72*s1*s2*z*zb^6*G[1][5]*G[2][3] - 72*s1^2*z^2*zb^6*G[1][5]*G[2][3] - 
    48*s1*s2*z^2*zb^6*G[1][5]*G[2][3] - 48*s1^2*zb^7*G[1][5]*G[2][3] + 
    48*s1^2*z*zb^7*G[1][5]*G[2][3] + 12*s1^2*z^3*zb*G[1][6]*G[2][4] + 
    24*s2^2*z^3*zb*G[1][6]*G[2][4] - 24*s1^2*z^4*zb*G[1][6]*G[2][4] - 
    84*s2^2*z^4*zb*G[1][6]*G[2][4] + 12*s1^2*z^5*zb*G[1][6]*G[2][4] + 
    120*s2^2*z^5*zb*G[1][6]*G[2][4] - 84*s2^2*z^6*zb*G[1][6]*G[2][4] + 
    24*s2^2*z^7*zb*G[1][6]*G[2][4] - 36*s1^2*z^2*zb^2*G[1][6]*G[2][4] + 
    24*s1*s2*z^2*zb^2*G[1][6]*G[2][4] - 48*s2^2*z^2*zb^2*G[1][6]*G[2][4] + 
    48*s1^2*z^3*zb^2*G[1][6]*G[2][4] - 48*s1*s2*z^3*zb^2*G[1][6]*G[2][4] + 
    132*s2^2*z^3*zb^2*G[1][6]*G[2][4] - 156*s2^2*z^4*zb^2*G[1][6]*G[2][4] - 
    12*s1^2*z^5*zb^2*G[1][6]*G[2][4] + 48*s1*s2*z^5*zb^2*G[1][6]*G[2][4] + 
    96*s2^2*z^5*zb^2*G[1][6]*G[2][4] - 24*s1*s2*z^6*zb^2*G[1][6]*G[2][4] - 
    24*s2^2*z^6*zb^2*G[1][6]*G[2][4] + 36*s1^2*z*zb^3*G[1][6]*G[2][4] - 
    48*s1*s2*z*zb^3*G[1][6]*G[2][4] + 24*s2^2*z*zb^3*G[1][6]*G[2][4] + 
    24*s1^2*z^2*zb^3*G[1][6]*G[2][4] + 48*s1*s2*z^2*zb^3*G[1][6]*G[2][4] - 
    12*s2^2*z^2*zb^3*G[1][6]*G[2][4] - 108*s1^2*z^3*zb^3*G[1][6]*G[2][4] + 
    96*s1*s2*z^3*zb^3*G[1][6]*G[2][4] - 36*s2^2*z^3*zb^3*G[1][6]*G[2][4] + 
    48*s1^2*z^4*zb^3*G[1][6]*G[2][4] - 144*s1*s2*z^4*zb^3*G[1][6]*G[2][4] + 
    48*s2^2*z^4*zb^3*G[1][6]*G[2][4] + 48*s1*s2*z^5*zb^3*G[1][6]*G[2][4] - 
    24*s2^2*z^5*zb^3*G[1][6]*G[2][4] - 12*s1^2*zb^4*G[1][6]*G[2][4] + 
    24*s1*s2*zb^4*G[1][6]*G[2][4] - 96*s1^2*z*zb^4*G[1][6]*G[2][4] + 
    48*s1*s2*z*zb^4*G[1][6]*G[2][4] - 36*s2^2*z*zb^4*G[1][6]*G[2][4] + 
    108*s1^2*z^2*zb^4*G[1][6]*G[2][4] - 168*s1*s2*z^2*zb^4*G[1][6]*G[2][4] + 
    60*s2^2*z^2*zb^4*G[1][6]*G[2][4] + 24*s1^2*z^3*zb^4*G[1][6]*G[2][4] + 
    96*s1*s2*z^3*zb^4*G[1][6]*G[2][4] - 48*s2^2*z^3*zb^4*G[1][6]*G[2][4] - 
    24*s1^2*z^4*zb^4*G[1][6]*G[2][4] + 24*s2^2*z^4*zb^4*G[1][6]*G[2][4] + 
    48*s1^2*zb^5*G[1][6]*G[2][4] - 48*s1*s2*zb^5*G[1][6]*G[2][4] + 
    48*s1^2*z*zb^5*G[1][6]*G[2][4] + 48*s1*s2*z*zb^5*G[1][6]*G[2][4] + 
    12*s2^2*z*zb^5*G[1][6]*G[2][4] - 120*s1^2*z^2*zb^5*G[1][6]*G[2][4] + 
    48*s1*s2*z^2*zb^5*G[1][6]*G[2][4] - 12*s2^2*z^2*zb^5*G[1][6]*G[2][4] + 
    24*s1^2*z^3*zb^5*G[1][6]*G[2][4] - 48*s1*s2*z^3*zb^5*G[1][6]*G[2][4] - 
    60*s1^2*zb^6*G[1][6]*G[2][4] + 24*s1*s2*zb^6*G[1][6]*G[2][4] + 
    36*s1^2*z*zb^6*G[1][6]*G[2][4] - 48*s1*s2*z*zb^6*G[1][6]*G[2][4] + 
    24*s1^2*z^2*zb^6*G[1][6]*G[2][4] + 24*s1*s2*z^2*zb^6*G[1][6]*G[2][4] + 
    24*s1^2*zb^7*G[1][6]*G[2][4] - 24*s1^2*z*zb^7*G[1][6]*G[2][4] - 
    12*s1^2*z^3*zb*G[1][7]*G[2][4] - 24*s2^2*z^3*zb*G[1][7]*G[2][4] + 
    24*s1^2*z^4*zb*G[1][7]*G[2][4] + 84*s2^2*z^4*zb*G[1][7]*G[2][4] - 
    12*s1^2*z^5*zb*G[1][7]*G[2][4] - 120*s2^2*z^5*zb*G[1][7]*G[2][4] + 
    84*s2^2*z^6*zb*G[1][7]*G[2][4] - 24*s2^2*z^7*zb*G[1][7]*G[2][4] + 
    36*s1^2*z^2*zb^2*G[1][7]*G[2][4] - 24*s1*s2*z^2*zb^2*G[1][7]*G[2][4] + 
    48*s2^2*z^2*zb^2*G[1][7]*G[2][4] - 48*s1^2*z^3*zb^2*G[1][7]*G[2][4] + 
    48*s1*s2*z^3*zb^2*G[1][7]*G[2][4] - 132*s2^2*z^3*zb^2*G[1][7]*G[2][4] + 
    156*s2^2*z^4*zb^2*G[1][7]*G[2][4] + 12*s1^2*z^5*zb^2*G[1][7]*G[2][4] - 
    48*s1*s2*z^5*zb^2*G[1][7]*G[2][4] - 96*s2^2*z^5*zb^2*G[1][7]*G[2][4] + 
    24*s1*s2*z^6*zb^2*G[1][7]*G[2][4] + 24*s2^2*z^6*zb^2*G[1][7]*G[2][4] - 
    36*s1^2*z*zb^3*G[1][7]*G[2][4] + 48*s1*s2*z*zb^3*G[1][7]*G[2][4] - 
    24*s2^2*z*zb^3*G[1][7]*G[2][4] - 24*s1^2*z^2*zb^3*G[1][7]*G[2][4] - 
    48*s1*s2*z^2*zb^3*G[1][7]*G[2][4] + 12*s2^2*z^2*zb^3*G[1][7]*G[2][4] + 
    108*s1^2*z^3*zb^3*G[1][7]*G[2][4] - 96*s1*s2*z^3*zb^3*G[1][7]*G[2][4] + 
    36*s2^2*z^3*zb^3*G[1][7]*G[2][4] - 48*s1^2*z^4*zb^3*G[1][7]*G[2][4] + 
    144*s1*s2*z^4*zb^3*G[1][7]*G[2][4] - 48*s2^2*z^4*zb^3*G[1][7]*G[2][4] - 
    48*s1*s2*z^5*zb^3*G[1][7]*G[2][4] + 24*s2^2*z^5*zb^3*G[1][7]*G[2][4] + 
    12*s1^2*zb^4*G[1][7]*G[2][4] - 24*s1*s2*zb^4*G[1][7]*G[2][4] + 
    96*s1^2*z*zb^4*G[1][7]*G[2][4] - 48*s1*s2*z*zb^4*G[1][7]*G[2][4] + 
    36*s2^2*z*zb^4*G[1][7]*G[2][4] - 108*s1^2*z^2*zb^4*G[1][7]*G[2][4] + 
    168*s1*s2*z^2*zb^4*G[1][7]*G[2][4] - 60*s2^2*z^2*zb^4*G[1][7]*G[2][4] - 
    24*s1^2*z^3*zb^4*G[1][7]*G[2][4] - 96*s1*s2*z^3*zb^4*G[1][7]*G[2][4] + 
    48*s2^2*z^3*zb^4*G[1][7]*G[2][4] + 24*s1^2*z^4*zb^4*G[1][7]*G[2][4] - 
    24*s2^2*z^4*zb^4*G[1][7]*G[2][4] - 48*s1^2*zb^5*G[1][7]*G[2][4] + 
    48*s1*s2*zb^5*G[1][7]*G[2][4] - 48*s1^2*z*zb^5*G[1][7]*G[2][4] - 
    48*s1*s2*z*zb^5*G[1][7]*G[2][4] - 12*s2^2*z*zb^5*G[1][7]*G[2][4] + 
    120*s1^2*z^2*zb^5*G[1][7]*G[2][4] - 48*s1*s2*z^2*zb^5*G[1][7]*G[2][4] + 
    12*s2^2*z^2*zb^5*G[1][7]*G[2][4] - 24*s1^2*z^3*zb^5*G[1][7]*G[2][4] + 
    48*s1*s2*z^3*zb^5*G[1][7]*G[2][4] + 60*s1^2*zb^6*G[1][7]*G[2][4] - 
    24*s1*s2*zb^6*G[1][7]*G[2][4] - 36*s1^2*z*zb^6*G[1][7]*G[2][4] + 
    48*s1*s2*z*zb^6*G[1][7]*G[2][4] - 24*s1^2*z^2*zb^6*G[1][7]*G[2][4] - 
    24*s1*s2*z^2*zb^6*G[1][7]*G[2][4] - 24*s1^2*zb^7*G[1][7]*G[2][4] + 
    24*s1^2*z*zb^7*G[1][7]*G[2][4] + 48*s2^2*z^2*G[3][1] + 
    192*s1*s2*z^3*G[3][1] + 96*s2^2*z^3*G[3][1] + 144*s1^2*z^4*G[3][1] + 
    96*s1*s2*z^4*G[3][1] - 48*s1*s2*z^5*G[3][1] - 144*s2^2*z*zb*G[3][1] - 
    384*s1*s2*z^2*zb*G[3][1] - 144*s2^2*z^2*zb*G[3][1] - 
    288*s1^2*z^3*zb*G[3][1] - 456*s1*s2*z^3*zb*G[3][1] - 
    456*s2^2*z^3*zb*G[3][1] - 96*s1^2*z^4*zb*G[3][1] - 
    120*s1*s2*z^4*zb*G[3][1] + 216*s2^2*z^4*zb*G[3][1] + 
    96*s1*s2*z^5*zb*G[3][1] - 312*s2^2*z^5*zb*G[3][1] + 
    144*s2^2*z^6*zb*G[3][1] - 24*s2^2*z^7*zb*G[3][1] + 
    312*s2^2*z*zb^2*G[3][1] + 144*s1^2*z^2*zb^2*G[3][1] + 
    1032*s1*s2*z^2*zb^2*G[3][1] + 840*s2^2*z^2*zb^2*G[3][1] + 
    264*s1^2*z^3*zb^2*G[3][1] + 336*s1*s2*z^3*zb^2*G[3][1] - 
    312*s2^2*z^3*zb^2*G[3][1] - 144*s1^2*z^4*zb^2*G[3][1] - 
    264*s1*s2*z^4*zb^2*G[3][1] + 648*s2^2*z^4*zb^2*G[3][1] - 
    96*s1*s2*z^5*zb^2*G[3][1] - 96*s2^2*z^5*zb^2*G[3][1] + 
    24*s1*s2*z^6*zb^2*G[3][1] - 24*s2^2*z^6*zb^2*G[3][1] - 
    144*s1^2*z*zb^3*G[3][1] - 480*s1*s2*z*zb^3*G[3][1] - 
    360*s2^2*z*zb^3*G[3][1] - 120*s1^2*z^2*zb^3*G[3][1] - 
    96*s1*s2*z^2*zb^3*G[3][1] - 864*s2^2*z^2*zb^3*G[3][1] + 
    384*s1^2*z^3*zb^3*G[3][1] - 240*s1*s2*z^3*zb^3*G[3][1] + 
    336*s2^2*z^3*zb^3*G[3][1] + 480*s1*s2*z^4*zb^3*G[3][1] - 
    504*s2^2*z^4*zb^3*G[3][1] - 48*s1*s2*z^5*zb^3*G[3][1] + 
    168*s2^2*z^5*zb^3*G[3][1] + 48*s1^2*zb^4*G[3][1] + 
    144*s1*s2*zb^4*G[3][1] + 24*s1^2*z*zb^4*G[3][1] + 
    600*s1*s2*z*zb^4*G[3][1] + 216*s2^2*z*zb^4*G[3][1] - 
    72*s1^2*z^2*zb^4*G[3][1] - 888*s1*s2*z^2*zb^4*G[3][1] + 
    240*s2^2*z^2*zb^4*G[3][1] - 312*s1^2*z^3*zb^4*G[3][1] + 
    120*s1*s2*z^3*zb^4*G[3][1] + 168*s2^2*z^3*zb^4*G[3][1] + 
    24*s1^2*z^4*zb^4*G[3][1] - 48*s1*s2*z^4*zb^4*G[3][1] - 
    120*s2^2*z^4*zb^4*G[3][1] - 288*s1*s2*zb^5*G[3][1] + 
    240*s1^2*z*zb^5*G[3][1] + 48*s1*s2*z*zb^5*G[3][1] - 
    24*s2^2*z*zb^5*G[3][1] + 24*s1^2*z^2*zb^5*G[3][1] + 
    336*s1*s2*z^2*zb^5*G[3][1] - 96*s2^2*z^2*zb^5*G[3][1] + 
    24*s1^2*z^3*zb^5*G[3][1] - 48*s1*s2*z^3*zb^5*G[3][1] + 
    48*s2^2*z^3*zb^5*G[3][1] - 144*s1^2*zb^6*G[3][1] + 
    144*s1*s2*zb^6*G[3][1] - 96*s1^2*z*zb^6*G[3][1] - 
    168*s1*s2*z*zb^6*G[3][1] + 24*s1^2*z^2*zb^6*G[3][1] + 
    24*s1*s2*z^2*zb^6*G[3][1] + 96*s1^2*zb^7*G[3][1] - 
    24*s1^2*z*zb^7*G[3][1] - 72*s1*s2*z^2*G[3][2] + 48*s2^2*z^2*G[3][2] - 
    72*s1^2*z^3*G[3][2] + 192*s1*s2*z^3*G[3][2] - 48*s2^2*z^3*G[3][2] + 
    144*s1^2*z^4*G[3][2] + 168*s1*s2*z^4*G[3][2] + 432*s2^2*z^4*G[3][2] + 
    72*s1^2*z^5*G[3][2] - 48*s1*s2*z^5*G[3][2] - 504*s2^2*z^5*G[3][2] + 
    288*s2^2*z^6*G[3][2] - 72*s2^2*z^7*G[3][2] + 72*s2^2*zb*G[3][2] + 
    216*s1*s2*z*zb*G[3][2] - 432*s2^2*z*zb*G[3][2] + 
    144*s1^2*z^2*zb*G[3][2] - 456*s1*s2*z^2*zb*G[3][2] + 
    576*s2^2*z^2*zb*G[3][2] - 96*s1^2*z^3*zb*G[3][2] - 
    384*s1*s2*z^3*zb*G[3][2] - 1272*s2^2*z^3*zb*G[3][2] - 
    360*s1^2*z^4*zb*G[3][2] - 72*s1*s2*z^4*zb*G[3][2] + 
    720*s2^2*z^4*zb*G[3][2] - 72*s1^2*z^5*zb*G[3][2] - 
    144*s1*s2*z^5*zb*G[3][2] - 432*s2^2*z^5*zb*G[3][2] + 
    120*s1*s2*z^6*zb*G[3][2] + 216*s2^2*z^6*zb*G[3][2] - 
    24*s2^2*z^7*zb*G[3][2] - 216*s2^2*zb^2*G[3][2] - 
    792*s1*s2*z*zb^2*G[3][2] + 1032*s2^2*z*zb^2*G[3][2] - 
    504*s1^2*z^2*zb^2*G[3][2] + 1992*s1*s2*z^2*zb^2*G[3][2] - 
    696*s2^2*z^2*zb^2*G[3][2] + 624*s1^2*z^3*zb^2*G[3][2] - 
    720*s1*s2*z^3*zb^2*G[3][2] + 984*s2^2*z^3*zb^2*G[3][2] + 
    264*s1^2*z^4*zb^2*G[3][2] + 504*s1*s2*z^4*zb^2*G[3][2] - 
    24*s2^2*z^4*zb^2*G[3][2] - 48*s1^2*z^5*zb^2*G[3][2] - 
    336*s1*s2*z^5*zb^2*G[3][2] - 240*s2^2*z^5*zb^2*G[3][2] + 
    24*s1*s2*z^6*zb^2*G[3][2] + 24*s2^2*z^6*zb^2*G[3][2] + 
    216*s2^2*zb^3*G[3][2] + 696*s1*s2*z*zb^3*G[3][2] - 
    888*s2^2*z*zb^3*G[3][2] + 552*s1^2*z^2*zb^3*G[3][2] - 
    1488*s1*s2*z^2*zb^3*G[3][2] + 216*s2^2*z^2*zb^3*G[3][2] - 
    768*s1^2*z^3*zb^3*G[3][2] + 432*s1*s2*z^3*zb^3*G[3][2] - 
    240*s2^2*z^3*zb^3*G[3][2] + 72*s1^2*z^4*zb^3*G[3][2] + 
    312*s1*s2*z^4*zb^3*G[3][2] + 96*s2^2*z^4*zb^3*G[3][2] + 
    48*s1^2*z^5*zb^3*G[3][2] - 48*s1*s2*z^5*zb^3*G[3][2] + 
    24*s2^2*z^5*zb^3*G[3][2] + 24*s1*s2*zb^4*G[3][2] - 72*s2^2*zb^4*G[3][2] - 
    120*s1^2*z*zb^4*G[3][2] - 120*s1*s2*z*zb^4*G[3][2] + 
    288*s2^2*z*zb^4*G[3][2] + 96*s1^2*z^2*zb^4*G[3][2] + 
    48*s1*s2*z^2*zb^4*G[3][2] + 144*s1^2*z^3*zb^4*G[3][2] - 
    48*s1*s2*z^3*zb^4*G[3][2] - 96*s2^2*z^3*zb^4*G[3][2] - 
    120*s1^2*z^4*zb^4*G[3][2] - 48*s1*s2*z^4*zb^4*G[3][2] + 
    24*s2^2*z^4*zb^4*G[3][2] + 24*s1^2*zb^5*G[3][2] - 48*s1*s2*zb^5*G[3][2] + 
    72*s1^2*z*zb^5*G[3][2] + 48*s1*s2*z*zb^5*G[3][2] - 
    264*s1^2*z^2*zb^5*G[3][2] + 96*s1*s2*z^2*zb^5*G[3][2] + 
    168*s1^2*z^3*zb^5*G[3][2] - 48*s1*s2*z^3*zb^5*G[3][2] - 
    48*s1^2*zb^6*G[3][2] + 24*s1*s2*zb^6*G[3][2] + 72*s1^2*z*zb^6*G[3][2] - 
    48*s1*s2*z*zb^6*G[3][2] - 24*s1^2*z^2*zb^6*G[3][2] + 
    24*s1*s2*z^2*zb^6*G[3][2] + 24*s1^2*zb^7*G[3][2] - 
    24*s1^2*z*zb^7*G[3][2] + 48*s2^2*z^2*G[3][3] + 192*s1*s2*z^3*G[3][3] + 
    96*s2^2*z^3*G[3][3] + 144*s1^2*z^4*G[3][3] + 96*s1*s2*z^4*G[3][3] - 
    48*s1*s2*z^5*G[3][3] - 144*s2^2*z*zb*G[3][3] - 384*s1*s2*z^2*zb*G[3][3] - 
    144*s2^2*z^2*zb*G[3][3] - 168*s1^2*z^3*zb*G[3][3] - 
    144*s1*s2*z^3*zb*G[3][3] - 336*s2^2*z^3*zb*G[3][3] - 
    48*s1^2*z^4*zb*G[3][3] - 312*s1*s2*z^4*zb*G[3][3] + 
    216*s2^2*z^4*zb*G[3][3] - 120*s1^2*z^5*zb*G[3][3] + 
    96*s1*s2*z^5*zb*G[3][3] - 384*s2^2*z^5*zb*G[3][3] - 
    24*s1*s2*z^6*zb*G[3][3] + 240*s2^2*z^6*zb*G[3][3] - 
    72*s2^2*z^7*zb*G[3][3] + 288*s2^2*z*zb^2*G[3][3] - 
    216*s1^2*z^2*zb^2*G[3][3] + 240*s1*s2*z^2*zb^2*G[3][3] + 
    624*s2^2*z^2*zb^2*G[3][3] + 120*s1^2*z^3*zb^2*G[3][3] + 
    504*s1*s2*z^3*zb^2*G[3][3] - 408*s2^2*z^3*zb^2*G[3][3] + 
    144*s1^2*z^4*zb^2*G[3][3] + 168*s1*s2*z^4*zb^2*G[3][3] + 
    696*s2^2*z^4*zb^2*G[3][3] + 144*s1^2*z^5*zb^2*G[3][3] - 
    96*s1*s2*z^5*zb^2*G[3][3] - 216*s2^2*z^5*zb^2*G[3][3] + 
    48*s1*s2*z^6*zb^2*G[3][3] + 72*s2^2*z^6*zb^2*G[3][3] + 
    216*s1^2*z*zb^3*G[3][3] + 96*s1*s2*z*zb^3*G[3][3] - 
    240*s2^2*z*zb^3*G[3][3] + 168*s1^2*z^2*zb^3*G[3][3] + 
    456*s1*s2*z^2*zb^3*G[3][3] - 600*s2^2*z^2*zb^3*G[3][3] + 
    120*s1^2*z^3*zb^3*G[3][3] - 1272*s1*s2*z^3*zb^3*G[3][3] + 
    360*s2^2*z^3*zb^3*G[3][3] - 384*s1^2*z^4*zb^3*G[3][3] + 
    384*s1*s2*z^4*zb^3*G[3][3] - 456*s2^2*z^4*zb^3*G[3][3] - 
    24*s1^2*z^5*zb^3*G[3][3] - 48*s1*s2*z^5*zb^3*G[3][3] + 
    72*s2^2*z^5*zb^3*G[3][3] - 72*s1^2*zb^4*G[3][3] - 
    360*s1^2*z*zb^4*G[3][3] - 216*s1*s2*z*zb^4*G[3][3] + 
    120*s2^2*z*zb^4*G[3][3] + 72*s1^2*z^2*zb^4*G[3][3] - 
    24*s1*s2*z^2*zb^4*G[3][3] + 120*s2^2*z^2*zb^4*G[3][3] + 
    24*s1^2*z^3*zb^4*G[3][3] + 480*s1*s2*z^3*zb^4*G[3][3] + 
    120*s2^2*z^3*zb^4*G[3][3] + 144*s1^2*z^4*zb^4*G[3][3] - 
    192*s1*s2*z^4*zb^4*G[3][3] - 24*s2^2*z^4*zb^4*G[3][3] + 
    168*s1^2*zb^5*G[3][3] + 144*s1^2*z*zb^5*G[3][3] + 
    72*s1*s2*z*zb^5*G[3][3] - 24*s2^2*z*zb^5*G[3][3] - 
    24*s1^2*z^2*zb^5*G[3][3] - 216*s1*s2*z^2*zb^5*G[3][3] - 
    24*s2^2*z^2*zb^5*G[3][3] - 96*s1^2*z^3*zb^5*G[3][3] + 
    144*s1*s2*z^3*zb^5*G[3][3] - 120*s1^2*zb^6*G[3][3] - 
    24*s1^2*z*zb^6*G[3][3] + 48*s1*s2*z*zb^6*G[3][3] - 
    48*s1*s2*z^2*zb^6*G[3][3] + 24*s1^2*zb^7*G[3][3] + 
    24*s1^2*z*zb^7*G[3][3] - 96*s2^2*z^2*G[3][4] - 192*s1*s2*z^3*G[3][4] + 
    48*s2^2*z^3*G[3][4] - 96*s1^2*z^4*G[3][4] - 48*s1*s2*z^4*G[3][4] - 
    288*s2^2*z^4*G[3][4] - 48*s1^2*z^5*G[3][4] + 336*s2^2*z^5*G[3][4] - 
    192*s2^2*z^6*G[3][4] + 48*s2^2*z^7*G[3][4] + 288*s2^2*z*zb*G[3][4] + 
    384*s1*s2*z^2*zb*G[3][4] - 192*s2^2*z^2*zb*G[3][4] + 
    48*s1^2*z^3*zb*G[3][4] + 120*s1*s2*z^3*zb*G[3][4] + 
    576*s2^2*z^3*zb*G[3][4] + 264*s1^2*z^4*zb*G[3][4] + 
    48*s1*s2*z^4*zb*G[3][4] - 48*s2^2*z^4*zb*G[3][4] + 
    72*s1^2*z^5*zb*G[3][4] + 216*s1*s2*z^5*zb*G[3][4] - 
    168*s2^2*z^5*zb*G[3][4] - 48*s1*s2*z^6*zb*G[3][4] + 
    144*s2^2*z^6*zb*G[3][4] - 24*s2^2*z^7*zb*G[3][4] + 
    192*s1*s2*z*zb^2*G[3][4] - 672*s2^2*z*zb^2*G[3][4] + 
    336*s1^2*z^2*zb^2*G[3][4] - 936*s1*s2*z^2*zb^2*G[3][4] + 
    672*s2^2*z^2*zb^2*G[3][4] - 432*s1^2*z^3*zb^2*G[3][4] + 
    720*s1*s2*z^3*zb^2*G[3][4] - 1104*s2^2*z^3*zb^2*G[3][4] - 
    216*s1^2*z^4*zb^2*G[3][4] - 624*s1*s2*z^4*zb^2*G[3][4] + 
    552*s2^2*z^4*zb^2*G[3][4] - 24*s1^2*z^5*zb^2*G[3][4] - 
    72*s1*s2*z^5*zb^2*G[3][4] - 312*s2^2*z^5*zb^2*G[3][4] + 
    48*s1*s2*z^6*zb^2*G[3][4] - 144*s1^2*z*zb^3*G[3][4] - 
    360*s1*s2*z*zb^3*G[3][4] + 336*s2^2*z*zb^3*G[3][4] - 
    432*s1^2*z^2*zb^3*G[3][4] + 240*s1*s2*z^2*zb^3*G[3][4] - 
    192*s2^2*z^2*zb^3*G[3][4] + 648*s1^2*z^3*zb^3*G[3][4] - 
    72*s1*s2*z^3*zb^3*G[3][4] + 216*s2^2*z^3*zb^3*G[3][4] + 
    24*s1^2*z^4*zb^3*G[3][4] + 432*s1*s2*z^4*zb^3*G[3][4] + 
    120*s2^2*z^4*zb^3*G[3][4] - 144*s1*s2*z^5*zb^3*G[3][4] + 
    96*s2^2*z^5*zb^3*G[3][4] + 48*s1^2*zb^4*G[3][4] - 24*s1*s2*zb^4*G[3][4] + 
    384*s1^2*z*zb^4*G[3][4] + 288*s1*s2*z*zb^4*G[3][4] + 
    144*s2^2*z*zb^4*G[3][4] - 264*s1^2*z^2*zb^4*G[3][4] + 
    312*s1*s2*z^2*zb^4*G[3][4] - 216*s2^2*z^2*zb^4*G[3][4] - 
    192*s1^2*z^3*zb^4*G[3][4] - 624*s1*s2*z^3*zb^4*G[3][4] + 
    72*s2^2*z^3*zb^4*G[3][4] + 24*s1^2*z^4*zb^4*G[3][4] + 
    192*s1*s2*z^4*zb^4*G[3][4] - 144*s2^2*z^4*zb^4*G[3][4] - 
    168*s1^2*zb^5*G[3][4] + 48*s1*s2*zb^5*G[3][4] - 192*s1^2*z*zb^5*G[3][4] - 
    192*s1*s2*z*zb^5*G[3][4] - 96*s2^2*z*zb^5*G[3][4] + 
    432*s1^2*z^2*zb^5*G[3][4] + 48*s1*s2*z^2*zb^5*G[3][4] + 
    72*s2^2*z^2*zb^5*G[3][4] - 72*s1^2*z^3*zb^5*G[3][4] + 
    48*s1*s2*z^3*zb^5*G[3][4] + 24*s2^2*z^3*zb^5*G[3][4] + 
    192*s1^2*zb^6*G[3][4] - 24*s1*s2*zb^6*G[3][4] - 120*s1^2*z*zb^6*G[3][4] + 
    72*s1*s2*z*zb^6*G[3][4] - 72*s1^2*z^2*zb^6*G[3][4] - 
    48*s1*s2*z^2*zb^6*G[3][4] - 72*s1^2*zb^7*G[3][4] + 
    72*s1^2*z*zb^7*G[3][4] - 144*s1*s2*z^3*zb*G[3][5] - 
    48*s2^2*z^3*zb*G[3][5] - 144*s1^2*z^4*zb*G[3][5] + 
    48*s1*s2*z^4*zb*G[3][5] - 48*s2^2*z^4*zb*G[3][5] + 
    144*s1^2*z^5*zb*G[3][5] + 48*s1*s2*z^5*zb*G[3][5] + 
    144*s2^2*z^5*zb*G[3][5] + 48*s1*s2*z^6*zb*G[3][5] - 
    96*s2^2*z^6*zb*G[3][5] + 48*s2^2*z^7*zb*G[3][5] + 
    384*s1*s2*z^2*zb^2*G[3][5] + 96*s2^2*z^2*zb^2*G[3][5] + 
    336*s1^2*z^3*zb^2*G[3][5] + 48*s1*s2*z^3*zb^2*G[3][5] + 
    192*s2^2*z^3*zb^2*G[3][5] - 144*s1^2*z^4*zb^2*G[3][5] - 
    240*s1*s2*z^4*zb^2*G[3][5] - 240*s2^2*z^4*zb^2*G[3][5] - 
    192*s1^2*z^5*zb^2*G[3][5] - 144*s1*s2*z^5*zb^2*G[3][5] + 
    48*s2^2*z^5*zb^2*G[3][5] - 48*s1*s2*z^6*zb^2*G[3][5] - 
    96*s2^2*z^6*zb^2*G[3][5] - 336*s1*s2*z*zb^3*G[3][5] - 
    48*s2^2*z*zb^3*G[3][5] - 192*s1^2*z^2*zb^3*G[3][5] - 
    432*s1*s2*z^2*zb^3*G[3][5] - 240*s2^2*z^2*zb^3*G[3][5] - 
    336*s1^2*z^3*zb^3*G[3][5] + 480*s1*s2*z^3*zb^3*G[3][5] + 
    480*s1^2*z^4*zb^3*G[3][5] + 192*s1*s2*z^4*zb^3*G[3][5] + 
    192*s2^2*z^4*zb^3*G[3][5] + 48*s1^2*z^5*zb^3*G[3][5] + 
    96*s1*s2*z^5*zb^3*G[3][5] + 96*s2^2*z^5*zb^3*G[3][5] + 
    96*s1*s2*zb^4*G[3][5] - 48*s1^2*z*zb^4*G[3][5] + 
    528*s1*s2*z*zb^4*G[3][5] + 96*s2^2*z*zb^4*G[3][5] + 
    432*s1^2*z^2*zb^4*G[3][5] - 336*s1*s2*z^2*zb^4*G[3][5] + 
    144*s2^2*z^2*zb^4*G[3][5] - 192*s1^2*z^3*zb^4*G[3][5] - 
    288*s1*s2*z^3*zb^4*G[3][5] - 144*s2^2*z^3*zb^4*G[3][5] - 
    192*s1^2*z^4*zb^4*G[3][5] - 96*s2^2*z^4*zb^4*G[3][5] + 
    48*s1^2*zb^5*G[3][5] - 192*s1*s2*zb^5*G[3][5] - 48*s1*s2*z*zb^5*G[3][5] - 
    48*s2^2*z*zb^5*G[3][5] - 240*s1^2*z^2*zb^5*G[3][5] + 
    336*s1*s2*z^2*zb^5*G[3][5] + 192*s1^2*z^3*zb^5*G[3][5] - 
    96*s1*s2*z^3*zb^5*G[3][5] + 48*s2^2*z^3*zb^5*G[3][5] - 
    96*s1^2*zb^6*G[3][5] + 96*s1*s2*zb^6*G[3][5] + 96*s1^2*z*zb^6*G[3][5] - 
    144*s1*s2*z*zb^6*G[3][5] + 48*s1*s2*z^2*zb^6*G[3][5] + 
    48*s1^2*zb^7*G[3][5] - 48*s1^2*z*zb^7*G[3][5] - 24*s1^2*z^3*zb*G[3][6] - 
    72*s1*s2*z^3*zb*G[3][6] - 48*s2^2*z^3*zb*G[3][6] - 
    24*s1^2*z^4*zb*G[3][6] + 24*s1*s2*z^4*zb*G[3][6] + 
    72*s2^2*z^4*zb*G[3][6] + 48*s1^2*z^5*zb*G[3][6] + 
    24*s1*s2*z^5*zb*G[3][6] - 72*s2^2*z^5*zb*G[3][6] + 
    24*s1*s2*z^6*zb*G[3][6] + 48*s2^2*z^6*zb*G[3][6] + 
    72*s1^2*z^2*zb^2*G[3][6] + 168*s1*s2*z^2*zb^2*G[3][6] + 
    96*s2^2*z^2*zb^2*G[3][6] + 72*s1^2*z^3*zb^2*G[3][6] + 
    72*s1*s2*z^3*zb^2*G[3][6] - 72*s2^2*z^3*zb^2*G[3][6] - 
    72*s1^2*z^4*zb^2*G[3][6] - 120*s1*s2*z^4*zb^2*G[3][6] + 
    96*s2^2*z^4*zb^2*G[3][6] - 72*s1^2*z^5*zb^2*G[3][6] - 
    120*s1*s2*z^5*zb^2*G[3][6] - 96*s2^2*z^5*zb^2*G[3][6] - 
    24*s2^2*z^6*zb^2*G[3][6] - 72*s1^2*z*zb^3*G[3][6] - 
    120*s1*s2*z*zb^3*G[3][6] - 48*s2^2*z*zb^3*G[3][6] - 
    120*s1^2*z^2*zb^3*G[3][6] - 264*s1*s2*z^2*zb^3*G[3][6] - 
    72*s2^2*z^2*zb^3*G[3][6] + 144*s1*s2*z^3*zb^3*G[3][6] + 
    168*s1^2*z^4*zb^3*G[3][6] + 240*s1*s2*z^4*zb^3*G[3][6] + 
    48*s2^2*z^4*zb^3*G[3][6] + 24*s1^2*z^5*zb^3*G[3][6] + 
    72*s2^2*z^5*zb^3*G[3][6] + 24*s1^2*zb^4*G[3][6] + 24*s1*s2*zb^4*G[3][6] + 
    120*s1^2*z*zb^4*G[3][6] + 216*s1*s2*z*zb^4*G[3][6] + 
    72*s2^2*z*zb^4*G[3][6] + 48*s1^2*z^2*zb^4*G[3][6] - 
    120*s1^2*z^3*zb^4*G[3][6] - 240*s1*s2*z^3*zb^4*G[3][6] - 
    72*s1^2*z^4*zb^4*G[3][6] - 72*s2^2*z^4*zb^4*G[3][6] - 
    48*s1^2*zb^5*G[3][6] - 48*s1*s2*zb^5*G[3][6] - 48*s1^2*z*zb^5*G[3][6] - 
    72*s1*s2*z*zb^5*G[3][6] - 24*s2^2*z*zb^5*G[3][6] + 
    24*s1^2*z^2*zb^5*G[3][6] + 120*s1*s2*z^2*zb^5*G[3][6] + 
    72*s1^2*z^3*zb^5*G[3][6] + 24*s2^2*z^3*zb^5*G[3][6] + 
    24*s1^2*zb^6*G[3][6] + 24*s1*s2*zb^6*G[3][6] - 24*s1*s2*z*zb^6*G[3][6] - 
    24*s1^2*z^2*zb^6*G[3][6] + 24*s1^2*z^3*zb*G[3][7] + 
    48*s2^2*z^3*zb*G[3][7] - 48*s1^2*z^4*zb*G[3][7] - 
    168*s2^2*z^4*zb*G[3][7] + 24*s1^2*z^5*zb*G[3][7] + 
    240*s2^2*z^5*zb*G[3][7] - 168*s2^2*z^6*zb*G[3][7] + 
    48*s2^2*z^7*zb*G[3][7] - 72*s1^2*z^2*zb^2*G[3][7] + 
    48*s1*s2*z^2*zb^2*G[3][7] - 96*s2^2*z^2*zb^2*G[3][7] + 
    96*s1^2*z^3*zb^2*G[3][7] - 96*s1*s2*z^3*zb^2*G[3][7] + 
    264*s2^2*z^3*zb^2*G[3][7] - 312*s2^2*z^4*zb^2*G[3][7] - 
    24*s1^2*z^5*zb^2*G[3][7] + 96*s1*s2*z^5*zb^2*G[3][7] + 
    192*s2^2*z^5*zb^2*G[3][7] - 48*s1*s2*z^6*zb^2*G[3][7] - 
    48*s2^2*z^6*zb^2*G[3][7] + 72*s1^2*z*zb^3*G[3][7] - 
    96*s1*s2*z*zb^3*G[3][7] + 48*s2^2*z*zb^3*G[3][7] + 
    48*s1^2*z^2*zb^3*G[3][7] + 96*s1*s2*z^2*zb^3*G[3][7] - 
    24*s2^2*z^2*zb^3*G[3][7] - 216*s1^2*z^3*zb^3*G[3][7] + 
    192*s1*s2*z^3*zb^3*G[3][7] - 72*s2^2*z^3*zb^3*G[3][7] + 
    96*s1^2*z^4*zb^3*G[3][7] - 288*s1*s2*z^4*zb^3*G[3][7] + 
    96*s2^2*z^4*zb^3*G[3][7] + 96*s1*s2*z^5*zb^3*G[3][7] - 
    48*s2^2*z^5*zb^3*G[3][7] - 24*s1^2*zb^4*G[3][7] + 48*s1*s2*zb^4*G[3][7] - 
    192*s1^2*z*zb^4*G[3][7] + 96*s1*s2*z*zb^4*G[3][7] - 
    72*s2^2*z*zb^4*G[3][7] + 216*s1^2*z^2*zb^4*G[3][7] - 
    336*s1*s2*z^2*zb^4*G[3][7] + 120*s2^2*z^2*zb^4*G[3][7] + 
    48*s1^2*z^3*zb^4*G[3][7] + 192*s1*s2*z^3*zb^4*G[3][7] - 
    96*s2^2*z^3*zb^4*G[3][7] - 48*s1^2*z^4*zb^4*G[3][7] + 
    48*s2^2*z^4*zb^4*G[3][7] + 96*s1^2*zb^5*G[3][7] - 96*s1*s2*zb^5*G[3][7] + 
    96*s1^2*z*zb^5*G[3][7] + 96*s1*s2*z*zb^5*G[3][7] + 
    24*s2^2*z*zb^5*G[3][7] - 240*s1^2*z^2*zb^5*G[3][7] + 
    96*s1*s2*z^2*zb^5*G[3][7] - 24*s2^2*z^2*zb^5*G[3][7] + 
    48*s1^2*z^3*zb^5*G[3][7] - 96*s1*s2*z^3*zb^5*G[3][7] - 
    120*s1^2*zb^6*G[3][7] + 48*s1*s2*zb^6*G[3][7] + 72*s1^2*z*zb^6*G[3][7] - 
    96*s1*s2*z*zb^6*G[3][7] + 48*s1^2*z^2*zb^6*G[3][7] + 
    48*s1*s2*z^2*zb^6*G[3][7] + 48*s1^2*zb^7*G[3][7] - 
    48*s1^2*z*zb^7*G[3][7] + 48*s1^2*z^3*zb*G[3][8] + 
    96*s2^2*z^3*zb*G[3][8] - 96*s1^2*z^4*zb*G[3][8] - 
    336*s2^2*z^4*zb*G[3][8] + 48*s1^2*z^5*zb*G[3][8] + 
    480*s2^2*z^5*zb*G[3][8] - 336*s2^2*z^6*zb*G[3][8] + 
    96*s2^2*z^7*zb*G[3][8] - 144*s1^2*z^2*zb^2*G[3][8] + 
    96*s1*s2*z^2*zb^2*G[3][8] - 192*s2^2*z^2*zb^2*G[3][8] + 
    192*s1^2*z^3*zb^2*G[3][8] - 192*s1*s2*z^3*zb^2*G[3][8] + 
    528*s2^2*z^3*zb^2*G[3][8] - 624*s2^2*z^4*zb^2*G[3][8] - 
    48*s1^2*z^5*zb^2*G[3][8] + 192*s1*s2*z^5*zb^2*G[3][8] + 
    384*s2^2*z^5*zb^2*G[3][8] - 96*s1*s2*z^6*zb^2*G[3][8] - 
    96*s2^2*z^6*zb^2*G[3][8] + 144*s1^2*z*zb^3*G[3][8] - 
    192*s1*s2*z*zb^3*G[3][8] + 96*s2^2*z*zb^3*G[3][8] + 
    96*s1^2*z^2*zb^3*G[3][8] + 192*s1*s2*z^2*zb^3*G[3][8] - 
    48*s2^2*z^2*zb^3*G[3][8] - 432*s1^2*z^3*zb^3*G[3][8] + 
    384*s1*s2*z^3*zb^3*G[3][8] - 144*s2^2*z^3*zb^3*G[3][8] + 
    192*s1^2*z^4*zb^3*G[3][8] - 576*s1*s2*z^4*zb^3*G[3][8] + 
    192*s2^2*z^4*zb^3*G[3][8] + 192*s1*s2*z^5*zb^3*G[3][8] - 
    96*s2^2*z^5*zb^3*G[3][8] - 48*s1^2*zb^4*G[3][8] + 96*s1*s2*zb^4*G[3][8] - 
    384*s1^2*z*zb^4*G[3][8] + 192*s1*s2*z*zb^4*G[3][8] - 
    144*s2^2*z*zb^4*G[3][8] + 432*s1^2*z^2*zb^4*G[3][8] - 
    672*s1*s2*z^2*zb^4*G[3][8] + 240*s2^2*z^2*zb^4*G[3][8] + 
    96*s1^2*z^3*zb^4*G[3][8] + 384*s1*s2*z^3*zb^4*G[3][8] - 
    192*s2^2*z^3*zb^4*G[3][8] - 96*s1^2*z^4*zb^4*G[3][8] + 
    96*s2^2*z^4*zb^4*G[3][8] + 192*s1^2*zb^5*G[3][8] - 
    192*s1*s2*zb^5*G[3][8] + 192*s1^2*z*zb^5*G[3][8] + 
    192*s1*s2*z*zb^5*G[3][8] + 48*s2^2*z*zb^5*G[3][8] - 
    480*s1^2*z^2*zb^5*G[3][8] + 192*s1*s2*z^2*zb^5*G[3][8] - 
    48*s2^2*z^2*zb^5*G[3][8] + 96*s1^2*z^3*zb^5*G[3][8] - 
    192*s1*s2*z^3*zb^5*G[3][8] - 240*s1^2*zb^6*G[3][8] + 
    96*s1*s2*zb^6*G[3][8] + 144*s1^2*z*zb^6*G[3][8] - 
    192*s1*s2*z*zb^6*G[3][8] + 96*s1^2*z^2*zb^6*G[3][8] + 
    96*s1*s2*z^2*zb^6*G[3][8] + 96*s1^2*zb^7*G[3][8] - 
    96*s1^2*z*zb^7*G[3][8] + 48*s1^2*z^3*zb*G[3][9] + 
    96*s2^2*z^3*zb*G[3][9] - 96*s1^2*z^4*zb*G[3][9] - 
    336*s2^2*z^4*zb*G[3][9] + 48*s1^2*z^5*zb*G[3][9] + 
    480*s2^2*z^5*zb*G[3][9] - 336*s2^2*z^6*zb*G[3][9] + 
    96*s2^2*z^7*zb*G[3][9] - 144*s1^2*z^2*zb^2*G[3][9] + 
    96*s1*s2*z^2*zb^2*G[3][9] - 192*s2^2*z^2*zb^2*G[3][9] + 
    192*s1^2*z^3*zb^2*G[3][9] - 192*s1*s2*z^3*zb^2*G[3][9] + 
    528*s2^2*z^3*zb^2*G[3][9] - 624*s2^2*z^4*zb^2*G[3][9] - 
    48*s1^2*z^5*zb^2*G[3][9] + 192*s1*s2*z^5*zb^2*G[3][9] + 
    384*s2^2*z^5*zb^2*G[3][9] - 96*s1*s2*z^6*zb^2*G[3][9] - 
    96*s2^2*z^6*zb^2*G[3][9] + 144*s1^2*z*zb^3*G[3][9] - 
    192*s1*s2*z*zb^3*G[3][9] + 96*s2^2*z*zb^3*G[3][9] + 
    96*s1^2*z^2*zb^3*G[3][9] + 192*s1*s2*z^2*zb^3*G[3][9] - 
    48*s2^2*z^2*zb^3*G[3][9] - 432*s1^2*z^3*zb^3*G[3][9] + 
    384*s1*s2*z^3*zb^3*G[3][9] - 144*s2^2*z^3*zb^3*G[3][9] + 
    192*s1^2*z^4*zb^3*G[3][9] - 576*s1*s2*z^4*zb^3*G[3][9] + 
    192*s2^2*z^4*zb^3*G[3][9] + 192*s1*s2*z^5*zb^3*G[3][9] - 
    96*s2^2*z^5*zb^3*G[3][9] - 48*s1^2*zb^4*G[3][9] + 96*s1*s2*zb^4*G[3][9] - 
    384*s1^2*z*zb^4*G[3][9] + 192*s1*s2*z*zb^4*G[3][9] - 
    144*s2^2*z*zb^4*G[3][9] + 432*s1^2*z^2*zb^4*G[3][9] - 
    672*s1*s2*z^2*zb^4*G[3][9] + 240*s2^2*z^2*zb^4*G[3][9] + 
    96*s1^2*z^3*zb^4*G[3][9] + 384*s1*s2*z^3*zb^4*G[3][9] - 
    192*s2^2*z^3*zb^4*G[3][9] - 96*s1^2*z^4*zb^4*G[3][9] + 
    96*s2^2*z^4*zb^4*G[3][9] + 192*s1^2*zb^5*G[3][9] - 
    192*s1*s2*zb^5*G[3][9] + 192*s1^2*z*zb^5*G[3][9] + 
    192*s1*s2*z*zb^5*G[3][9] + 48*s2^2*z*zb^5*G[3][9] - 
    480*s1^2*z^2*zb^5*G[3][9] + 192*s1*s2*z^2*zb^5*G[3][9] - 
    48*s2^2*z^2*zb^5*G[3][9] + 96*s1^2*z^3*zb^5*G[3][9] - 
    192*s1*s2*z^3*zb^5*G[3][9] - 240*s1^2*zb^6*G[3][9] + 
    96*s1*s2*zb^6*G[3][9] + 144*s1^2*z*zb^6*G[3][9] - 
    192*s1*s2*z*zb^6*G[3][9] + 96*s1^2*z^2*zb^6*G[3][9] + 
    96*s1*s2*z^2*zb^6*G[3][9] + 96*s1^2*zb^7*G[3][9] - 
    96*s1^2*z*zb^7*G[3][9]))/(s^4*(z - zb)^3) + 
 ((Pi^4*s1^3*s2^3*z^2*(-2 + z - zb)*(-1 + zb)^2)/s^2 - 
   (((2*I)/3)*Pi^3*s1^3*s2^3*z*(-1 + zb)*(-4*z + 2*z^2 - 6*zb + 8*z*zb + 
      5*zb^2 - 4*z*zb^2))/s^2 + ((4*I)*Pi*s1^3*s2^3*z*(-1 + zb)*
     (19*z - 3*z^2 + zb - 16*z*zb + 2*z^2*zb - zb^2 - 2*z*zb^2))/s^2 - 
   (2*Pi^2*s1^2*s2^2*z*(-1 + zb)*(s2^2 - 2*s2^2*z - 2*s1*s2*z^2 + s2^2*z^2 + 
      2*s1*s2*zb - 2*s1*s2*z*zb + 2*s1*s2*z^2*zb + 2*s1*s2*z^3*zb + 
      s1^2*zb^2 + 2*s1*s2*zb^2 - 4*s1*s2*z^2*zb^2 - 2*s1*s2*zb^3 + 
      2*s1*s2*z*zb^3))/(s^2*(z - zb)) + 
   ((4*I)*Pi*s1^3*s2^3*z*(-1 + zb)*(-3 + 10*z - 4*z^2 + zb - 10*z*zb + 
      7*z^2*zb - 3*zb^2 - z*zb^2)*Zeta[3])/s^2 + 
   ((I/3)*Pi^3*s1^3*s2^3*z*(-1 + zb)*(16*z*G[1][1] - 8*z^2*G[1][1] - 
      8*z*zb*G[1][1] + 8*z^2*zb*G[1][1] - 8*z*zb^2*G[1][1] + 16*z*G[1][2] - 
      8*z^2*G[1][2] - 8*z*zb*G[1][2] + 8*z^2*zb*G[1][2] - 8*z*zb^2*G[1][2] + 
      32*z*G[1][3] - 16*z^2*G[1][3] - 16*z*zb*G[1][3] + 16*z^2*zb*G[1][3] - 
      16*z*zb^2*G[1][3] + 2*z^2*zb*G[1][4] + 4*z*zb^2*G[1][4] + 8*G[1][5] - 
      16*z*G[1][5] + 6*z^2*G[1][5] - 15*zb*G[1][5] + 28*z*zb*G[1][5] - 
      11*z^2*zb*G[1][5] + 9*zb^2*G[1][5] - 9*z*zb^2*G[1][5] + 
      12*z*zb*G[1][6] - 4*z^2*zb*G[1][6] - 4*z*zb^2*G[1][6] - 4*G[1][7] + 
      4*z^2*G[1][7] + 4*z*zb*G[1][7] - 4*z^2*zb*G[1][7] + 4*zb^2*G[1][7] - 
      4*z*zb^2*G[1][7]))/s^2 + (I*Pi*s1^3*s2^3*z*(-1 + zb)*
     (24*z*G[1][1] - 8*z^2*G[1][1] - 16*z*zb*G[1][1] + 8*z^2*zb*G[1][1] - 
      8*z*zb^2*G[1][1] + 24*z*G[1][2] - 8*z^2*G[1][2] - 16*z*zb*G[1][2] + 
      8*z^2*zb*G[1][2] - 8*z*zb^2*G[1][2] + 56*z*G[1][3] - 18*z^2*G[1][3] - 
      36*z*zb*G[1][3] + 16*z^2*zb*G[1][3] - 2*zb^2*G[1][3] - 
      16*z*zb^2*G[1][3] - z*G[1][4] - 2*z^2*G[1][4] + 3*zb*G[1][4] - 
      2*z*zb*G[1][4] + 8*z*zb^2*G[1][4] + 6*G[1][5] - 17*z*G[1][5] + 
      8*z^2*G[1][5] - zb*G[1][5] + 14*z*zb*G[1][5] - 8*z^2*zb*G[1][5] - 
      2*zb^2*G[1][5] - z*G[1][6] - 2*z^2*G[1][6] + zb*G[1][6] + 
      4*z*zb*G[1][6] + 4*z^2*zb*G[1][6] - 2*zb^2*G[1][6] - 4*z*zb^2*G[1][6] - 
      3*z*G[1][7] + 6*z^2*G[1][7] + 3*zb*G[1][7] - 4*z*zb*G[1][7] - 
      4*z^2*zb*G[1][7] - 2*zb^2*G[1][7] + 4*z*zb^2*G[1][7]))/s^2 + 
   (2*Pi^2*s1^2*s2^2*z*(-1 + zb)*(-2*s1*s2*z^4*G[1][1] + 
      6*s1*s2*z^3*zb*G[1][1] + 2*s1*s2*z^4*zb*G[1][1] + 
      2*s1*s2*z^5*zb*G[1][1] - 6*s1*s2*z^2*zb^2*G[1][1] - 
      6*s1*s2*z^3*zb^2*G[1][1] - 8*s1*s2*z^4*zb^2*G[1][1] + 
      2*s1*s2*z*zb^3*G[1][1] + 6*s1*s2*z^2*zb^3*G[1][1] + 
      12*s1*s2*z^3*zb^3*G[1][1] - 2*s1*s2*z*zb^4*G[1][1] - 
      8*s1*s2*z^2*zb^4*G[1][1] + 2*s1*s2*z*zb^5*G[1][1] - 
      2*s1*s2*z^5*G[1][2] - 2*s1*s2*z^3*zb*G[1][2] + 8*s1*s2*z^4*zb*G[1][2] + 
      2*s1*s2*z^5*zb*G[1][2] + 6*s1*s2*z^2*zb^2*G[1][2] - 
      10*s1*s2*z^3*zb^2*G[1][2] - 8*s1*s2*z^4*zb^2*G[1][2] - 
      6*s1*s2*z*zb^3*G[1][2] + 2*s1*s2*z^2*zb^3*G[1][2] + 
      12*s1*s2*z^3*zb^3*G[1][2] + 2*s1*s2*zb^4*G[1][2] + 
      4*s1*s2*z*zb^4*G[1][2] - 8*s1*s2*z^2*zb^4*G[1][2] - 
      2*s1*s2*zb^5*G[1][2] + 2*s1*s2*z*zb^5*G[1][2] + 2*s2^2*z^2*G[1][3] + 
      2*s1*s2*z^3*G[1][3] - 3*s2^2*z^3*G[1][3] - s1^2*z^4*G[1][3] - 
      2*s1*s2*z^4*G[1][3] + 4*s2^2*z^4*G[1][3] + s1^2*z^5*G[1][3] - 
      3*s1*s2*z^5*G[1][3] - 3*s2^2*z^5*G[1][3] - 4*s2^2*z*zb*G[1][3] - 
      4*s1*s2*z^2*zb*G[1][3] + 3*s2^2*z^2*zb*G[1][3] + 
      5*s1^2*z^3*zb*G[1][3] + 2*s1*s2*z^3*zb*G[1][3] - 
      9*s2^2*z^3*zb*G[1][3] - s1^2*z^4*zb*G[1][3] + 15*s1*s2*z^4*zb*G[1][3] + 
      9*s2^2*z^4*zb*G[1][3] + 4*s1*s2*z^5*zb*G[1][3] + 2*s2^2*zb^2*G[1][3] + 
      2*s1*s2*z*zb^2*G[1][3] + 3*s2^2*z*zb^2*G[1][3] - 
      9*s1^2*z^2*zb^2*G[1][3] + 4*s1*s2*z^2*zb^2*G[1][3] + 
      9*s2^2*z^2*zb^2*G[1][3] - 4*s1^2*z^3*zb^2*G[1][3] - 
      26*s1*s2*z^3*zb^2*G[1][3] - 10*s2^2*z^3*zb^2*G[1][3] - 
      16*s1*s2*z^4*zb^2*G[1][3] - 3*s2^2*zb^3*G[1][3] + 
      7*s1^2*z*zb^3*G[1][3] - 6*s1*s2*z*zb^3*G[1][3] - 
      7*s2^2*z*zb^3*G[1][3] + 10*s1^2*z^2*zb^3*G[1][3] + 
      18*s1*s2*z^2*zb^3*G[1][3] + 4*s2^2*z^2*zb^3*G[1][3] + 
      24*s1*s2*z^3*zb^3*G[1][3] - 2*s1^2*zb^4*G[1][3] + 
      2*s1*s2*zb^4*G[1][3] + 3*s2^2*zb^4*G[1][3] - 9*s1^2*z*zb^4*G[1][3] - 
      3*s1*s2*z*zb^4*G[1][3] + s2^2*z*zb^4*G[1][3] - 
      16*s1*s2*z^2*zb^4*G[1][3] + 3*s1^2*zb^5*G[1][3] - s1*s2*zb^5*G[1][3] - 
      s2^2*zb^5*G[1][3] + 4*s1*s2*z*zb^5*G[1][3] + 2*s1*s2*z^2*zb*G[1][4] - 
      2*s1*s2*z^3*zb*G[1][4] + 5*s2^2*z^3*zb*G[1][4] + s1*s2*z^4*zb*G[1][4] - 
      4*s2^2*z^4*zb*G[1][4] - s1*s2*z^5*zb*G[1][4] - 2*s2^2*zb^2*G[1][4] - 
      6*s1*s2*z*zb^2*G[1][4] + 5*s2^2*z*zb^2*G[1][4] + 
      2*s1^2*z^2*zb^2*G[1][4] + 6*s1*s2*z^2*zb^2*G[1][4] - 
      17*s2^2*z^2*zb^2*G[1][4] - s1*s2*z^3*zb^2*G[1][4] + 
      10*s2^2*z^3*zb^2*G[1][4] + 4*s1*s2*z^4*zb^2*G[1][4] + 
      s2^2*zb^3*G[1][4] - 6*s1^2*z*zb^3*G[1][4] + 6*s1*s2*z*zb^3*G[1][4] + 
      9*s2^2*z*zb^3*G[1][4] - 7*s1*s2*z^2*zb^3*G[1][4] - 
      4*s2^2*z^2*zb^3*G[1][4] - 6*s1*s2*z^3*zb^3*G[1][4] + 
      2*s1^2*zb^4*G[1][4] - 2*s1*s2*zb^4*G[1][4] - 3*s2^2*zb^4*G[1][4] + 
      5*s1^2*z*zb^4*G[1][4] + 3*s1*s2*z*zb^4*G[1][4] - s2^2*z*zb^4*G[1][4] + 
      4*s1*s2*z^2*zb^4*G[1][4] - 3*s1^2*zb^5*G[1][4] + s2^2*zb^5*G[1][4] - 
      s1*s2*z*zb^5*G[1][4] + s2^2*z*G[1][5] + 2*s1*s2*z^2*G[1][5] - 
      4*s2^2*z^2*G[1][5] - 3*s1*s2*z^3*G[1][5] + 8*s2^2*z^3*G[1][5] + 
      s1^2*z^4*G[1][5] - 8*s2^2*z^4*G[1][5] - s1^2*z^5*G[1][5] + 
      s1*s2*z^5*G[1][5] + 3*s2^2*z^5*G[1][5] - 3*s2^2*zb*G[1][5] - 
      4*s1*s2*z*zb*G[1][5] + 10*s2^2*z*zb*G[1][5] + 2*s1^2*z^2*zb*G[1][5] + 
      3*s1*s2*z^2*zb*G[1][5] - 16*s2^2*z^2*zb*G[1][5] - 
      3*s1^2*z^3*zb*G[1][5] + 8*s1*s2*z^3*zb*G[1][5] + 
      14*s2^2*z^3*zb*G[1][5] + s1^2*z^4*zb*G[1][5] - 6*s1*s2*z^4*zb*G[1][5] - 
      5*s2^2*z^4*zb*G[1][5] - s1*s2*z^5*zb*G[1][5] - 2*s1*s2*zb^2*G[1][5] + 
      2*s2^2*zb^2*G[1][5] - 5*s1^2*z*zb^2*G[1][5] + 13*s1*s2*z*zb^2*G[1][5] - 
      4*s2^2*z*zb^2*G[1][5] + s1^2*z^2*zb^2*G[1][5] - 
      24*s1*s2*z^2*zb^2*G[1][5] + 2*s2^2*z^2*zb^2*G[1][5] + 
      4*s1^2*z^3*zb^2*G[1][5] + 9*s1*s2*z^3*zb^2*G[1][5] + 
      4*s1*s2*z^4*zb^2*G[1][5] + s1^2*zb^3*G[1][5] - s1*s2*zb^3*G[1][5] + 
      9*s1^2*z*zb^3*G[1][5] + 4*s1*s2*z*zb^3*G[1][5] - 
      10*s1^2*z^2*zb^3*G[1][5] + 3*s1*s2*z^2*zb^3*G[1][5] - 
      6*s1*s2*z^3*zb^3*G[1][5] - 4*s1^2*zb^4*G[1][5] + 
      4*s1^2*z*zb^4*G[1][5] - 4*s1*s2*z*zb^4*G[1][5] + 
      4*s1*s2*z^2*zb^4*G[1][5] + s1*s2*zb^5*G[1][5] - s1*s2*z*zb^5*G[1][5] + 
      2*s1*s2*z^3*zb*G[1][6] - 2*s1*s2*z^4*zb*G[1][6] - 
      6*s1*s2*z^2*zb^2*G[1][6] + 5*s1*s2*z^3*zb^2*G[1][6] + 
      2*s1*s2*z^4*zb^2*G[1][6] + 6*s1*s2*z*zb^3*G[1][6] - 
      3*s1*s2*z^2*zb^3*G[1][6] - 6*s1*s2*z^3*zb^3*G[1][6] - 
      2*s1*s2*zb^4*G[1][6] - s1*s2*z*zb^4*G[1][6] + 
      6*s1*s2*z^2*zb^4*G[1][6] + s1*s2*zb^5*G[1][6] - 
      2*s1*s2*z*zb^5*G[1][6] - s1*s2*z^3*G[1][7] + 2*s1*s2*z^4*G[1][7] - 
      s1*s2*z^5*G[1][7] + 3*s1*s2*z^2*zb*G[1][7] - 6*s1*s2*z^3*zb*G[1][7] + 
      s1*s2*z^4*zb*G[1][7] + 2*s1*s2*z^5*zb*G[1][7] - 
      3*s1*s2*z*zb^2*G[1][7] + 6*s1*s2*z^2*zb^2*G[1][7] + 
      3*s1*s2*z^3*zb^2*G[1][7] - 6*s1*s2*z^4*zb^2*G[1][7] + 
      s1*s2*zb^3*G[1][7] - 2*s1*s2*z*zb^3*G[1][7] - 
      5*s1*s2*z^2*zb^3*G[1][7] + 6*s1*s2*z^3*zb^3*G[1][7] + 
      2*s1*s2*z*zb^4*G[1][7] - 2*s1*s2*z^2*zb^4*G[1][7]))/(s^2*(z - zb)^3) + 
   ((I/2)*Pi*s1^3*s2^3*z*(-1 + zb)*(-8*z*G[1][1]^2 + 8*z*zb*G[1][1]^2 + 
      8*z^2*zb*G[1][1]^2 - 8*z*zb^2*G[1][1]^2 - 16*z^2*G[1][1]*G[1][2] + 
      16*z*zb*G[1][1]*G[1][2] + 16*z^2*zb*G[1][1]*G[1][2] - 
      16*z*zb^2*G[1][1]*G[1][2] - 8*z^2*G[1][2]^2 - 8*zb*G[1][2]^2 + 
      8*z*zb*G[1][2]^2 + 8*z^2*zb*G[1][2]^2 + 8*zb^2*G[1][2]^2 - 
      8*z*zb^2*G[1][2]^2 - 16*z^2*G[1][1]*G[1][3] + 16*z*zb*G[1][1]*G[1][3] + 
      32*z^2*zb*G[1][1]*G[1][3] - 32*z*zb^2*G[1][1]*G[1][3] + 
      16*z*G[1][2]*G[1][3] - 32*z^2*G[1][2]*G[1][3] - 16*zb*G[1][2]*G[1][3] + 
      16*z*zb*G[1][2]*G[1][3] + 32*z^2*zb*G[1][2]*G[1][3] + 
      16*zb^2*G[1][2]*G[1][3] - 32*z*zb^2*G[1][2]*G[1][3] + 16*z*G[1][3]^2 - 
      20*z^2*G[1][3]^2 + 24*z^2*zb*G[1][3]^2 + 4*zb^2*G[1][3]^2 - 
      24*z*zb^2*G[1][3]^2 - 8*z^2*zb*G[1][1]*G[1][4] + 
      16*z*zb^2*G[1][1]*G[1][4] + 8*zb*G[1][2]*G[1][4] - 
      8*z*zb*G[1][2]*G[1][4] - 8*zb^2*G[1][2]*G[1][4] + 
      8*z*zb^2*G[1][2]*G[1][4] - 8*z*zb*G[1][3]*G[1][4] - 
      8*zb^2*G[1][3]*G[1][4] + 16*z*zb^2*G[1][3]*G[1][4] + 4*z*zb*G[1][4]^2 - 
      4*z^2*zb*G[1][4]^2 + 5*zb^2*G[1][4]^2 + 8*z*zb*G[1][1]*G[1][5] - 
      8*z^2*zb*G[1][1]*G[1][5] + 8*G[1][2]*G[1][5] - 24*z*G[1][2]*G[1][5] + 
      16*z^2*G[1][2]*G[1][5] + 16*z*zb*G[1][2]*G[1][5] - 
      16*z^2*zb*G[1][2]*G[1][5] - 8*zb^2*G[1][2]*G[1][5] + 
      8*z*zb^2*G[1][2]*G[1][5] - 8*z*G[1][3]*G[1][5] + 
      8*z^2*G[1][3]*G[1][5] - 8*zb*G[1][3]*G[1][5] + 
      24*z*zb*G[1][3]*G[1][5] - 16*z^2*zb*G[1][3]*G[1][5] + 
      2*G[1][4]*G[1][5] - 2*z*G[1][4]*G[1][5] + 2*zb*G[1][4]*G[1][5] + 
      4*z*zb*G[1][4]*G[1][5] + 6*zb^2*G[1][4]*G[1][5] - 
      8*z*zb^2*G[1][4]*G[1][5] + 5*G[1][5]^2 - 10*z*G[1][5]^2 + 
      5*z^2*G[1][5]^2 + 4*zb*G[1][5]^2 - 4*z*zb*G[1][5]^2 - 
      4*zb^2*G[1][5]^2 + 4*z*zb^2*G[1][5]^2 - zb^2*G[1][6]^2 - 
      2*G[1][6]*G[1][7] + 2*z^2*G[1][6]*G[1][7] + 4*z*zb*G[1][6]*G[1][7] - 
      4*z^2*zb*G[1][6]*G[1][7] + 4*zb^2*G[1][6]*G[1][7] - 
      4*z*zb^2*G[1][6]*G[1][7] - G[1][7]^2 + 2*z*G[1][7]^2 - z^2*G[1][7]^2 - 
      8*G[2][1] + 4*z*G[2][1] + 4*z^2*G[2][1] - 4*zb*G[2][1] - 
      16*z*zb*G[2][1] + 8*z^2*zb*G[2][1] + 12*zb^2*G[2][1] - 
      8*z*zb^2*G[2][1] - 4*G[2][2] + 4*z^2*G[2][2] - 8*zb*G[2][2] + 
      32*z*zb*G[2][2] - 16*z^2*zb*G[2][2] + 12*zb^2*G[2][2] - 
      16*z*zb^2*G[2][2]))/s^2 - (Pi^2*s1^2*s2^2*z*(-1 + zb)*
     (4*s1*s2*z^4*G[1][1]^2 - 2*s1*s2*z^5*G[1][1]^2 - 
      12*s1*s2*z^3*zb*G[1][1]^2 + 4*s1*s2*z^4*zb*G[1][1]^2 + 
      2*s1*s2*z^5*zb*G[1][1]^2 + 12*s1*s2*z^2*zb^2*G[1][1]^2 - 
      8*s1*s2*z^4*zb^2*G[1][1]^2 - 4*s1*s2*z*zb^3*G[1][1]^2 - 
      4*s1*s2*z^2*zb^3*G[1][1]^2 + 12*s1*s2*z^3*zb^3*G[1][1]^2 + 
      2*s1*s2*z*zb^4*G[1][1]^2 - 8*s1*s2*z^2*zb^4*G[1][1]^2 + 
      2*s1*s2*z*zb^5*G[1][1]^2 + 8*s1*s2*z^4*G[1][1]*G[1][2] - 
      4*s1*s2*z^5*G[1][1]*G[1][2] - 24*s1*s2*z^3*zb*G[1][1]*G[1][2] + 
      8*s1*s2*z^4*zb*G[1][1]*G[1][2] + 4*s1*s2*z^5*zb*G[1][1]*G[1][2] + 
      24*s1*s2*z^2*zb^2*G[1][1]*G[1][2] - 16*s1*s2*z^4*zb^2*G[1][1]*G[1][2] - 
      8*s1*s2*z*zb^3*G[1][1]*G[1][2] - 8*s1*s2*z^2*zb^3*G[1][1]*G[1][2] + 
      24*s1*s2*z^3*zb^3*G[1][1]*G[1][2] + 4*s1*s2*z*zb^4*G[1][1]*G[1][2] - 
      16*s1*s2*z^2*zb^4*G[1][1]*G[1][2] + 4*s1*s2*z*zb^5*G[1][1]*G[1][2] + 
      4*s1*s2*z^4*G[1][2]^2 - 2*s1*s2*z^5*G[1][2]^2 - 
      12*s1*s2*z^3*zb*G[1][2]^2 + 4*s1*s2*z^4*zb*G[1][2]^2 + 
      2*s1*s2*z^5*zb*G[1][2]^2 + 12*s1*s2*z^2*zb^2*G[1][2]^2 - 
      8*s1*s2*z^4*zb^2*G[1][2]^2 - 4*s1*s2*z*zb^3*G[1][2]^2 - 
      4*s1*s2*z^2*zb^3*G[1][2]^2 + 12*s1*s2*z^3*zb^3*G[1][2]^2 + 
      2*s1*s2*z*zb^4*G[1][2]^2 - 8*s1*s2*z^2*zb^4*G[1][2]^2 + 
      2*s1*s2*z*zb^5*G[1][2]^2 + 16*s1*s2*z^4*G[1][1]*G[1][3] - 
      8*s1*s2*z^5*G[1][1]*G[1][3] - 48*s1*s2*z^3*zb*G[1][1]*G[1][3] + 
      16*s1*s2*z^4*zb*G[1][1]*G[1][3] + 4*s1*s2*z^5*zb*G[1][1]*G[1][3] + 
      48*s1*s2*z^2*zb^2*G[1][1]*G[1][3] - 16*s1*s2*z^4*zb^2*G[1][1]*G[1][3] - 
      16*s1*s2*z*zb^3*G[1][1]*G[1][3] - 16*s1*s2*z^2*zb^3*G[1][1]*G[1][3] + 
      24*s1*s2*z^3*zb^3*G[1][1]*G[1][3] + 8*s1*s2*z*zb^4*G[1][1]*G[1][3] - 
      16*s1*s2*z^2*zb^4*G[1][1]*G[1][3] + 4*s1*s2*z*zb^5*G[1][1]*G[1][3] + 
      12*s1*s2*z^4*G[1][2]*G[1][3] - 4*s1*s2*z^5*G[1][2]*G[1][3] - 
      32*s1*s2*z^3*zb*G[1][2]*G[1][3] + 4*s1*s2*z^4*zb*G[1][2]*G[1][3] + 
      4*s1*s2*z^5*zb*G[1][2]*G[1][3] + 24*s1*s2*z^2*zb^2*G[1][2]*G[1][3] + 
      8*s1*s2*z^3*zb^2*G[1][2]*G[1][3] - 16*s1*s2*z^4*zb^2*G[1][2]*G[1][3] - 
      8*s1*s2*z^2*zb^3*G[1][2]*G[1][3] + 24*s1*s2*z^3*zb^3*G[1][2]*G[1][3] - 
      4*s1*s2*zb^4*G[1][2]*G[1][3] - 4*s1*s2*z*zb^4*G[1][2]*G[1][3] - 
      16*s1*s2*z^2*zb^4*G[1][2]*G[1][3] + 4*s1*s2*zb^5*G[1][2]*G[1][3] + 
      4*s1*s2*z*zb^5*G[1][2]*G[1][3] + 2*s2^2*z^2*G[1][3]^2 + 
      8*s1*s2*z^3*G[1][3]^2 + 6*s1^2*z^4*G[1][3]^2 + 12*s1*s2*z^4*G[1][3]^2 + 
      6*s2^2*z^4*G[1][3]^2 - 2*s1*s2*z^5*G[1][3]^2 - 4*s2^2*z^5*G[1][3]^2 + 
      2*s2^2*z^6*G[1][3]^2 - 6*s2^2*z*zb*G[1][3]^2 - 
      16*s1*s2*z^2*zb*G[1][3]^2 + 2*s2^2*z^2*zb*G[1][3]^2 - 
      12*s1^2*z^3*zb*G[1][3]^2 - 44*s1*s2*z^3*zb*G[1][3]^2 - 
      18*s2^2*z^3*zb*G[1][3]^2 - 8*s1^2*z^4*zb*G[1][3]^2 + 
      2*s2^2*z^4*zb*G[1][3]^2 - 2*s1*s2*z^5*zb*G[1][3]^2 - 
      4*s2^2*z^5*zb*G[1][3]^2 + 14*s2^2*z*zb^2*G[1][3]^2 + 
      6*s1^2*z^2*zb^2*G[1][3]^2 + 64*s1*s2*z^2*zb^2*G[1][3]^2 + 
      20*s1^2*z^3*zb^2*G[1][3]^2 + 8*s1*s2*z^3*zb^2*G[1][3]^2 + 
      18*s2^2*z^3*zb^2*G[1][3]^2 + 2*s1^2*z^4*zb^2*G[1][3]^2 + 
      4*s1*s2*z^4*zb^2*G[1][3]^2 + 4*s2^2*z^4*zb^2*G[1][3]^2 - 
      6*s1^2*z*zb^3*G[1][3]^2 - 4*s1*s2*z*zb^3*G[1][3]^2 - 
      12*s2^2*z*zb^3*G[1][3]^2 - 10*s1^2*z^2*zb^3*G[1][3]^2 - 
      36*s1*s2*z^2*zb^3*G[1][3]^2 - 4*s2^2*z^2*zb^3*G[1][3]^2 - 
      8*s1^2*z^3*zb^3*G[1][3]^2 + 4*s1*s2*z^3*zb^3*G[1][3]^2 - 
      8*s2^2*z^3*zb^3*G[1][3]^2 + 2*s1^2*zb^4*G[1][3]^2 - 
      4*s1*s2*zb^4*G[1][3]^2 + 10*s1^2*z*zb^4*G[1][3]^2 + 
      2*s1*s2*z*zb^4*G[1][3]^2 + 4*s2^2*z*zb^4*G[1][3]^2 + 
      4*s1^2*z^2*zb^4*G[1][3]^2 + 4*s1*s2*z^2*zb^4*G[1][3]^2 + 
      2*s2^2*z^2*zb^4*G[1][3]^2 - 4*s1^2*zb^5*G[1][3]^2 + 
      4*s1*s2*zb^5*G[1][3]^2 - 4*s1^2*z*zb^5*G[1][3]^2 - 
      2*s1*s2*z*zb^5*G[1][3]^2 + 2*s1^2*zb^6*G[1][3]^2 - 
      4*s1*s2*z^3*zb*G[1][2]*G[1][4] + 12*s1*s2*z^2*zb^2*G[1][2]*G[1][4] + 
      4*s1*s2*z^3*zb^2*G[1][2]*G[1][4] - 12*s1*s2*z*zb^3*G[1][2]*G[1][4] - 
      12*s1*s2*z^2*zb^3*G[1][2]*G[1][4] + 4*s1*s2*zb^4*G[1][2]*G[1][4] + 
      12*s1*s2*z*zb^4*G[1][2]*G[1][4] - 4*s1*s2*zb^5*G[1][2]*G[1][4] + 
      4*s1^2*z^3*zb*G[1][3]*G[1][4] + 4*s2^2*z^3*zb*G[1][3]*G[1][4] - 
      4*s2^2*z^4*zb*G[1][3]*G[1][4] + 2*s1*s2*z^5*zb*G[1][3]*G[1][4] + 
      4*s2^2*z^5*zb*G[1][3]*G[1][4] - 4*s2^2*z*zb^2*G[1][3]*G[1][4] - 
      12*s1^2*z^2*zb^2*G[1][3]*G[1][4] + 4*s1*s2*z^2*zb^2*G[1][3]*G[1][4] + 
      4*s1*s2*z^3*zb^2*G[1][3]*G[1][4] + 4*s2^2*z^3*zb^2*G[1][3]*G[1][4] - 
      8*s1*s2*z^4*zb^2*G[1][3]*G[1][4] - 12*s2^2*z^4*zb^2*G[1][3]*G[1][4] + 
      12*s1^2*z*zb^3*G[1][3]*G[1][4] - 20*s1*s2*z*zb^3*G[1][3]*G[1][4] + 
      8*s2^2*z*zb^3*G[1][3]*G[1][4] + 4*s1^2*z^2*zb^3*G[1][3]*G[1][4] + 
      4*s1*s2*z^2*zb^3*G[1][3]*G[1][4] - 12*s2^2*z^2*zb^3*G[1][3]*G[1][4] + 
      8*s1*s2*z^3*zb^3*G[1][3]*G[1][4] + 16*s2^2*z^3*zb^3*G[1][3]*G[1][4] - 
      4*s1^2*zb^4*G[1][3]*G[1][4] + 8*s1*s2*zb^4*G[1][3]*G[1][4] - 
      16*s1^2*z*zb^4*G[1][3]*G[1][4] + 16*s1*s2*z*zb^4*G[1][3]*G[1][4] + 
      4*s1^2*z^2*zb^4*G[1][3]*G[1][4] - 16*s1*s2*z^2*zb^4*G[1][3]*G[1][4] - 
      4*s2^2*z^2*zb^4*G[1][3]*G[1][4] + 8*s1^2*zb^5*G[1][3]*G[1][4] - 
      8*s1*s2*zb^5*G[1][3]*G[1][4] + 4*s1^2*z*zb^5*G[1][3]*G[1][4] + 
      6*s1*s2*z*zb^5*G[1][3]*G[1][4] - 4*s1^2*zb^6*G[1][3]*G[1][4] - 
      2*s1^2*z^3*zb*G[1][4]^2 - 2*s2^2*z^3*zb*G[1][4]^2 + 
      4*s2^2*z^4*zb*G[1][4]^2 - 2*s2^2*z^5*zb*G[1][4]^2 + 
      2*s2^2*z*zb^2*G[1][4]^2 + 6*s1^2*z^2*zb^2*G[1][4]^2 - 
      2*s1*s2*z^2*zb^2*G[1][4]^2 + 2*s2^2*z^2*zb^2*G[1][4]^2 - 
      10*s2^2*z^3*zb^2*G[1][4]^2 + s1*s2*z^4*zb^2*G[1][4]^2 + 
      6*s2^2*z^4*zb^2*G[1][4]^2 - 6*s1^2*z*zb^3*G[1][4]^2 + 
      10*s1*s2*z*zb^3*G[1][4]^2 - 8*s2^2*z*zb^3*G[1][4]^2 - 
      2*s1^2*z^2*zb^3*G[1][4]^2 - 6*s1*s2*z^2*zb^3*G[1][4]^2 + 
      16*s2^2*z^2*zb^3*G[1][4]^2 - s1*s2*z^3*zb^3*G[1][4]^2 - 
      8*s2^2*z^3*zb^3*G[1][4]^2 + 2*s1^2*zb^4*G[1][4]^2 - 
      4*s1*s2*zb^4*G[1][4]^2 + 2*s2^2*zb^4*G[1][4]^2 + 
      8*s1^2*z*zb^4*G[1][4]^2 - 6*s1*s2*z*zb^4*G[1][4]^2 - 
      4*s2^2*z*zb^4*G[1][4]^2 - 2*s1^2*z^2*zb^4*G[1][4]^2 + 
      7*s1*s2*z^2*zb^4*G[1][4]^2 + 2*s2^2*z^2*zb^4*G[1][4]^2 - 
      4*s1^2*zb^5*G[1][4]^2 + 4*s1*s2*zb^5*G[1][4]^2 - 
      2*s1^2*z*zb^5*G[1][4]^2 - 3*s1*s2*z*zb^5*G[1][4]^2 + 
      2*s1^2*zb^6*G[1][4]^2 - 4*s1*s2*z^4*G[1][1]*G[1][5] + 
      4*s1*s2*z^5*G[1][1]*G[1][5] + 12*s1*s2*z^3*zb*G[1][1]*G[1][5] - 
      12*s1*s2*z^4*zb*G[1][1]*G[1][5] - 12*s1*s2*z^2*zb^2*G[1][1]*G[1][5] + 
      12*s1*s2*z^3*zb^2*G[1][1]*G[1][5] + 4*s1*s2*z*zb^3*G[1][1]*G[1][5] - 
      4*s1*s2*z^2*zb^3*G[1][1]*G[1][5] + 4*s1*s2*z^2*G[1][3]*G[1][5] + 
      4*s1^2*z^3*G[1][3]*G[1][5] - 4*s1*s2*z^3*G[1][3]*G[1][5] + 
      8*s2^2*z^3*G[1][3]*G[1][5] - 4*s1^2*z^4*G[1][3]*G[1][5] - 
      2*s1*s2*z^4*G[1][3]*G[1][5] - 16*s2^2*z^4*G[1][3]*G[1][5] + 
      2*s1*s2*z^5*G[1][3]*G[1][5] + 12*s2^2*z^5*G[1][3]*G[1][5] - 
      4*s2^2*z^6*G[1][3]*G[1][5] - 4*s2^2*zb*G[1][3]*G[1][5] - 
      12*s1*s2*z*zb*G[1][3]*G[1][5] + 12*s2^2*z*zb*G[1][3]*G[1][5] - 
      8*s1^2*z^2*zb*G[1][3]*G[1][5] + 12*s1*s2*z^2*zb*G[1][3]*G[1][5] - 
      28*s2^2*z^2*zb*G[1][3]*G[1][5] + 8*s1*s2*z^3*zb*G[1][3]*G[1][5] + 
      28*s2^2*z^3*zb*G[1][3]*G[1][5] + 8*s1^2*z^4*zb*G[1][3]*G[1][5] - 
      14*s1*s2*z^4*zb*G[1][3]*G[1][5] - 12*s2^2*z^4*zb*G[1][3]*G[1][5] + 
      6*s1*s2*z^5*zb*G[1][3]*G[1][5] + 4*s2^2*z^5*zb*G[1][3]*G[1][5] + 
      8*s2^2*zb^2*G[1][3]*G[1][5] + 24*s1*s2*z*zb^2*G[1][3]*G[1][5] - 
      16*s2^2*z*zb^2*G[1][3]*G[1][5] + 24*s1^2*z^2*zb^2*G[1][3]*G[1][5] - 
      44*s1*s2*z^2*zb^2*G[1][3]*G[1][5] + 24*s2^2*z^2*zb^2*G[1][3]*G[1][5] - 
      20*s1^2*z^3*zb^2*G[1][3]*G[1][5] + 36*s1*s2*z^3*zb^2*G[1][3]*G[1][5] - 
      20*s2^2*z^3*zb^2*G[1][3]*G[1][5] - 4*s1^2*z^4*zb^2*G[1][3]*G[1][5] - 
      16*s1*s2*z^4*zb^2*G[1][3]*G[1][5] + 4*s2^2*z^4*zb^2*G[1][3]*G[1][5] - 
      4*s2^2*zb^3*G[1][3]*G[1][5] - 12*s1^2*z*zb^3*G[1][3]*G[1][5] - 
      12*s1*s2*z*zb^3*G[1][3]*G[1][5] + 4*s2^2*z*zb^3*G[1][3]*G[1][5] - 
      4*s1^2*z^2*zb^3*G[1][3]*G[1][5] + 4*s1*s2*z^2*zb^3*G[1][3]*G[1][5] + 
      16*s1^2*z^3*zb^3*G[1][3]*G[1][5] + 8*s1*s2*z^3*zb^3*G[1][3]*G[1][5] + 
      4*s1^2*zb^4*G[1][3]*G[1][5] + 2*s1*s2*zb^4*G[1][3]*G[1][5] + 
      8*s1^2*z*zb^4*G[1][3]*G[1][5] + 6*s1*s2*z*zb^4*G[1][3]*G[1][5] - 
      12*s1^2*z^2*zb^4*G[1][3]*G[1][5] - 8*s1*s2*z^2*zb^4*G[1][3]*G[1][5] - 
      4*s1^2*zb^5*G[1][3]*G[1][5] - 2*s1*s2*zb^5*G[1][3]*G[1][5] + 
      4*s1^2*z*zb^5*G[1][3]*G[1][5] + 2*s1*s2*z*zb^5*G[1][3]*G[1][5] - 
      2*s1*s2*z^2*G[1][4]*G[1][5] - 2*s1^2*z^3*G[1][4]*G[1][5] - 
      4*s2^2*z^3*G[1][4]*G[1][5] - s1*s2*z^4*G[1][4]*G[1][5] + 
      4*s2^2*z^4*G[1][4]*G[1][5] - s1*s2*z^5*G[1][4]*G[1][5] - 
      2*s2^2*z^5*G[1][4]*G[1][5] + 2*s2^2*zb*G[1][4]*G[1][5] + 
      6*s1*s2*z*zb*G[1][4]*G[1][5] - 4*s2^2*z*zb*G[1][4]*G[1][5] + 
      4*s1^2*z^2*zb*G[1][4]*G[1][5] - 2*s1*s2*z^2*zb*G[1][4]*G[1][5] + 
      10*s2^2*z^2*zb*G[1][4]*G[1][5] + 2*s1^2*z^3*zb*G[1][4]*G[1][5] + 
      3*s1*s2*z^3*zb*G[1][4]*G[1][5] - 6*s2^2*z^3*zb*G[1][4]*G[1][5] + 
      7*s1*s2*z^4*zb*G[1][4]*G[1][5] + 4*s2^2*z^4*zb*G[1][4]*G[1][5] - 
      s1*s2*z^5*zb*G[1][4]*G[1][5] - 2*s2^2*zb^2*G[1][4]*G[1][5] - 
      6*s1*s2*z*zb^2*G[1][4]*G[1][5] - 8*s1^2*z^2*zb^2*G[1][4]*G[1][5] + 
      s1*s2*z^2*zb^2*G[1][4]*G[1][5] - 2*s2^2*z^2*zb^2*G[1][4]*G[1][5] - 
      17*s1*s2*z^3*zb^2*G[1][4]*G[1][5] - 2*s2^2*z^3*zb^2*G[1][4]*G[1][5] + 
      4*s1*s2*z^4*zb^2*G[1][4]*G[1][5] + 6*s1^2*z*zb^3*G[1][4]*G[1][5] + 
      s1*s2*z*zb^3*G[1][4]*G[1][5] + 2*s2^2*z*zb^3*G[1][4]*G[1][5] + 
      2*s1^2*z^2*zb^3*G[1][4]*G[1][5] + 19*s1*s2*z^2*zb^3*G[1][4]*G[1][5] - 
      6*s1*s2*z^3*zb^3*G[1][4]*G[1][5] - 2*s1^2*zb^4*G[1][4]*G[1][5] - 
      4*s1^2*z*zb^4*G[1][4]*G[1][5] - 10*s1*s2*z*zb^4*G[1][4]*G[1][5] + 
      4*s1*s2*z^2*zb^4*G[1][4]*G[1][5] + 2*s1^2*zb^5*G[1][4]*G[1][5] + 
      2*s1*s2*zb^5*G[1][4]*G[1][5] - s1*s2*z*zb^5*G[1][4]*G[1][5] - 
      s1*s2*z^3*G[1][5]^2 - 4*s2^2*z^3*G[1][5]^2 + 2*s1*s2*z^4*G[1][5]^2 + 
      8*s2^2*z^4*G[1][5]^2 - s1*s2*z^5*G[1][5]^2 - 6*s2^2*z^5*G[1][5]^2 + 
      2*s2^2*z^6*G[1][5]^2 + 2*s2^2*zb*G[1][5]^2 + 2*s1*s2*z*zb*G[1][5]^2 - 
      6*s2^2*z*zb*G[1][5]^2 - 3*s1*s2*z^2*zb*G[1][5]^2 + 
      14*s2^2*z^2*zb*G[1][5]^2 - 3*s1*s2*z^3*zb*G[1][5]^2 - 
      14*s2^2*z^3*zb*G[1][5]^2 + 7*s1*s2*z^4*zb*G[1][5]^2 + 
      6*s2^2*z^4*zb*G[1][5]^2 - 3*s1*s2*z^5*zb*G[1][5]^2 - 
      2*s2^2*z^5*zb*G[1][5]^2 + 2*s1*s2*zb^2*G[1][5]^2 - 
      4*s2^2*zb^2*G[1][5]^2 + 2*s1^2*z*zb^2*G[1][5]^2 - 
      9*s1*s2*z*zb^2*G[1][5]^2 + 8*s2^2*z*zb^2*G[1][5]^2 - 
      4*s1^2*z^2*zb^2*G[1][5]^2 + 19*s1*s2*z^2*zb^2*G[1][5]^2 - 
      12*s2^2*z^2*zb^2*G[1][5]^2 - 19*s1*s2*z^3*zb^2*G[1][5]^2 + 
      10*s2^2*z^3*zb^2*G[1][5]^2 + 2*s1^2*z^4*zb^2*G[1][5]^2 + 
      7*s1*s2*z^4*zb^2*G[1][5]^2 - 2*s2^2*z^4*zb^2*G[1][5]^2 - 
      3*s1*s2*zb^3*G[1][5]^2 + 2*s2^2*zb^3*G[1][5]^2 - 
      2*s1^2*z*zb^3*G[1][5]^2 + 5*s1*s2*z*zb^3*G[1][5]^2 - 
      2*s2^2*z*zb^3*G[1][5]^2 + 10*s1^2*z^2*zb^3*G[1][5]^2 - 
      s1*s2*z^2*zb^3*G[1][5]^2 - 8*s1^2*z^3*zb^3*G[1][5]^2 - 
      s1*s2*z^3*zb^3*G[1][5]^2 + s1*s2*zb^4*G[1][5]^2 - 
      6*s1^2*z*zb^4*G[1][5]^2 - 2*s1*s2*z*zb^4*G[1][5]^2 + 
      6*s1^2*z^2*zb^4*G[1][5]^2 + s1*s2*z^2*zb^4*G[1][5]^2 + 
      2*s1^2*zb^5*G[1][5]^2 - 2*s1^2*z*zb^5*G[1][5]^2 - 
      2*s1*s2*z^3*G[1][5]*G[1][6] + 2*s1*s2*z^4*G[1][5]*G[1][6] + 
      6*s1*s2*z^2*zb*G[1][5]*G[1][6] - 3*s1*s2*z^3*zb*G[1][5]*G[1][6] - 
      6*s1*s2*z^4*zb*G[1][5]*G[1][6] + s1*s2*z^5*zb*G[1][5]*G[1][6] - 
      6*s1*s2*z*zb^2*G[1][5]*G[1][6] - 3*s1*s2*z^2*zb^2*G[1][5]*G[1][6] + 
      15*s1*s2*z^3*zb^2*G[1][5]*G[1][6] + 2*s1*s2*zb^3*G[1][5]*G[1][6] + 
      7*s1*s2*z*zb^3*G[1][5]*G[1][6] - 9*s1*s2*z^2*zb^3*G[1][5]*G[1][6] - 
      6*s1*s2*z^3*zb^3*G[1][5]*G[1][6] - 3*s1*s2*zb^4*G[1][5]*G[1][6] - 
      3*s1*s2*z*zb^4*G[1][5]*G[1][6] + 8*s1*s2*z^2*zb^4*G[1][5]*G[1][6] + 
      3*s1*s2*zb^5*G[1][5]*G[1][6] - 3*s1*s2*z*zb^5*G[1][5]*G[1][6] - 
      2*s1*s2*z^4*zb*G[1][6]^2 + s1*s2*z^5*zb*G[1][6]^2 + 
      6*s1*s2*z^3*zb^2*G[1][6]^2 - 3*s1*s2*z^4*zb^2*G[1][6]^2 - 
      6*s1*s2*z^2*zb^3*G[1][6]^2 + 3*s1*s2*z^3*zb^3*G[1][6]^2 + 
      2*s1*s2*z*zb^4*G[1][6]^2 - s1*s2*z^2*zb^4*G[1][6]^2 + 
      2*s1*s2*z^3*G[1][4]*G[1][7] - 2*s1*s2*z^4*G[1][4]*G[1][7] - 
      6*s1*s2*z^2*zb*G[1][4]*G[1][7] + 7*s1*s2*z^3*zb*G[1][4]*G[1][7] - 
      2*s1*s2*z^4*zb*G[1][4]*G[1][7] + 3*s1*s2*z^5*zb*G[1][4]*G[1][7] + 
      6*s1*s2*z*zb^2*G[1][4]*G[1][7] - 9*s1*s2*z^2*zb^2*G[1][4]*G[1][7] + 
      5*s1*s2*z^3*zb^2*G[1][4]*G[1][7] - 8*s1*s2*z^4*zb^2*G[1][4]*G[1][7] - 
      2*s1*s2*zb^3*G[1][4]*G[1][7] + 5*s1*s2*z*zb^3*G[1][4]*G[1][7] - 
      3*s1*s2*z^2*zb^3*G[1][4]*G[1][7] + 6*s1*s2*z^3*zb^3*G[1][4]*G[1][7] - 
      s1*s2*zb^4*G[1][4]*G[1][7] - s1*s2*z*zb^4*G[1][4]*G[1][7] + 
      s1*s2*zb^5*G[1][4]*G[1][7] - s1*s2*z*zb^5*G[1][4]*G[1][7] + 
      2*s1*s2*z^3*G[1][6]*G[1][7] - 2*s1*s2*z^4*G[1][6]*G[1][7] - 
      6*s1*s2*z^2*zb*G[1][6]*G[1][7] + 3*s1*s2*z^3*zb*G[1][6]*G[1][7] + 
      4*s1*s2*z^4*zb*G[1][6]*G[1][7] + s1*s2*z^5*zb*G[1][6]*G[1][7] + 
      6*s1*s2*z*zb^2*G[1][6]*G[1][7] + 3*s1*s2*z^2*zb^2*G[1][6]*G[1][7] - 
      11*s1*s2*z^3*zb^2*G[1][6]*G[1][7] - 4*s1*s2*z^4*zb^2*G[1][6]*G[1][7] - 
      2*s1*s2*zb^3*G[1][6]*G[1][7] - 7*s1*s2*z*zb^3*G[1][6]*G[1][7] + 
      9*s1*s2*z^2*zb^3*G[1][6]*G[1][7] + 6*s1*s2*z^3*zb^3*G[1][6]*G[1][7] + 
      3*s1*s2*zb^4*G[1][6]*G[1][7] - s1*s2*z*zb^4*G[1][6]*G[1][7] - 
      4*s1*s2*z^2*zb^4*G[1][6]*G[1][7] - s1*s2*zb^5*G[1][6]*G[1][7] + 
      s1*s2*z*zb^5*G[1][6]*G[1][7] - s1*s2*z^3*G[1][7]^2 + 
      s1*s2*z^4*G[1][7]^2 + 3*s1*s2*z^2*zb*G[1][7]^2 - 
      3*s1*s2*z^3*zb*G[1][7]^2 - 3*s1*s2*z*zb^2*G[1][7]^2 + 
      3*s1*s2*z^2*zb^2*G[1][7]^2 + s1*s2*z^3*zb^2*G[1][7]^2 - 
      s1*s2*z^4*zb^2*G[1][7]^2 + s1*s2*zb^3*G[1][7]^2 - 
      s1*s2*z*zb^3*G[1][7]^2 - 3*s1*s2*z^2*zb^3*G[1][7]^2 + 
      3*s1*s2*z^3*zb^3*G[1][7]^2 + 3*s1*s2*z*zb^4*G[1][7]^2 - 
      3*s1*s2*z^2*zb^4*G[1][7]^2 - s1*s2*zb^5*G[1][7]^2 + 
      s1*s2*z*zb^5*G[1][7]^2 + 4*s1*s2*z^2*G[2][1] + 4*s1^2*z^3*G[2][1] - 
      4*s1*s2*z^3*G[2][1] + 8*s2^2*z^3*G[2][1] + 6*s1*s2*z^4*G[2][1] - 
      8*s2^2*z^4*G[2][1] + 2*s1*s2*z^5*G[2][1] + 4*s2^2*z^5*G[2][1] - 
      4*s2^2*zb*G[2][1] - 12*s1*s2*z*zb*G[2][1] + 8*s2^2*z*zb*G[2][1] - 
      8*s1^2*z^2*zb*G[2][1] + 16*s1*s2*z^2*zb*G[2][1] - 
      20*s2^2*z^2*zb*G[2][1] - 4*s1^2*z^3*zb*G[2][1] - 
      16*s1*s2*z^3*zb*G[2][1] + 12*s2^2*z^3*zb*G[2][1] - 
      14*s1*s2*z^4*zb*G[2][1] - 8*s2^2*z^4*zb*G[2][1] - 
      4*s1*s2*z^5*zb*G[2][1] + 4*s2^2*zb^2*G[2][1] + 
      16*s1^2*z^2*zb^2*G[2][1] + 4*s1*s2*z^2*zb^2*G[2][1] + 
      4*s2^2*z^2*zb^2*G[2][1] + 28*s1*s2*z^3*zb^2*G[2][1] + 
      4*s2^2*z^3*zb^2*G[2][1] + 16*s1*s2*z^4*zb^2*G[2][1] + 
      4*s1*s2*zb^3*G[2][1] - 12*s1^2*z*zb^3*G[2][1] - 4*s2^2*z*zb^3*G[2][1] - 
      4*s1^2*z^2*zb^3*G[2][1] - 20*s1*s2*z^2*zb^3*G[2][1] - 
      24*s1*s2*z^3*zb^3*G[2][1] + 4*s1^2*zb^4*G[2][1] - 
      2*s1*s2*zb^4*G[2][1] + 8*s1^2*z*zb^4*G[2][1] + 2*s1*s2*z*zb^4*G[2][1] + 
      16*s1*s2*z^2*zb^4*G[2][1] - 4*s1^2*zb^5*G[2][1] + 
      2*s1*s2*zb^5*G[2][1] - 4*s1*s2*z*zb^5*G[2][1] - 
      4*s1*s2*z^3*zb*G[2][4] + 8*s1*s2*z^4*zb*G[2][4] - 
      4*s1*s2*z^5*zb*G[2][4] + 12*s1*s2*z^2*zb^2*G[2][4] - 
      20*s1*s2*z^3*zb^2*G[2][4] + 8*s1*s2*z^4*zb^2*G[2][4] - 
      12*s1*s2*z*zb^3*G[2][4] + 12*s1*s2*z^2*zb^3*G[2][4] + 
      4*s1*s2*zb^4*G[2][4] + 4*s1*s2*z*zb^4*G[2][4] - 
      8*s1*s2*z^2*zb^4*G[2][4] - 4*s1*s2*zb^5*G[2][4] + 
      4*s1*s2*z*zb^5*G[2][4]))/(s^2*(z - zb)^3) - 
   ((I/12)*Pi*s1^3*s2^3*z*(-1 + zb)*(32*z*G[1][1]^3 - 16*z^2*G[1][1]^3 - 
      16*z*zb*G[1][1]^3 + 16*z^2*zb*G[1][1]^3 - 16*z*zb^2*G[1][1]^3 + 
      96*z*G[1][1]^2*G[1][2] - 48*z^2*G[1][1]^2*G[1][2] - 
      48*z*zb*G[1][1]^2*G[1][2] + 48*z^2*zb*G[1][1]^2*G[1][2] - 
      48*z*zb^2*G[1][1]^2*G[1][2] + 96*z*G[1][1]*G[1][2]^2 - 
      48*z^2*G[1][1]*G[1][2]^2 - 48*z*zb*G[1][1]*G[1][2]^2 + 
      48*z^2*zb*G[1][1]*G[1][2]^2 - 48*z*zb^2*G[1][1]*G[1][2]^2 + 
      32*z*G[1][2]^3 - 16*z^2*G[1][2]^3 - 16*z*zb*G[1][2]^3 + 
      16*z^2*zb*G[1][2]^3 - 16*z*zb^2*G[1][2]^3 + 192*z*G[1][1]^2*G[1][3] - 
      96*z^2*G[1][1]^2*G[1][3] - 96*z*zb*G[1][1]^2*G[1][3] + 
      48*z^2*zb*G[1][1]^2*G[1][3] - 48*z*zb^2*G[1][1]^2*G[1][3] + 
      288*z*G[1][1]*G[1][2]*G[1][3] - 96*z^2*G[1][1]*G[1][2]*G[1][3] - 
      192*z*zb*G[1][1]*G[1][2]*G[1][3] + 96*z^2*zb*G[1][1]*G[1][2]*G[1][3] - 
      96*z*zb^2*G[1][1]*G[1][2]*G[1][3] + 144*z*G[1][2]^2*G[1][3] - 
      48*z^2*G[1][2]^2*G[1][3] + 48*zb*G[1][2]^2*G[1][3] - 
      96*z*zb*G[1][2]^2*G[1][3] + 48*z^2*zb*G[1][2]^2*G[1][3] - 
      48*zb^2*G[1][2]^2*G[1][3] - 48*z*zb^2*G[1][2]^2*G[1][3] + 
      288*z*G[1][1]*G[1][3]^2 - 96*z^2*G[1][1]*G[1][3]^2 - 
      192*z*zb*G[1][1]*G[1][3]^2 + 48*z^2*zb*G[1][1]*G[1][3]^2 - 
      48*z*zb^2*G[1][1]*G[1][3]^2 + 240*z*G[1][2]*G[1][3]^2 - 
      48*z^2*G[1][2]*G[1][3]^2 + 48*zb*G[1][2]*G[1][3]^2 - 
      192*z*zb*G[1][2]*G[1][3]^2 + 48*z^2*zb*G[1][2]*G[1][3]^2 - 
      48*zb^2*G[1][2]*G[1][3]^2 - 48*z*zb^2*G[1][2]*G[1][3]^2 + 
      160*z*G[1][3]^3 - 32*z^2*G[1][3]^3 - 128*z*zb*G[1][3]^3 + 
      32*z^2*zb*G[1][3]^3 - 32*z*zb^2*G[1][3]^3 - 48*zb*G[1][2]^2*G[1][4] + 
      48*zb^2*G[1][2]^2*G[1][4] + 48*z^2*zb*G[1][1]*G[1][3]*G[1][4] - 
      48*zb*G[1][2]*G[1][3]*G[1][4] - 48*z*zb*G[1][2]*G[1][3]*G[1][4] + 
      48*zb^2*G[1][2]*G[1][3]*G[1][4] + 48*z*zb^2*G[1][2]*G[1][3]*G[1][4] - 
      48*z*zb*G[1][3]^2*G[1][4] + 24*z^2*zb*G[1][3]^2*G[1][4] + 
      72*z*zb^2*G[1][3]^2*G[1][4] + 24*z*zb*G[1][2]*G[1][4]^2 - 
      24*z*zb^2*G[1][2]*G[1][4]^2 + 24*z*zb*G[1][3]*G[1][4]^2 + 
      12*z^2*zb*G[1][3]*G[1][4]^2 - 60*z*zb^2*G[1][3]*G[1][4]^2 - 
      16*zb*G[1][4]^3 + 32*z*zb*G[1][4]^3 - 18*z^2*zb*G[1][4]^3 + 
      16*zb^2*G[1][4]^3 - 48*z*G[1][1]^2*G[1][5] + 48*z^2*G[1][1]^2*G[1][5] - 
      96*z*G[1][1]*G[1][3]*G[1][5] + 96*z^2*G[1][1]*G[1][3]*G[1][5] + 
      48*z*zb*G[1][1]*G[1][3]*G[1][5] - 48*z^2*zb*G[1][1]*G[1][3]*G[1][5] + 
      48*G[1][2]*G[1][3]*G[1][5] - 48*z*G[1][2]*G[1][3]*G[1][5] - 
      96*zb*G[1][2]*G[1][3]*G[1][5] + 96*z*zb*G[1][2]*G[1][3]*G[1][5] + 
      48*zb^2*G[1][2]*G[1][3]*G[1][5] - 48*z*zb^2*G[1][2]*G[1][3]*G[1][5] + 
      48*G[1][3]^2*G[1][5] - 120*z*G[1][3]^2*G[1][5] + 
      72*z^2*G[1][3]^2*G[1][5] - 72*zb*G[1][3]^2*G[1][5] + 
      144*z*zb*G[1][3]^2*G[1][5] - 72*z^2*zb*G[1][3]^2*G[1][5] + 
      24*zb^2*G[1][3]^2*G[1][5] - 24*z*zb^2*G[1][3]^2*G[1][5] - 
      24*z^2*G[1][1]*G[1][4]*G[1][5] + 24*z*zb*G[1][1]*G[1][4]*G[1][5] - 
      24*z^2*zb*G[1][1]*G[1][4]*G[1][5] - 24*G[1][2]*G[1][4]*G[1][5] + 
      72*zb*G[1][2]*G[1][4]*G[1][5] - 24*z*zb*G[1][2]*G[1][4]*G[1][5] - 
      48*zb^2*G[1][2]*G[1][4]*G[1][5] + 24*z*zb^2*G[1][2]*G[1][4]*G[1][5] - 
      24*G[1][3]*G[1][4]*G[1][5] - 24*z^2*G[1][3]*G[1][4]*G[1][5] + 
      72*zb*G[1][3]*G[1][4]*G[1][5] - 24*z^2*zb*G[1][3]*G[1][4]*G[1][5] - 
      48*zb^2*G[1][3]*G[1][4]*G[1][5] + 24*z*zb^2*G[1][3]*G[1][4]*G[1][5] + 
      18*z*G[1][4]^2*G[1][5] - 15*zb*G[1][4]^2*G[1][5] - 
      24*z*zb*G[1][4]^2*G[1][5] + 3*z^2*zb*G[1][4]^2*G[1][5] - 
      15*zb^2*G[1][4]^2*G[1][5] + 9*z*zb^2*G[1][4]^2*G[1][5] + 
      24*z*G[1][1]*G[1][5]^2 - 24*z^2*G[1][1]*G[1][5]^2 - 
      24*z*zb*G[1][1]*G[1][5]^2 + 24*z^2*zb*G[1][1]*G[1][5]^2 - 
      24*G[1][3]*G[1][5]^2 + 84*z*G[1][3]*G[1][5]^2 - 
      60*z^2*G[1][3]*G[1][5]^2 + 12*zb*G[1][3]*G[1][5]^2 - 
      72*z*zb*G[1][3]*G[1][5]^2 + 60*z^2*zb*G[1][3]*G[1][5]^2 + 
      12*zb^2*G[1][3]*G[1][5]^2 - 12*z*zb^2*G[1][3]*G[1][5]^2 - 
      12*G[1][4]*G[1][5]^2 + 12*z*G[1][4]*G[1][5]^2 + 
      6*z^2*G[1][4]*G[1][5]^2 + 57*zb*G[1][4]*G[1][5]^2 - 
      120*z*zb*G[1][4]*G[1][5]^2 + 57*z^2*zb*G[1][4]*G[1][5]^2 - 
      63*zb^2*G[1][4]*G[1][5]^2 + 63*z*zb^2*G[1][4]*G[1][5]^2 + 
      14*G[1][5]^3 - 30*z*G[1][5]^3 + 16*z^2*G[1][5]^3 - 56*zb*G[1][5]^3 + 
      116*z*zb*G[1][5]^3 - 60*z^2*zb*G[1][5]^3 + 42*zb^2*G[1][5]^3 - 
      42*z*zb^2*G[1][5]^3 - 12*z*G[1][5]^2*G[1][6] + 
      6*z^2*G[1][5]^2*G[1][6] - 9*zb*G[1][5]^2*G[1][6] + 
      18*z*zb*G[1][5]^2*G[1][6] - 3*z^2*zb*G[1][5]^2*G[1][6] + 
      9*zb^2*G[1][5]^2*G[1][6] - 9*z*zb^2*G[1][5]^2*G[1][6] - 
      6*z*G[1][5]*G[1][6]^2 - 3*zb*G[1][5]*G[1][6]^2 + 
      12*z*zb*G[1][5]*G[1][6]^2 - 3*z^2*zb*G[1][5]*G[1][6]^2 + 
      9*zb^2*G[1][5]*G[1][6]^2 - 3*z*zb^2*G[1][5]*G[1][6]^2 - 
      2*z^2*zb*G[1][6]^3 + 4*z*zb^2*G[1][6]^3 + 6*z*G[1][4]^2*G[1][7] + 
      3*zb*G[1][4]^2*G[1][7] + 6*z*zb*G[1][4]^2*G[1][7] - 
      9*z^2*zb*G[1][4]^2*G[1][7] - 3*zb^2*G[1][4]^2*G[1][7] - 
      3*z*zb^2*G[1][4]^2*G[1][7] + 12*z*G[1][4]*G[1][6]*G[1][7] - 
      18*zb*G[1][4]*G[1][6]*G[1][7] + 24*z*zb*G[1][4]*G[1][6]*G[1][7] - 
      18*z^2*zb*G[1][4]*G[1][6]*G[1][7] + 6*zb^2*G[1][4]*G[1][6]*G[1][7] - 
      18*z*zb^2*G[1][4]*G[1][6]*G[1][7] + 6*z*G[1][6]^2*G[1][7] + 
      3*zb*G[1][6]^2*G[1][7] - 6*z*zb*G[1][6]^2*G[1][7] - 
      3*z^2*zb*G[1][6]^2*G[1][7] - 3*zb^2*G[1][6]^2*G[1][7] - 
      3*z*zb^2*G[1][6]^2*G[1][7] + 6*G[1][4]*G[1][7]^2 - 
      18*z*G[1][4]*G[1][7]^2 + 6*z^2*G[1][4]*G[1][7]^2 - 
      9*zb*G[1][4]*G[1][7]^2 + 24*z*zb*G[1][4]*G[1][7]^2 - 
      9*z^2*zb*G[1][4]*G[1][7]^2 + 9*zb^2*G[1][4]*G[1][7]^2 - 
      9*z*zb^2*G[1][4]*G[1][7]^2 - 12*zb*G[1][5]*G[1][7]^2 + 
      24*z*zb*G[1][5]*G[1][7]^2 - 12*z^2*zb*G[1][5]*G[1][7]^2 + 
      12*zb^2*G[1][5]*G[1][7]^2 - 12*z*zb^2*G[1][5]*G[1][7]^2 + 
      6*G[1][6]*G[1][7]^2 - 18*z*G[1][6]*G[1][7]^2 + 
      6*z^2*G[1][6]*G[1][7]^2 - 9*zb*G[1][6]*G[1][7]^2 + 
      18*z*zb*G[1][6]*G[1][7]^2 - 3*z^2*zb*G[1][6]*G[1][7]^2 + 
      3*zb^2*G[1][6]*G[1][7]^2 - 3*z*zb^2*G[1][6]*G[1][7]^2 - 2*G[1][7]^3 + 
      6*z*G[1][7]^3 - 4*z^2*G[1][7]^3 - 4*z*zb*G[1][7]^3 + 
      4*z^2*zb*G[1][7]^3 + 2*zb^2*G[1][7]^3 - 2*z*zb^2*G[1][7]^3 + 
      48*z^2*G[1][1]*G[2][1] + 48*z*zb*G[1][1]*G[2][1] - 
      48*z^2*zb*G[1][1]*G[2][1] + 48*G[1][2]*G[2][1] - 
      48*zb*G[1][2]*G[2][1] - 48*z*zb*G[1][2]*G[2][1] + 
      48*z*zb^2*G[1][2]*G[2][1] + 48*G[1][3]*G[2][1] + 
      48*z^2*G[1][3]*G[2][1] - 48*zb*G[1][3]*G[2][1] - 
      48*z^2*zb*G[1][3]*G[2][1] + 48*z*zb^2*G[1][3]*G[2][1] - 
      24*z*G[1][4]*G[2][1] - 12*zb*G[1][4]*G[2][1] + 
      48*z*zb*G[1][4]*G[2][1] + 12*z^2*zb*G[1][4]*G[2][1] + 
      24*zb^2*G[1][4]*G[2][1] - 36*z*zb^2*G[1][4]*G[2][1] + 
      12*G[1][5]*G[2][1] - 24*z*G[1][5]*G[2][1] - 12*z^2*G[1][5]*G[2][1] - 
      12*zb*G[1][5]*G[2][1] + 36*z^2*zb*G[1][5]*G[2][1] + 
      12*zb^2*G[1][5]*G[2][1] - 12*z*zb^2*G[1][5]*G[2][1] - 
      24*z*G[1][6]*G[2][1] + 12*zb*G[1][6]*G[2][1] + 
      12*z^2*zb*G[1][6]*G[2][1] + 12*zb^2*G[1][6]*G[2][1] + 
      12*z*zb^2*G[1][6]*G[2][1] - 24*G[1][7]*G[2][1] + 72*z*G[1][7]*G[2][1] - 
      24*z^2*G[1][7]*G[2][1] + 12*zb*G[1][7]*G[2][1] - 
      48*z*zb*G[1][7]*G[2][1] + 12*z^2*zb*G[1][7]*G[2][1] - 
      12*zb^2*G[1][7]*G[2][1] + 12*z*zb^2*G[1][7]*G[2][1] + 
      24*z*G[1][4]*G[2][2] + 12*zb*G[1][4]*G[2][2] - 
      48*z*zb*G[1][4]*G[2][2] + 12*z^2*zb*G[1][4]*G[2][2] - 
      36*zb^2*G[1][4]*G[2][2] + 12*z*zb^2*G[1][4]*G[2][2] + 
      24*G[1][5]*G[2][2] - 72*z*G[1][5]*G[2][2] + 24*z^2*G[1][5]*G[2][2] + 
      12*zb*G[1][5]*G[2][2] + 12*z^2*zb*G[1][5]*G[2][2] - 
      12*zb^2*G[1][5]*G[2][2] + 12*z*zb^2*G[1][5]*G[2][2] - 
      48*zb*G[1][4]*G[2][3] + 96*z*zb*G[1][4]*G[2][3] - 
      48*z^2*zb*G[1][4]*G[2][3] + 48*zb^2*G[1][4]*G[2][3] - 
      48*z*zb^2*G[1][4]*G[2][3] - 48*zb*G[1][5]*G[2][3] + 
      96*z*zb*G[1][5]*G[2][3] - 48*z^2*zb*G[1][5]*G[2][3] + 
      48*zb^2*G[1][5]*G[2][3] - 48*z*zb^2*G[1][5]*G[2][3] + 
      24*zb*G[1][6]*G[2][4] - 48*z*zb*G[1][6]*G[2][4] + 
      24*z^2*zb*G[1][6]*G[2][4] - 24*zb^2*G[1][6]*G[2][4] + 
      24*z*zb^2*G[1][6]*G[2][4] - 24*zb*G[1][7]*G[2][4] + 
      48*z*zb*G[1][7]*G[2][4] - 24*z^2*zb*G[1][7]*G[2][4] + 
      24*zb^2*G[1][7]*G[2][4] - 24*z*zb^2*G[1][7]*G[2][4] + 48*z*G[3][1] - 
      24*zb*G[3][1] - 24*z^2*zb*G[3][1] - 96*zb^2*G[3][1] + 
      24*z*zb^2*G[3][1] - 72*G[3][2] + 192*z*G[3][2] - 72*z^2*G[3][2] - 
      24*zb*G[3][2] - 24*z^2*zb*G[3][2] - 24*zb^2*G[3][2] + 
      24*z*zb^2*G[3][2] + 48*z*G[3][3] + 24*zb*G[3][3] + 48*z*zb*G[3][3] - 
      72*z^2*zb*G[3][3] - 24*zb^2*G[3][3] - 24*z*zb^2*G[3][3] - 
      96*z*G[3][4] + 48*z^2*G[3][4] - 72*zb*G[3][4] + 144*z*zb*G[3][4] - 
      24*z^2*zb*G[3][4] + 72*zb^2*G[3][4] - 72*z*zb^2*G[3][4] + 
      48*zb*G[3][5] - 96*z*zb*G[3][5] + 48*z^2*zb*G[3][5] - 48*zb^2*G[3][5] + 
      48*z*zb^2*G[3][5] + 48*zb*G[3][7] - 96*z*zb*G[3][7] + 
      48*z^2*zb*G[3][7] - 48*zb^2*G[3][7] + 48*z*zb^2*G[3][7] + 
      96*zb*G[3][8] - 192*z*zb*G[3][8] + 96*z^2*zb*G[3][8] - 
      96*zb^2*G[3][8] + 96*z*zb^2*G[3][8] + 96*zb*G[3][9] - 
      192*z*zb*G[3][9] + 96*z^2*zb*G[3][9] - 96*zb^2*G[3][9] + 
      96*z*zb^2*G[3][9]))/s^2)/x^2 + 
 (-(Pi^4*s1^3*s2^3*z*(-1 + zb)*(-12*s2*z - 6*s1*z^2 + 14*s2*z^2 - 11*s2*z^3 + 
       3*s2*z^4 - 6*s1*z*zb + 19*s2*z*zb + 20*s1*z^2*zb - 12*s2*z^2*zb - 
       9*s1*z^3*zb + 8*s2*z^3*zb - 3*s2*z^4*zb - 3*s2*zb^2 - 2*s1*z*zb^2 - 
       10*s2*z*zb^2 - 5*s1*z^2*zb^2 + 4*s2*z^2*zb^2 + 6*s1*z^3*zb^2 + 
       3*s2*z^3*zb^2 + 3*s2*zb^3 + 2*s1*z*zb^3 + 3*s2*z*zb^3 - 
       3*s1*z^2*zb^3 - 6*s2*z^2*zb^3 + 3*s1*z*zb^4))/(3*s^3*(z - zb)) - 
   ((I/2)*Pi*s1^3*s2^3*z*(-1 + zb)*(-288*s2*z - 255*s1*z^2 + 129*s2*z^2 - 
      17*s1*z^3 - 137*s2*z^3 + 24*s2*z^4 - 16*s2*zb - 36*s1*z*zb + 
      514*s2*z*zb + 411*s1*z^2*zb - 9*s2*z^2*zb - 30*s1*z^3*zb + 
      88*s2*z^3*zb - 16*s2*z^4*zb - 13*s1*zb^2 - 3*s2*zb^2 - 59*s1*z*zb^2 - 
      269*s2*z*zb^2 - 98*s1*z^2*zb^2 - 50*s2*z^2*zb^2 + 32*s1*z^3*zb^2 + 
      16*s2*z^3*zb^2 + s1*zb^3 + 15*s2*zb^3 + 56*s1*z*zb^3 + 34*s2*z*zb^3 - 
      16*s1*z^2*zb^3 - 32*s2*z^2*zb^3 + 8*s1*zb^4 + 16*s1*z*zb^4))/
    (s^3*(z - zb)) + ((I/3)*Pi^3*s1^3*s2^3*z*(-1 + zb)*
     (12*s2*z + 9*s1*z^2 - 29*s2*z^2 - 11*s1*z^3 + 20*s2*z^3 - 5*s2*z^4 + 
      12*s2*zb + 15*s1*z*zb + 5*s2*z*zb - 8*s1*z^2*zb - 8*s2*z^2*zb - 
      7*s1*z^3*zb - s2*z^3*zb - 4*s2*zb^2 + 5*s1*z*zb^2 - 54*s2*z*zb^2 - 
      12*s1*z^2*zb^2 + 57*s2*z^2*zb^2 + 14*s1*z^3*zb^2 - 9*s2*z^3*zb^2 - 
      3*s2*z^4*zb^2 + 10*s1*zb^3 - 8*s2*zb^3 - 26*s1*z*zb^3 + 35*s2*z*zb^3 + 
      10*s1*z^2*zb^3 - 23*s2*z^2*zb^3 + 3*s1*z^3*zb^3 + 3*s2*z^3*zb^3 - 
      9*s1*zb^4 + 8*s1*z*zb^4 - 3*s1*z^2*zb^4))/(s^3*(z - zb)) + 
   (Pi^2*s1^2*s2^2*z*(-1 + zb)*(-4*s2^3*z - 12*s1*s2^2*z^2 + 16*s2^3*z^2 + 
      84*s1*s2^2*z^3 - 48*s2^3*z^3 - 4*s1^3*z^4 + 36*s1^2*s2*z^4 - 
      42*s1*s2^2*z^4 + 64*s2^3*z^4 + 4*s1^3*z^5 + 54*s1^2*s2*z^5 + 
      99*s1*s2^2*z^5 - 28*s2^3*z^5 + 3*s1^2*s2*z^6 - 36*s1*s2^2*z^6 + 
      20*s2^3*zb + 36*s1*s2^2*z*zb - 60*s2^3*z*zb - 24*s1^2*s2*z^2*zb - 
      132*s1*s2^2*z^2*zb + 120*s2^3*z^2*zb + 12*s1^3*z^3*zb + 
      12*s1^2*s2*z^3*zb - 156*s1*s2^2*z^3*zb - 144*s2^3*z^3*zb - 
      12*s1^3*z^4*zb - 318*s1^2*s2*z^4*zb - 225*s1*s2^2*z^4*zb + 
      60*s2^3*z^4*zb - 3*s1^2*s2*z^5*zb + 9*s1*s2^2*z^5*zb - 
      6*s1^2*s2*z^6*zb + 36*s1*s2^2*z^6*zb + 24*s1*s2^2*zb^2 - 20*s2^3*zb^2 + 
      84*s1^2*s2*z*zb^2 - 132*s1*s2^2*z*zb^2 + 12*s2^3*z*zb^2 - 
      24*s1^3*z^2*zb^2 - 156*s1^2*s2*z^2*zb^2 + 516*s1*s2^2*z^2*zb^2 + 
      48*s2^3*z^2*zb^2 + 462*s1^2*s2*z^3*zb^2 + 348*s1*s2^2*z^3*zb^2 - 
      24*s2^3*z^3*zb^2 + 78*s1^2*s2*z^4*zb^2 + 153*s1*s2^2*z^4*zb^2 - 
      30*s1^2*s2*z^5*zb^2 - 108*s1*s2^2*z^5*zb^2 - 12*s1^2*s2*zb^3 + 
      36*s1*s2^2*zb^3 + 12*s2^3*zb^3 + 48*s1^3*z*zb^3 - 24*s1^2*s2*z*zb^3 - 
      144*s1*s2^2*z*zb^3 - 36*s2^3*z*zb^3 + 24*s1^3*z^2*zb^3 - 
      114*s1^2*s2*z^2*zb^3 - 492*s1*s2^2*z^2*zb^3 - 150*s1^2*s2*z^3*zb^3 - 
      294*s1*s2^2*z^3*zb^3 + 114*s1^2*s2*z^4*zb^3 + 150*s1*s2^2*z^4*zb^3 - 
      16*s1^3*zb^4 + 36*s1^2*s2*zb^4 - 30*s1*s2^2*zb^4 + 4*s2^3*zb^4 - 
      60*s1^3*z*zb^4 - 36*s1^2*s2*z*zb^4 + 225*s1*s2^2*z*zb^4 + 
      12*s2^3*z*zb^4 + 63*s1^2*s2*z^2*zb^4 + 270*s1*s2^2*z^2*zb^4 - 
      150*s1^2*s2*z^3*zb^4 - 114*s1*s2^2*z^3*zb^4 + 28*s1^3*zb^5 - 
      3*s1*s2^2*zb^5 - 4*s2^3*zb^5 + 9*s1^2*s2*z*zb^5 - 99*s1*s2^2*z*zb^5 + 
      108*s1^2*s2*z^2*zb^5 + 30*s1*s2^2*z^2*zb^5 - 3*s1*s2^2*zb^6 - 
      36*s1^2*s2*z*zb^6 + 6*s1*s2^2*z*zb^6))/(6*s^3*(z - zb)^3) - 
   ((4*I)*Pi*s1^3*s2^3*z*(-1 + zb)*(3*s2 + 3*s1*z - 17*s2*z - 10*s1*z^2 + 
      16*s2*z^2 + s1*z^3 - 12*s2*z^3 + 4*s2*z^4 - 6*s2*zb - 11*s1*z*zb + 
      34*s2*z*zb + 31*s1*z^2*zb - 21*s2*z^2*zb - 15*s1*z^3*zb + 
      14*s2*z^3*zb - 7*s2*z^4*zb + s1*zb^2 - 2*s2*zb^2 - 16*s2*z*zb^2 - 
      9*s1*z^2*zb^2 + 6*s2*z^2*zb^2 + 12*s1*z^3*zb^2 + 5*s2*z^3*zb^2 - 
      4*s1*zb^3 + 5*s2*zb^3 + 5*s1*z*zb^3 - 5*s1*z^2*zb^3 - 6*s2*z^2*zb^3 + 
      3*s1*zb^4 + s1*z*zb^4)*Zeta[3])/(s^3*(z - zb)) - 
   ((I/3)*Pi^3*s1^3*s2^3*z*(-1 + zb)*(-32*s2*z*G[1][1] - 16*s1*z^2*G[1][1] + 
      38*s2*z^2*G[1][1] - 30*s2*z^3*G[1][1] + 8*s2*z^4*G[1][1] - 
      16*s1*z*zb*G[1][1] + 42*s2*z*zb*G[1][1] + 48*s1*z^2*zb*G[1][1] - 
      32*s2*z^2*zb*G[1][1] - 24*s1*z^3*zb*G[1][1] + 22*s2*z^3*zb*G[1][1] - 
      8*s2*z^4*zb*G[1][1] - 18*s2*z*zb^2*G[1][1] - 8*s1*z^2*zb^2*G[1][1] + 
      10*s2*z^2*zb^2*G[1][1] + 16*s1*z^3*zb^2*G[1][1] + 
      8*s2*z^3*zb^2*G[1][1] + 8*s2*z*zb^3*G[1][1] - 8*s1*z^2*zb^3*G[1][1] - 
      16*s2*z^2*zb^3*G[1][1] + 8*s1*z*zb^4*G[1][1] - 32*s2*z*G[1][2] - 
      24*s1*z^2*G[1][2] + 32*s2*z^2*G[1][2] + 8*s1*z^3*G[1][2] - 
      24*s2*z^3*G[1][2] + 8*s2*z^4*G[1][2] - 8*s1*z*zb*G[1][2] + 
      56*s2*z*zb*G[1][2] + 46*s1*z^2*zb*G[1][2] - 32*s2*z^2*zb*G[1][2] - 
      24*s1*z^3*zb*G[1][2] + 16*s2*z^3*zb*G[1][2] - 8*s2*z^4*zb*G[1][2] - 
      8*s2*zb^2*G[1][2] - 6*s1*z*zb^2*G[1][2] - 32*s2*z*zb^2*G[1][2] - 
      14*s1*z^2*zb^2*G[1][2] + 16*s2*z^2*zb^2*G[1][2] + 
      16*s1*z^3*zb^2*G[1][2] + 8*s2*z^3*zb^2*G[1][2] + 8*s2*zb^3*G[1][2] + 
      6*s1*z*zb^3*G[1][2] + 8*s2*z*zb^3*G[1][2] - 8*s1*z^2*zb^3*G[1][2] - 
      16*s2*z^2*zb^3*G[1][2] + 8*s1*z*zb^4*G[1][2] - 64*s2*z*G[1][3] - 
      40*s1*z^2*G[1][3] + 70*s2*z^2*G[1][3] + 8*s1*z^3*G[1][3] - 
      54*s2*z^3*G[1][3] + 16*s2*z^4*G[1][3] - 24*s1*z*zb*G[1][3] + 
      98*s2*z*zb*G[1][3] + 94*s1*z^2*zb*G[1][3] - 64*s2*z^2*zb*G[1][3] - 
      48*s1*z^3*zb*G[1][3] + 38*s2*z^3*zb*G[1][3] - 16*s2*z^4*zb*G[1][3] - 
      8*s2*zb^2*G[1][3] - 6*s1*z*zb^2*G[1][3] - 50*s2*z*zb^2*G[1][3] - 
      22*s1*z^2*zb^2*G[1][3] + 26*s2*z^2*zb^2*G[1][3] + 
      32*s1*z^3*zb^2*G[1][3] + 16*s2*z^3*zb^2*G[1][3] + 8*s2*zb^3*G[1][3] + 
      6*s1*z*zb^3*G[1][3] + 16*s2*z*zb^3*G[1][3] - 16*s1*z^2*zb^3*G[1][3] - 
      32*s2*z^2*zb^3*G[1][3] + 16*s1*z*zb^4*G[1][3] - 4*s2*z^2*zb*G[1][4] - 
      4*s1*z^3*zb*G[1][4] + 2*s2*z^3*zb*G[1][4] - 2*s2*z^4*zb*G[1][4] - 
      4*s1*z^2*zb^2*G[1][4] + 4*s2*z^2*zb^2*G[1][4] + 4*s1*z^3*zb^2*G[1][4] - 
      2*s2*z^3*zb^2*G[1][4] + 4*s1*z*zb^3*G[1][4] - 4*s2*z*zb^3*G[1][4] - 
      2*s1*z^2*zb^3*G[1][4] + 6*s2*z^2*zb^3*G[1][4] - 4*s1*z*zb^4*G[1][4] - 
      8*s2*G[1][5] - 8*s1*z*G[1][5] + 24*s2*z*G[1][5] + 14*s1*z^2*G[1][5] - 
      26*s2*z^2*G[1][5] - 2*s1*z^3*G[1][5] + 20*s2*z^3*G[1][5] - 
      6*s2*z^4*G[1][5] + 16*s2*zb*G[1][5] + 24*s1*z*zb*G[1][5] - 
      38*s2*z*zb*G[1][5] - 45*s1*z^2*zb*G[1][5] + 30*s2*z^2*zb*G[1][5] + 
      17*s1*z^3*zb*G[1][5] - 27*s2*z^3*zb*G[1][5] + 11*s2*z^4*zb*G[1][5] - 
      6*s1*zb^2*G[1][5] - 6*s2*zb^2*G[1][5] - 6*s1*z*zb^2*G[1][5] + 
      6*s2*z*zb^2*G[1][5] + 29*s1*z^2*zb^2*G[1][5] + 5*s2*z^2*zb^2*G[1][5] - 
      17*s1*z^3*zb^2*G[1][5] - s2*z^3*zb^2*G[1][5] + 15*s1*zb^3*G[1][5] - 
      2*s2*zb^3*G[1][5] - 21*s1*z*zb^3*G[1][5] + 10*s2*z*zb^3*G[1][5] + 
      6*s1*z^2*zb^3*G[1][5] - 8*s2*z^2*zb^3*G[1][5] - 9*s1*zb^4*G[1][5] + 
      9*s1*z*zb^4*G[1][5] - 12*s2*z*zb*G[1][6] - 12*s1*z^2*zb*G[1][6] + 
      20*s2*z^2*zb*G[1][6] + 2*s1*z^3*zb*G[1][6] - 20*s2*z^3*zb*G[1][6] + 
      4*s2*z^4*zb*G[1][6] + 10*s1*z^2*zb^2*G[1][6] + 8*s2*z^2*zb^2*G[1][6] - 
      2*s1*z^3*zb^2*G[1][6] + 4*s2*z^3*zb^2*G[1][6] - 4*s1*z*zb^3*G[1][6] + 
      4*s2*z*zb^3*G[1][6] - 2*s1*z^2*zb^3*G[1][6] - 8*s2*z^2*zb^3*G[1][6] + 
      4*s1*z*zb^4*G[1][6] + 4*s2*G[1][7] + 4*s1*z*G[1][7] + 4*s2*z*G[1][7] - 
      14*s2*z^2*G[1][7] - 4*s1*z^3*G[1][7] + 10*s2*z^3*G[1][7] - 
      4*s2*z^4*G[1][7] - 8*s2*zb*G[1][7] - 2*s2*z*zb*G[1][7] - 
      8*s1*z^2*zb*G[1][7] + 22*s2*z^2*zb*G[1][7] + 8*s1*z^3*zb*G[1][7] - 
      16*s2*z^3*zb*G[1][7] + 4*s2*z^4*zb*G[1][7] + 4*s2*zb^2*G[1][7] - 
      4*s1*z*zb^2*G[1][7] - 12*s2*z*zb^2*G[1][7] + 8*s1*z^2*zb^2*G[1][7] + 
      6*s2*z^2*zb^2*G[1][7] - 4*s1*z^3*zb^2*G[1][7] + 2*s2*z^3*zb^2*G[1][7] + 
      4*s1*zb^3*G[1][7] - 4*s1*z*zb^3*G[1][7] + 6*s2*z*zb^3*G[1][7] - 
      6*s2*z^2*zb^3*G[1][7] - 4*s1*zb^4*G[1][7] + 4*s1*z*zb^4*G[1][7]))/
    (s^3*(z - zb)) + ((I/4)*Pi*s1^3*s2^3*z*(-1 + zb)*
     (192*s2*z*G[1][1] + 128*s1*z^2*G[1][1] - 128*s2*z^2*G[1][1] + 
      32*s1*z^3*G[1][1] + 160*s2*z^3*G[1][1] - 48*s2*z^4*G[1][1] + 
      64*s1*z*zb*G[1][1] - 320*s2*z*zb*G[1][1] - 320*s1*z^2*zb*G[1][1] + 
      16*s2*z^2*zb*G[1][1] + 64*s1*z^3*zb*G[1][1] - 72*s2*z^3*zb*G[1][1] + 
      32*s2*z^4*zb*G[1][1] + 32*s1*z*zb^2*G[1][1] + 208*s2*z*zb^2*G[1][1] + 
      80*s1*z^2*zb^2*G[1][1] - 16*s2*z^2*zb^2*G[1][1] - 
      64*s1*z^3*zb^2*G[1][1] - 32*s2*z^3*zb^2*G[1][1] - 
      16*s1*z*zb^3*G[1][1] - 56*s2*z*zb^3*G[1][1] + 32*s1*z^2*zb^3*G[1][1] + 
      64*s2*z^2*zb^3*G[1][1] - 32*s1*z*zb^4*G[1][1] + 176*s2*z*G[1][2] + 
      184*s1*z^2*G[1][2] - 96*s2*z^2*G[1][2] - 8*s1*z^3*G[1][2] + 
      112*s2*z^3*G[1][2] - 32*s2*z^4*G[1][2] + 16*s2*zb*G[1][2] - 
      368*s2*z*zb*G[1][2] - 296*s1*z^2*zb*G[1][2] + 48*s2*z^2*zb*G[1][2] + 
      72*s1*z^3*zb*G[1][2] - 80*s2*z^3*zb*G[1][2] + 32*s2*z^4*zb*G[1][2] + 
      8*s1*zb^2*G[1][2] + 16*s2*zb^2*G[1][2] + 40*s1*z*zb^2*G[1][2] + 
      256*s2*z*zb^2*G[1][2] + 80*s1*z^2*zb^2*G[1][2] - 
      16*s2*z^2*zb^2*G[1][2] - 64*s1*z^3*zb^2*G[1][2] - 
      32*s2*z^3*zb^2*G[1][2] + 8*s1*zb^3*G[1][2] - 32*s2*zb^3*G[1][2] - 
      8*s1*z*zb^3*G[1][2] - 64*s2*z*zb^3*G[1][2] + 32*s1*z^2*zb^3*G[1][2] + 
      64*s2*z^2*zb^3*G[1][2] - 16*s1*zb^4*G[1][2] - 32*s1*z*zb^4*G[1][2] + 
      448*s2*z*G[1][3] + 360*s1*z^2*G[1][3] - 312*s2*z^2*G[1][3] + 
      8*s1*z^3*G[1][3] + 320*s2*z^3*G[1][3] - 88*s2*z^4*G[1][3] + 
      96*s1*z*zb*G[1][3] - 736*s2*z*zb*G[1][3] - 680*s1*z^2*zb*G[1][3] + 
      112*s2*z^2*zb*G[1][3] + 152*s1*z^3*zb*G[1][3] - 184*s2*z^3*zb*G[1][3] + 
      64*s2*z^4*zb*G[1][3] - 8*s1*zb^2*G[1][3] + 24*s2*zb^2*G[1][3] + 
      72*s1*z*zb^2*G[1][3] + 432*s2*z*zb^2*G[1][3] + 
      184*s1*z^2*zb^2*G[1][3] - 8*s2*z^2*zb^2*G[1][3] - 
      128*s1*z^3*zb^2*G[1][3] - 64*s2*z^3*zb^2*G[1][3] + 24*s1*zb^3*G[1][3] - 
      32*s2*zb^3*G[1][3] - 56*s1*z*zb^3*G[1][3] - 104*s2*z*zb^3*G[1][3] + 
      64*s1*z^2*zb^3*G[1][3] + 128*s2*z^2*zb^3*G[1][3] - 24*s1*zb^4*G[1][3] - 
      64*s1*z*zb^4*G[1][3] - 4*s2*z*G[1][4] - 6*s1*z^2*G[1][4] - 
      18*s2*z^2*G[1][4] - 19*s1*z^3*G[1][4] - 3*s2*z^3*G[1][4] - 
      s1*z^4*G[1][4] - s2*z^4*G[1][4] + 12*s2*zb*G[1][4] + 
      4*s1*z*zb*G[1][4] + 4*s2*z*zb*G[1][4] + 45*s1*z^2*zb*G[1][4] + 
      43*s2*z^2*zb*G[1][4] - 6*s1*z^3*zb*G[1][4] + 2*s2*z^3*zb*G[1][4] + 
      2*s1*z^4*zb*G[1][4] - 8*s2*z^4*zb*G[1][4] + 10*s1*zb^2*G[1][4] - 
      10*s2*zb^2*G[1][4] - 23*s1*z*zb^2*G[1][4] - 23*s2*z*zb^2*G[1][4] - 
      16*s1*z^2*zb^2*G[1][4] - 10*s2*z^2*zb^2*G[1][4] + 
      20*s1*z^3*zb^2*G[1][4] + 18*s2*z^3*zb^2*G[1][4] - 19*s1*zb^3*G[1][4] + 
      15*s2*zb^3*G[1][4] + 22*s1*z*zb^3*G[1][4] + 26*s2*z*zb^3*G[1][4] - 
      14*s1*z^2*zb^3*G[1][4] - 44*s2*z^2*zb^3*G[1][4] + 17*s1*zb^4*G[1][4] - 
      s2*zb^4*G[1][4] + 24*s1*z*zb^4*G[1][4] + 2*s2*z*zb^4*G[1][4] + 
      40*s2*G[1][5] + 2*s1*z*G[1][5] - 158*s2*z*G[1][5] - 28*s1*z^2*G[1][5] + 
      204*s2*z^2*G[1][5] - s1*z^3*G[1][5] - 153*s2*z^3*G[1][5] + 
      s1*z^4*G[1][5] + 41*s2*z^4*G[1][5] + 38*s1*zb*G[1][5] - 
      34*s2*zb*G[1][5] - 92*s1*z*zb*G[1][5] + 172*s2*z*zb*G[1][5] + 
      163*s1*z^2*zb*G[1][5] - 131*s2*z^2*zb*G[1][5] - 54*s1*z^3*zb*G[1][5] + 
      90*s2*z^3*zb*G[1][5] - 2*s1*z^4*zb*G[1][5] - 24*s2*z^4*zb*G[1][5] - 
      32*s1*zb^2*G[1][5] + 43*s1*z*zb^2*G[1][5] - 85*s2*z*zb^2*G[1][5] - 
      88*s1*z^2*zb^2*G[1][5] + 2*s2*z^2*zb^2*G[1][5] + 
      44*s1*z^3*zb^2*G[1][5] + 14*s2*z^3*zb^2*G[1][5] + 19*s1*zb^3*G[1][5] + 
      s2*zb^3*G[1][5] + 6*s1*z*zb^3*G[1][5] + 42*s2*z*zb^3*G[1][5] - 
      18*s1*z^2*zb^3*G[1][5] - 20*s2*z^2*zb^3*G[1][5] - 9*s1*zb^4*G[1][5] + 
      s2*zb^4*G[1][5] + 8*s1*z*zb^4*G[1][5] - 2*s2*z*zb^4*G[1][5] - 
      4*s2*z*G[1][6] - 6*s1*z^2*G[1][6] - 18*s2*z^2*G[1][6] - 
      19*s1*z^3*G[1][6] - 3*s2*z^3*G[1][6] - s1*z^4*G[1][6] - 
      s2*z^4*G[1][6] + 4*s2*zb*G[1][6] + 8*s1*z*zb*G[1][6] + 
      16*s2*z*zb*G[1][6] + 33*s1*z^2*zb*G[1][6] + 71*s2*z^2*zb*G[1][6] + 
      26*s1*z^3*zb*G[1][6] + 2*s2*z^3*zb*G[1][6] + 2*s1*z^4*zb*G[1][6] - 
      2*s1*zb^2*G[1][6] + 2*s2*zb^2*G[1][6] - 33*s1*z*zb^2*G[1][6] - 
      61*s2*z*zb^2*G[1][6] - 18*s1*z^2*zb^2*G[1][6] - 
      48*s2*z^2*zb^2*G[1][6] - 4*s1*z^3*zb^2*G[1][6] - 
      2*s2*z^3*zb^2*G[1][6] + 19*s1*zb^3*G[1][6] - 7*s2*zb^3*G[1][6] + 
      10*s1*z*zb^3*G[1][6] + 46*s2*z*zb^3*G[1][6] + 2*s1*z^2*zb^3*G[1][6] + 
      4*s2*z^2*zb^3*G[1][6] - 17*s1*zb^4*G[1][6] + s2*zb^4*G[1][6] - 
      2*s2*z*zb^4*G[1][6] - 20*s2*z*G[1][7] - 14*s1*z^2*G[1][7] + 
      66*s2*z^2*G[1][7] + 39*s1*z^3*G[1][7] - 37*s2*z^3*G[1][7] + 
      s1*z^4*G[1][7] + 17*s2*z^4*G[1][7] + 20*s2*zb*G[1][7] + 
      8*s1*z*zb*G[1][7] - 40*s2*z*zb*G[1][7] - 13*s1*z^2*zb*G[1][7] - 
      39*s2*z^2*zb*G[1][7] - 46*s1*z^3*zb*G[1][7] - 14*s2*z^3*zb*G[1][7] - 
      2*s1*z^4*zb*G[1][7] + 6*s1*zb^2*G[1][7] - 26*s2*zb^2*G[1][7] - 
      19*s1*z*zb^2*G[1][7] + 69*s2*z*zb^2*G[1][7] + 42*s1*z^2*zb^2*G[1][7] + 
      24*s2*z^2*zb^2*G[1][7] + 4*s1*z^3*zb^2*G[1][7] + 
      2*s2*z^3*zb^2*G[1][7] - 7*s1*zb^3*G[1][7] + 7*s2*zb^3*G[1][7] + 
      2*s1*z*zb^3*G[1][7] - 26*s2*z*zb^3*G[1][7] - 2*s1*z^2*zb^3*G[1][7] - 
      4*s2*z^2*zb^3*G[1][7] + s1*zb^4*G[1][7] - s2*zb^4*G[1][7] + 
      2*s2*z*zb^4*G[1][7]))/(s^3*(z - zb)) - 
   (Pi^2*s1^2*s2^2*z*(-1 + zb)*(24*s1*s2^2*z^5*G[1][1] + 
      30*s1^2*s2*z^6*G[1][1] - 42*s1*s2^2*z^6*G[1][1] - 
      12*s1^2*s2*z^7*G[1][1] + 30*s1*s2^2*z^7*G[1][1] - 
      96*s1*s2^2*z^4*zb*G[1][1] - 126*s1^2*s2*z^5*zb*G[1][1] + 
      162*s1*s2^2*z^5*zb*G[1][1] + 18*s1^2*s2*z^6*zb*G[1][1] - 
      138*s1*s2^2*z^6*zb*G[1][1] - 24*s1^2*s2*z^7*zb*G[1][1] - 
      6*s1*s2^2*z^7*zb*G[1][1] - 18*s1*s2^2*z^8*zb*G[1][1] + 
      144*s1*s2^2*z^3*zb^2*G[1][1] + 204*s1^2*s2*z^4*zb^2*G[1][1] - 
      228*s1*s2^2*z^4*zb^2*G[1][1] + 66*s1^2*s2*z^5*zb^2*G[1][1] + 
      240*s1*s2^2*z^5*zb^2*G[1][1] + 132*s1^2*s2*z^6*zb^2*G[1][1] + 
      78*s1*s2^2*z^6*zb^2*G[1][1] + 24*s1^2*s2*z^7*zb^2*G[1][1] + 
      90*s1*s2^2*z^7*zb^2*G[1][1] - 96*s1*s2^2*z^2*zb^3*G[1][1] - 
      156*s1^2*s2*z^3*zb^3*G[1][1] + 132*s1*s2^2*z^3*zb^3*G[1][1] - 
      204*s1^2*s2*z^4*zb^3*G[1][1] - 180*s1*s2^2*z^4*zb^3*G[1][1] - 
      324*s1^2*s2*z^5*zb^3*G[1][1] - 252*s1*s2^2*z^5*zb^3*G[1][1] - 
      108*s1^2*s2*z^6*zb^3*G[1][1] - 204*s1*s2^2*z^6*zb^3*G[1][1] + 
      24*s1*s2^2*z*zb^4*G[1][1] + 54*s1^2*s2*z^2*zb^4*G[1][1] - 
      18*s1*s2^2*z^2*zb^4*G[1][1] + 216*s1^2*s2*z^3*zb^4*G[1][1] + 
      30*s1*s2^2*z^3*zb^4*G[1][1] + 456*s1^2*s2*z^4*zb^4*G[1][1] + 
      348*s1*s2^2*z^4*zb^4*G[1][1] + 204*s1^2*s2*z^5*zb^4*G[1][1] + 
      276*s1*s2^2*z^5*zb^4*G[1][1] - 6*s1^2*s2*z*zb^5*G[1][1] - 
      6*s1*s2^2*z*zb^5*G[1][1] - 102*s1^2*s2*z^2*zb^5*G[1][1] + 
      30*s1*s2^2*z^2*zb^5*G[1][1] - 384*s1^2*s2*z^3*zb^5*G[1][1] - 
      222*s1*s2^2*z^3*zb^5*G[1][1] - 216*s1^2*s2*z^4*zb^5*G[1][1] - 
      234*s1*s2^2*z^4*zb^5*G[1][1] + 18*s1^2*s2*z*zb^6*G[1][1] - 
      12*s1*s2^2*z*zb^6*G[1][1] + 180*s1^2*s2*z^2*zb^6*G[1][1] + 
      54*s1*s2^2*z^2*zb^6*G[1][1] + 144*s1^2*s2*z^3*zb^6*G[1][1] + 
      114*s1*s2^2*z^3*zb^6*G[1][1] - 36*s1^2*s2*z*zb^7*G[1][1] - 
      60*s1^2*s2*z^2*zb^7*G[1][1] - 24*s1*s2^2*z^2*zb^7*G[1][1] + 
      12*s1^2*s2*z*zb^8*G[1][1] - 12*s1^2*s2*z^6*G[1][2] + 
      6*s1*s2^2*z^6*G[1][2] + 24*s1^2*s2*z^7*G[1][2] + 
      12*s1*s2^2*z^8*G[1][2] + 72*s1^2*s2*z^5*zb*G[1][2] + 
      30*s1*s2^2*z^5*zb*G[1][2] - 102*s1^2*s2*z^6*zb*G[1][2] - 
      54*s1*s2^2*z^6*zb*G[1][2] - 48*s1^2*s2*z^7*zb*G[1][2] - 
      60*s1*s2^2*z^7*zb*G[1][2] - 12*s1*s2^2*z^8*zb*G[1][2] - 
      180*s1^2*s2*z^4*zb^2*G[1][2] - 192*s1*s2^2*z^4*zb^2*G[1][2] + 
      168*s1^2*s2*z^5*zb^2*G[1][2] + 138*s1*s2^2*z^5*zb^2*G[1][2] + 
      228*s1^2*s2*z^6*zb^2*G[1][2] + 192*s1*s2^2*z^6*zb^2*G[1][2] + 
      24*s1^2*s2*z^7*zb^2*G[1][2] + 60*s1*s2^2*z^7*zb^2*G[1][2] + 
      240*s1^2*s2*z^3*zb^3*G[1][2] + 348*s1*s2^2*z^3*zb^3*G[1][2] - 
      102*s1^2*s2*z^4*zb^3*G[1][2] - 474*s1^2*s2*z^5*zb^3*G[1][2] - 
      384*s1*s2^2*z^5*zb^3*G[1][2] - 114*s1^2*s2*z^6*zb^3*G[1][2] - 
      144*s1*s2^2*z^6*zb^3*G[1][2] - 180*s1^2*s2*z^2*zb^4*G[1][2] - 
      282*s1*s2^2*z^2*zb^4*G[1][2] - 72*s1^2*s2*z^3*zb^4*G[1][2] - 
      300*s1*s2^2*z^3*zb^4*G[1][2] + 558*s1^2*s2*z^4*zb^4*G[1][2] + 
      396*s1*s2^2*z^4*zb^4*G[1][2] + 234*s1^2*s2*z^5*zb^4*G[1][2] + 
      216*s1*s2^2*z^5*zb^4*G[1][2] + 72*s1^2*s2*z*zb^5*G[1][2] + 
      102*s1*s2^2*z*zb^5*G[1][2] + 174*s1^2*s2*z^2*zb^5*G[1][2] + 
      330*s1*s2^2*z^2*zb^5*G[1][2] - 372*s1^2*s2*z^3*zb^5*G[1][2] - 
      156*s1*s2^2*z^3*zb^5*G[1][2] - 276*s1^2*s2*z^4*zb^5*G[1][2] - 
      204*s1*s2^2*z^4*zb^5*G[1][2] - 12*s1^2*s2*zb^6*G[1][2] - 
      12*s1*s2^2*zb^6*G[1][2] - 120*s1^2*s2*z*zb^6*G[1][2] - 
      126*s1*s2^2*z*zb^6*G[1][2] + 96*s1^2*s2*z^2*zb^6*G[1][2] - 
      24*s1*s2^2*z^2*zb^6*G[1][2] + 204*s1^2*s2*z^3*zb^6*G[1][2] + 
      108*s1*s2^2*z^3*zb^6*G[1][2] + 30*s1^2*s2*zb^7*G[1][2] + 
      12*s1*s2^2*zb^7*G[1][2] + 30*s1^2*s2*z*zb^7*G[1][2] + 
      24*s1*s2^2*z*zb^7*G[1][2] - 90*s1^2*s2*z^2*zb^7*G[1][2] - 
      24*s1*s2^2*z^2*zb^7*G[1][2] - 18*s1^2*s2*zb^8*G[1][2] + 
      18*s1^2*s2*z*zb^8*G[1][2] - 12*s1*s2^2*z^4*G[1][3] - 
      6*s2^3*z^4*G[1][3] + 6*s1*s2^2*z^5*G[1][3] - 28*s2^3*z^5*G[1][3] + 
      16*s1^3*z^6*G[1][3] - 18*s1*s2^2*z^6*G[1][3] + 60*s2^3*z^6*G[1][3] - 
      18*s1^3*z^7*G[1][3] + 18*s1^2*s2*z^7*G[1][3] + 12*s1*s2^2*z^7*G[1][3] - 
      48*s2^3*z^7*G[1][3] + 2*s1^3*z^8*G[1][3] - 3*s1^2*s2*z^8*G[1][3] + 
      27*s1*s2^2*z^8*G[1][3] + 22*s2^3*z^8*G[1][3] + 12*s2^3*z^2*zb*G[1][3] + 
      60*s1*s2^2*z^3*zb*G[1][3] - 12*s2^3*z^3*zb*G[1][3] - 
      36*s1*s2^2*z^4*zb*G[1][3] + 158*s2^3*z^4*zb*G[1][3] - 
      80*s1^3*z^5*zb*G[1][3] - 48*s1^2*s2*z^5*zb*G[1][3] + 
      138*s1*s2^2*z^5*zb*G[1][3] - 208*s2^3*z^5*zb*G[1][3] + 
      36*s1^3*z^6*zb*G[1][3] - 60*s1^2*s2*z^6*zb*G[1][3] - 
      90*s1*s2^2*z^6*zb*G[1][3] + 156*s2^3*z^6*zb*G[1][3] + 
      8*s1^3*z^7*zb*G[1][3] - 66*s1^2*s2*z^7*zb*G[1][3] - 
      144*s1*s2^2*z^7*zb*G[1][3] - 92*s2^3*z^7*zb*G[1][3] - 
      30*s1*s2^2*z^8*zb*G[1][3] - 24*s2^3*z*zb^2*G[1][3] - 
      84*s1*s2^2*z^2*zb^2*G[1][3] + 12*s2^3*z^2*zb^2*G[1][3] + 
      12*s1^2*s2*z^3*zb^2*G[1][3] - 12*s1*s2^2*z^3*zb^2*G[1][3] - 
      208*s2^3*z^3*zb^2*G[1][3] + 172*s1^3*z^4*zb^2*G[1][3] + 
      174*s1^2*s2*z^4*zb^2*G[1][3] - 312*s1*s2^2*z^4*zb^2*G[1][3] + 
      134*s2^3*z^4*zb^2*G[1][3] + 60*s1^3*z^5*zb^2*G[1][3] + 
      150*s1^2*s2*z^5*zb^2*G[1][3] + 144*s1*s2^2*z^5*zb^2*G[1][3] - 
      156*s2^3*z^5*zb^2*G[1][3] - 40*s1^3*z^6*zb^2*G[1][3] + 
      342*s1^2*s2*z^6*zb^2*G[1][3] + 408*s1*s2^2*z^6*zb^2*G[1][3] + 
      160*s2^3*z^6*zb^2*G[1][3] + 48*s1^2*s2*z^7*zb^2*G[1][3] + 
      150*s1*s2^2*z^7*zb^2*G[1][3] + 12*s2^3*zb^3*G[1][3] + 
      36*s1*s2^2*z*zb^3*G[1][3] + 36*s2^3*z*zb^3*G[1][3] - 
      24*s1^2*s2*z^2*zb^3*G[1][3] + 108*s1*s2^2*z^2*zb^3*G[1][3] + 
      76*s2^3*z^2*zb^3*G[1][3] - 208*s1^3*z^3*zb^3*G[1][3] - 
      240*s1^2*s2*z^3*zb^3*G[1][3] + 420*s1*s2^2*z^3*zb^3*G[1][3] + 
      128*s2^3*z^3*zb^3*G[1][3] - 264*s1^3*z^4*zb^3*G[1][3] - 
      366*s1^2*s2*z^4*zb^3*G[1][3] + 24*s1*s2^2*z^4*zb^3*G[1][3] + 
      102*s2^3*z^4*zb^3*G[1][3] + 24*s1^3*z^5*zb^3*G[1][3] - 
      732*s1^2*s2*z^5*zb^3*G[1][3] - 702*s1*s2^2*z^5*zb^3*G[1][3] - 
      156*s2^3*z^5*zb^3*G[1][3] - 222*s1^2*s2*z^6*zb^3*G[1][3] - 
      348*s1*s2^2*z^6*zb^3*G[1][3] - 30*s2^3*zb^4*G[1][3] + 
      12*s1^2*s2*z*zb^4*G[1][3] - 66*s1*s2^2*z*zb^4*G[1][3] - 
      20*s2^3*z*zb^4*G[1][3] + 152*s1^3*z^2*zb^4*G[1][3] + 
      144*s1^2*s2*z^2*zb^4*G[1][3] - 390*s1*s2^2*z^2*zb^4*G[1][3] - 
      128*s2^3*z^2*zb^4*G[1][3] + 390*s1^3*z^3*zb^4*G[1][3] + 
      510*s1^2*s2*z^3*zb^4*G[1][3] - 300*s1*s2^2*z^3*zb^4*G[1][3] - 
      144*s2^3*z^3*zb^4*G[1][3] + 72*s1^3*z^4*zb^4*G[1][3] + 
      954*s1^2*s2*z^4*zb^4*G[1][3] + 684*s1*s2^2*z^4*zb^4*G[1][3] + 
      72*s2^3*z^4*zb^4*G[1][3] + 438*s1^2*s2*z^5*zb^4*G[1][3] + 
      492*s1*s2^2*z^5*zb^4*G[1][3] + 22*s2^3*zb^5*G[1][3] - 
      64*s1^3*z*zb^5*G[1][3] - 24*s1^2*s2*z*zb^5*G[1][3] + 
      186*s1*s2^2*z*zb^5*G[1][3] + 16*s2^3*z*zb^5*G[1][3] - 
      336*s1^3*z^2*zb^5*G[1][3] - 324*s1^2*s2*z^2*zb^5*G[1][3] + 
      354*s1*s2^2*z^2*zb^5*G[1][3] + 108*s2^3*z^2*zb^5*G[1][3] - 
      156*s1^3*z^3*zb^5*G[1][3] - 822*s1^2*s2*z^3*zb^5*G[1][3] - 
      312*s1*s2^2*z^3*zb^5*G[1][3] + 24*s2^3*z^3*zb^5*G[1][3] - 
      492*s1^2*s2*z^4*zb^5*G[1][3] - 438*s1*s2^2*z^4*zb^5*G[1][3] + 
      12*s1^3*zb^6*G[1][3] - 6*s1^2*s2*zb^6*G[1][3] - 
      24*s1*s2^2*zb^6*G[1][3] - 2*s2^3*zb^6*G[1][3] + 
      168*s1^3*z*zb^6*G[1][3] + 66*s1^2*s2*z*zb^6*G[1][3] - 
      168*s1*s2^2*z*zb^6*G[1][3] - 12*s2^3*z*zb^6*G[1][3] + 
      160*s1^3*z^2*zb^6*G[1][3] + 414*s1^2*s2*z^2*zb^6*G[1][3] + 
      12*s1*s2^2*z^2*zb^6*G[1][3] - 40*s2^3*z^2*zb^6*G[1][3] + 
      348*s1^2*s2*z^3*zb^6*G[1][3] + 222*s1*s2^2*z^3*zb^6*G[1][3] - 
      36*s1^3*zb^7*G[1][3] + 6*s1^2*s2*zb^7*G[1][3] + 
      24*s1*s2^2*zb^7*G[1][3] - 6*s2^3*zb^7*G[1][3] - 
      92*s1^3*z*zb^7*G[1][3] - 84*s1^2*s2*z*zb^7*G[1][3] + 
      30*s1*s2^2*z*zb^7*G[1][3] + 8*s2^3*z*zb^7*G[1][3] - 
      150*s1^2*s2*z^2*zb^7*G[1][3] - 48*s1*s2^2*z^2*zb^7*G[1][3] + 
      22*s1^3*zb^8*G[1][3] - 3*s1^2*s2*zb^8*G[1][3] - 
      3*s1*s2^2*zb^8*G[1][3] + 2*s2^3*zb^8*G[1][3] + 
      30*s1^2*s2*z*zb^8*G[1][3] - 12*s1^2*s2*z^4*zb*G[1][4] - 
      12*s1*s2^2*z^4*zb*G[1][4] - 12*s2^3*z^4*zb*G[1][4] + 
      24*s1^2*s2*z^5*zb*G[1][4] - 6*s1*s2^2*z^5*zb*G[1][4] + 
      28*s2^3*z^5*zb*G[1][4] - 12*s1^2*s2*z^6*zb*G[1][4] - 
      54*s2^3*z^6*zb*G[1][4] + 12*s1^2*s2*z^7*zb*G[1][4] - 
      12*s1*s2^2*z^7*zb*G[1][4] + 30*s2^3*z^7*zb*G[1][4] + 
      12*s1*s2^2*z^8*zb*G[1][4] - 12*s2^3*z*zb^2*G[1][4] + 
      42*s2^3*z^2*zb^2*G[1][4] + 60*s1^2*s2*z^3*zb^2*G[1][4] + 
      42*s1*s2^2*z^3*zb^2*G[1][4] - 6*s2^3*z^3*zb^2*G[1][4] - 
      12*s1^3*z^4*zb^2*G[1][4] - 132*s1^2*s2*z^4*zb^2*G[1][4] + 
      42*s1*s2^2*z^4*zb^2*G[1][4] - 92*s2^3*z^4*zb^2*G[1][4] + 
      36*s1^2*s2*z^5*zb^2*G[1][4] + 18*s1*s2^2*z^5*zb^2*G[1][4] + 
      240*s2^3*z^5*zb^2*G[1][4] - 51*s1^2*s2*z^6*zb^2*G[1][4] + 
      36*s1*s2^2*z^6*zb^2*G[1][4] - 126*s2^3*z^6*zb^2*G[1][4] - 
      12*s1^2*s2*z^7*zb^2*G[1][4] - 51*s1*s2^2*z^7*zb^2*G[1][4] - 
      3*s1*s2^2*z^8*zb^2*G[1][4] - 12*s2^3*zb^3*G[1][4] - 
      72*s1*s2^2*z*zb^3*G[1][4] + 60*s2^3*z*zb^3*G[1][4] - 
      120*s1^2*s2*z^2*zb^3*G[1][4] + 168*s1*s2^2*z^2*zb^3*G[1][4] - 
      172*s2^3*z^2*zb^3*G[1][4] + 60*s1^3*z^3*zb^3*G[1][4] + 
      264*s1^2*s2*z^3*zb^3*G[1][4] - 318*s1*s2^2*z^3*zb^3*G[1][4] + 
      274*s2^3*z^3*zb^3*G[1][4] + 24*s1^2*s2*z^4*zb^3*G[1][4] - 
      30*s1*s2^2*z^4*zb^3*G[1][4] - 444*s2^3*z^4*zb^3*G[1][4] + 
      87*s1^2*s2*z^5*zb^3*G[1][4] - 15*s1*s2^2*z^5*zb^3*G[1][4] + 
      186*s2^3*z^5*zb^3*G[1][4] + 60*s1^2*s2*z^6*zb^3*G[1][4] + 
      87*s1*s2^2*z^6*zb^3*G[1][4] - 3*s1^2*s2*z^7*zb^3*G[1][4] + 
      15*s1*s2^2*z^7*zb^3*G[1][4] + 18*s2^3*zb^4*G[1][4] + 
      90*s1*s2^2*z*zb^4*G[1][4] - 46*s2^3*z*zb^4*G[1][4] - 
      120*s1^3*z^2*zb^4*G[1][4] + 66*s1^2*s2*z^2*zb^4*G[1][4] - 
      102*s1*s2^2*z^2*zb^4*G[1][4] - 16*s2^3*z^2*zb^4*G[1][4] - 
      18*s1^3*z^3*zb^4*G[1][4] - 402*s1^2*s2*z^3*zb^4*G[1][4] + 
      414*s1*s2^2*z^3*zb^4*G[1][4] + 246*s2^3*z^3*zb^4*G[1][4] - 
      66*s1^2*s2*z^4*zb^4*G[1][4] - 111*s1*s2^2*z^4*zb^4*G[1][4] - 
      72*s2^3*z^4*zb^4*G[1][4] - 132*s1^2*s2*z^5*zb^4*G[1][4] - 
      78*s1*s2^2*z^5*zb^4*G[1][4] + 15*s1^2*s2*z^6*zb^4*G[1][4] - 
      30*s1*s2^2*z^6*zb^4*G[1][4] - 4*s2^3*zb^5*G[1][4] + 
      60*s1^3*z*zb^5*G[1][4] - 12*s1^2*s2*z*zb^5*G[1][4] - 
      60*s1*s2^2*z*zb^5*G[1][4] + 62*s2^3*z*zb^5*G[1][4] + 
      168*s1^3*z^2*zb^5*G[1][4] + 180*s1^2*s2*z^2*zb^5*G[1][4] - 
      180*s1*s2^2*z^2*zb^5*G[1][4] - 114*s2^3*z^2*zb^5*G[1][4] - 
      30*s1^3*z^3*zb^5*G[1][4] + 204*s1^2*s2*z^3*zb^5*G[1][4] + 
      36*s1*s2^2*z^3*zb^5*G[1][4] - 24*s2^3*z^3*zb^5*G[1][4] + 
      168*s1^2*s2*z^4*zb^5*G[1][4] + 42*s1*s2^2*z^4*zb^5*G[1][4] - 
      30*s1^2*s2*z^5*zb^5*G[1][4] + 30*s1*s2^2*z^5*zb^5*G[1][4] - 
      12*s1^3*zb^6*G[1][4] + 6*s1^2*s2*zb^6*G[1][4] + 
      12*s1*s2^2*zb^6*G[1][4] - 16*s2^3*zb^6*G[1][4] - 
      138*s1^3*z*zb^6*G[1][4] - 42*s1^2*s2*z*zb^6*G[1][4] + 
      84*s1*s2^2*z*zb^6*G[1][4] - 6*s2^3*z*zb^6*G[1][4] - 
      34*s1^3*z^2*zb^6*G[1][4] - 165*s1^2*s2*z^2*zb^6*G[1][4] + 
      40*s2^3*z^2*zb^6*G[1][4] - 132*s1^2*s2*z^3*zb^6*G[1][4] - 
      15*s1*s2^2*z^3*zb^6*G[1][4] + 30*s1^2*s2*z^4*zb^6*G[1][4] - 
      15*s1*s2^2*z^4*zb^6*G[1][4] + 36*s1^3*zb^7*G[1][4] - 
      18*s1*s2^2*zb^7*G[1][4] + 12*s2^3*zb^7*G[1][4] + 
      62*s1^3*z*zb^7*G[1][4] + 57*s1^2*s2*z*zb^7*G[1][4] - 
      9*s1*s2^2*z*zb^7*G[1][4] - 8*s2^3*z*zb^7*G[1][4] + 
      60*s1^2*s2*z^2*zb^7*G[1][4] + 3*s1*s2^2*z^2*zb^7*G[1][4] - 
      15*s1^2*s2*z^3*zb^7*G[1][4] + 3*s1*s2^2*z^3*zb^7*G[1][4] - 
      22*s1^3*zb^8*G[1][4] - 6*s1^2*s2*zb^8*G[1][4] + 
      3*s1*s2^2*zb^8*G[1][4] - 2*s2^3*zb^8*G[1][4] - 
      12*s1^2*s2*z*zb^8*G[1][4] + 3*s1^2*s2*z^2*zb^8*G[1][4] + 
      2*s2^3*z^2*G[1][5] - 6*s1*s2^2*z^3*G[1][5] - 6*s2^3*z^3*G[1][5] - 
      12*s1^2*s2*z^4*G[1][5] + 6*s1*s2^2*z^4*G[1][5] - 18*s2^3*z^4*G[1][5] + 
      9*s1^2*s2*z^5*G[1][5] + 6*s1*s2^2*z^5*G[1][5] + 80*s2^3*z^5*G[1][5] - 
      10*s1^3*z^6*G[1][5] + 3*s1^2*s2*z^6*G[1][5] - 9*s1*s2^2*z^6*G[1][5] - 
      114*s2^3*z^6*G[1][5] + 12*s1^3*z^7*G[1][5] - 3*s1^2*s2*z^7*G[1][5] + 
      18*s1*s2^2*z^7*G[1][5] + 78*s2^3*z^7*G[1][5] - 2*s1^3*z^8*G[1][5] + 
      3*s1^2*s2*z^8*G[1][5] - 15*s1*s2^2*z^8*G[1][5] - 22*s2^3*z^8*G[1][5] - 
      4*s2^3*z*zb*G[1][5] + 36*s1*s2^2*z^2*zb*G[1][5] + 
      48*s1^2*s2*z^3*zb*G[1][5] - 66*s1*s2^2*z^3*zb*G[1][5] + 
      114*s2^3*z^3*zb*G[1][5] - 12*s1^3*z^4*zb*G[1][5] - 
      39*s1^2*s2*z^4*zb*G[1][5] + 18*s1*s2^2*z^4*zb*G[1][5] - 
      316*s2^3*z^4*zb*G[1][5] + 38*s1^3*z^5*zb*G[1][5] + 
      6*s1^2*s2*z^5*zb*G[1][5] + 30*s1*s2^2*z^5*zb*G[1][5] + 
      372*s2^3*z^5*zb*G[1][5] - 18*s1^3*z^6*zb*G[1][5] - 
      21*s1^2*s2*z^6*zb*G[1][5] - 108*s1*s2^2*z^6*zb*G[1][5] - 
      228*s2^3*z^6*zb*G[1][5] - 8*s1^3*z^7*zb*G[1][5] + 
      6*s1^2*s2*z^7*zb*G[1][5] + 84*s1*s2^2*z^7*zb*G[1][5] + 
      62*s2^3*z^7*zb*G[1][5] + 6*s1*s2^2*z^8*zb*G[1][5] - 
      22*s2^3*zb^2*G[1][5] - 90*s1*s2^2*z*zb^2*G[1][5] + 
      114*s2^3*z*zb^2*G[1][5] - 54*s1^2*s2*z^2*zb^2*G[1][5] + 
      198*s1*s2^2*z^2*zb^2*G[1][5] - 306*s2^3*z^2*zb^2*G[1][5] + 
      54*s1^3*z^3*zb^2*G[1][5] - 72*s1*s2^2*z^3*zb^2*G[1][5] + 
      416*s2^3*z^3*zb^2*G[1][5] - 40*s1^3*z^4*zb^2*G[1][5] + 
      39*s1^2*s2*z^4*zb^2*G[1][5] - 111*s1*s2^2*z^4*zb^2*G[1][5] - 
      294*s2^3*z^4*zb^2*G[1][5] - 54*s1^3*z^5*zb^2*G[1][5] + 
      78*s1^2*s2*z^5*zb^2*G[1][5] + 303*s1*s2^2*z^5*zb^2*G[1][5] + 
      126*s2^3*z^5*zb^2*G[1][5] + 40*s1^3*z^6*zb^2*G[1][5] - 
      51*s1^2*s2*z^6*zb^2*G[1][5] - 192*s1*s2^2*z^6*zb^2*G[1][5] - 
      34*s2^3*z^6*zb^2*G[1][5] - 12*s1^2*s2*z^7*zb^2*G[1][5] - 
      39*s1*s2^2*z^7*zb^2*G[1][5] + 3*s1*s2^2*z^8*zb^2*G[1][5] - 
      12*s1*s2^2*zb^3*G[1][5] + 36*s2^3*zb^3*G[1][5] - 
      60*s1^2*s2*z*zb^3*G[1][5] + 210*s1*s2^2*z*zb^3*G[1][5] - 
      138*s2^3*z*zb^3*G[1][5] - 88*s1^3*z^2*zb^3*G[1][5] + 
      294*s1^2*s2*z^2*zb^3*G[1][5] - 576*s1*s2^2*z^2*zb^3*G[1][5] + 
      276*s2^3*z^2*zb^3*G[1][5] - 50*s1^3*z^3*zb^3*G[1][5] - 
      318*s1^2*s2*z^3*zb^3*G[1][5] + 576*s1*s2^2*z^3*zb^3*G[1][5] - 
      312*s2^3*z^3*zb^3*G[1][5] + 162*s1^3*z^4*zb^3*G[1][5] - 
      90*s1^2*s2*z^4*zb^3*G[1][5] - 489*s1*s2^2*z^4*zb^3*G[1][5] + 
      168*s2^3*z^4*zb^3*G[1][5] - 24*s1^3*z^5*zb^3*G[1][5] + 
      117*s1^2*s2*z^5*zb^3*G[1][5] + 189*s1*s2^2*z^5*zb^3*G[1][5] - 
      30*s2^3*z^5*zb^3*G[1][5] + 54*s1^2*s2*z^6*zb^3*G[1][5] + 
      117*s1*s2^2*z^6*zb^3*G[1][5] + 3*s1^2*s2*z^7*zb^3*G[1][5] - 
      15*s1*s2^2*z^7*zb^3*G[1][5] + 6*s1^2*s2*zb^4*G[1][5] + 
      12*s1*s2^2*zb^4*G[1][5] - 12*s2^3*zb^4*G[1][5] + 
      26*s1^3*z*zb^4*G[1][5] + 27*s1^2*s2*z*zb^4*G[1][5] - 
      102*s1*s2^2*z*zb^4*G[1][5] + 24*s2^3*z*zb^4*G[1][5] + 
      244*s1^3*z^2*zb^4*G[1][5] - 159*s1^2*s2*z^2*zb^4*G[1][5] + 
      249*s1*s2^2*z^2*zb^4*G[1][5] - 12*s2^3*z^2*zb^4*G[1][5] - 
      198*s1^3*z^3*zb^4*G[1][5] + 459*s1^2*s2*z^3*zb^4*G[1][5] - 
      30*s1*s2^2*z^3*zb^4*G[1][5] - 72*s1^3*z^4*zb^4*G[1][5] - 
      216*s1^2*s2*z^4*zb^4*G[1][5] + 39*s1*s2^2*z^4*zb^4*G[1][5] - 
      102*s1^2*s2*z^5*zb^4*G[1][5] - 198*s1*s2^2*z^5*zb^4*G[1][5] - 
      15*s1^2*s2*z^6*zb^4*G[1][5] + 30*s1*s2^2*z^6*zb^4*G[1][5] - 
      4*s1^3*zb^5*G[1][5] - 3*s1^2*s2*zb^5*G[1][5] + 6*s1*s2^2*zb^5*G[1][5] - 
      140*s1^3*z*zb^5*G[1][5] - 12*s1^2*s2*z*zb^5*G[1][5] - 
      6*s1*s2^2*z*zb^5*G[1][5] - 42*s1^3*z^2*zb^5*G[1][5] - 
      213*s1^2*s2*z^2*zb^5*G[1][5] - 78*s1*s2^2*z^2*zb^5*G[1][5] + 
      186*s1^3*z^3*zb^5*G[1][5] + 90*s1^2*s2*z^3*zb^5*G[1][5] - 
      84*s1*s2^2*z^3*zb^5*G[1][5] + 108*s1^2*s2*z^4*zb^5*G[1][5] + 
      192*s1*s2^2*z^4*zb^5*G[1][5] + 30*s1^2*s2*z^5*zb^5*G[1][5] - 
      30*s1*s2^2*z^5*zb^5*G[1][5] + 30*s1^3*zb^6*G[1][5] + 
      9*s1^2*s2*zb^6*G[1][5] - 9*s1*s2^2*zb^6*G[1][5] + 
      96*s1^3*z*zb^6*G[1][5] + 102*s1^2*s2*z*zb^6*G[1][5] + 
      21*s1*s2^2*z*zb^6*G[1][5] - 126*s1^3*z^2*zb^6*G[1][5] - 
      9*s1^2*s2*z^2*zb^6*G[1][5] + 72*s1*s2^2*z^2*zb^6*G[1][5] - 
      72*s1^2*s2*z^3*zb^6*G[1][5] - 99*s1*s2^2*z^3*zb^6*G[1][5] - 
      30*s1^2*s2*z^4*zb^6*G[1][5] + 15*s1*s2^2*z^4*zb^6*G[1][5] - 
      30*s1^3*zb^7*G[1][5] - 24*s1^2*s2*zb^7*G[1][5] + 
      3*s1*s2^2*zb^7*G[1][5] + 30*s1^3*z*zb^7*G[1][5] - 
      21*s1^2*s2*z*zb^7*G[1][5] - 21*s1*s2^2*z*zb^7*G[1][5] + 
      30*s1^2*s2*z^2*zb^7*G[1][5] + 21*s1*s2^2*z^2*zb^7*G[1][5] + 
      15*s1^2*s2*z^3*zb^7*G[1][5] - 3*s1*s2^2*z^3*zb^7*G[1][5] + 
      9*s1^2*s2*zb^8*G[1][5] - 6*s1^2*s2*z*zb^8*G[1][5] - 
      3*s1^2*s2*z^2*zb^8*G[1][5] - 12*s1*s2^2*z^4*zb*G[1][6] - 
      12*s1^2*s2*z^5*zb*G[1][6] + 6*s1*s2^2*z^6*zb*G[1][6] + 
      6*s1^2*s2*z^7*zb*G[1][6] + 6*s1*s2^2*z^7*zb*G[1][6] - 
      3*s1*s2^2*z^8*zb*G[1][6] + 48*s1*s2^2*z^3*zb^2*G[1][6] + 
      48*s1^2*s2*z^4*zb^2*G[1][6] + 12*s1*s2^2*z^4*zb^2*G[1][6] + 
      6*s1^2*s2*z^5*zb^2*G[1][6] - 12*s1*s2^2*z^5*zb^2*G[1][6] - 
      24*s1^2*s2*z^6*zb^2*G[1][6] - 60*s1*s2^2*z^6*zb^2*G[1][6] - 
      12*s1^2*s2*z^7*zb^2*G[1][6] + 18*s1*s2^2*z^7*zb^2*G[1][6] + 
      3*s1*s2^2*z^8*zb^2*G[1][6] - 72*s1*s2^2*z^2*zb^3*G[1][6] - 
      72*s1^2*s2*z^3*zb^3*G[1][6] - 48*s1*s2^2*z^3*zb^3*G[1][6] - 
      30*s1^2*s2*z^4*zb^3*G[1][6] - 12*s1*s2^2*z^4*zb^3*G[1][6] + 
      45*s1^2*s2*z^5*zb^3*G[1][6] + 168*s1*s2^2*z^5*zb^3*G[1][6] + 
      45*s1^2*s2*z^6*zb^3*G[1][6] - 21*s1*s2^2*z^6*zb^3*G[1][6] - 
      3*s1^2*s2*z^7*zb^3*G[1][6] - 15*s1*s2^2*z^7*zb^3*G[1][6] + 
      48*s1*s2^2*z*zb^4*G[1][6] + 48*s1^2*s2*z^2*zb^4*G[1][6] + 
      72*s1*s2^2*z^2*zb^4*G[1][6] + 60*s1^2*s2*z^3*zb^4*G[1][6] + 
      48*s1*s2^2*z^3*zb^4*G[1][6] - 57*s1^2*s2*z^4*zb^4*G[1][6] - 
      192*s1*s2^2*z^4*zb^4*G[1][6] - 69*s1^2*s2*z^5*zb^4*G[1][6] - 
      36*s1*s2^2*z^5*zb^4*G[1][6] + 15*s1^2*s2*z^6*zb^4*G[1][6] + 
      30*s1*s2^2*z^6*zb^4*G[1][6] - 12*s1*s2^2*zb^5*G[1][6] - 
      12*s1^2*s2*z*zb^5*G[1][6] - 48*s1*s2^2*z*zb^5*G[1][6] - 
      60*s1^2*s2*z^2*zb^5*G[1][6] - 42*s1*s2^2*z^2*zb^5*G[1][6] + 
      48*s1^2*s2*z^3*zb^5*G[1][6] + 78*s1*s2^2*z^3*zb^5*G[1][6] + 
      66*s1^2*s2*z^4*zb^5*G[1][6] + 99*s1*s2^2*z^4*zb^5*G[1][6] - 
      30*s1^2*s2*z^5*zb^5*G[1][6] - 30*s1*s2^2*z^5*zb^5*G[1][6] + 
      12*s1*s2^2*zb^6*G[1][6] + 30*s1^2*s2*z*zb^6*G[1][6] + 
      12*s1*s2^2*z*zb^6*G[1][6] - 18*s1^2*s2*z^2*zb^6*G[1][6] + 
      12*s1*s2^2*z^2*zb^6*G[1][6] - 54*s1^2*s2*z^3*zb^6*G[1][6] - 
      78*s1*s2^2*z^3*zb^6*G[1][6] + 30*s1^2*s2*z^4*zb^6*G[1][6] + 
      15*s1*s2^2*z^4*zb^6*G[1][6] - 6*s1^2*s2*zb^7*G[1][6] - 
      3*s1^2*s2*z*zb^7*G[1][6] - 12*s1*s2^2*z*zb^7*G[1][6] + 
      33*s1^2*s2*z^2*zb^7*G[1][6] + 21*s1*s2^2*z^2*zb^7*G[1][6] - 
      15*s1^2*s2*z^3*zb^7*G[1][6] - 3*s1*s2^2*z^3*zb^7*G[1][6] + 
      3*s1^2*s2*zb^8*G[1][6] - 9*s1^2*s2*z*zb^8*G[1][6] + 
      3*s1^2*s2*z^2*zb^8*G[1][6] + 18*s1*s2^2*z^4*G[1][7] + 
      9*s1^2*s2*z^5*G[1][7] - 39*s1*s2^2*z^5*G[1][7] - 
      15*s1^2*s2*z^6*G[1][7] + 33*s1*s2^2*z^6*G[1][7] + 
      6*s1^2*s2*z^7*G[1][7] - 15*s1*s2^2*z^7*G[1][7] + 
      3*s1*s2^2*z^8*G[1][7] - 72*s1*s2^2*z^3*zb*G[1][7] - 
      27*s1^2*s2*z^4*zb*G[1][7] + 123*s1*s2^2*z^4*zb*G[1][7] + 
      39*s1^2*s2*z^5*zb*G[1][7] - 48*s1*s2^2*z^5*zb*G[1][7] + 
      9*s1^2*s2*z^6*zb*G[1][7] - 6*s1*s2^2*z^6*zb*G[1][7] - 
      21*s1^2*s2*z^7*zb*G[1][7] + 6*s1*s2^2*z^7*zb*G[1][7] - 
      3*s1*s2^2*z^8*zb*G[1][7] + 108*s1*s2^2*z^2*zb^2*G[1][7] + 
      18*s1^2*s2*z^3*zb^2*G[1][7] - 102*s1*s2^2*z^3*zb^2*G[1][7] - 
      24*s1^2*s2*z^4*zb^2*G[1][7] - 111*s1*s2^2*z^4*zb^2*G[1][7] - 
      54*s1^2*s2*z^5*zb^2*G[1][7] + 96*s1*s2^2*z^5*zb^2*G[1][7] + 
      48*s1^2*s2*z^6*zb^2*G[1][7] + 12*s1^2*s2*z^7*zb^2*G[1][7] + 
      12*s1*s2^2*z^7*zb^2*G[1][7] - 3*s1*s2^2*z^8*zb^2*G[1][7] - 
      72*s1*s2^2*z*zb^3*G[1][7] + 18*s1^2*s2*z^2*zb^3*G[1][7] - 
      42*s1*s2^2*z^2*zb^3*G[1][7] + 6*s1^2*s2*z^3*zb^3*G[1][7] + 
      264*s1*s2^2*z^3*zb^3*G[1][7] + 15*s1^2*s2*z^4*zb^3*G[1][7] - 
      33*s1*s2^2*z^4*zb^3*G[1][7] - 3*s1^2*s2*z^5*zb^3*G[1][7] - 
      93*s1*s2^2*z^5*zb^3*G[1][7] - 39*s1^2*s2*z^6*zb^3*G[1][7] - 
      39*s1*s2^2*z^6*zb^3*G[1][7] + 3*s1^2*s2*z^7*zb^3*G[1][7] + 
      15*s1*s2^2*z^7*zb^3*G[1][7] + 18*s1*s2^2*zb^4*G[1][7] - 
      27*s1^2*s2*z*zb^4*G[1][7] + 93*s1*s2^2*z*zb^4*G[1][7] - 
      39*s1^2*s2*z^2*zb^4*G[1][7] - 141*s1*s2^2*z^2*zb^4*G[1][7] + 
      90*s1^2*s2*z^3*zb^4*G[1][7] - 183*s1*s2^2*z^3*zb^4*G[1][7] - 
      48*s1^2*s2*z^4*zb^4*G[1][7] + 147*s1*s2^2*z^4*zb^4*G[1][7] + 
      39*s1^2*s2*z^5*zb^4*G[1][7] + 96*s1*s2^2*z^5*zb^4*G[1][7] - 
      15*s1^2*s2*z^6*zb^4*G[1][7] - 30*s1*s2^2*z^6*zb^4*G[1][7] + 
      9*s1^2*s2*zb^5*G[1][7] - 33*s1*s2^2*zb^5*G[1][7] + 
      51*s1^2*s2*z*zb^5*G[1][7] - 24*s1*s2^2*z*zb^5*G[1][7] - 
      81*s1^2*s2*z^2*zb^5*G[1][7] + 192*s1*s2^2*z^2*zb^5*G[1][7] - 
      3*s1^2*s2*z^3*zb^5*G[1][7] - 36*s1*s2^2*z^3*zb^5*G[1][7] - 
      6*s1^2*s2*z^4*zb^5*G[1][7] - 129*s1*s2^2*z^4*zb^5*G[1][7] + 
      30*s1^2*s2*z^5*zb^5*G[1][7] + 30*s1*s2^2*z^5*zb^5*G[1][7] - 
      18*s1^2*s2*zb^6*G[1][7] + 27*s1*s2^2*zb^6*G[1][7] + 
      6*s1^2*s2*z*zb^6*G[1][7] - 42*s1*s2^2*z*zb^6*G[1][7] + 
      48*s1^2*s2*z^2*zb^6*G[1][7] - 54*s1*s2^2*z^2*zb^6*G[1][7] - 
      6*s1^2*s2*z^3*zb^6*G[1][7] + 84*s1*s2^2*z^3*zb^6*G[1][7] - 
      30*s1^2*s2*z^4*zb^6*G[1][7] - 15*s1*s2^2*z^4*zb^6*G[1][7] + 
      9*s1^2*s2*zb^7*G[1][7] - 9*s1*s2^2*zb^7*G[1][7] - 
      21*s1^2*s2*z*zb^7*G[1][7] + 27*s1*s2^2*z*zb^7*G[1][7] - 
      3*s1^2*s2*z^2*zb^7*G[1][7] - 21*s1*s2^2*z^2*zb^7*G[1][7] + 
      15*s1^2*s2*z^3*zb^7*G[1][7] + 3*s1*s2^2*z^3*zb^7*G[1][7] + 
      3*s1^2*s2*z*zb^8*G[1][7] - 3*s1^2*s2*z^2*zb^8*G[1][7]))/
    (3*s^3*(z - zb)^5) + ((I/4)*Pi*s1^3*s2^3*z*(-1 + zb)*
     (-32*s2*z*G[1][1]^2 - 40*s1*z^2*G[1][1]^2 + 40*s2*z^2*G[1][1]^2 + 
      16*s1*z^3*G[1][1]^2 - 24*s2*z^3*G[1][1]^2 + 8*s1*z*zb*G[1][1]^2 + 
      24*s2*z*zb*G[1][1]^2 + 40*s1*z^2*zb*G[1][1]^2 + 
      24*s2*z^2*zb*G[1][1]^2 + 32*s1*z^3*zb*G[1][1]^2 + 
      8*s2*z^3*zb*G[1][1]^2 + 16*s2*z^4*zb*G[1][1]^2 - 
      24*s1*z*zb^2*G[1][1]^2 - 48*s1*z^2*zb^2*G[1][1]^2 - 
      80*s2*z^2*zb^2*G[1][1]^2 - 32*s1*z^3*zb^2*G[1][1]^2 - 
      16*s2*z^3*zb^2*G[1][1]^2 + 48*s1*z*zb^3*G[1][1]^2 + 
      8*s2*z*zb^3*G[1][1]^2 + 16*s1*z^2*zb^3*G[1][1]^2 + 
      32*s2*z^2*zb^3*G[1][1]^2 - 16*s1*z*zb^4*G[1][1]^2 + 
      16*s1*z^2*G[1][1]*G[1][2] - 16*s2*z^2*G[1][1]*G[1][2] - 
      64*s1*z^3*G[1][1]*G[1][2] - 32*s2*z^4*G[1][1]*G[1][2] - 
      16*s1*z*zb*G[1][1]*G[1][2] - 48*s2*z*zb*G[1][1]*G[1][2] + 
      48*s1*z^2*zb*G[1][1]*G[1][2] + 144*s2*z^2*zb*G[1][1]*G[1][2] + 
      128*s1*z^3*zb*G[1][1]*G[1][2] + 32*s2*z^3*zb*G[1][1]*G[1][2] + 
      32*s2*z^4*zb*G[1][1]*G[1][2] - 48*s1*z*zb^2*G[1][1]*G[1][2] + 
      48*s2*z*zb^2*G[1][1]*G[1][2] - 96*s1*z^2*zb^2*G[1][1]*G[1][2] - 
      192*s2*z^2*zb^2*G[1][1]*G[1][2] - 64*s1*z^3*zb^2*G[1][1]*G[1][2] - 
      32*s2*z^3*zb^2*G[1][1]*G[1][2] + 96*s1*z*zb^3*G[1][1]*G[1][2] + 
      32*s1*z^2*zb^3*G[1][1]*G[1][2] + 64*s2*z^2*zb^3*G[1][1]*G[1][2] - 
      32*s1*z*zb^4*G[1][1]*G[1][2] + 24*s1*z^2*G[1][2]^2 - 
      8*s2*z^2*G[1][2]^2 - 40*s1*z^3*G[1][2]^2 - 16*s2*z^4*G[1][2]^2 - 
      40*s1*z*zb*G[1][2]^2 - 72*s2*z*zb*G[1][2]^2 - 8*s1*z^2*zb*G[1][2]^2 + 
      72*s2*z^2*zb*G[1][2]^2 + 72*s1*z^3*zb*G[1][2]^2 + 
      16*s2*z^3*zb*G[1][2]^2 + 16*s2*z^4*zb*G[1][2]^2 + 
      16*s1*zb^2*G[1][2]^2 + 16*s2*zb^2*G[1][2]^2 + 16*s1*z*zb^2*G[1][2]^2 + 
      104*s2*z*zb^2*G[1][2]^2 - 32*s1*z^2*zb^2*G[1][2]^2 - 
      96*s2*z^2*zb^2*G[1][2]^2 - 32*s1*z^3*zb^2*G[1][2]^2 - 
      16*s2*z^3*zb^2*G[1][2]^2 - 32*s1*zb^3*G[1][2]^2 - 
      16*s2*zb^3*G[1][2]^2 + 40*s1*z*zb^3*G[1][2]^2 - 
      32*s2*z*zb^3*G[1][2]^2 + 16*s1*z^2*zb^3*G[1][2]^2 + 
      32*s2*z^2*zb^3*G[1][2]^2 + 16*s1*zb^4*G[1][2]^2 - 
      16*s1*z*zb^4*G[1][2]^2 - 16*s1*z^2*G[1][1]*G[1][3] + 
      32*s2*z^2*G[1][1]*G[1][3] + 16*s2*z^3*G[1][1]*G[1][3] - 
      48*s2*z^4*G[1][1]*G[1][3] + 16*s1*z*zb*G[1][1]*G[1][3] - 
      96*s2*z*zb*G[1][1]*G[1][3] + 16*s1*z^2*zb*G[1][1]*G[1][3] + 
      144*s2*z^2*zb*G[1][1]*G[1][3] + 160*s1*z^3*zb*G[1][1]*G[1][3] + 
      64*s2*z^4*zb*G[1][1]*G[1][3] - 80*s1*z*zb^2*G[1][1]*G[1][3] + 
      96*s2*z*zb^2*G[1][1]*G[1][3] - 112*s1*z^2*zb^2*G[1][1]*G[1][3] - 
      256*s2*z^2*zb^2*G[1][1]*G[1][3] - 128*s1*z^3*zb^2*G[1][1]*G[1][3] - 
      64*s2*z^3*zb^2*G[1][1]*G[1][3] + 144*s1*z*zb^3*G[1][1]*G[1][3] - 
      16*s2*z*zb^3*G[1][1]*G[1][3] + 64*s1*z^2*zb^3*G[1][1]*G[1][3] + 
      128*s2*z^2*zb^3*G[1][1]*G[1][3] - 64*s1*z*zb^4*G[1][1]*G[1][3] + 
      80*s2*z*G[1][2]*G[1][3] + 112*s1*z^2*G[1][2]*G[1][3] - 
      80*s2*z^2*G[1][2]*G[1][3] - 112*s1*z^3*G[1][2]*G[1][3] + 
      48*s2*z^3*G[1][2]*G[1][3] - 64*s2*z^4*G[1][2]*G[1][3] - 
      16*s2*zb*G[1][2]*G[1][3] - 48*s1*z*zb*G[1][2]*G[1][3] - 
      288*s2*z*zb*G[1][2]*G[1][3] - 112*s1*z^2*zb*G[1][2]*G[1][3] + 
      256*s2*z^2*zb*G[1][2]*G[1][3] + 240*s1*z^3*zb*G[1][2]*G[1][3] + 
      16*s2*z^3*zb*G[1][2]*G[1][3] + 64*s2*z^4*zb*G[1][2]*G[1][3] + 
      48*s2*zb^2*G[1][2]*G[1][3] - 16*s1*z*zb^2*G[1][2]*G[1][3] + 
      304*s2*z*zb^2*G[1][2]*G[1][3] - 64*s1*z^2*zb^2*G[1][2]*G[1][3] - 
      304*s2*z^2*zb^2*G[1][2]*G[1][3] - 128*s1*z^3*zb^2*G[1][2]*G[1][3] - 
      64*s2*z^3*zb^2*G[1][2]*G[1][3] - 16*s1*zb^3*G[1][2]*G[1][3] - 
      32*s2*zb^3*G[1][2]*G[1][3] + 128*s1*z*zb^3*G[1][2]*G[1][3] - 
      96*s2*z*zb^3*G[1][2]*G[1][3] + 64*s1*z^2*zb^3*G[1][2]*G[1][3] + 
      128*s2*z^2*zb^3*G[1][2]*G[1][3] + 16*s1*zb^4*G[1][2]*G[1][3] - 
      64*s1*z*zb^4*G[1][2]*G[1][3] + 80*s2*z*G[1][3]^2 + 
      72*s1*z^2*G[1][3]^2 - 32*s2*z^2*G[1][3]^2 - 24*s1*z^3*G[1][3]^2 + 
      56*s2*z^3*G[1][3]^2 + 4*s1*z^4*G[1][3]^2 - 52*s2*z^4*G[1][3]^2 - 
      16*s2*zb*G[1][3]^2 + 16*s1*z*zb*G[1][3]^2 - 224*s2*z*zb*G[1][3]^2 - 
      120*s1*z^2*zb*G[1][3]^2 + 120*s2*z^2*zb*G[1][3]^2 + 
      128*s1*z^3*zb*G[1][3]^2 - 16*s2*z^3*zb*G[1][3]^2 + 
      48*s2*z^4*zb*G[1][3]^2 - 24*s1*zb^2*G[1][3]^2 + 32*s2*zb^2*G[1][3]^2 - 
      40*s1*z*zb^2*G[1][3]^2 + 200*s2*z*zb^2*G[1][3]^2 - 
      16*s1*z^2*zb^2*G[1][3]^2 - 160*s2*z^2*zb^2*G[1][3]^2 - 
      96*s1*z^3*zb^2*G[1][3]^2 - 48*s2*z^3*zb^2*G[1][3]^2 + 
      24*s1*zb^3*G[1][3]^2 - 24*s2*zb^3*G[1][3]^2 + 80*s1*z*zb^3*G[1][3]^2 - 
      64*s2*z*zb^3*G[1][3]^2 + 48*s1*z^2*zb^3*G[1][3]^2 + 
      96*s2*z^2*zb^3*G[1][3]^2 - 4*s1*zb^4*G[1][3]^2 + 4*s2*zb^4*G[1][3]^2 - 
      48*s1*z*zb^4*G[1][3]^2 - 32*s1*z^3*zb*G[1][1]*G[1][4] - 
      16*s2*z^4*zb*G[1][1]*G[1][4] + 64*s1*z^2*zb^2*G[1][1]*G[1][4] + 
      8*s2*z^2*zb^2*G[1][1]*G[1][4] + 32*s1*z^3*zb^2*G[1][1]*G[1][4] + 
      32*s2*z^3*zb^2*G[1][1]*G[1][4] - 32*s1*z*zb^3*G[1][1]*G[1][4] + 
      24*s2*z*zb^3*G[1][1]*G[1][4] - 32*s1*z^2*zb^3*G[1][1]*G[1][4] - 
      48*s2*z^2*zb^3*G[1][1]*G[1][4] + 32*s1*z*zb^4*G[1][1]*G[1][4] + 
      16*s2*zb*G[1][2]*G[1][4] + 16*s1*z^2*zb*G[1][2]*G[1][4] + 
      16*s2*z^2*zb*G[1][2]*G[1][4] - 16*s1*z^3*zb*G[1][2]*G[1][4] + 
      16*s1*zb^2*G[1][2]*G[1][4] - 16*s2*zb^2*G[1][2]*G[1][4] - 
      64*s2*z*zb^2*G[1][2]*G[1][4] - 16*s1*z^2*zb^2*G[1][2]*G[1][4] + 
      16*s2*z^2*zb^2*G[1][2]*G[1][4] + 16*s1*z^3*zb^2*G[1][2]*G[1][4] - 
      16*s1*zb^3*G[1][2]*G[1][4] - 16*s1*z*zb^3*G[1][2]*G[1][4] + 
      64*s2*z*zb^3*G[1][2]*G[1][4] - 32*s2*z^2*zb^3*G[1][2]*G[1][4] + 
      16*s1*z*zb^4*G[1][2]*G[1][4] + 16*s2*zb*G[1][3]*G[1][4] - 
      8*s1*z*zb*G[1][3]*G[1][4] + 8*s2*z^2*zb*G[1][3]*G[1][4] - 
      16*s1*z^3*zb*G[1][3]*G[1][4] + 4*s1*z^4*zb*G[1][3]*G[1][4] + 
      4*s2*z^4*zb*G[1][3]*G[1][4] + 24*s1*zb^2*G[1][3]*G[1][4] - 
      32*s2*zb^2*G[1][3]*G[1][4] - 32*s2*z*zb^2*G[1][3]*G[1][4] + 
      32*s1*z^2*zb^2*G[1][3]*G[1][4] + 20*s1*z^3*zb^2*G[1][3]*G[1][4] + 
      4*s2*z^3*zb^2*G[1][3]*G[1][4] - 16*s1*zb^3*G[1][3]*G[1][4] + 
      24*s2*zb^3*G[1][3]*G[1][4] - 32*s1*z*zb^3*G[1][3]*G[1][4] + 
      56*s2*z*zb^3*G[1][3]*G[1][4] - 28*s1*z^2*zb^3*G[1][3]*G[1][4] - 
      44*s2*z^2*zb^3*G[1][3]*G[1][4] - 8*s2*zb^4*G[1][3]*G[1][4] + 
      36*s1*z*zb^4*G[1][3]*G[1][4] + 4*s2*z*zb^4*G[1][3]*G[1][4] - 
      8*s2*z*zb*G[1][4]^2 + 12*s1*z^2*zb*G[1][4]^2 + 14*s2*z^2*zb*G[1][4]^2 - 
      6*s1*z^3*zb*G[1][4]^2 - 2*s2*z^3*zb*G[1][4]^2 - 2*s1*z^4*zb*G[1][4]^2 - 
      5*s2*z^4*zb*G[1][4]^2 - 10*s1*z*zb^2*G[1][4]^2 + 
      24*s2*z*zb^2*G[1][4]^2 + 16*s1*z^2*zb^2*G[1][4]^2 - 
      12*s2*z^2*zb^2*G[1][4]^2 + 2*s1*z^3*zb^2*G[1][4]^2 + 
      12*s2*z^3*zb^2*G[1][4]^2 - s2*z^4*zb^2*G[1][4]^2 - 
      10*s1*zb^3*G[1][4]^2 + 13*s1*z*zb^3*G[1][4]^2 - 
      28*s2*z*zb^3*G[1][4]^2 - 5*s1*z^2*zb^3*G[1][4]^2 + 
      3*s2*z^2*zb^3*G[1][4]^2 + s1*z^3*zb^3*G[1][4]^2 + 
      s2*z^3*zb^3*G[1][4]^2 + 7*s1*zb^4*G[1][4]^2 + 4*s2*zb^4*G[1][4]^2 - 
      3*s1*z*zb^4*G[1][4]^2 - 2*s2*z*zb^4*G[1][4]^2 - s1*z^2*zb^4*G[1][4]^2 + 
      32*s1*z^2*G[1][1]*G[1][5] + 16*s2*z^2*G[1][1]*G[1][5] - 
      32*s1*z^3*G[1][1]*G[1][5] - 32*s2*z^3*G[1][1]*G[1][5] + 
      16*s2*z^4*G[1][1]*G[1][5] - 32*s1*z*zb*G[1][1]*G[1][5] + 
      32*s2*z*zb*G[1][1]*G[1][5] + 32*s1*z^2*zb*G[1][1]*G[1][5] - 
      64*s2*z^2*zb*G[1][1]*G[1][5] + 48*s2*z^3*zb*G[1][1]*G[1][5] - 
      16*s2*z^4*zb*G[1][1]*G[1][5] + 48*s1*z*zb^2*G[1][1]*G[1][5] - 
      32*s2*z*zb^2*G[1][1]*G[1][5] - 80*s1*z^2*zb^2*G[1][1]*G[1][5] + 
      32*s2*z^2*zb^2*G[1][1]*G[1][5] + 32*s1*z^3*zb^2*G[1][1]*G[1][5] + 
      16*s2*z*zb^3*G[1][1]*G[1][5] - 16*s2*z^2*zb^3*G[1][1]*G[1][5] + 
      32*s2*G[1][2]*G[1][5] + 8*s1*z*G[1][2]*G[1][5] - 
      96*s2*z*G[1][2]*G[1][5] - 32*s1*z^2*G[1][2]*G[1][5] + 
      96*s2*z^2*G[1][2]*G[1][5] + 24*s1*z^3*G[1][2]*G[1][5] - 
      64*s2*z^3*G[1][2]*G[1][5] + 32*s2*z^4*G[1][2]*G[1][5] + 
      24*s1*zb*G[1][2]*G[1][5] - 64*s2*zb*G[1][2]*G[1][5] - 
      56*s1*z*zb*G[1][2]*G[1][5] + 192*s2*z*zb*G[1][2]*G[1][5] + 
      104*s1*z^2*zb*G[1][2]*G[1][5] - 128*s2*z^2*zb*G[1][2]*G[1][5] - 
      72*s1*z^3*zb*G[1][2]*G[1][5] + 32*s2*z^3*zb*G[1][2]*G[1][5] - 
      32*s2*z^4*zb*G[1][2]*G[1][5] - 40*s1*zb^2*G[1][2]*G[1][5] + 
      32*s2*zb^2*G[1][2]*G[1][5] + 32*s1*z*zb^2*G[1][2]*G[1][5] - 
      128*s2*z*zb^2*G[1][2]*G[1][5] - 40*s1*z^2*zb^2*G[1][2]*G[1][5] + 
      64*s2*z^2*zb^2*G[1][2]*G[1][5] + 48*s1*z^3*zb^2*G[1][2]*G[1][5] + 
      32*s2*z^3*zb^2*G[1][2]*G[1][5] + 32*s1*zb^3*G[1][2]*G[1][5] + 
      32*s2*z*zb^3*G[1][2]*G[1][5] - 32*s1*z^2*zb^3*G[1][2]*G[1][5] - 
      32*s2*z^2*zb^3*G[1][2]*G[1][5] - 16*s1*zb^4*G[1][2]*G[1][5] + 
      16*s1*z*zb^4*G[1][2]*G[1][5] + 16*s2*G[1][3]*G[1][5] - 
      48*s2*z*G[1][3]*G[1][5] + 24*s1*z^2*G[1][3]*G[1][5] + 
      64*s2*z^2*G[1][3]*G[1][5] - 20*s1*z^3*G[1][3]*G[1][5] - 
      68*s2*z^3*G[1][3]*G[1][5] - 4*s1*z^4*G[1][3]*G[1][5] + 
      36*s2*z^4*G[1][3]*G[1][5] + 16*s1*zb*G[1][3]*G[1][5] - 
      32*s2*zb*G[1][3]*G[1][5] - 88*s1*z*zb*G[1][3]*G[1][5] + 
      88*s2*z*zb*G[1][3]*G[1][5] + 92*s1*z^2*zb*G[1][3]*G[1][5] - 
      76*s2*z^2*zb*G[1][3]*G[1][5] - 16*s1*z^3*zb*G[1][3]*G[1][5] + 
      56*s2*z^3*zb*G[1][3]*G[1][5] - 4*s1*z^4*zb*G[1][3]*G[1][5] - 
      36*s2*z^4*zb*G[1][3]*G[1][5] + 40*s2*zb^2*G[1][3]*G[1][5] + 
      76*s1*z*zb^2*G[1][3]*G[1][5] - 76*s2*z*zb^2*G[1][3]*G[1][5] - 
      120*s1*z^2*zb^2*G[1][3]*G[1][5] + 8*s2*z^2*zb^2*G[1][3]*G[1][5] + 
      44*s1*z^3*zb^2*G[1][3]*G[1][5] + 28*s2*z^3*zb^2*G[1][3]*G[1][5] - 
      20*s1*zb^3*G[1][3]*G[1][5] - 20*s2*zb^3*G[1][3]*G[1][5] + 
      24*s1*z*zb^3*G[1][3]*G[1][5] + 40*s2*z*zb^3*G[1][3]*G[1][5] - 
      4*s1*z^2*zb^3*G[1][3]*G[1][5] - 20*s2*z^2*zb^3*G[1][3]*G[1][5] + 
      4*s1*zb^4*G[1][3]*G[1][5] + 4*s2*zb^4*G[1][3]*G[1][5] - 
      4*s1*z*zb^4*G[1][3]*G[1][5] - 4*s2*z*zb^4*G[1][3]*G[1][5] + 
      4*s2*G[1][4]*G[1][5] - 2*s1*z*G[1][4]*G[1][5] - 
      14*s2*z*G[1][4]*G[1][5] - 2*s1*z^2*G[1][4]*G[1][5] + 
      6*s2*z^2*G[1][4]*G[1][5] + 2*s1*z^3*G[1][4]*G[1][5] + 
      2*s2*z^3*G[1][4]*G[1][5] - 2*s1*z^4*G[1][4]*G[1][5] - 
      2*s2*z^4*G[1][4]*G[1][5] + 6*s1*zb*G[1][4]*G[1][5] - 
      6*s2*zb*G[1][4]*G[1][5] - 8*s1*z*zb*G[1][4]*G[1][5] + 
      52*s2*z*zb*G[1][4]*G[1][5] + 26*s1*z^2*zb*G[1][4]*G[1][5] - 
      38*s2*z^2*zb*G[1][4]*G[1][5] - 8*s1*z^3*zb*G[1][4]*G[1][5] + 
      28*s2*z^3*zb*G[1][4]*G[1][5] - 14*s2*z^4*zb*G[1][4]*G[1][5] - 
      6*s1*zb^2*G[1][4]*G[1][5] + 14*s2*zb^2*G[1][4]*G[1][5] + 
      38*s1*z*zb^2*G[1][4]*G[1][5] - 66*s2*z*zb^2*G[1][4]*G[1][5] - 
      60*s1*z^2*zb^2*G[1][4]*G[1][5] + 36*s2*z^2*zb^2*G[1][4]*G[1][5] + 
      16*s1*z^3*zb^2*G[1][4]*G[1][5] - 16*s2*z^3*zb^2*G[1][4]*G[1][5] + 
      2*s2*z^4*zb^2*G[1][4]*G[1][5] - 10*s1*zb^3*G[1][4]*G[1][5] - 
      6*s2*zb^3*G[1][4]*G[1][5] + 6*s1*z*zb^3*G[1][4]*G[1][5] + 
      8*s2*z*zb^3*G[1][4]*G[1][5] + 18*s1*z^2*zb^3*G[1][4]*G[1][5] + 
      14*s2*z^2*zb^3*G[1][4]*G[1][5] - 2*s1*z^3*zb^3*G[1][4]*G[1][5] - 
      2*s2*z^3*zb^3*G[1][4]*G[1][5] + 12*s1*zb^4*G[1][4]*G[1][5] - 
      2*s2*zb^4*G[1][4]*G[1][5] - 18*s1*z*zb^4*G[1][4]*G[1][5] + 
      2*s1*z^2*zb^4*G[1][4]*G[1][5] + 14*s2*G[1][5]^2 + 19*s1*z*G[1][5]^2 - 
      29*s2*z*G[1][5]^2 - 37*s1*z^2*G[1][5]^2 + 23*s2*z^2*G[1][5]^2 + 
      16*s1*z^3*G[1][5]^2 - 11*s2*z^3*G[1][5]^2 + 2*s1*z^4*G[1][5]^2 + 
      3*s2*z^4*G[1][5]^2 - 5*s1*zb*G[1][5]^2 - 27*s2*zb*G[1][5]^2 + 
      s1*z*zb*G[1][5]^2 + 56*s2*z*zb*G[1][5]^2 + 21*s1*z^2*zb*G[1][5]^2 - 
      20*s2*z^2*zb*G[1][5]^2 - 19*s1*z^3*zb*G[1][5]^2 - 
      18*s2*z^3*zb*G[1][5]^2 + 2*s1*z^4*zb*G[1][5]^2 + 
      9*s2*z^4*zb*G[1][5]^2 - 6*s1*zb^2*G[1][5]^2 - 3*s2*zb^2*G[1][5]^2 - 
      28*s1*z*zb^2*G[1][5]^2 - 16*s2*z*zb^2*G[1][5]^2 + 
      44*s1*z^2*zb^2*G[1][5]^2 + 14*s2*z^2*zb^2*G[1][5]^2 - 
      10*s1*z^3*zb^2*G[1][5]^2 + 6*s2*z^3*zb^2*G[1][5]^2 - 
      s2*z^4*zb^2*G[1][5]^2 + 25*s1*zb^3*G[1][5]^2 + 15*s2*zb^3*G[1][5]^2 - 
      15*s1*z*zb^3*G[1][5]^2 - 7*s2*z*zb^3*G[1][5]^2 - 
      11*s1*z^2*zb^3*G[1][5]^2 - 9*s2*z^2*zb^3*G[1][5]^2 + 
      s1*z^3*zb^3*G[1][5]^2 + s2*z^3*zb^3*G[1][5]^2 - 10*s1*zb^4*G[1][5]^2 - 
      2*s2*zb^4*G[1][5]^2 + 11*s1*z*zb^4*G[1][5]^2 + 2*s2*z*zb^4*G[1][5]^2 - 
      s1*z^2*zb^4*G[1][5]^2 + 8*s2*z*zb*G[1][6]^2 + 4*s1*z^2*zb*G[1][6]^2 - 
      2*s2*z^2*zb*G[1][6]^2 - 2*s1*z^3*zb*G[1][6]^2 + 2*s2*z^3*zb*G[1][6]^2 - 
      s2*z^4*zb*G[1][6]^2 + 2*s1*z*zb^2*G[1][6]^2 - 20*s2*z*zb^2*G[1][6]^2 - 
      4*s1*z^2*zb^2*G[1][6]^2 + 2*s2*z^3*zb^2*G[1][6]^2 + 
      s2*z^4*zb^2*G[1][6]^2 + 2*s1*zb^3*G[1][6]^2 - 5*s1*z*zb^3*G[1][6]^2 + 
      12*s2*z*zb^3*G[1][6]^2 - s1*z^2*zb^3*G[1][6]^2 - 
      s2*z^2*zb^3*G[1][6]^2 - s1*z^3*zb^3*G[1][6]^2 - s2*z^3*zb^3*G[1][6]^2 - 
      3*s1*zb^4*G[1][6]^2 + s1*z*zb^4*G[1][6]^2 + s1*z^2*zb^4*G[1][6]^2 - 
      4*s2*G[1][6]*G[1][7] - 6*s1*z*G[1][6]*G[1][7] - 
      2*s2*z*G[1][6]*G[1][7] - 2*s1*z^2*G[1][6]*G[1][7] + 
      6*s2*z^2*G[1][6]*G[1][7] + 8*s1*z^3*G[1][6]*G[1][7] - 
      2*s2*z^3*G[1][6]*G[1][7] + 2*s2*z^4*G[1][6]*G[1][7] + 
      2*s1*zb*G[1][6]*G[1][7] + 2*s2*zb*G[1][6]*G[1][7] + 
      6*s1*z*zb*G[1][6]*G[1][7] + 32*s2*z*zb*G[1][6]*G[1][7] + 
      2*s1*z^2*zb*G[1][6]*G[1][7] - 36*s2*z^2*zb*G[1][6]*G[1][7] - 
      10*s1*z^3*zb*G[1][6]*G[1][7] + 4*s2*z^3*zb*G[1][6]*G[1][7] - 
      2*s2*z^4*zb*G[1][6]*G[1][7] - 8*s1*zb^2*G[1][6]*G[1][7] - 
      6*s2*zb^2*G[1][6]*G[1][7] + 20*s1*z*zb^2*G[1][6]*G[1][7] - 
      20*s2*z*zb^2*G[1][6]*G[1][7] - 12*s1*z^2*zb^2*G[1][6]*G[1][7] + 
      28*s2*z^2*zb^2*G[1][6]*G[1][7] - 2*s2*z^4*zb^2*G[1][6]*G[1][7] - 
      2*s1*zb^3*G[1][6]*G[1][7] + 10*s2*zb^3*G[1][6]*G[1][7] - 
      6*s1*z*zb^3*G[1][6]*G[1][7] - 14*s2*z*zb^3*G[1][6]*G[1][7] + 
      6*s1*z^2*zb^3*G[1][6]*G[1][7] + 2*s2*z^2*zb^3*G[1][6]*G[1][7] + 
      2*s1*z^3*zb^3*G[1][6]*G[1][7] + 2*s2*z^3*zb^3*G[1][6]*G[1][7] + 
      8*s1*zb^4*G[1][6]*G[1][7] - 6*s1*z*zb^4*G[1][6]*G[1][7] - 
      2*s1*z^2*zb^4*G[1][6]*G[1][7] - 6*s2*G[1][7]^2 - 3*s1*z*G[1][7]^2 + 
      21*s2*z*G[1][7]^2 + 13*s1*z^2*G[1][7]^2 - 23*s2*z^2*G[1][7]^2 - 
      10*s1*z^3*G[1][7]^2 + 9*s2*z^3*G[1][7]^2 - s2*z^4*G[1][7]^2 - 
      3*s1*zb*G[1][7]^2 + 11*s2*zb*G[1][7]^2 + 15*s1*z*zb*G[1][7]^2 - 
      24*s2*z*zb*G[1][7]^2 - 27*s1*z^2*zb*G[1][7]^2 + 
      14*s2*z^2*zb*G[1][7]^2 + 15*s1*z^3*zb*G[1][7]^2 - 
      2*s2*z^3*zb*G[1][7]^2 + s2*z^4*zb*G[1][7]^2 - 2*s1*zb^2*G[1][7]^2 - 
      13*s2*zb^2*G[1][7]^2 - 6*s1*z*zb^2*G[1][7]^2 + 18*s2*z*zb^2*G[1][7]^2 + 
      8*s1*z^2*zb^2*G[1][7]^2 - 6*s2*z^2*zb^2*G[1][7]^2 + 
      s2*z^4*zb^2*G[1][7]^2 + 9*s1*zb^3*G[1][7]^2 + 7*s2*zb^3*G[1][7]^2 - 
      5*s1*z*zb^3*G[1][7]^2 - 5*s2*z*zb^3*G[1][7]^2 - 
      3*s1*z^2*zb^3*G[1][7]^2 - s2*z^2*zb^3*G[1][7]^2 - 
      s1*z^3*zb^3*G[1][7]^2 - s2*z^3*zb^3*G[1][7]^2 - 4*s1*zb^4*G[1][7]^2 + 
      3*s1*z*zb^4*G[1][7]^2 + s1*z^2*zb^4*G[1][7]^2 - 16*s2*G[2][1] - 
      8*s1*z*G[2][1] + 24*s2*z*G[2][1] + 12*s1*z^3*G[2][1] - 
      8*s2*z^3*G[2][1] + 4*s1*z^4*G[2][1] + 8*s2*z^4*G[2][1] - 
      8*s1*zb*G[2][1] + 16*s2*zb*G[2][1] + 28*s1*z*zb*G[2][1] - 
      40*s2*z*zb*G[2][1] - 48*s1*z^2*zb*G[2][1] - 20*s2*z^2*zb*G[2][1] - 
      4*s1*z^3*zb*G[2][1] - 4*s1*zb^2*G[2][1] - 8*s2*zb^2*G[2][1] + 
      4*s1*z*zb^2*G[2][1] + 44*s2*z*zb^2*G[2][1] + 56*s1*z^2*zb^2*G[2][1] + 
      56*s2*z^2*zb^2*G[2][1] - 32*s1*z^3*zb^2*G[2][1] - 
      32*s2*z^3*zb^2*G[2][1] + 8*s1*zb^3*G[2][1] + 8*s2*zb^3*G[2][1] - 
      64*s1*z*zb^3*G[2][1] - 68*s2*z*zb^3*G[2][1] + 32*s1*z^2*zb^3*G[2][1] + 
      32*s2*z^2*zb^3*G[2][1] + 8*s1*zb^4*G[2][1] + 4*s2*zb^4*G[2][1] - 
      8*s2*G[2][2] - 12*s1*z*G[2][2] - 4*s2*z*G[2][2] - 4*s1*z^2*G[2][2] + 
      12*s2*z^2*G[2][2] + 16*s1*z^3*G[2][2] - 4*s2*z^3*G[2][2] + 
      4*s2*z^4*G[2][2] + 4*s1*zb*G[2][2] - 12*s2*zb*G[2][2] - 
      36*s1*z*zb*G[2][2] + 112*s2*z*zb*G[2][2] + 100*s1*z^2*zb*G[2][2] - 
      112*s2*z^2*zb*G[2][2] - 44*s1*z^3*zb*G[2][2] + 80*s2*z^3*zb*G[2][2] - 
      40*s2*z^4*zb*G[2][2] + 16*s1*zb^2*G[2][2] + 20*s2*zb^2*G[2][2] + 
      64*s1*z*zb^2*G[2][2] - 88*s2*z*zb^2*G[2][2] - 136*s1*z^2*zb^2*G[2][2] + 
      16*s2*z^2*zb^2*G[2][2] + 32*s1*z^3*zb^2*G[2][2] + 
      8*s2*z^3*zb^2*G[2][2] - 60*s1*zb^3*G[2][2] + 4*s2*zb^3*G[2][2] + 
      64*s1*z*zb^3*G[2][2] - 20*s2*z*zb^3*G[2][2] + 8*s1*z^2*zb^3*G[2][2] + 
      32*s2*z^2*zb^3*G[2][2] + 36*s1*zb^4*G[2][2] - 40*s1*z*zb^4*G[2][2] + 
      32*s1*z*zb*G[2][3] + 16*s2*z*zb*G[2][3] - 64*s1*z^2*zb*G[2][3] - 
      16*s2*z^2*zb*G[2][3] + 32*s1*z^3*zb*G[2][3] - 16*s2*z^3*zb*G[2][3] + 
      16*s2*z^4*zb*G[2][3] - 32*s1*zb^2*G[2][3] - 16*s2*zb^2*G[2][3] + 
      16*s1*z*zb^2*G[2][3] + 32*s1*z^2*zb^2*G[2][3] + 
      16*s2*z^2*zb^2*G[2][3] - 16*s1*z^3*zb^2*G[2][3] + 48*s1*zb^3*G[2][3] + 
      16*s2*zb^3*G[2][3] - 48*s1*z*zb^3*G[2][3] - 16*s2*z^2*zb^3*G[2][3] - 
      16*s1*zb^4*G[2][3] + 16*s1*z*zb^4*G[2][3]))/(s^3*(z - zb)) - 
   (Pi^2*s1^2*s2^2*z*(-1 + zb)*(8*s1*s2^2*z^5*G[1][1]^2 + 
      4*s1^2*s2*z^6*G[1][1]^2 - 10*s1*s2^2*z^6*G[1][1]^2 + 
      8*s1*s2^2*z^7*G[1][1]^2 - 2*s1*s2^2*z^8*G[1][1]^2 - 
      32*s1*s2^2*z^4*zb*G[1][1]^2 - 12*s1^2*s2*z^5*zb*G[1][1]^2 + 
      30*s1*s2^2*z^5*zb*G[1][1]^2 - 12*s1^2*s2*z^6*zb*G[1][1]^2 - 
      24*s1*s2^2*z^6*zb*G[1][1]^2 + 6*s1^2*s2*z^7*zb*G[1][1]^2 + 
      2*s1*s2^2*z^7*zb*G[1][1]^2 + 2*s1*s2^2*z^8*zb*G[1][1]^2 + 
      48*s1*s2^2*z^3*zb^2*G[1][1]^2 + 8*s1^2*s2*z^4*zb^2*G[1][1]^2 - 
      20*s1*s2^2*z^4*zb^2*G[1][1]^2 + 48*s1^2*s2*z^5*zb^2*G[1][1]^2 + 
      20*s1*s2^2*z^5*zb^2*G[1][1]^2 - 22*s1^2*s2*z^6*zb^2*G[1][1]^2 + 
      10*s1*s2^2*z^6*zb^2*G[1][1]^2 - 4*s1^2*s2*z^7*zb^2*G[1][1]^2 - 
      10*s1*s2^2*z^7*zb^2*G[1][1]^2 - 32*s1*s2^2*z^2*zb^3*G[1][1]^2 + 
      8*s1^2*s2*z^3*zb^3*G[1][1]^2 - 20*s1*s2^2*z^3*zb^3*G[1][1]^2 - 
      72*s1^2*s2*z^4*zb^3*G[1][1]^2 + 28*s1^2*s2*z^5*zb^3*G[1][1]^2 - 
      22*s1*s2^2*z^5*zb^3*G[1][1]^2 + 18*s1^2*s2*z^6*zb^3*G[1][1]^2 + 
      24*s1*s2^2*z^6*zb^3*G[1][1]^2 + 8*s1*s2^2*z*zb^4*G[1][1]^2 - 
      12*s1^2*s2*z^2*zb^4*G[1][1]^2 + 30*s1*s2^2*z^2*zb^4*G[1][1]^2 + 
      48*s1^2*s2*z^3*zb^4*G[1][1]^2 - 12*s1^2*s2*z^4*zb^4*G[1][1]^2 + 
      18*s1*s2^2*z^4*zb^4*G[1][1]^2 - 34*s1^2*s2*z^5*zb^4*G[1][1]^2 - 
      36*s1*s2^2*z^5*zb^4*G[1][1]^2 + 4*s1^2*s2*z*zb^5*G[1][1]^2 - 
      10*s1*s2^2*z*zb^5*G[1][1]^2 - 12*s1^2*s2*z^2*zb^5*G[1][1]^2 - 
      8*s1*s2^2*z^2*zb^5*G[1][1]^2 - 2*s1^2*s2*z^3*zb^5*G[1][1]^2 - 
      10*s1*s2^2*z^3*zb^5*G[1][1]^2 + 36*s1^2*s2*z^4*zb^5*G[1][1]^2 + 
      34*s1*s2^2*z^4*zb^5*G[1][1]^2 + 4*s1*s2^2*z*zb^6*G[1][1]^2 + 
      2*s1^2*s2*z^2*zb^6*G[1][1]^2 + 6*s1*s2^2*z^2*zb^6*G[1][1]^2 - 
      24*s1^2*s2*z^3*zb^6*G[1][1]^2 - 18*s1*s2^2*z^3*zb^6*G[1][1]^2 - 
      2*s1*s2^2*z*zb^7*G[1][1]^2 + 10*s1^2*s2*z^2*zb^7*G[1][1]^2 + 
      4*s1*s2^2*z^2*zb^7*G[1][1]^2 - 2*s1^2*s2*z*zb^8*G[1][1]^2 + 
      16*s1*s2^2*z^5*G[1][1]*G[1][2] + 12*s1^2*s2*z^6*G[1][1]*G[1][2] - 
      16*s1*s2^2*z^6*G[1][1]*G[1][2] - 4*s1^2*s2*z^7*G[1][1]*G[1][2] + 
      12*s1*s2^2*z^7*G[1][1]*G[1][2] - 4*s1*s2^2*z^8*G[1][1]*G[1][2] - 
      64*s1*s2^2*z^4*zb*G[1][1]*G[1][2] - 44*s1^2*s2*z^5*zb*G[1][1]*G[1][2] + 
      40*s1*s2^2*z^5*zb*G[1][1]*G[1][2] - 4*s1^2*s2*z^6*zb*G[1][1]*G[1][2] - 
      32*s1*s2^2*z^6*zb*G[1][1]*G[1][2] + 12*s1^2*s2*z^7*zb*G[1][1]*G[1][2] + 
      8*s1*s2^2*z^7*zb*G[1][1]*G[1][2] + 4*s1*s2^2*z^8*zb*G[1][1]*G[1][2] + 
      96*s1*s2^2*z^3*zb^2*G[1][1]*G[1][2] + 56*s1^2*s2*z^4*zb^2*G[1][1]*
       G[1][2] + 56*s1^2*s2*z^5*zb^2*G[1][1]*G[1][2] + 
      20*s1*s2^2*z^5*zb^2*G[1][1]*G[1][2] - 44*s1^2*s2*z^6*zb^2*G[1][1]*
       G[1][2] - 8*s1^2*s2*z^7*zb^2*G[1][1]*G[1][2] - 
      20*s1*s2^2*z^7*zb^2*G[1][1]*G[1][2] - 64*s1*s2^2*z^2*zb^3*G[1][1]*
       G[1][2] - 24*s1^2*s2*z^3*zb^3*G[1][1]*G[1][2] - 
      80*s1*s2^2*z^3*zb^3*G[1][1]*G[1][2] - 104*s1^2*s2*z^4*zb^3*G[1][1]*
       G[1][2] + 56*s1^2*s2*z^5*zb^3*G[1][1]*G[1][2] - 
      4*s1*s2^2*z^5*zb^3*G[1][1]*G[1][2] + 36*s1^2*s2*z^6*zb^3*G[1][1]*
       G[1][2] + 48*s1*s2^2*z^6*zb^3*G[1][1]*G[1][2] + 
      16*s1*s2^2*z*zb^4*G[1][1]*G[1][2] - 4*s1^2*s2*z^2*zb^4*G[1][1]*
       G[1][2] + 80*s1*s2^2*z^2*zb^4*G[1][1]*G[1][2] + 
      76*s1^2*s2*z^3*zb^4*G[1][1]*G[1][2] + 20*s1*s2^2*z^3*zb^4*G[1][1]*
       G[1][2] - 24*s1^2*s2*z^4*zb^4*G[1][1]*G[1][2] - 
      4*s1*s2^2*z^4*zb^4*G[1][1]*G[1][2] - 68*s1^2*s2*z^5*zb^4*G[1][1]*
       G[1][2] - 72*s1*s2^2*z^5*zb^4*G[1][1]*G[1][2] + 
      4*s1^2*s2*z*zb^5*G[1][1]*G[1][2] - 24*s1*s2^2*z*zb^5*G[1][1]*G[1][2] - 
      20*s1^2*s2*z^2*zb^5*G[1][1]*G[1][2] - 32*s1*s2^2*z^2*zb^5*G[1][1]*
       G[1][2] - 4*s1^2*s2*z^3*zb^5*G[1][1]*G[1][2] + 
      72*s1^2*s2*z^4*zb^5*G[1][1]*G[1][2] + 68*s1*s2^2*z^4*zb^5*G[1][1]*
       G[1][2] + 12*s1*s2^2*z*zb^6*G[1][1]*G[1][2] + 
      4*s1^2*s2*z^2*zb^6*G[1][1]*G[1][2] + 8*s1*s2^2*z^2*zb^6*G[1][1]*
       G[1][2] - 48*s1^2*s2*z^3*zb^6*G[1][1]*G[1][2] - 
      36*s1*s2^2*z^3*zb^6*G[1][1]*G[1][2] - 4*s1*s2^2*z*zb^7*G[1][1]*
       G[1][2] + 20*s1^2*s2*z^2*zb^7*G[1][1]*G[1][2] + 
      8*s1*s2^2*z^2*zb^7*G[1][1]*G[1][2] - 4*s1^2*s2*z*zb^8*G[1][1]*G[1][2] + 
      8*s1*s2^2*z^5*G[1][2]^2 + 6*s1^2*s2*z^6*G[1][2]^2 - 
      8*s1*s2^2*z^6*G[1][2]^2 - 2*s1^2*s2*z^7*G[1][2]^2 + 
      6*s1*s2^2*z^7*G[1][2]^2 - 2*s1*s2^2*z^8*G[1][2]^2 - 
      32*s1*s2^2*z^4*zb*G[1][2]^2 - 22*s1^2*s2*z^5*zb*G[1][2]^2 + 
      18*s1*s2^2*z^5*zb*G[1][2]^2 - 4*s1^2*s2*z^6*zb*G[1][2]^2 - 
      16*s1*s2^2*z^6*zb*G[1][2]^2 + 6*s1^2*s2*z^7*zb*G[1][2]^2 + 
      4*s1*s2^2*z^7*zb*G[1][2]^2 + 2*s1*s2^2*z^8*zb*G[1][2]^2 + 
      48*s1*s2^2*z^3*zb^2*G[1][2]^2 + 28*s1^2*s2*z^4*zb^2*G[1][2]^2 + 
      10*s1*s2^2*z^4*zb^2*G[1][2]^2 + 38*s1^2*s2*z^5*zb^2*G[1][2]^2 + 
      12*s1*s2^2*z^5*zb^2*G[1][2]^2 - 20*s1^2*s2*z^6*zb^2*G[1][2]^2 - 
      4*s1^2*s2*z^7*zb^2*G[1][2]^2 - 10*s1*s2^2*z^7*zb^2*G[1][2]^2 - 
      32*s1*s2^2*z^2*zb^3*G[1][2]^2 - 12*s1^2*s2*z^3*zb^3*G[1][2]^2 - 
      60*s1*s2^2*z^3*zb^3*G[1][2]^2 - 72*s1^2*s2*z^4*zb^3*G[1][2]^2 - 
      10*s1*s2^2*z^4*zb^3*G[1][2]^2 + 18*s1^2*s2*z^5*zb^3*G[1][2]^2 - 
      2*s1*s2^2*z^5*zb^3*G[1][2]^2 + 18*s1^2*s2*z^6*zb^3*G[1][2]^2 + 
      24*s1*s2^2*z^6*zb^3*G[1][2]^2 + 8*s1*s2^2*z*zb^4*G[1][2]^2 - 
      2*s1^2*s2*z^2*zb^4*G[1][2]^2 + 60*s1*s2^2*z^2*zb^4*G[1][2]^2 + 
      58*s1^2*s2*z^3*zb^4*G[1][2]^2 + 30*s1*s2^2*z^3*zb^4*G[1][2]^2 + 
      8*s1^2*s2*z^4*zb^4*G[1][2]^2 - 2*s1*s2^2*z^4*zb^4*G[1][2]^2 - 
      34*s1^2*s2*z^5*zb^4*G[1][2]^2 - 36*s1*s2^2*z^5*zb^4*G[1][2]^2 + 
      2*s1^2*s2*z*zb^5*G[1][2]^2 - 22*s1*s2^2*z*zb^5*G[1][2]^2 - 
      20*s1^2*s2*z^2*zb^5*G[1][2]^2 - 36*s1*s2^2*z^2*zb^5*G[1][2]^2 - 
      22*s1^2*s2*z^3*zb^5*G[1][2]^2 + 36*s1^2*s2*z^4*zb^5*G[1][2]^2 + 
      34*s1*s2^2*z^4*zb^5*G[1][2]^2 + 2*s1*s2^2*zb^6*G[1][2]^2 + 
      2*s1^2*s2*z*zb^6*G[1][2]^2 + 16*s1*s2^2*z*zb^6*G[1][2]^2 + 
      12*s1^2*s2*z^2*zb^6*G[1][2]^2 + 4*s1*s2^2*z^2*zb^6*G[1][2]^2 - 
      24*s1^2*s2*z^3*zb^6*G[1][2]^2 - 18*s1*s2^2*z^3*zb^6*G[1][2]^2 - 
      2*s1*s2^2*zb^7*G[1][2]^2 - 2*s1^2*s2*z*zb^7*G[1][2]^2 - 
      2*s1*s2^2*z*zb^7*G[1][2]^2 + 10*s1^2*s2*z^2*zb^7*G[1][2]^2 + 
      4*s1*s2^2*z^2*zb^7*G[1][2]^2 - 2*s1^2*s2*z*zb^8*G[1][2]^2 + 
      32*s1*s2^2*z^5*G[1][1]*G[1][3] + 20*s1^2*s2*z^6*G[1][1]*G[1][3] - 
      36*s1*s2^2*z^6*G[1][1]*G[1][3] - 4*s1^2*s2*z^7*G[1][1]*G[1][3] + 
      28*s1*s2^2*z^7*G[1][1]*G[1][3] - 8*s1*s2^2*z^8*G[1][1]*G[1][3] - 
      128*s1*s2^2*z^4*zb*G[1][1]*G[1][3] - 68*s1^2*s2*z^5*zb*G[1][1]*
       G[1][3] + 100*s1*s2^2*z^5*zb*G[1][1]*G[1][3] - 
      28*s1^2*s2*z^6*zb*G[1][1]*G[1][3] - 88*s1*s2^2*z^6*zb*G[1][1]*G[1][3] + 
      16*s1^2*s2*z^7*zb*G[1][1]*G[1][3] + 16*s1*s2^2*z^7*zb*G[1][1]*G[1][3] + 
      4*s1*s2^2*z^8*zb*G[1][1]*G[1][3] + 192*s1*s2^2*z^3*zb^2*G[1][1]*
       G[1][3] + 72*s1^2*s2*z^4*zb^2*G[1][1]*G[1][3] - 
      40*s1*s2^2*z^4*zb^2*G[1][1]*G[1][3] + 152*s1^2*s2*z^5*zb^2*G[1][1]*
       G[1][3] + 92*s1*s2^2*z^5*zb^2*G[1][1]*G[1][3] - 
      52*s1^2*s2*z^6*zb^2*G[1][1]*G[1][3] + 16*s1*s2^2*z^6*zb^2*G[1][1]*
       G[1][3] - 8*s1^2*s2*z^7*zb^2*G[1][1]*G[1][3] - 
      20*s1*s2^2*z^7*zb^2*G[1][1]*G[1][3] - 128*s1*s2^2*z^2*zb^3*G[1][1]*
       G[1][3] - 8*s1^2*s2*z^3*zb^3*G[1][1]*G[1][3] - 
      120*s1*s2^2*z^3*zb^3*G[1][1]*G[1][3] - 248*s1^2*s2*z^4*zb^3*G[1][1]*
       G[1][3] - 48*s1*s2^2*z^4*zb^3*G[1][1]*G[1][3] + 
      44*s1^2*s2*z^5*zb^3*G[1][1]*G[1][3] - 72*s1*s2^2*z^5*zb^3*G[1][1]*
       G[1][3] + 36*s1^2*s2*z^6*zb^3*G[1][1]*G[1][3] + 
      48*s1*s2^2*z^6*zb^3*G[1][1]*G[1][3] + 32*s1*s2^2*z*zb^4*G[1][1]*
       G[1][3] - 28*s1^2*s2*z^2*zb^4*G[1][1]*G[1][3] + 
      140*s1*s2^2*z^2*zb^4*G[1][1]*G[1][3] + 172*s1^2*s2*z^3*zb^4*G[1][1]*
       G[1][3] + 52*s1*s2^2*z^3*zb^4*G[1][1]*G[1][3] + 
      24*s1^2*s2*z^4*zb^4*G[1][1]*G[1][3] + 88*s1*s2^2*z^4*zb^4*G[1][1]*
       G[1][3] - 68*s1^2*s2*z^5*zb^4*G[1][1]*G[1][3] - 
      72*s1*s2^2*z^5*zb^4*G[1][1]*G[1][3] + 12*s1^2*s2*z*zb^5*G[1][1]*
       G[1][3] - 44*s1*s2^2*z*zb^5*G[1][1]*G[1][3] - 
      44*s1^2*s2*z^2*zb^5*G[1][1]*G[1][3] - 56*s1*s2^2*z^2*zb^5*G[1][1]*
       G[1][3] - 56*s1^2*s2*z^3*zb^5*G[1][1]*G[1][3] - 
      64*s1*s2^2*z^3*zb^5*G[1][1]*G[1][3] + 72*s1^2*s2*z^4*zb^5*G[1][1]*
       G[1][3] + 68*s1*s2^2*z^4*zb^5*G[1][1]*G[1][3] + 
      20*s1*s2^2*z*zb^6*G[1][1]*G[1][3] + 28*s1^2*s2*z^2*zb^6*G[1][1]*
       G[1][3] + 32*s1*s2^2*z^2*zb^6*G[1][1]*G[1][3] - 
      48*s1^2*s2*z^3*zb^6*G[1][1]*G[1][3] - 36*s1*s2^2*z^3*zb^6*G[1][1]*
       G[1][3] - 4*s1^2*s2*z*zb^7*G[1][1]*G[1][3] - 8*s1*s2^2*z*zb^7*G[1][1]*
       G[1][3] + 20*s1^2*s2*z^2*zb^7*G[1][1]*G[1][3] + 
      8*s1*s2^2*z^2*zb^7*G[1][1]*G[1][3] - 4*s1^2*s2*z*zb^8*G[1][1]*G[1][3] + 
      24*s1*s2^2*z^5*G[1][2]*G[1][3] + 16*s1^2*s2*z^6*G[1][2]*G[1][3] - 
      20*s1*s2^2*z^6*G[1][2]*G[1][3] + 16*s1*s2^2*z^7*G[1][2]*G[1][3] - 
      4*s1*s2^2*z^8*G[1][2]*G[1][3] - 96*s1*s2^2*z^4*zb*G[1][2]*G[1][3] - 
      52*s1^2*s2*z^5*zb*G[1][2]*G[1][3] + 48*s1*s2^2*z^5*zb*G[1][2]*G[1][3] - 
      32*s1^2*s2*z^6*zb*G[1][2]*G[1][3] - 52*s1*s2^2*z^6*zb*G[1][2]*G[1][3] + 
      8*s1^2*s2*z^7*zb*G[1][2]*G[1][3] + 4*s1*s2^2*z^7*zb*G[1][2]*G[1][3] + 
      4*s1*s2^2*z^8*zb*G[1][2]*G[1][3] + 144*s1*s2^2*z^3*zb^2*G[1][2]*
       G[1][3] + 44*s1^2*s2*z^4*zb^2*G[1][2]*G[1][3] + 
      12*s1*s2^2*z^4*zb^2*G[1][2]*G[1][3] + 128*s1^2*s2*z^5*zb^2*G[1][2]*
       G[1][3] + 56*s1*s2^2*z^5*zb^2*G[1][2]*G[1][3] - 
      20*s1^2*s2*z^6*zb^2*G[1][2]*G[1][3] + 24*s1*s2^2*z^6*zb^2*G[1][2]*
       G[1][3] - 8*s1^2*s2*z^7*zb^2*G[1][2]*G[1][3] - 
      20*s1*s2^2*z^7*zb^2*G[1][2]*G[1][3] - 96*s1*s2^2*z^2*zb^3*G[1][2]*
       G[1][3] + 24*s1^2*s2*z^3*zb^3*G[1][2]*G[1][3] - 
      128*s1*s2^2*z^3*zb^3*G[1][2]*G[1][3] - 184*s1^2*s2*z^4*zb^3*G[1][2]*
       G[1][3] - 28*s1*s2^2*z^4*zb^3*G[1][2]*G[1][3] - 
      8*s1^2*s2*z^5*zb^3*G[1][2]*G[1][3] - 56*s1*s2^2*z^5*zb^3*G[1][2]*
       G[1][3] + 36*s1^2*s2*z^6*zb^3*G[1][2]*G[1][3] + 
      48*s1*s2^2*z^6*zb^3*G[1][2]*G[1][3] + 24*s1*s2^2*z*zb^4*G[1][2]*
       G[1][3] - 56*s1^2*s2*z^2*zb^4*G[1][2]*G[1][3] + 
      132*s1*s2^2*z^2*zb^4*G[1][2]*G[1][3] + 96*s1^2*s2*z^3*zb^4*G[1][2]*
       G[1][3] + 32*s1*s2^2*z^3*zb^4*G[1][2]*G[1][3] + 
      68*s1^2*s2*z^4*zb^4*G[1][2]*G[1][3] + 44*s1*s2^2*z^4*zb^4*G[1][2]*
       G[1][3] - 68*s1^2*s2*z^5*zb^4*G[1][2]*G[1][3] - 
      72*s1*s2^2*z^5*zb^4*G[1][2]*G[1][3] + 28*s1^2*s2*z*zb^5*G[1][2]*
       G[1][3] - 48*s1*s2^2*z*zb^5*G[1][2]*G[1][3] + 
      16*s1^2*s2*z^2*zb^5*G[1][2]*G[1][3] - 44*s1*s2^2*z^2*zb^5*G[1][2]*
       G[1][3] - 72*s1^2*s2*z^3*zb^5*G[1][2]*G[1][3] - 
      12*s1*s2^2*z^3*zb^5*G[1][2]*G[1][3] + 72*s1^2*s2*z^4*zb^5*G[1][2]*
       G[1][3] + 68*s1*s2^2*z^4*zb^5*G[1][2]*G[1][3] - 
      4*s1^2*s2*zb^6*G[1][2]*G[1][3] + 4*s1*s2^2*zb^6*G[1][2]*G[1][3] - 
      32*s1^2*s2*z*zb^6*G[1][2]*G[1][3] + 24*s1*s2^2*z*zb^6*G[1][2]*G[1][3] + 
      20*s1^2*s2*z^2*zb^6*G[1][2]*G[1][3] - 48*s1^2*s2*z^3*zb^6*G[1][2]*
       G[1][3] - 36*s1*s2^2*z^3*zb^6*G[1][2]*G[1][3] + 
      8*s1^2*s2*zb^7*G[1][2]*G[1][3] - 4*s1*s2^2*zb^7*G[1][2]*G[1][3] + 
      8*s1^2*s2*z*zb^7*G[1][2]*G[1][3] + 20*s1^2*s2*z^2*zb^7*G[1][2]*
       G[1][3] + 8*s1*s2^2*z^2*zb^7*G[1][2]*G[1][3] - 
      4*s1^2*s2*zb^8*G[1][2]*G[1][3] - 4*s1^2*s2*z*zb^8*G[1][2]*G[1][3] + 
      4*s1*s2^2*z^4*G[1][3]^2 + 2*s2^3*z^4*G[1][3]^2 + 
      12*s1^2*s2*z^5*G[1][3]^2 + 32*s1*s2^2*z^5*G[1][3]^2 + 
      6*s2^3*z^5*G[1][3]^2 + 8*s1^3*z^6*G[1][3]^2 + 
      20*s1^2*s2*z^6*G[1][3]^2 - 16*s1*s2^2*z^6*G[1][3]^2 - 
      6*s2^3*z^6*G[1][3]^2 + 2*s1^2*s2*z^7*G[1][3]^2 + 
      16*s1*s2^2*z^7*G[1][3]^2 + 10*s2^3*z^7*G[1][3]^2 - 
      2*s1*s2^2*z^8*G[1][3]^2 - 6*s2^3*z^8*G[1][3]^2 + 2*s2^3*z^9*G[1][3]^2 - 
      20*s1*s2^2*z^3*zb*G[1][3]^2 - 10*s2^3*z^3*zb*G[1][3]^2 - 
      48*s1^2*s2*z^4*zb*G[1][3]^2 - 124*s1*s2^2*z^4*zb*G[1][3]^2 - 
      22*s2^3*z^4*zb*G[1][3]^2 - 30*s1^3*z^5*zb*G[1][3]^2 - 
      80*s1^2*s2*z^5*zb*G[1][3]^2 + 20*s1*s2^2*z^5*zb*G[1][3]^2 + 
      10*s2^3*z^5*zb*G[1][3]^2 - 12*s1^3*z^6*zb*G[1][3]^2 - 
      50*s1^2*s2*z^6*zb*G[1][3]^2 - 70*s1*s2^2*z^6*zb*G[1][3]^2 - 
      34*s2^3*z^6*zb*G[1][3]^2 + 2*s1^2*s2*z^7*zb*G[1][3]^2 + 
      2*s1*s2^2*z^7*zb*G[1][3]^2 + 14*s2^3*z^7*zb*G[1][3]^2 - 
      2*s1*s2^2*z^8*zb*G[1][3]^2 - 6*s2^3*z^8*zb*G[1][3]^2 + 
      8*s2^3*z*zb^2*G[1][3]^2 + 40*s1*s2^2*z^2*zb^2*G[1][3]^2 - 
      14*s2^3*z^2*zb^2*G[1][3]^2 + 60*s1^2*s2*z^3*zb^2*G[1][3]^2 + 
      168*s1*s2^2*z^3*zb^2*G[1][3]^2 + 78*s2^3*z^3*zb^2*G[1][3]^2 + 
      38*s1^3*z^4*zb^2*G[1][3]^2 + 138*s1^2*s2*z^4*zb^2*G[1][3]^2 + 
      96*s1*s2^2*z^4*zb^2*G[1][3]^2 - 8*s2^3*z^4*zb^2*G[1][3]^2 + 
      54*s1^3*z^5*zb^2*G[1][3]^2 + 178*s1^2*s2*z^5*zb^2*G[1][3]^2 + 
      126*s1*s2^2*z^5*zb^2*G[1][3]^2 + 44*s2^3*z^5*zb^2*G[1][3]^2 + 
      4*s1^3*z^6*zb^2*G[1][3]^2 + 10*s1^2*s2*z^6*zb^2*G[1][3]^2 + 
      26*s1*s2^2*z^6*zb^2*G[1][3]^2 + 6*s2^3*z^6*zb^2*G[1][3]^2 - 
      2*s1^2*s2*z^7*zb^2*G[1][3]^2 + 6*s1*s2^2*z^7*zb^2*G[1][3]^2 + 
      6*s2^3*z^7*zb^2*G[1][3]^2 - 26*s2^3*z*zb^3*G[1][3]^2 - 
      224*s1*s2^2*z^2*zb^3*G[1][3]^2 + 26*s2^3*z^2*zb^3*G[1][3]^2 - 
      20*s1^3*z^3*zb^3*G[1][3]^2 - 158*s1^2*s2*z^3*zb^3*G[1][3]^2 - 
      62*s1*s2^2*z^3*zb^3*G[1][3]^2 - 128*s2^3*z^3*zb^3*G[1][3]^2 - 
      86*s1^3*z^4*zb^3*G[1][3]^2 - 238*s1^2*s2*z^4*zb^3*G[1][3]^2 - 
      232*s1*s2^2*z^4*zb^3*G[1][3]^2 + 16*s2^3*z^4*zb^3*G[1][3]^2 - 
      24*s1^3*z^5*zb^3*G[1][3]^2 - 76*s1^2*s2*z^5*zb^3*G[1][3]^2 - 
      72*s1*s2^2*z^5*zb^3*G[1][3]^2 - 42*s2^3*z^5*zb^3*G[1][3]^2 + 
      8*s1^2*s2*z^6*zb^3*G[1][3]^2 - 6*s2^3*z^6*zb^3*G[1][3]^2 + 
      28*s1*s2^2*z*zb^4*G[1][3]^2 + 32*s2^3*z*zb^4*G[1][3]^2 + 
      20*s1^3*z^2*zb^4*G[1][3]^2 - 38*s1^2*s2*z^2*zb^4*G[1][3]^2 + 
      246*s1*s2^2*z^2*zb^4*G[1][3]^2 - 10*s2^3*z^2*zb^4*G[1][3]^2 + 
      44*s1^3*z^3*zb^4*G[1][3]^2 + 304*s1^2*s2*z^3*zb^4*G[1][3]^2 - 
      10*s1*s2^2*z^3*zb^4*G[1][3]^2 + 86*s2^3*z^3*zb^4*G[1][3]^2 + 
      60*s1^3*z^4*zb^4*G[1][3]^2 + 82*s1^2*s2*z^4*zb^4*G[1][3]^2 + 
      192*s1*s2^2*z^4*zb^4*G[1][3]^2 - 4*s1^2*s2*z^5*zb^4*G[1][3]^2 - 
      26*s1*s2^2*z^5*zb^4*G[1][3]^2 + 12*s2^3*z^5*zb^4*G[1][3]^2 - 
      10*s1^3*z*zb^5*G[1][3]^2 + 26*s1^2*s2*z*zb^5*G[1][3]^2 - 
      46*s1*s2^2*z*zb^5*G[1][3]^2 - 18*s2^3*z*zb^5*G[1][3]^2 - 
      44*s1^3*z^2*zb^5*G[1][3]^2 - 36*s1^2*s2*z^2*zb^5*G[1][3]^2 - 
      88*s1*s2^2*z^2*zb^5*G[1][3]^2 - 6*s2^3*z^2*zb^5*G[1][3]^2 - 
      30*s1^3*z^3*zb^5*G[1][3]^2 - 176*s1^2*s2*z^3*zb^5*G[1][3]^2 - 
      44*s1*s2^2*z^3*zb^5*G[1][3]^2 - 24*s2^3*z^3*zb^5*G[1][3]^2 - 
      12*s1^3*z^4*zb^5*G[1][3]^2 + 26*s1^2*s2*z^4*zb^5*G[1][3]^2 + 
      4*s1*s2^2*z^4*zb^5*G[1][3]^2 + 2*s1^3*zb^6*G[1][3]^2 - 
      4*s1^2*s2*zb^6*G[1][3]^2 + 2*s1*s2^2*zb^6*G[1][3]^2 + 
      26*s1^3*z*zb^6*G[1][3]^2 - 24*s1^2*s2*z*zb^6*G[1][3]^2 + 
      20*s1*s2^2*z*zb^6*G[1][3]^2 + 4*s2^3*z*zb^6*G[1][3]^2 + 
      30*s1^3*z^2*zb^6*G[1][3]^2 + 68*s1^2*s2*z^2*zb^6*G[1][3]^2 + 
      20*s1*s2^2*z^2*zb^6*G[1][3]^2 + 4*s2^3*z^2*zb^6*G[1][3]^2 + 
      6*s1^3*z^3*zb^6*G[1][3]^2 - 8*s1*s2^2*z^3*zb^6*G[1][3]^2 - 
      6*s1^3*zb^7*G[1][3]^2 + 8*s1^2*s2*zb^7*G[1][3]^2 - 
      2*s1*s2^2*zb^7*G[1][3]^2 - 22*s1^3*z*zb^7*G[1][3]^2 - 
      2*s1^2*s2*z*zb^7*G[1][3]^2 - 2*s1*s2^2*z*zb^7*G[1][3]^2 - 
      6*s1^3*z^2*zb^7*G[1][3]^2 - 6*s1^2*s2*z^2*zb^7*G[1][3]^2 + 
      2*s1*s2^2*z^2*zb^7*G[1][3]^2 + 6*s1^3*zb^8*G[1][3]^2 - 
      4*s1^2*s2*zb^8*G[1][3]^2 + 6*s1^3*z*zb^8*G[1][3]^2 + 
      2*s1^2*s2*z*zb^8*G[1][3]^2 - 2*s1^3*zb^9*G[1][3]^2 - 
      4*s1^2*s2*z^5*zb*G[1][2]*G[1][4] - 4*s1*s2^2*z^5*zb*G[1][2]*G[1][4] + 
      20*s1^2*s2*z^4*zb^2*G[1][2]*G[1][4] + 12*s1*s2^2*z^4*zb^2*G[1][2]*
       G[1][4] + 12*s1*s2^2*z^5*zb^2*G[1][2]*G[1][4] - 
      40*s1^2*s2*z^3*zb^3*G[1][2]*G[1][4] - 8*s1*s2^2*z^3*zb^3*G[1][2]*
       G[1][4] - 8*s1^2*s2*z^4*zb^3*G[1][2]*G[1][4] - 
      44*s1*s2^2*z^4*zb^3*G[1][2]*G[1][4] + 4*s1^2*s2*z^5*zb^3*G[1][2]*
       G[1][4] - 8*s1*s2^2*z^5*zb^3*G[1][2]*G[1][4] + 
      40*s1^2*s2*z^2*zb^4*G[1][2]*G[1][4] - 8*s1*s2^2*z^2*zb^4*G[1][2]*
       G[1][4] + 32*s1^2*s2*z^3*zb^4*G[1][2]*G[1][4] + 
      56*s1*s2^2*z^3*zb^4*G[1][2]*G[1][4] - 12*s1^2*s2*z^4*zb^4*G[1][2]*
       G[1][4] + 32*s1*s2^2*z^4*zb^4*G[1][2]*G[1][4] - 
      20*s1^2*s2*z*zb^5*G[1][2]*G[1][4] + 12*s1*s2^2*z*zb^5*G[1][2]*G[1][4] - 
      48*s1^2*s2*z^2*zb^5*G[1][2]*G[1][4] - 24*s1*s2^2*z^2*zb^5*G[1][2]*
       G[1][4] + 8*s1^2*s2*z^3*zb^5*G[1][2]*G[1][4] - 
      48*s1*s2^2*z^3*zb^5*G[1][2]*G[1][4] + 4*s1^2*s2*zb^6*G[1][2]*G[1][4] - 
      4*s1*s2^2*zb^6*G[1][2]*G[1][4] + 32*s1^2*s2*z*zb^6*G[1][2]*G[1][4] - 
      4*s1*s2^2*z*zb^6*G[1][2]*G[1][4] + 8*s1^2*s2*z^2*zb^6*G[1][2]*G[1][4] + 
      32*s1*s2^2*z^2*zb^6*G[1][2]*G[1][4] - 8*s1^2*s2*zb^7*G[1][2]*G[1][4] + 
      4*s1*s2^2*zb^7*G[1][2]*G[1][4] - 12*s1^2*s2*z*zb^7*G[1][2]*G[1][4] - 
      8*s1*s2^2*z*zb^7*G[1][2]*G[1][4] + 4*s1^2*s2*zb^8*G[1][2]*G[1][4] + 
      4*s1^3*z^5*zb*G[1][3]*G[1][4] + 4*s1^2*s2*z^5*zb*G[1][3]*G[1][4] - 
      4*s1^2*s2*z^6*zb*G[1][3]*G[1][4] + 4*s1*s2^2*z^6*zb*G[1][3]*G[1][4] + 
      8*s2^3*z^6*zb*G[1][3]*G[1][4] + 4*s1^2*s2*z^7*zb*G[1][3]*G[1][4] - 
      2*s1*s2^2*z^7*zb*G[1][3]*G[1][4] - 8*s2^3*z^7*zb*G[1][3]*G[1][4] + 
      2*s1*s2^2*z^8*zb*G[1][3]*G[1][4] + 4*s2^3*z^8*zb*G[1][3]*G[1][4] + 
      4*s2^3*z^2*zb^2*G[1][3]*G[1][4] - 4*s1*s2^2*z^3*zb^2*G[1][3]*G[1][4] - 
      16*s2^3*z^3*zb^2*G[1][3]*G[1][4] - 20*s1^3*z^4*zb^2*G[1][3]*G[1][4] - 
      16*s1^2*s2*z^4*zb^2*G[1][3]*G[1][4] + 20*s2^3*z^4*zb^2*G[1][3]*
       G[1][4] + 16*s1^2*s2*z^5*zb^2*G[1][3]*G[1][4] - 
      4*s1*s2^2*z^5*zb^2*G[1][3]*G[1][4] - 40*s2^3*z^5*zb^2*G[1][3]*G[1][4] - 
      14*s1^2*s2*z^6*zb^2*G[1][3]*G[1][4] + 6*s1*s2^2*z^6*zb^2*G[1][3]*
       G[1][4] + 28*s2^3*z^6*zb^2*G[1][3]*G[1][4] - 4*s1^2*s2*z^7*zb^2*
       G[1][3]*G[1][4] - 10*s1*s2^2*z^7*zb^2*G[1][3]*G[1][4] - 
      16*s2^3*z^7*zb^2*G[1][3]*G[1][4] + 4*s2^3*z*zb^3*G[1][3]*G[1][4] + 
      32*s1*s2^2*z^2*zb^3*G[1][3]*G[1][4] - 12*s2^3*z^2*zb^3*G[1][3]*
       G[1][4] + 40*s1^3*z^3*zb^3*G[1][3]*G[1][4] + 12*s1^2*s2*z^3*zb^3*
       G[1][3]*G[1][4] - 52*s1*s2^2*z^3*zb^3*G[1][3]*G[1][4] + 
      24*s2^3*z^3*zb^3*G[1][3]*G[1][4] + 4*s1^3*z^4*zb^3*G[1][3]*G[1][4] - 
      16*s1^2*s2*z^4*zb^3*G[1][3]*G[1][4] + 32*s1*s2^2*z^4*zb^3*G[1][3]*
       G[1][4] + 20*s2^3*z^4*zb^3*G[1][3]*G[1][4] + 18*s1^2*s2*z^5*zb^3*
       G[1][3]*G[1][4] - 28*s1*s2^2*z^5*zb^3*G[1][3]*G[1][4] - 
      20*s2^3*z^5*zb^3*G[1][3]*G[1][4] + 18*s1^2*s2*z^6*zb^3*G[1][3]*
       G[1][4] + 20*s1*s2^2*z^6*zb^3*G[1][3]*G[1][4] + 
      24*s2^3*z^6*zb^3*G[1][3]*G[1][4] - 4*s1*s2^2*z*zb^4*G[1][3]*G[1][4] - 
      12*s2^3*z*zb^4*G[1][3]*G[1][4] - 40*s1^3*z^2*zb^4*G[1][3]*G[1][4] + 
      52*s1^2*s2*z^2*zb^4*G[1][3]*G[1][4] - 56*s1*s2^2*z^2*zb^4*G[1][3]*
       G[1][4] + 28*s2^3*z^2*zb^4*G[1][3]*G[1][4] - 24*s1^3*z^3*zb^4*G[1][3]*
       G[1][4] - 60*s1^2*s2*z^3*zb^4*G[1][3]*G[1][4] + 
      116*s1*s2^2*z^3*zb^4*G[1][3]*G[1][4] - 56*s2^3*z^3*zb^4*G[1][3]*
       G[1][4] + 4*s1^3*z^4*zb^4*G[1][3]*G[1][4] + 20*s1^2*s2*z^4*zb^4*
       G[1][3]*G[1][4] - 24*s1*s2^2*z^4*zb^4*G[1][3]*G[1][4] + 
      20*s2^3*z^4*zb^4*G[1][3]*G[1][4] - 38*s1^2*s2*z^5*zb^4*G[1][3]*
       G[1][4] - 8*s1*s2^2*z^5*zb^4*G[1][3]*G[1][4] - 
      20*s2^3*z^5*zb^4*G[1][3]*G[1][4] + 20*s1^3*z*zb^5*G[1][3]*G[1][4] - 
      36*s1^2*s2*z*zb^5*G[1][3]*G[1][4] + 16*s1*s2^2*z*zb^5*G[1][3]*G[1][4] + 
      8*s2^3*z*zb^5*G[1][3]*G[1][4] + 64*s1^3*z^2*zb^5*G[1][3]*G[1][4] - 
      48*s1^2*s2*z^2*zb^5*G[1][3]*G[1][4] - 4*s1*s2^2*z^2*zb^5*G[1][3]*
       G[1][4] - 12*s2^3*z^2*zb^5*G[1][3]*G[1][4] - 24*s1^3*z^3*zb^5*G[1][3]*
       G[1][4] + 76*s1^2*s2*z^3*zb^5*G[1][3]*G[1][4] - 
      70*s1*s2^2*z^3*zb^5*G[1][3]*G[1][4] + 24*s2^3*z^3*zb^5*G[1][3]*
       G[1][4] + 4*s1^3*z^4*zb^5*G[1][3]*G[1][4] + 12*s1^2*s2*z^4*zb^5*
       G[1][3]*G[1][4] + 22*s1*s2^2*z^4*zb^5*G[1][3]*G[1][4] - 
      4*s1^3*zb^6*G[1][3]*G[1][4] + 8*s1^2*s2*zb^6*G[1][3]*G[1][4] - 
      4*s1*s2^2*zb^6*G[1][3]*G[1][4] - 48*s1^3*z*zb^6*G[1][3]*G[1][4] + 
      56*s1^2*s2*z*zb^6*G[1][3]*G[1][4] - 4*s1*s2^2*z*zb^6*G[1][3]*G[1][4] - 
      20*s1^3*z^2*zb^6*G[1][3]*G[1][4] - 26*s1^2*s2*z^2*zb^6*G[1][3]*
       G[1][4] + 30*s1*s2^2*z^2*zb^6*G[1][3]*G[1][4] - 
      4*s2^3*z^2*zb^6*G[1][3]*G[1][4] + 12*s1^3*z^3*zb^6*G[1][3]*G[1][4] - 
      28*s1^2*s2*z^3*zb^6*G[1][3]*G[1][4] - 2*s1*s2^2*z^3*zb^6*G[1][3]*
       G[1][4] + 12*s1^3*zb^7*G[1][3]*G[1][4] - 16*s1^2*s2*zb^7*G[1][3]*
       G[1][4] + 4*s1*s2^2*zb^7*G[1][3]*G[1][4] + 36*s1^3*z*zb^7*G[1][3]*
       G[1][4] - 14*s1^2*s2*z*zb^7*G[1][3]*G[1][4] - 8*s1*s2^2*z*zb^7*G[1][3]*
       G[1][4] - 4*s1^3*z^2*zb^7*G[1][3]*G[1][4] + 22*s1^2*s2*z^2*zb^7*
       G[1][3]*G[1][4] - 12*s1^3*zb^8*G[1][3]*G[1][4] + 
      8*s1^2*s2*zb^8*G[1][3]*G[1][4] - 8*s1^3*z*zb^8*G[1][3]*G[1][4] - 
      6*s1^2*s2*z*zb^8*G[1][3]*G[1][4] + 4*s1^3*zb^9*G[1][3]*G[1][4] - 
      2*s1^3*z^5*zb*G[1][4]^2 - 2*s1^2*s2*z^5*zb*G[1][4]^2 + 
      2*s2^3*z^5*zb*G[1][4]^2 + 2*s1^2*s2*z^6*zb*G[1][4]^2 - 
      6*s2^3*z^6*zb*G[1][4]^2 + 6*s2^3*z^7*zb*G[1][4]^2 - 
      2*s2^3*z^8*zb*G[1][4]^2 - 2*s2^3*z^2*zb^2*G[1][4]^2 + 
      2*s1*s2^2*z^3*zb^2*G[1][4]^2 + 6*s2^3*z^3*zb^2*G[1][4]^2 + 
      10*s1^3*z^4*zb^2*G[1][4]^2 + 8*s1^2*s2*z^4*zb^2*G[1][4]^2 - 
      2*s1*s2^2*z^4*zb^2*G[1][4]^2 - 14*s2^3*z^4*zb^2*G[1][4]^2 - 
      8*s1^2*s2*z^5*zb^2*G[1][4]^2 + 26*s2^3*z^5*zb^2*G[1][4]^2 - 
      s1^2*s2*z^6*zb^2*G[1][4]^2 - 2*s1*s2^2*z^6*zb^2*G[1][4]^2 - 
      24*s2^3*z^6*zb^2*G[1][4]^2 + s1*s2^2*z^7*zb^2*G[1][4]^2 + 
      8*s2^3*z^7*zb^2*G[1][4]^2 - 2*s2^3*z*zb^3*G[1][4]^2 - 
      16*s1*s2^2*z^2*zb^3*G[1][4]^2 + 10*s2^3*z^2*zb^3*G[1][4]^2 - 
      20*s1^3*z^3*zb^3*G[1][4]^2 - 6*s1^2*s2*z^3*zb^3*G[1][4]^2 + 
      28*s1*s2^2*z^3*zb^3*G[1][4]^2 - 6*s2^3*z^3*zb^3*G[1][4]^2 - 
      2*s1^3*z^4*zb^3*G[1][4]^2 + 6*s1^2*s2*z^4*zb^3*G[1][4]^2 - 
      18*s1*s2^2*z^4*zb^3*G[1][4]^2 - 22*s2^3*z^4*zb^3*G[1][4]^2 + 
      5*s1^2*s2*z^5*zb^3*G[1][4]^2 + 15*s1*s2^2*z^5*zb^3*G[1][4]^2 + 
      32*s2^3*z^5*zb^3*G[1][4]^2 - 4*s1*s2^2*z^6*zb^3*G[1][4]^2 - 
      12*s2^3*z^6*zb^3*G[1][4]^2 + 2*s1*s2^2*z*zb^4*G[1][4]^2 + 
      4*s2^3*z*zb^4*G[1][4]^2 + 20*s1^3*z^2*zb^4*G[1][4]^2 - 
      26*s1^2*s2*z^2*zb^4*G[1][4]^2 + 30*s1*s2^2*z^2*zb^4*G[1][4]^2 - 
      22*s2^3*z^2*zb^4*G[1][4]^2 + 12*s1^3*z^3*zb^4*G[1][4]^2 + 
      34*s1^2*s2*z^3*zb^4*G[1][4]^2 - 52*s1*s2^2*z^3*zb^4*G[1][4]^2 + 
      42*s2^3*z^3*zb^4*G[1][4]^2 - 2*s1^3*z^4*zb^4*G[1][4]^2 - 
      22*s1^2*s2*z^4*zb^4*G[1][4]^2 + 10*s1*s2^2*z^4*zb^4*G[1][4]^2 - 
      34*s2^3*z^4*zb^4*G[1][4]^2 + 3*s1^2*s2*z^5*zb^4*G[1][4]^2 + 
      10*s2^3*z^5*zb^4*G[1][4]^2 - 10*s1^3*z*zb^5*G[1][4]^2 + 
      18*s1^2*s2*z*zb^5*G[1][4]^2 - 10*s1*s2^2*z*zb^5*G[1][4]^2 - 
      32*s1^3*z^2*zb^5*G[1][4]^2 + 22*s1^2*s2*z^2*zb^5*G[1][4]^2 - 
      6*s1*s2^2*z^2*zb^5*G[1][4]^2 + 12*s1^3*z^3*zb^5*G[1][4]^2 - 
      34*s1^2*s2*z^3*zb^5*G[1][4]^2 + 36*s1*s2^2*z^3*zb^5*G[1][4]^2 - 
      2*s1^3*z^4*zb^5*G[1][4]^2 + 8*s1^2*s2*z^4*zb^5*G[1][4]^2 - 
      10*s1*s2^2*z^4*zb^5*G[1][4]^2 + 2*s1^3*zb^6*G[1][4]^2 - 
      4*s1^2*s2*zb^6*G[1][4]^2 + 2*s1*s2^2*zb^6*G[1][4]^2 + 
      24*s1^3*z*zb^6*G[1][4]^2 - 28*s1^2*s2*z*zb^6*G[1][4]^2 + 
      6*s1*s2^2*z*zb^6*G[1][4]^2 + 10*s1^3*z^2*zb^6*G[1][4]^2 + 
      13*s1^2*s2*z^2*zb^6*G[1][4]^2 - 14*s1*s2^2*z^2*zb^6*G[1][4]^2 - 
      6*s1^3*z^3*zb^6*G[1][4]^2 + 8*s1^2*s2*z^3*zb^6*G[1][4]^2 + 
      s1*s2^2*z^3*zb^6*G[1][4]^2 - 6*s1^3*zb^7*G[1][4]^2 + 
      8*s1^2*s2*zb^7*G[1][4]^2 - 2*s1*s2^2*zb^7*G[1][4]^2 - 
      18*s1^3*z*zb^7*G[1][4]^2 + 7*s1^2*s2*z*zb^7*G[1][4]^2 + 
      3*s1*s2^2*z*zb^7*G[1][4]^2 + 2*s1^3*z^2*zb^7*G[1][4]^2 - 
      10*s1^2*s2*z^2*zb^7*G[1][4]^2 + 6*s1^3*zb^8*G[1][4]^2 - 
      4*s1^2*s2*zb^8*G[1][4]^2 + 4*s1^3*z*zb^8*G[1][4]^2 + 
      3*s1^2*s2*z*zb^8*G[1][4]^2 - 2*s1^3*zb^9*G[1][4]^2 - 
      8*s1*s2^2*z^5*G[1][1]*G[1][5] - 4*s1^2*s2*z^6*G[1][1]*G[1][5] + 
      16*s1*s2^2*z^6*G[1][1]*G[1][5] + 4*s1^2*s2*z^7*G[1][1]*G[1][5] - 
      12*s1*s2^2*z^7*G[1][1]*G[1][5] + 4*s1*s2^2*z^8*G[1][1]*G[1][5] + 
      32*s1*s2^2*z^4*zb*G[1][1]*G[1][5] + 12*s1^2*s2*z^5*zb*G[1][1]*G[1][5] - 
      56*s1*s2^2*z^5*zb*G[1][1]*G[1][5] - 4*s1^2*s2*z^6*zb*G[1][1]*G[1][5] + 
      36*s1*s2^2*z^6*zb*G[1][1]*G[1][5] - 8*s1^2*s2*z^7*zb*G[1][1]*G[1][5] - 
      12*s1*s2^2*z^7*zb*G[1][1]*G[1][5] - 48*s1*s2^2*z^3*zb^2*G[1][1]*
       G[1][5] - 8*s1^2*s2*z^4*zb^2*G[1][1]*G[1][5] + 
      64*s1*s2^2*z^4*zb^2*G[1][1]*G[1][5] - 24*s1^2*s2*z^5*zb^2*G[1][1]*
       G[1][5] - 24*s1*s2^2*z^5*zb^2*G[1][1]*G[1][5] + 
      32*s1^2*s2*z^6*zb^2*G[1][1]*G[1][5] + 8*s1*s2^2*z^6*zb^2*G[1][1]*
       G[1][5] + 32*s1*s2^2*z^2*zb^3*G[1][1]*G[1][5] - 
      8*s1^2*s2*z^3*zb^3*G[1][1]*G[1][5] - 16*s1*s2^2*z^3*zb^3*G[1][1]*
       G[1][5] + 56*s1^2*s2*z^4*zb^3*G[1][1]*G[1][5] - 
      24*s1*s2^2*z^4*zb^3*G[1][1]*G[1][5] - 48*s1^2*s2*z^5*zb^3*G[1][1]*
       G[1][5] + 8*s1*s2^2*z^5*zb^3*G[1][1]*G[1][5] - 
      8*s1*s2^2*z*zb^4*G[1][1]*G[1][5] + 12*s1^2*s2*z^2*zb^4*G[1][1]*
       G[1][5] - 16*s1*s2^2*z^2*zb^4*G[1][1]*G[1][5] - 
      44*s1^2*s2*z^3*zb^4*G[1][1]*G[1][5] + 36*s1*s2^2*z^3*zb^4*G[1][1]*
       G[1][5] + 32*s1^2*s2*z^4*zb^4*G[1][1]*G[1][5] - 
      12*s1*s2^2*z^4*zb^4*G[1][1]*G[1][5] - 4*s1^2*s2*z*zb^5*G[1][1]*
       G[1][5] + 8*s1*s2^2*z*zb^5*G[1][1]*G[1][5] + 12*s1^2*s2*z^2*zb^5*
       G[1][1]*G[1][5] - 12*s1*s2^2*z^2*zb^5*G[1][1]*G[1][5] - 
      8*s1^2*s2*z^3*zb^5*G[1][1]*G[1][5] + 4*s1*s2^2*z^3*zb^5*G[1][1]*
       G[1][5] + 4*s1^2*s2*z^4*G[1][3]*G[1][5] + 4*s1*s2^2*z^4*G[1][3]*
       G[1][5] + 4*s2^3*z^4*G[1][3]*G[1][5] + 4*s1^3*z^5*G[1][3]*G[1][5] - 
      8*s1*s2^2*z^5*G[1][3]*G[1][5] - 12*s2^3*z^5*G[1][3]*G[1][5] - 
      4*s1^3*z^6*G[1][3]*G[1][5] - 8*s1^2*s2*z^6*G[1][3]*G[1][5] + 
      10*s1*s2^2*z^6*G[1][3]*G[1][5] + 24*s2^3*z^6*G[1][3]*G[1][5] + 
      4*s1^2*s2*z^7*G[1][3]*G[1][5] - 8*s1*s2^2*z^7*G[1][3]*G[1][5] - 
      28*s2^3*z^7*G[1][3]*G[1][5] + 2*s1*s2^2*z^8*G[1][3]*G[1][5] + 
      16*s2^3*z^8*G[1][3]*G[1][5] - 4*s2^3*z^9*G[1][3]*G[1][5] + 
      4*s2^3*z*zb*G[1][3]*G[1][5] - 16*s2^3*z^2*zb*G[1][3]*G[1][5] - 
      20*s1^2*s2*z^3*zb*G[1][3]*G[1][5] - 20*s1*s2^2*z^3*zb*G[1][3]*G[1][5] + 
      4*s2^3*z^3*zb*G[1][3]*G[1][5] - 16*s1^3*z^4*zb*G[1][3]*G[1][5] + 
      4*s1^2*s2*z^4*zb*G[1][3]*G[1][5] + 36*s1*s2^2*z^4*zb*G[1][3]*G[1][5] + 
      36*s2^3*z^4*zb*G[1][3]*G[1][5] + 8*s1^3*z^5*zb*G[1][3]*G[1][5] + 
      18*s1^2*s2*z^5*zb*G[1][3]*G[1][5] - 42*s1*s2^2*z^5*zb*G[1][3]*G[1][5] - 
      80*s2^3*z^5*zb*G[1][3]*G[1][5] + 8*s1^3*z^6*zb*G[1][3]*G[1][5] + 
      6*s1^2*s2*z^6*zb*G[1][3]*G[1][5] + 38*s1*s2^2*z^6*zb*G[1][3]*G[1][5] + 
      80*s2^3*z^6*zb*G[1][3]*G[1][5] - 8*s1^2*s2*z^7*zb*G[1][3]*G[1][5] - 
      18*s1*s2^2*z^7*zb*G[1][3]*G[1][5] - 36*s2^3*z^7*zb*G[1][3]*G[1][5] + 
      6*s1*s2^2*z^8*zb*G[1][3]*G[1][5] + 8*s2^3*z^8*zb*G[1][3]*G[1][5] + 
      4*s2^3*zb^2*G[1][3]*G[1][5] + 24*s1*s2^2*z*zb^2*G[1][3]*G[1][5] - 
      28*s2^3*z*zb^2*G[1][3]*G[1][5] + 40*s1^2*s2*z^2*zb^2*G[1][3]*G[1][5] - 
      56*s1*s2^2*z^2*zb^2*G[1][3]*G[1][5] + 100*s2^3*z^2*zb^2*G[1][3]*
       G[1][5] + 20*s1^3*z^3*zb^2*G[1][3]*G[1][5] - 20*s1^2*s2*z^3*zb^2*
       G[1][3]*G[1][5] + 72*s1*s2^2*z^3*zb^2*G[1][3]*G[1][5] - 
      132*s2^3*z^3*zb^2*G[1][3]*G[1][5] + 20*s1^3*z^4*zb^2*G[1][3]*G[1][5] + 
      18*s1^2*s2*z^4*zb^2*G[1][3]*G[1][5] - 8*s1*s2^2*z^4*zb^2*G[1][3]*
       G[1][5] + 92*s2^3*z^4*zb^2*G[1][3]*G[1][5] - 36*s1^3*z^5*zb^2*G[1][3]*
       G[1][5] - 62*s1^2*s2*z^5*zb^2*G[1][3]*G[1][5] - 
      54*s1*s2^2*z^5*zb^2*G[1][3]*G[1][5] - 28*s2^3*z^5*zb^2*G[1][3]*
       G[1][5] - 4*s1^3*z^6*zb^2*G[1][3]*G[1][5] + 24*s1^2*s2*z^6*zb^2*
       G[1][3]*G[1][5] + 44*s1*s2^2*z^6*zb^2*G[1][3]*G[1][5] - 
      12*s2^3*z^6*zb^2*G[1][3]*G[1][5] - 22*s1*s2^2*z^7*zb^2*G[1][3]*
       G[1][5] + 4*s2^3*z^7*zb^2*G[1][3]*G[1][5] - 12*s2^3*zb^3*G[1][3]*
       G[1][5] - 72*s1*s2^2*z*zb^3*G[1][3]*G[1][5] + 
      48*s2^3*z*zb^3*G[1][3]*G[1][5] - 104*s1^2*s2*z^2*zb^3*G[1][3]*G[1][5] + 
      200*s1*s2^2*z^2*zb^3*G[1][3]*G[1][5] - 140*s2^3*z^2*zb^3*G[1][3]*
       G[1][5] - 80*s1^3*z^3*zb^3*G[1][3]*G[1][5] + 96*s1^2*s2*z^3*zb^3*
       G[1][3]*G[1][5] - 272*s1*s2^2*z^3*zb^3*G[1][3]*G[1][5] + 
      184*s2^3*z^3*zb^3*G[1][3]*G[1][5] + 56*s1^3*z^4*zb^3*G[1][3]*G[1][5] + 
      160*s1*s2^2*z^4*zb^3*G[1][3]*G[1][5] - 132*s2^3*z^4*zb^3*G[1][3]*
       G[1][5] + 24*s1^3*z^5*zb^3*G[1][3]*G[1][5] + 6*s1^2*s2*z^5*zb^3*
       G[1][3]*G[1][5] - 44*s1*s2^2*z^5*zb^3*G[1][3]*G[1][5] + 
      64*s2^3*z^5*zb^3*G[1][3]*G[1][5] + 2*s1^2*s2*z^6*zb^3*G[1][3]*G[1][5] + 
      28*s1*s2^2*z^6*zb^3*G[1][3]*G[1][5] - 12*s2^3*z^6*zb^3*G[1][3]*
       G[1][5] + 12*s2^3*zb^4*G[1][3]*G[1][5] + 60*s1*s2^2*z*zb^4*G[1][3]*
       G[1][5] - 28*s2^3*z*zb^4*G[1][3]*G[1][5] + 40*s1^3*z^2*zb^4*G[1][3]*
       G[1][5] + 132*s1^2*s2*z^2*zb^4*G[1][3]*G[1][5] - 
      154*s1*s2^2*z^2*zb^4*G[1][3]*G[1][5] + 56*s2^3*z^2*zb^4*G[1][3]*
       G[1][5] + 40*s1^3*z^3*zb^4*G[1][3]*G[1][5] - 156*s1^2*s2*z^3*zb^4*
       G[1][3]*G[1][5] + 216*s1*s2^2*z^3*zb^4*G[1][3]*G[1][5] - 
      60*s2^3*z^3*zb^4*G[1][3]*G[1][5] - 80*s1^3*z^4*zb^4*G[1][3]*G[1][5] + 
      46*s1^2*s2*z^4*zb^4*G[1][3]*G[1][5] - 110*s1*s2^2*z^4*zb^4*G[1][3]*
       G[1][5] + 24*s2^3*z^4*zb^4*G[1][3]*G[1][5] - 22*s1^2*s2*z^5*zb^4*
       G[1][3]*G[1][5] - 12*s1*s2^2*z^5*zb^4*G[1][3]*G[1][5] - 
      4*s2^3*z^5*zb^4*G[1][3]*G[1][5] - 4*s2^3*zb^5*G[1][3]*G[1][5] - 
      20*s1^3*z*zb^5*G[1][3]*G[1][5] - 18*s1^2*s2*z*zb^5*G[1][3]*G[1][5] - 
      14*s1*s2^2*z*zb^5*G[1][3]*G[1][5] + 4*s2^3*z*zb^5*G[1][3]*G[1][5] - 
      44*s1^3*z^2*zb^5*G[1][3]*G[1][5] - 50*s1^2*s2*z^2*zb^5*G[1][3]*
       G[1][5] + 2*s1*s2^2*z^2*zb^5*G[1][3]*G[1][5] + 
      44*s1^3*z^3*zb^5*G[1][3]*G[1][5] + 60*s1^2*s2*z^3*zb^5*G[1][3]*
       G[1][5] - 26*s1*s2^2*z^3*zb^5*G[1][3]*G[1][5] + 
      20*s1^3*z^4*zb^5*G[1][3]*G[1][5] + 8*s1^2*s2*z^4*zb^5*G[1][3]*G[1][5] + 
      38*s1*s2^2*z^4*zb^5*G[1][3]*G[1][5] + 4*s1^3*zb^6*G[1][3]*G[1][5] + 
      2*s1^2*s2*zb^6*G[1][3]*G[1][5] + 32*s1^3*z*zb^6*G[1][3]*G[1][5] + 
      22*s1^2*s2*z*zb^6*G[1][3]*G[1][5] + 6*s1*s2^2*z*zb^6*G[1][3]*G[1][5] - 
      12*s1^3*z^2*zb^6*G[1][3]*G[1][5] - 4*s1^2*s2*z^2*zb^6*G[1][3]*G[1][5] + 
      12*s1*s2^2*z^2*zb^6*G[1][3]*G[1][5] - 24*s1^3*z^3*zb^6*G[1][3]*
       G[1][5] - 20*s1^2*s2*z^3*zb^6*G[1][3]*G[1][5] - 
      18*s1*s2^2*z^3*zb^6*G[1][3]*G[1][5] - 8*s1^3*zb^7*G[1][3]*G[1][5] - 
      4*s1^2*s2*zb^7*G[1][3]*G[1][5] - 8*s1^3*z*zb^7*G[1][3]*G[1][5] - 
      6*s1^2*s2*z*zb^7*G[1][3]*G[1][5] - 4*s1*s2^2*z*zb^7*G[1][3]*G[1][5] + 
      16*s1^3*z^2*zb^7*G[1][3]*G[1][5] + 10*s1^2*s2*z^2*zb^7*G[1][3]*
       G[1][5] + 4*s1*s2^2*z^2*zb^7*G[1][3]*G[1][5] + 
      4*s1^3*zb^8*G[1][3]*G[1][5] + 2*s1^2*s2*zb^8*G[1][3]*G[1][5] - 
      4*s1^3*z*zb^8*G[1][3]*G[1][5] - 2*s1^2*s2*z*zb^8*G[1][3]*G[1][5] - 
      2*s1^2*s2*z^4*G[1][4]*G[1][5] - 2*s1*s2^2*z^4*G[1][4]*G[1][5] - 
      2*s2^3*z^4*G[1][4]*G[1][5] - 2*s1^3*z^5*G[1][4]*G[1][5] - 
      2*s1^2*s2*z^5*G[1][4]*G[1][5] - 2*s1*s2^2*z^5*G[1][4]*G[1][5] + 
      4*s2^3*z^5*G[1][4]*G[1][5] - 3*s1*s2^2*z^6*G[1][4]*G[1][5] - 
      8*s2^3*z^6*G[1][4]*G[1][5] - 2*s1^2*s2*z^7*G[1][4]*G[1][5] + 
      2*s1*s2^2*z^7*G[1][4]*G[1][5] + 6*s2^3*z^7*G[1][4]*G[1][5] - 
      s1*s2^2*z^8*G[1][4]*G[1][5] - 2*s2^3*z^8*G[1][4]*G[1][5] - 
      2*s2^3*z*zb*G[1][4]*G[1][5] + 6*s2^3*z^2*zb*G[1][4]*G[1][5] + 
      10*s1^2*s2*z^3*zb*G[1][4]*G[1][5] + 10*s1*s2^2*z^3*zb*G[1][4]*G[1][5] + 
      4*s2^3*z^3*zb*G[1][4]*G[1][5] + 8*s1^3*z^4*zb*G[1][4]*G[1][5] + 
      6*s1^2*s2*z^4*zb*G[1][4]*G[1][5] + 6*s1*s2^2*z^4*zb*G[1][4]*G[1][5] - 
      16*s2^3*z^4*zb*G[1][4]*G[1][5] + 2*s1^3*z^5*zb*G[1][4]*G[1][5] + 
      4*s1^2*s2*z^5*zb*G[1][4]*G[1][5] + 20*s1*s2^2*z^5*zb*G[1][4]*G[1][5] + 
      30*s2^3*z^5*zb*G[1][4]*G[1][5] + 9*s1^2*s2*z^6*zb*G[1][4]*G[1][5] - 
      10*s1*s2^2*z^6*zb*G[1][4]*G[1][5] - 18*s2^3*z^6*zb*G[1][4]*G[1][5] + 
      s1^2*s2*z^7*zb*G[1][4]*G[1][5] + 7*s1*s2^2*z^7*zb*G[1][4]*G[1][5] + 
      6*s2^3*z^7*zb*G[1][4]*G[1][5] - s1*s2^2*z^8*zb*G[1][4]*G[1][5] - 
      2*s2^3*zb^2*G[1][4]*G[1][5] - 12*s1*s2^2*z*zb^2*G[1][4]*G[1][5] + 
      10*s2^3*z*zb^2*G[1][4]*G[1][5] - 20*s1^2*s2*z^2*zb^2*G[1][4]*G[1][5] + 
      16*s1*s2^2*z^2*zb^2*G[1][4]*G[1][5] - 32*s2^3*z^2*zb^2*G[1][4]*
       G[1][5] - 10*s1^3*z^3*zb^2*G[1][4]*G[1][5] - 36*s1*s2^2*z^3*zb^2*
       G[1][4]*G[1][5] + 30*s2^3*z^3*zb^2*G[1][4]*G[1][5] - 
      12*s1^3*z^4*zb^2*G[1][4]*G[1][5] - 22*s1^2*s2*z^4*zb^2*G[1][4]*
       G[1][5] - 43*s1*s2^2*z^4*zb^2*G[1][4]*G[1][5] - 
      30*s2^3*z^4*zb^2*G[1][4]*G[1][5] - 17*s1^2*s2*z^5*zb^2*G[1][4]*
       G[1][5] + 13*s1*s2^2*z^5*zb^2*G[1][4]*G[1][5] + 
      8*s2^3*z^5*zb^2*G[1][4]*G[1][5] - 6*s1^2*s2*z^6*zb^2*G[1][4]*G[1][5] - 
      17*s1*s2^2*z^6*zb^2*G[1][4]*G[1][5] - 4*s2^3*z^6*zb^2*G[1][4]*G[1][5] + 
      2*s1^2*s2*z^7*zb^2*G[1][4]*G[1][5] + 5*s1*s2^2*z^7*zb^2*G[1][4]*
       G[1][5] + 4*s2^3*zb^3*G[1][4]*G[1][5] + 24*s1*s2^2*z*zb^3*G[1][4]*
       G[1][5] - 8*s2^3*z*zb^3*G[1][4]*G[1][5] + 32*s1^2*s2*z^2*zb^3*G[1][4]*
       G[1][5] - 28*s1*s2^2*z^2*zb^3*G[1][4]*G[1][5] + 
      24*s2^3*z^2*zb^3*G[1][4]*G[1][5] + 30*s1^3*z^3*zb^3*G[1][4]*G[1][5] + 
      4*s1^2*s2*z^3*zb^3*G[1][4]*G[1][5] + 84*s1*s2^2*z^3*zb^3*G[1][4]*
       G[1][5] - 14*s2^3*z^3*zb^3*G[1][4]*G[1][5] + 34*s1^2*s2*z^4*zb^3*
       G[1][4]*G[1][5] + 9*s1*s2^2*z^4*zb^3*G[1][4]*G[1][5] + 
      16*s2^3*z^4*zb^3*G[1][4]*G[1][5] + 13*s1^2*s2*z^5*zb^3*G[1][4]*
       G[1][5] + 21*s1*s2^2*z^5*zb^3*G[1][4]*G[1][5] - 
      2*s2^3*z^5*zb^3*G[1][4]*G[1][5] - 9*s1^2*s2*z^6*zb^3*G[1][4]*G[1][5] - 
      12*s1*s2^2*z^6*zb^3*G[1][4]*G[1][5] - 2*s2^3*zb^4*G[1][4]*G[1][5] - 
      12*s1*s2^2*z*zb^4*G[1][4]*G[1][5] - 2*s2^3*z*zb^4*G[1][4]*G[1][5] - 
      20*s1^3*z^2*zb^4*G[1][4]*G[1][5] - 24*s1^2*s2*z^2*zb^4*G[1][4]*
       G[1][5] - 13*s1*s2^2*z^2*zb^4*G[1][4]*G[1][5] - 
      14*s1^3*z^3*zb^4*G[1][4]*G[1][5] - 32*s1^2*s2*z^3*zb^4*G[1][4]*
       G[1][5] - 52*s1*s2^2*z^3*zb^4*G[1][4]*G[1][5] - 
      8*s2^3*z^3*zb^4*G[1][4]*G[1][5] + 2*s1^3*z^4*zb^4*G[1][4]*G[1][5] - 
      18*s1^2*s2*z^4*zb^4*G[1][4]*G[1][5] - 23*s1*s2^2*z^4*zb^4*G[1][4]*
       G[1][5] + 2*s2^3*z^4*zb^4*G[1][4]*G[1][5] + 17*s1^2*s2*z^5*zb^4*
       G[1][4]*G[1][5] + 18*s1*s2^2*z^5*zb^4*G[1][4]*G[1][5] + 
      10*s1^3*z*zb^5*G[1][4]*G[1][5] + 2*s1^2*s2*z*zb^5*G[1][4]*G[1][5] + 
      2*s1*s2^2*z*zb^5*G[1][4]*G[1][5] + 2*s2^3*z*zb^5*G[1][4]*G[1][5] + 
      22*s1^3*z^2*zb^5*G[1][4]*G[1][5] + 29*s1^2*s2*z^2*zb^5*G[1][4]*
       G[1][5] + 32*s1*s2^2*z^2*zb^5*G[1][4]*G[1][5] - 
      2*s1^3*z^3*zb^5*G[1][4]*G[1][5] + 21*s1^2*s2*z^3*zb^5*G[1][4]*G[1][5] + 
      27*s1*s2^2*z^3*zb^5*G[1][4]*G[1][5] - 18*s1^2*s2*z^4*zb^5*G[1][4]*
       G[1][5] - 17*s1*s2^2*z^4*zb^5*G[1][4]*G[1][5] - 
      2*s1^3*zb^6*G[1][4]*G[1][5] + s1*s2^2*zb^6*G[1][4]*G[1][5] - 
      16*s1^3*z*zb^6*G[1][4]*G[1][5] - 11*s1^2*s2*z*zb^6*G[1][4]*G[1][5] - 
      5*s1*s2^2*z*zb^6*G[1][4]*G[1][5] - 4*s1^3*z^2*zb^6*G[1][4]*G[1][5] - 
      18*s1^2*s2*z^2*zb^6*G[1][4]*G[1][5] - 19*s1*s2^2*z^2*zb^6*G[1][4]*
       G[1][5] + 12*s1^2*s2*z^3*zb^6*G[1][4]*G[1][5] + 
      9*s1*s2^2*z^3*zb^6*G[1][4]*G[1][5] + 4*s1^3*zb^7*G[1][4]*G[1][5] + 
      2*s1^2*s2*zb^7*G[1][4]*G[1][5] - s1*s2^2*zb^7*G[1][4]*G[1][5] + 
      6*s1^3*z*zb^7*G[1][4]*G[1][5] + 9*s1^2*s2*z*zb^7*G[1][4]*G[1][5] + 
      5*s1*s2^2*z*zb^7*G[1][4]*G[1][5] - 5*s1^2*s2*z^2*zb^7*G[1][4]*G[1][5] - 
      2*s1*s2^2*z^2*zb^7*G[1][4]*G[1][5] - 2*s1^3*zb^8*G[1][4]*G[1][5] - 
      2*s1^2*s2*zb^8*G[1][4]*G[1][5] + s1^2*s2*z*zb^8*G[1][4]*G[1][5] - 
      s1*s2^2*z^4*G[1][5]^2 - 2*s2^3*z^4*G[1][5]^2 - s1^2*s2*z^5*G[1][5]^2 + 
      3*s1*s2^2*z^5*G[1][5]^2 + 6*s2^3*z^5*G[1][5]^2 + 
      2*s1^2*s2*z^6*G[1][5]^2 - 4*s1*s2^2*z^6*G[1][5]^2 - 
      12*s2^3*z^6*G[1][5]^2 - s1^2*s2*z^7*G[1][5]^2 + 
      3*s1*s2^2*z^7*G[1][5]^2 + 14*s2^3*z^7*G[1][5]^2 - 
      s1*s2^2*z^8*G[1][5]^2 - 8*s2^3*z^8*G[1][5]^2 + 2*s2^3*z^9*G[1][5]^2 - 
      2*s2^3*z*zb*G[1][5]^2 - 2*s1*s2^2*z^2*zb*G[1][5]^2 + 
      8*s2^3*z^2*zb*G[1][5]^2 + 12*s1*s2^2*z^3*zb*G[1][5]^2 - 
      2*s2^3*z^3*zb*G[1][5]^2 + 4*s1^2*s2*z^4*zb*G[1][5]^2 - 
      22*s1*s2^2*z^4*zb*G[1][5]^2 - 18*s2^3*z^4*zb*G[1][5]^2 - 
      5*s1^2*s2*z^5*zb*G[1][5]^2 + 19*s1*s2^2*z^5*zb*G[1][5]^2 + 
      40*s2^3*z^5*zb*G[1][5]^2 - 2*s1^2*s2*z^6*zb*G[1][5]^2 - 
      15*s1*s2^2*z^6*zb*G[1][5]^2 - 40*s2^3*z^6*zb*G[1][5]^2 + 
      3*s1^2*s2*z^7*zb*G[1][5]^2 + 11*s1*s2^2*z^7*zb*G[1][5]^2 + 
      18*s2^3*z^7*zb*G[1][5]^2 - 3*s1*s2^2*z^8*zb*G[1][5]^2 - 
      4*s2^3*z^8*zb*G[1][5]^2 - 2*s2^3*zb^2*G[1][5]^2 - 
      8*s1*s2^2*z*zb^2*G[1][5]^2 + 14*s2^3*z*zb^2*G[1][5]^2 - 
      6*s1^2*s2*z^2*zb^2*G[1][5]^2 + 26*s1*s2^2*z^2*zb^2*G[1][5]^2 - 
      50*s2^3*z^2*zb^2*G[1][5]^2 + 14*s1^2*s2*z^3*zb^2*G[1][5]^2 - 
      34*s1*s2^2*z^3*zb^2*G[1][5]^2 + 66*s2^3*z^3*zb^2*G[1][5]^2 - 
      21*s1^2*s2*z^4*zb^2*G[1][5]^2 + 19*s1*s2^2*z^4*zb^2*G[1][5]^2 - 
      46*s2^3*z^4*zb^2*G[1][5]^2 + 24*s1^2*s2*z^5*zb^2*G[1][5]^2 + 
      20*s1*s2^2*z^5*zb^2*G[1][5]^2 + 14*s2^3*z^5*zb^2*G[1][5]^2 - 
      11*s1^2*s2*z^6*zb^2*G[1][5]^2 - 33*s1*s2^2*z^6*zb^2*G[1][5]^2 + 
      6*s2^3*z^6*zb^2*G[1][5]^2 + 10*s1*s2^2*z^7*zb^2*G[1][5]^2 - 
      2*s2^3*z^7*zb^2*G[1][5]^2 - 2*s1*s2^2*zb^3*G[1][5]^2 + 
      6*s2^3*zb^3*G[1][5]^2 - 6*s1^2*s2*z*zb^3*G[1][5]^2 + 
      30*s1*s2^2*z*zb^3*G[1][5]^2 - 24*s2^3*z*zb^3*G[1][5]^2 - 
      4*s1^3*z^2*zb^3*G[1][5]^2 + 30*s1^2*s2*z^2*zb^3*G[1][5]^2 - 
      92*s1*s2^2*z^2*zb^3*G[1][5]^2 + 70*s2^3*z^2*zb^3*G[1][5]^2 + 
      10*s1^3*z^3*zb^3*G[1][5]^2 - 42*s1^2*s2*z^3*zb^3*G[1][5]^2 + 
      112*s1*s2^2*z^3*zb^3*G[1][5]^2 - 92*s2^3*z^3*zb^3*G[1][5]^2 - 
      6*s1^3*z^4*zb^3*G[1][5]^2 + 17*s1^2*s2*z^4*zb^3*G[1][5]^2 - 
      86*s1*s2^2*z^4*zb^3*G[1][5]^2 + 66*s2^3*z^4*zb^3*G[1][5]^2 + 
      2*s1^2*s2*z^5*zb^3*G[1][5]^2 + 46*s1*s2^2*z^5*zb^3*G[1][5]^2 - 
      32*s2^3*z^5*zb^3*G[1][5]^2 - s1^2*s2*z^6*zb^3*G[1][5]^2 - 
      8*s1*s2^2*z^6*zb^3*G[1][5]^2 + 6*s2^3*z^6*zb^3*G[1][5]^2 + 
      5*s1*s2^2*zb^4*G[1][5]^2 - 6*s2^3*zb^4*G[1][5]^2 + 
      13*s1^2*s2*z*zb^4*G[1][5]^2 - 31*s1*s2^2*z*zb^4*G[1][5]^2 + 
      14*s2^3*z*zb^4*G[1][5]^2 + 6*s1^3*z^2*zb^4*G[1][5]^2 - 
      46*s1^2*s2*z^2*zb^4*G[1][5]^2 + 84*s1*s2^2*z^2*zb^4*G[1][5]^2 - 
      28*s2^3*z^2*zb^4*G[1][5]^2 - 22*s1^3*z^3*zb^4*G[1][5]^2 + 
      63*s1^2*s2*z^3*zb^4*G[1][5]^2 - 83*s1*s2^2*z^3*zb^4*G[1][5]^2 + 
      30*s2^3*z^3*zb^4*G[1][5]^2 + 16*s1^3*z^4*zb^4*G[1][5]^2 - 
      40*s1^2*s2*z^4*zb^4*G[1][5]^2 + 33*s1*s2^2*z^4*zb^4*G[1][5]^2 - 
      12*s2^3*z^4*zb^4*G[1][5]^2 + 10*s1^2*s2*z^5*zb^4*G[1][5]^2 - 
      8*s1*s2^2*z^5*zb^4*G[1][5]^2 + 2*s2^3*z^5*zb^4*G[1][5]^2 - 
      4*s1*s2^2*zb^5*G[1][5]^2 + 2*s2^3*zb^5*G[1][5]^2 - 
      9*s1^2*s2*z*zb^5*G[1][5]^2 + 9*s1*s2^2*z*zb^5*G[1][5]^2 - 
      2*s2^3*z*zb^5*G[1][5]^2 + 10*s1^3*z^2*zb^5*G[1][5]^2 + 
      18*s1^2*s2*z^2*zb^5*G[1][5]^2 - 19*s1*s2^2*z^2*zb^5*G[1][5]^2 - 
      9*s1^2*s2*z^3*zb^5*G[1][5]^2 + 17*s1*s2^2*z^3*zb^5*G[1][5]^2 - 
      10*s1^3*z^4*zb^5*G[1][5]^2 - 3*s1*s2^2*z^4*zb^5*G[1][5]^2 + 
      s1^2*s2*zb^6*G[1][5]^2 + s1*s2^2*zb^6*G[1][5]^2 - 
      8*s1^3*z*zb^6*G[1][5]^2 + 2*s1^2*s2*z*zb^6*G[1][5]^2 - 
      4*s1^3*z^2*zb^6*G[1][5]^2 - 7*s1^2*s2*z^2*zb^6*G[1][5]^2 - 
      s1*s2^2*z^2*zb^6*G[1][5]^2 + 12*s1^3*z^3*zb^6*G[1][5]^2 + 
      4*s1^2*s2*z^3*zb^6*G[1][5]^2 + 2*s1^3*zb^7*G[1][5]^2 - 
      s1^2*s2*zb^7*G[1][5]^2 + 6*s1^3*z*zb^7*G[1][5]^2 + 
      2*s1^2*s2*z*zb^7*G[1][5]^2 - 8*s1^3*z^2*zb^7*G[1][5]^2 - 
      s1^2*s2*z^2*zb^7*G[1][5]^2 - 2*s1^3*zb^8*G[1][5]^2 + 
      2*s1^3*z*zb^8*G[1][5]^2 - 2*s1*s2^2*z^4*G[1][5]*G[1][6] - 
      2*s1^2*s2*z^5*G[1][5]*G[1][6] + 2*s1*s2^2*z^5*G[1][5]*G[1][6] + 
      2*s1^2*s2*z^6*G[1][5]*G[1][6] + 8*s1*s2^2*z^3*zb*G[1][5]*G[1][6] + 
      8*s1^2*s2*z^4*zb*G[1][5]*G[1][6] - 4*s1*s2^2*z^4*zb*G[1][5]*G[1][6] - 
      6*s1^2*s2*z^5*zb*G[1][5]*G[1][6] - 4*s1*s2^2*z^5*zb*G[1][5]*G[1][6] - 
      3*s1^2*s2*z^6*zb*G[1][5]*G[1][6] - 2*s1*s2^2*z^6*zb*G[1][5]*G[1][6] - 
      s1^2*s2*z^7*zb*G[1][5]*G[1][6] - s1*s2^2*z^7*zb*G[1][5]*G[1][6] + 
      s1*s2^2*z^8*zb*G[1][5]*G[1][6] - 12*s1*s2^2*z^2*zb^2*G[1][5]*G[1][6] - 
      12*s1^2*s2*z^3*zb^2*G[1][5]*G[1][6] - 4*s1*s2^2*z^3*zb^2*G[1][5]*
       G[1][6] + 4*s1^2*s2*z^4*zb^2*G[1][5]*G[1][6] + 
      14*s1*s2^2*z^4*zb^2*G[1][5]*G[1][6] + 10*s1^2*s2*z^5*zb^2*G[1][5]*
       G[1][6] + 8*s1*s2^2*z^5*zb^2*G[1][5]*G[1][6] + 
      7*s1^2*s2*z^6*zb^2*G[1][5]*G[1][6] + 8*s1*s2^2*z^6*zb^2*G[1][5]*
       G[1][6] - s1^2*s2*z^7*zb^2*G[1][5]*G[1][6] - 4*s1*s2^2*z^7*zb^2*
       G[1][5]*G[1][6] + 8*s1*s2^2*z*zb^3*G[1][5]*G[1][6] + 
      8*s1^2*s2*z^2*zb^3*G[1][5]*G[1][6] + 16*s1*s2^2*z^2*zb^3*G[1][5]*
       G[1][6] + 4*s1^2*s2*z^3*zb^3*G[1][5]*G[1][6] - 
      16*s1*s2^2*z^3*zb^3*G[1][5]*G[1][6] - 7*s1^2*s2*z^4*zb^3*G[1][5]*
       G[1][6] - 12*s1*s2^2*z^4*zb^3*G[1][5]*G[1][6] - 
      21*s1^2*s2*z^5*zb^3*G[1][5]*G[1][6] - 19*s1*s2^2*z^5*zb^3*G[1][5]*
       G[1][6] + 4*s1^2*s2*z^6*zb^3*G[1][5]*G[1][6] + 
      3*s1*s2^2*z^6*zb^3*G[1][5]*G[1][6] - 2*s1*s2^2*zb^4*G[1][5]*G[1][6] - 
      2*s1^2*s2*z*zb^4*G[1][5]*G[1][6] - 14*s1*s2^2*z*zb^4*G[1][5]*G[1][6] - 
      6*s1^2*s2*z^2*zb^4*G[1][5]*G[1][6] + 4*s1*s2^2*z^2*zb^4*G[1][5]*
       G[1][6] - 12*s1^2*s2*z^3*zb^4*G[1][5]*G[1][6] + 
      8*s1*s2^2*z^3*zb^4*G[1][5]*G[1][6] + 31*s1^2*s2*z^4*zb^4*G[1][5]*
       G[1][6] + 16*s1*s2^2*z^4*zb^4*G[1][5]*G[1][6] - 
      3*s1^2*s2*z^5*zb^4*G[1][5]*G[1][6] + 8*s1*s2^2*z^5*zb^4*G[1][5]*
       G[1][6] + 4*s1*s2^2*zb^5*G[1][5]*G[1][6] + 2*s1^2*s2*z*zb^5*G[1][5]*
       G[1][6] + 4*s1*s2^2*z*zb^5*G[1][5]*G[1][6] + 23*s1^2*s2*z^2*zb^5*
       G[1][5]*G[1][6] - 2*s1*s2^2*z^2*zb^5*G[1][5]*G[1][6] - 
      19*s1^2*s2*z^3*zb^5*G[1][5]*G[1][6] + s1*s2^2*z^3*zb^5*G[1][5]*
       G[1][6] - 8*s1^2*s2*z^4*zb^5*G[1][5]*G[1][6] - 
      17*s1*s2^2*z^4*zb^5*G[1][5]*G[1][6] - 2*s1*s2^2*zb^6*G[1][5]*G[1][6] - 
      14*s1^2*s2*z*zb^6*G[1][5]*G[1][6] - 3*s1^2*s2*z^2*zb^6*G[1][5]*
       G[1][6] - 8*s1*s2^2*z^2*zb^6*G[1][5]*G[1][6] + 
      17*s1^2*s2*z^3*zb^6*G[1][5]*G[1][6] + 12*s1*s2^2*z^3*zb^6*G[1][5]*
       G[1][6] + 3*s1^2*s2*zb^7*G[1][5]*G[1][6] + 9*s1^2*s2*z*zb^7*G[1][5]*
       G[1][6] + 3*s1*s2^2*z*zb^7*G[1][5]*G[1][6] - 12*s1^2*s2*z^2*zb^7*
       G[1][5]*G[1][6] - 3*s1*s2^2*z^2*zb^7*G[1][5]*G[1][6] - 
      3*s1^2*s2*zb^8*G[1][5]*G[1][6] + 3*s1^2*s2*z*zb^8*G[1][5]*G[1][6] - 
      2*s1*s2^2*z^5*zb*G[1][6]^2 - 2*s1^2*s2*z^6*zb*G[1][6]^2 + 
      4*s1*s2^2*z^6*zb*G[1][6]^2 + s1^2*s2*z^7*zb*G[1][6]^2 - 
      4*s1*s2^2*z^7*zb*G[1][6]^2 + s1*s2^2*z^8*zb*G[1][6]^2 + 
      8*s1*s2^2*z^4*zb^2*G[1][6]^2 + 8*s1^2*s2*z^5*zb^2*G[1][6]^2 - 
      16*s1*s2^2*z^5*zb^2*G[1][6]^2 - 3*s1^2*s2*z^6*zb^2*G[1][6]^2 + 
      17*s1*s2^2*z^6*zb^2*G[1][6]^2 - s1^2*s2*z^7*zb^2*G[1][6]^2 - 
      4*s1*s2^2*z^7*zb^2*G[1][6]^2 - 12*s1*s2^2*z^3*zb^3*G[1][6]^2 - 
      12*s1^2*s2*z^4*zb^3*G[1][6]^2 + 24*s1*s2^2*z^4*zb^3*G[1][6]^2 + 
      2*s1^2*s2*z^5*zb^3*G[1][6]^2 - 28*s1*s2^2*z^5*zb^3*G[1][6]^2 + 
      4*s1^2*s2*z^6*zb^3*G[1][6]^2 + 6*s1*s2^2*z^6*zb^3*G[1][6]^2 + 
      8*s1*s2^2*z^2*zb^4*G[1][6]^2 + 8*s1^2*s2*z^3*zb^4*G[1][6]^2 - 
      16*s1*s2^2*z^3*zb^4*G[1][6]^2 + 2*s1^2*s2*z^4*zb^4*G[1][6]^2 + 
      22*s1*s2^2*z^4*zb^4*G[1][6]^2 - 6*s1^2*s2*z^5*zb^4*G[1][6]^2 - 
      4*s1*s2^2*z^5*zb^4*G[1][6]^2 - 2*s1*s2^2*z*zb^5*G[1][6]^2 - 
      2*s1^2*s2*z^2*zb^5*G[1][6]^2 + 4*s1*s2^2*z^2*zb^5*G[1][6]^2 - 
      3*s1^2*s2*z^3*zb^5*G[1][6]^2 - 8*s1*s2^2*z^3*zb^5*G[1][6]^2 + 
      4*s1^2*s2*z^4*zb^5*G[1][6]^2 + s1*s2^2*z^4*zb^5*G[1][6]^2 + 
      s1^2*s2*z^2*zb^6*G[1][6]^2 + s1*s2^2*z^2*zb^6*G[1][6]^2 - 
      s1^2*s2*z^3*zb^6*G[1][6]^2 + 2*s1*s2^2*z^4*G[1][4]*G[1][7] + 
      2*s1^2*s2*z^5*G[1][4]*G[1][7] - 2*s1*s2^2*z^5*G[1][4]*G[1][7] - 
      2*s1^2*s2*z^6*G[1][4]*G[1][7] - 8*s1*s2^2*z^3*zb*G[1][4]*G[1][7] - 
      8*s1^2*s2*z^4*zb*G[1][4]*G[1][7] + 4*s1*s2^2*z^4*zb*G[1][4]*G[1][7] + 
      8*s1^2*s2*z^5*zb*G[1][4]*G[1][7] + 2*s1*s2^2*z^5*zb*G[1][4]*G[1][7] - 
      s1^2*s2*z^6*zb*G[1][4]*G[1][7] + 10*s1*s2^2*z^6*zb*G[1][4]*G[1][7] + 
      3*s1^2*s2*z^7*zb*G[1][4]*G[1][7] - 9*s1*s2^2*z^7*zb*G[1][4]*G[1][7] + 
      3*s1*s2^2*z^8*zb*G[1][4]*G[1][7] + 12*s1*s2^2*z^2*zb^2*G[1][4]*
       G[1][7] + 12*s1^2*s2*z^3*zb^2*G[1][4]*G[1][7] + 
      4*s1*s2^2*z^3*zb^2*G[1][4]*G[1][7] - 14*s1^2*s2*z^4*zb^2*G[1][4]*
       G[1][7] - 4*s1*s2^2*z^4*zb^2*G[1][4]*G[1][7] + 
      4*s1^2*s2*z^5*zb^2*G[1][4]*G[1][7] - 46*s1*s2^2*z^5*zb^2*G[1][4]*
       G[1][7] - 7*s1^2*s2*z^6*zb^2*G[1][4]*G[1][7] + 
      36*s1*s2^2*z^6*zb^2*G[1][4]*G[1][7] - 3*s1^2*s2*z^7*zb^2*G[1][4]*
       G[1][7] - 12*s1*s2^2*z^7*zb^2*G[1][4]*G[1][7] - 
      8*s1*s2^2*z*zb^3*G[1][4]*G[1][7] - 8*s1^2*s2*z^2*zb^3*G[1][4]*G[1][7] - 
      16*s1*s2^2*z^2*zb^3*G[1][4]*G[1][7] + 16*s1^2*s2*z^3*zb^3*G[1][4]*
       G[1][7] - 4*s1*s2^2*z^3*zb^3*G[1][4]*G[1][7] - 
      3*s1^2*s2*z^4*zb^3*G[1][4]*G[1][7] + 82*s1*s2^2*z^4*zb^3*G[1][4]*
       G[1][7] - 5*s1^2*s2*z^5*zb^3*G[1][4]*G[1][7] - 
      51*s1*s2^2*z^5*zb^3*G[1][4]*G[1][7] + 12*s1^2*s2*z^6*zb^3*G[1][4]*
       G[1][7] + 17*s1*s2^2*z^6*zb^3*G[1][4]*G[1][7] + 
      2*s1*s2^2*zb^4*G[1][4]*G[1][7] + 2*s1^2*s2*z*zb^4*G[1][4]*G[1][7] + 
      14*s1*s2^2*z*zb^4*G[1][4]*G[1][7] - 14*s1^2*s2*z^2*zb^4*G[1][4]*
       G[1][7] + 16*s1*s2^2*z^2*zb^4*G[1][4]*G[1][7] - 
      8*s1^2*s2*z^3*zb^4*G[1][4]*G[1][7] - 68*s1*s2^2*z^3*zb^4*G[1][4]*
       G[1][7] + 29*s1^2*s2*z^4*zb^4*G[1][4]*G[1][7] + 
      24*s1*s2^2*z^4*zb^4*G[1][4]*G[1][7] - 17*s1^2*s2*z^5*zb^4*G[1][4]*
       G[1][7] - 8*s1*s2^2*z^5*zb^4*G[1][4]*G[1][7] - 
      4*s1*s2^2*zb^5*G[1][4]*G[1][7] + 8*s1^2*s2*z*zb^5*G[1][4]*G[1][7] - 
      14*s1*s2^2*z*zb^5*G[1][4]*G[1][7] + 17*s1^2*s2*z^2*zb^5*G[1][4]*
       G[1][7] + 22*s1*s2^2*z^2*zb^5*G[1][4]*G[1][7] - 
      31*s1^2*s2*z^3*zb^5*G[1][4]*G[1][7] + 9*s1*s2^2*z^3*zb^5*G[1][4]*
       G[1][7] + 8*s1^2*s2*z^4*zb^5*G[1][4]*G[1][7] - 
      3*s1*s2^2*z^4*zb^5*G[1][4]*G[1][7] - 2*s1^2*s2*zb^6*G[1][4]*G[1][7] + 
      4*s1*s2^2*zb^6*G[1][4]*G[1][7] - 12*s1^2*s2*z*zb^6*G[1][4]*G[1][7] + 
      2*s1*s2^2*z*zb^6*G[1][4]*G[1][7] + 11*s1^2*s2*z^2*zb^6*G[1][4]*
       G[1][7] - 12*s1*s2^2*z^2*zb^6*G[1][4]*G[1][7] + 
      3*s1^2*s2*z^3*zb^6*G[1][4]*G[1][7] + 4*s1*s2^2*z^3*zb^6*G[1][4]*
       G[1][7] + 3*s1^2*s2*zb^7*G[1][4]*G[1][7] - 2*s1*s2^2*zb^7*G[1][4]*
       G[1][7] + s1^2*s2*z*zb^7*G[1][4]*G[1][7] + 3*s1*s2^2*z*zb^7*G[1][4]*
       G[1][7] - 4*s1^2*s2*z^2*zb^7*G[1][4]*G[1][7] - 
      s1*s2^2*z^2*zb^7*G[1][4]*G[1][7] - s1^2*s2*zb^8*G[1][4]*G[1][7] + 
      s1^2*s2*z*zb^8*G[1][4]*G[1][7] + 2*s1*s2^2*z^4*G[1][6]*G[1][7] + 
      2*s1^2*s2*z^5*G[1][6]*G[1][7] - 2*s1*s2^2*z^5*G[1][6]*G[1][7] - 
      2*s1^2*s2*z^6*G[1][6]*G[1][7] - 8*s1*s2^2*z^3*zb*G[1][6]*G[1][7] - 
      8*s1^2*s2*z^4*zb*G[1][6]*G[1][7] + 4*s1*s2^2*z^4*zb*G[1][6]*G[1][7] + 
      4*s1^2*s2*z^5*zb*G[1][6]*G[1][7] + 4*s1*s2^2*z^5*zb*G[1][6]*G[1][7] + 
      5*s1^2*s2*z^6*zb*G[1][6]*G[1][7] + 2*s1*s2^2*z^6*zb*G[1][6]*G[1][7] + 
      s1^2*s2*z^7*zb*G[1][6]*G[1][7] - s1*s2^2*z^7*zb*G[1][6]*G[1][7] + 
      s1*s2^2*z^8*zb*G[1][6]*G[1][7] + 12*s1*s2^2*z^2*zb^2*G[1][6]*G[1][7] + 
      12*s1^2*s2*z^3*zb^2*G[1][6]*G[1][7] + 4*s1*s2^2*z^3*zb^2*G[1][6]*
       G[1][7] + 6*s1^2*s2*z^4*zb^2*G[1][6]*G[1][7] - 
      14*s1*s2^2*z^4*zb^2*G[1][6]*G[1][7] - 20*s1^2*s2*z^5*zb^2*G[1][6]*
       G[1][7] - 8*s1*s2^2*z^5*zb^2*G[1][6]*G[1][7] - 
      5*s1^2*s2*z^6*zb^2*G[1][6]*G[1][7] - s1^2*s2*z^7*zb^2*G[1][6]*G[1][7] - 
      4*s1*s2^2*z^7*zb^2*G[1][6]*G[1][7] - 8*s1*s2^2*z*zb^3*G[1][6]*G[1][7] - 
      8*s1^2*s2*z^2*zb^3*G[1][6]*G[1][7] - 16*s1*s2^2*z^2*zb^3*G[1][6]*
       G[1][7] - 24*s1^2*s2*z^3*zb^3*G[1][6]*G[1][7] + 
      16*s1*s2^2*z^3*zb^3*G[1][6]*G[1][7] + 27*s1^2*s2*z^4*zb^3*G[1][6]*
       G[1][7] + 12*s1*s2^2*z^4*zb^3*G[1][6]*G[1][7] + 
      13*s1^2*s2*z^5*zb^3*G[1][6]*G[1][7] + 9*s1*s2^2*z^5*zb^3*G[1][6]*
       G[1][7] + 4*s1^2*s2*z^6*zb^3*G[1][6]*G[1][7] + 
      7*s1*s2^2*z^6*zb^3*G[1][6]*G[1][7] + 2*s1*s2^2*zb^4*G[1][6]*G[1][7] + 
      2*s1^2*s2*z*zb^4*G[1][6]*G[1][7] + 14*s1*s2^2*z*zb^4*G[1][6]*G[1][7] + 
      26*s1^2*s2*z^2*zb^4*G[1][6]*G[1][7] - 4*s1*s2^2*z^2*zb^4*G[1][6]*
       G[1][7] - 8*s1^2*s2*z^3*zb^4*G[1][6]*G[1][7] - 
      8*s1*s2^2*z^3*zb^4*G[1][6]*G[1][7] - 21*s1^2*s2*z^4*zb^4*G[1][6]*
       G[1][7] - 16*s1*s2^2*z^4*zb^4*G[1][6]*G[1][7] - 
      7*s1^2*s2*z^5*zb^4*G[1][6]*G[1][7] - 8*s1*s2^2*z^5*zb^4*G[1][6]*
       G[1][7] - 4*s1*s2^2*zb^5*G[1][6]*G[1][7] - 12*s1^2*s2*z*zb^5*G[1][6]*
       G[1][7] - 4*s1*s2^2*z*zb^5*G[1][6]*G[1][7] - 13*s1^2*s2*z^2*zb^5*
       G[1][6]*G[1][7] + 2*s1*s2^2*z^2*zb^5*G[1][6]*G[1][7] + 
      19*s1^2*s2*z^3*zb^5*G[1][6]*G[1][7] + 9*s1*s2^2*z^3*zb^5*G[1][6]*
       G[1][7] + 8*s1^2*s2*z^4*zb^5*G[1][6]*G[1][7] + 
      7*s1*s2^2*z^4*zb^5*G[1][6]*G[1][7] + 2*s1^2*s2*zb^6*G[1][6]*G[1][7] + 
      2*s1*s2^2*zb^6*G[1][6]*G[1][7] + 12*s1^2*s2*z*zb^6*G[1][6]*G[1][7] - 
      7*s1^2*s2*z^2*zb^6*G[1][6]*G[1][7] - 7*s1^2*s2*z^3*zb^6*G[1][6]*
       G[1][7] - 4*s1*s2^2*z^3*zb^6*G[1][6]*G[1][7] - 
      3*s1^2*s2*zb^7*G[1][6]*G[1][7] - s1^2*s2*z*zb^7*G[1][6]*G[1][7] - 
      s1*s2^2*z*zb^7*G[1][6]*G[1][7] + 4*s1^2*s2*z^2*zb^7*G[1][6]*G[1][7] + 
      s1*s2^2*z^2*zb^7*G[1][6]*G[1][7] + s1^2*s2*zb^8*G[1][6]*G[1][7] - 
      s1^2*s2*z*zb^8*G[1][6]*G[1][7] - s1*s2^2*z^4*G[1][7]^2 - 
      s1^2*s2*z^5*G[1][7]^2 + s1*s2^2*z^5*G[1][7]^2 + s1^2*s2*z^6*G[1][7]^2 + 
      4*s1*s2^2*z^3*zb*G[1][7]^2 + 4*s1^2*s2*z^4*zb*G[1][7]^2 - 
      2*s1*s2^2*z^4*zb*G[1][7]^2 - 2*s1^2*s2*z^5*zb*G[1][7]^2 - 
      3*s1*s2^2*z^5*zb*G[1][7]^2 - 2*s1^2*s2*z^6*zb*G[1][7]^2 + 
      s1*s2^2*z^6*zb*G[1][7]^2 - 6*s1*s2^2*z^2*zb^2*G[1][7]^2 - 
      6*s1^2*s2*z^3*zb^2*G[1][7]^2 - 2*s1*s2^2*z^3*zb^2*G[1][7]^2 - 
      3*s1^2*s2*z^4*zb^2*G[1][7]^2 + 11*s1*s2^2*z^4*zb^2*G[1][7]^2 + 
      8*s1^2*s2*z^5*zb^2*G[1][7]^2 - s1*s2^2*z^5*zb^2*G[1][7]^2 + 
      s1^2*s2*z^6*zb^2*G[1][7]^2 - 2*s1*s2^2*z^6*zb^2*G[1][7]^2 + 
      4*s1*s2^2*z*zb^3*G[1][7]^2 + 4*s1^2*s2*z^2*zb^3*G[1][7]^2 + 
      8*s1*s2^2*z^2*zb^3*G[1][7]^2 + 12*s1^2*s2*z^3*zb^3*G[1][7]^2 - 
      14*s1*s2^2*z^3*zb^3*G[1][7]^2 - 12*s1^2*s2*z^4*zb^3*G[1][7]^2 - 
      6*s1*s2^2*z^4*zb^3*G[1][7]^2 - 4*s1^2*s2*z^5*zb^3*G[1][7]^2 + 
      7*s1*s2^2*z^5*zb^3*G[1][7]^2 + s1*s2^2*z^6*zb^3*G[1][7]^2 - 
      s1*s2^2*zb^4*G[1][7]^2 - s1^2*s2*z*zb^4*G[1][7]^2 - 
      7*s1*s2^2*z*zb^4*G[1][7]^2 - 13*s1^2*s2*z^2*zb^4*G[1][7]^2 + 
      6*s1*s2^2*z^2*zb^4*G[1][7]^2 + 8*s1^2*s2*z^3*zb^4*G[1][7]^2 + 
      14*s1*s2^2*z^3*zb^4*G[1][7]^2 + 7*s1^2*s2*z^4*zb^4*G[1][7]^2 - 
      8*s1*s2^2*z^4*zb^4*G[1][7]^2 - s1^2*s2*z^5*zb^4*G[1][7]^2 - 
      4*s1*s2^2*z^5*zb^4*G[1][7]^2 + 2*s1*s2^2*zb^5*G[1][7]^2 + 
      6*s1^2*s2*z*zb^5*G[1][7]^2 + s1*s2^2*z*zb^5*G[1][7]^2 - 
      2*s1^2*s2*z^2*zb^5*G[1][7]^2 - 11*s1*s2^2*z^2*zb^5*G[1][7]^2 - 
      8*s1^2*s2*z^3*zb^5*G[1][7]^2 + 2*s1*s2^2*z^3*zb^5*G[1][7]^2 + 
      4*s1^2*s2*z^4*zb^5*G[1][7]^2 + 6*s1*s2^2*z^4*zb^5*G[1][7]^2 - 
      s1^2*s2*zb^6*G[1][7]^2 - s1*s2^2*zb^6*G[1][7]^2 + 
      3*s1*s2^2*z*zb^6*G[1][7]^2 + 7*s1^2*s2*z^2*zb^6*G[1][7]^2 + 
      2*s1*s2^2*z^2*zb^6*G[1][7]^2 - 6*s1^2*s2*z^3*zb^6*G[1][7]^2 - 
      4*s1*s2^2*z^3*zb^6*G[1][7]^2 - 4*s1^2*s2*z*zb^7*G[1][7]^2 - 
      s1*s2^2*z*zb^7*G[1][7]^2 + 4*s1^2*s2*z^2*zb^7*G[1][7]^2 + 
      s1*s2^2*z^2*zb^7*G[1][7]^2 + s1^2*s2*zb^8*G[1][7]^2 - 
      s1^2*s2*z*zb^8*G[1][7]^2 + 4*s1^2*s2*z^4*G[2][1] + 4*s2^3*z^4*G[2][1] + 
      4*s1^3*z^5*G[2][1] + 8*s1*s2^2*z^5*G[2][1] - 8*s2^3*z^5*G[2][1] + 
      4*s1^2*s2*z^6*G[2][1] + 6*s1*s2^2*z^6*G[2][1] + 16*s2^3*z^6*G[2][1] + 
      4*s1^2*s2*z^7*G[2][1] - 4*s1*s2^2*z^7*G[2][1] - 12*s2^3*z^7*G[2][1] + 
      2*s1*s2^2*z^8*G[2][1] + 4*s2^3*z^8*G[2][1] + 4*s2^3*z*zb*G[2][1] - 
      12*s2^3*z^2*zb*G[2][1] - 20*s1^2*s2*z^3*zb*G[2][1] - 
      4*s1*s2^2*z^3*zb*G[2][1] - 8*s2^3*z^3*zb*G[2][1] - 
      16*s1^3*z^4*zb*G[2][1] + 4*s1^2*s2*z^4*zb*G[2][1] - 
      20*s1*s2^2*z^4*zb*G[2][1] + 32*s2^3*z^4*zb*G[2][1] - 
      4*s1^3*z^5*zb*G[2][1] - 22*s1^2*s2*z^5*zb*G[2][1] - 
      42*s1*s2^2*z^5*zb*G[2][1] - 60*s2^3*z^5*zb*G[2][1] - 
      16*s1^2*s2*z^6*zb*G[2][1] + 36*s2^3*z^6*zb*G[2][1] - 
      10*s1^2*s2*z^7*zb*G[2][1] + 2*s1*s2^2*z^7*zb*G[2][1] - 
      12*s2^3*z^7*zb*G[2][1] - 4*s1*s2^2*z^8*zb*G[2][1] + 
      4*s2^3*zb^2*G[2][1] + 24*s1*s2^2*z*zb^2*G[2][1] - 
      20*s2^3*z*zb^2*G[2][1] + 40*s1^2*s2*z^2*zb^2*G[2][1] - 
      56*s1*s2^2*z^2*zb^2*G[2][1] + 64*s2^3*z^2*zb^2*G[2][1] + 
      20*s1^3*z^3*zb^2*G[2][1] - 24*s1^2*s2*z^3*zb^2*G[2][1] + 
      64*s1*s2^2*z^3*zb^2*G[2][1] - 60*s2^3*z^3*zb^2*G[2][1] + 
      24*s1^3*z^4*zb^2*G[2][1] + 62*s1^2*s2*z^4*zb^2*G[2][1] + 
      92*s1*s2^2*z^4*zb^2*G[2][1] + 60*s2^3*z^4*zb^2*G[2][1] + 
      24*s1^2*s2*z^5*zb^2*G[2][1] + 48*s1*s2^2*z^5*zb^2*G[2][1] - 
      16*s2^3*z^5*zb^2*G[2][1] + 34*s1^2*s2*z^6*zb^2*G[2][1] - 
      22*s1*s2^2*z^6*zb^2*G[2][1] + 8*s2^3*z^6*zb^2*G[2][1] + 
      6*s1^2*s2*z^7*zb^2*G[2][1] + 18*s1*s2^2*z^7*zb^2*G[2][1] - 
      8*s2^3*zb^3*G[2][1] - 32*s1*s2^2*z*zb^3*G[2][1] + 
      16*s2^3*z*zb^3*G[2][1] - 48*s1^2*s2*z^2*zb^3*G[2][1] + 
      88*s1*s2^2*z^2*zb^3*G[2][1] - 48*s2^3*z^2*zb^3*G[2][1] - 
      60*s1^3*z^3*zb^3*G[2][1] - 20*s1^2*s2*z^3*zb^3*G[2][1] - 
      172*s1*s2^2*z^3*zb^3*G[2][1] + 28*s2^3*z^3*zb^3*G[2][1] - 
      44*s1^2*s2*z^4*zb^3*G[2][1] - 116*s1*s2^2*z^4*zb^3*G[2][1] - 
      32*s2^3*z^4*zb^3*G[2][1] - 34*s1^2*s2*z^5*zb^3*G[2][1] + 
      34*s1*s2^2*z^5*zb^3*G[2][1] + 4*s2^3*z^5*zb^3*G[2][1] - 
      26*s1^2*s2*z^6*zb^3*G[2][1] - 38*s1*s2^2*z^6*zb^3*G[2][1] - 
      4*s1*s2^2*zb^4*G[2][1] + 4*s2^3*zb^4*G[2][1] - 
      4*s1^2*s2*z*zb^4*G[2][1] - 4*s1*s2^2*z*zb^4*G[2][1] + 
      4*s2^3*z*zb^4*G[2][1] + 40*s1^3*z^2*zb^4*G[2][1] + 
      56*s1^2*s2*z^2*zb^4*G[2][1] + 22*s1*s2^2*z^2*zb^4*G[2][1] + 
      28*s1^3*z^3*zb^4*G[2][1] + 28*s1^2*s2*z^3*zb^4*G[2][1] + 
      156*s1*s2^2*z^3*zb^4*G[2][1] + 16*s2^3*z^3*zb^4*G[2][1] - 
      4*s1^3*z^4*zb^4*G[2][1] + 2*s1^2*s2*z^4*zb^4*G[2][1] - 
      18*s1*s2^2*z^4*zb^4*G[2][1] - 4*s2^3*z^4*zb^4*G[2][1] + 
      48*s1^2*s2*z^5*zb^4*G[2][1] + 52*s1*s2^2*z^5*zb^4*G[2][1] + 
      8*s1*s2^2*zb^5*G[2][1] - 20*s1^3*z*zb^5*G[2][1] - 
      10*s1^2*s2*z*zb^5*G[2][1] + 2*s1*s2^2*z*zb^5*G[2][1] - 
      4*s2^3*z*zb^5*G[2][1] - 44*s1^3*z^2*zb^5*G[2][1] - 
      24*s1^2*s2*z^2*zb^5*G[2][1] - 72*s1*s2^2*z^2*zb^5*G[2][1] + 
      4*s1^3*z^3*zb^5*G[2][1] + 14*s1^2*s2*z^3*zb^5*G[2][1] + 
      2*s1*s2^2*z^3*zb^5*G[2][1] - 52*s1^2*s2*z^4*zb^5*G[2][1] - 
      48*s1*s2^2*z^4*zb^5*G[2][1] + 4*s1^3*zb^6*G[2][1] + 
      2*s1^2*s2*zb^6*G[2][1] - 4*s1*s2^2*zb^6*G[2][1] + 
      32*s1^3*z*zb^6*G[2][1] + 4*s1^2*s2*z*zb^6*G[2][1] + 
      12*s1*s2^2*z*zb^6*G[2][1] + 8*s1^3*z^2*zb^6*G[2][1] - 
      10*s1^2*s2*z^2*zb^6*G[2][1] - 2*s1*s2^2*z^2*zb^6*G[2][1] + 
      38*s1^2*s2*z^3*zb^6*G[2][1] + 26*s1*s2^2*z^3*zb^6*G[2][1] - 
      8*s1^3*zb^7*G[2][1] - 12*s1^3*z*zb^7*G[2][1] + 
      6*s1^2*s2*z*zb^7*G[2][1] + 2*s1*s2^2*z*zb^7*G[2][1] - 
      18*s1^2*s2*z^2*zb^7*G[2][1] - 6*s1*s2^2*z^2*zb^7*G[2][1] + 
      4*s1^3*zb^8*G[2][1] - 2*s1^2*s2*zb^8*G[2][1] + 
      4*s1^2*s2*z*zb^8*G[2][1] - 2*s1^2*s2*z^5*zb*G[2][4] + 
      2*s1*s2^2*z^5*zb*G[2][4] + 4*s1^2*s2*z^6*zb*G[2][4] - 
      8*s1*s2^2*z^6*zb*G[2][4] - 2*s1^2*s2*z^7*zb*G[2][4] + 
      10*s1*s2^2*z^7*zb*G[2][4] - 4*s1*s2^2*z^8*zb*G[2][4] + 
      10*s1^2*s2*z^4*zb^2*G[2][4] - 10*s1*s2^2*z^4*zb^2*G[2][4] - 
      14*s1^2*s2*z^5*zb^2*G[2][4] + 38*s1*s2^2*z^5*zb^2*G[2][4] - 
      44*s1*s2^2*z^6*zb^2*G[2][4] + 4*s1^2*s2*z^7*zb^2*G[2][4] + 
      16*s1*s2^2*z^7*zb^2*G[2][4] - 20*s1^2*s2*z^3*zb^3*G[2][4] + 
      20*s1*s2^2*z^3*zb^3*G[2][4] + 10*s1^2*s2*z^4*zb^3*G[2][4] - 
      70*s1*s2^2*z^4*zb^3*G[2][4] + 26*s1^2*s2*z^5*zb^3*G[2][4] + 
      70*s1*s2^2*z^5*zb^3*G[2][4] - 16*s1^2*s2*z^6*zb^3*G[2][4] - 
      20*s1*s2^2*z^6*zb^3*G[2][4] + 20*s1^2*s2*z^2*zb^4*G[2][4] - 
      20*s1*s2^2*z^2*zb^4*G[2][4] + 20*s1^2*s2*z^3*zb^4*G[2][4] + 
      60*s1*s2^2*z^3*zb^4*G[2][4] - 60*s1^2*s2*z^4*zb^4*G[2][4] - 
      40*s1*s2^2*z^4*zb^4*G[2][4] + 20*s1^2*s2*z^5*zb^4*G[2][4] - 
      10*s1^2*s2*z*zb^5*G[2][4] + 10*s1*s2^2*z*zb^5*G[2][4] - 
      40*s1^2*s2*z^2*zb^5*G[2][4] - 20*s1*s2^2*z^2*zb^5*G[2][4] + 
      50*s1^2*s2*z^3*zb^5*G[2][4] - 10*s1*s2^2*z^3*zb^5*G[2][4] + 
      20*s1*s2^2*z^4*zb^5*G[2][4] + 2*s1^2*s2*zb^6*G[2][4] - 
      2*s1*s2^2*zb^6*G[2][4] + 26*s1^2*s2*z*zb^6*G[2][4] - 
      2*s1*s2^2*z*zb^6*G[2][4] - 8*s1^2*s2*z^2*zb^6*G[2][4] + 
      20*s1*s2^2*z^2*zb^6*G[2][4] - 20*s1^2*s2*z^3*zb^6*G[2][4] - 
      16*s1*s2^2*z^3*zb^6*G[2][4] - 6*s1^2*s2*zb^7*G[2][4] + 
      2*s1*s2^2*zb^7*G[2][4] - 10*s1^2*s2*z*zb^7*G[2][4] - 
      6*s1*s2^2*z*zb^7*G[2][4] + 16*s1^2*s2*z^2*zb^7*G[2][4] + 
      4*s1*s2^2*z^2*zb^7*G[2][4] + 4*s1^2*s2*zb^8*G[2][4] - 
      4*s1^2*s2*z*zb^8*G[2][4]))/(s^3*(z - zb)^5) + 
   ((I/12)*Pi*s1^3*s2^3*z*(-1 + zb)*(-64*s2*z*G[1][1]^3 - 
      32*s1*z^2*G[1][1]^3 + 64*s2*z^2*G[1][1]^3 - 48*s2*z^3*G[1][1]^3 + 
      16*s2*z^4*G[1][1]^3 - 32*s1*z*zb*G[1][1]^3 + 96*s2*z*zb*G[1][1]^3 + 
      96*s1*z^2*zb*G[1][1]^3 - 64*s2*z^2*zb*G[1][1]^3 - 
      48*s1*z^3*zb*G[1][1]^3 + 32*s2*z^3*zb*G[1][1]^3 - 
      16*s2*z^4*zb*G[1][1]^3 - 48*s2*z*zb^2*G[1][1]^3 - 
      16*s1*z^2*zb^2*G[1][1]^3 + 32*s2*z^2*zb^2*G[1][1]^3 + 
      32*s1*z^3*zb^2*G[1][1]^3 + 16*s2*z^3*zb^2*G[1][1]^3 + 
      16*s2*z*zb^3*G[1][1]^3 - 16*s1*z^2*zb^3*G[1][1]^3 - 
      32*s2*z^2*zb^3*G[1][1]^3 + 16*s1*z*zb^4*G[1][1]^3 - 
      192*s2*z*G[1][1]^2*G[1][2] - 144*s1*z^2*G[1][1]^2*G[1][2] + 
      192*s2*z^2*G[1][1]^2*G[1][2] + 48*s1*z^3*G[1][1]^2*G[1][2] - 
      144*s2*z^3*G[1][1]^2*G[1][2] + 48*s2*z^4*G[1][1]^2*G[1][2] - 
      48*s1*z*zb*G[1][1]^2*G[1][2] + 288*s2*z*zb*G[1][1]^2*G[1][2] + 
      240*s1*z^2*zb*G[1][1]^2*G[1][2] - 192*s2*z^2*zb*G[1][1]^2*G[1][2] - 
      144*s1*z^3*zb*G[1][1]^2*G[1][2] + 96*s2*z^3*zb*G[1][1]^2*G[1][2] - 
      48*s2*z^4*zb*G[1][1]^2*G[1][2] - 144*s2*z*zb^2*G[1][1]^2*G[1][2] - 
      48*s1*z^2*zb^2*G[1][1]^2*G[1][2] + 96*s2*z^2*zb^2*G[1][1]^2*G[1][2] + 
      96*s1*z^3*zb^2*G[1][1]^2*G[1][2] + 48*s2*z^3*zb^2*G[1][1]^2*G[1][2] + 
      48*s2*z*zb^3*G[1][1]^2*G[1][2] - 48*s1*z^2*zb^3*G[1][1]^2*G[1][2] - 
      96*s2*z^2*zb^3*G[1][1]^2*G[1][2] + 48*s1*z*zb^4*G[1][1]^2*G[1][2] - 
      192*s2*z*G[1][1]*G[1][2]^2 - 144*s1*z^2*G[1][1]*G[1][2]^2 + 
      192*s2*z^2*G[1][1]*G[1][2]^2 + 48*s1*z^3*G[1][1]*G[1][2]^2 - 
      144*s2*z^3*G[1][1]*G[1][2]^2 + 48*s2*z^4*G[1][1]*G[1][2]^2 - 
      48*s1*z*zb*G[1][1]*G[1][2]^2 + 288*s2*z*zb*G[1][1]*G[1][2]^2 + 
      240*s1*z^2*zb*G[1][1]*G[1][2]^2 - 192*s2*z^2*zb*G[1][1]*G[1][2]^2 - 
      144*s1*z^3*zb*G[1][1]*G[1][2]^2 + 96*s2*z^3*zb*G[1][1]*G[1][2]^2 - 
      48*s2*z^4*zb*G[1][1]*G[1][2]^2 - 144*s2*z*zb^2*G[1][1]*G[1][2]^2 - 
      48*s1*z^2*zb^2*G[1][1]*G[1][2]^2 + 96*s2*z^2*zb^2*G[1][1]*G[1][2]^2 + 
      96*s1*z^3*zb^2*G[1][1]*G[1][2]^2 + 48*s2*z^3*zb^2*G[1][1]*G[1][2]^2 + 
      48*s2*z*zb^3*G[1][1]*G[1][2]^2 - 48*s1*z^2*zb^3*G[1][1]*G[1][2]^2 - 
      96*s2*z^2*zb^3*G[1][1]*G[1][2]^2 + 48*s1*z*zb^4*G[1][1]*G[1][2]^2 - 
      64*s2*z*G[1][2]^3 - 48*s1*z^2*G[1][2]^3 + 64*s2*z^2*G[1][2]^3 + 
      16*s1*z^3*G[1][2]^3 - 48*s2*z^3*G[1][2]^3 + 16*s2*z^4*G[1][2]^3 - 
      16*s1*z*zb*G[1][2]^3 + 112*s2*z*zb*G[1][2]^3 + 80*s1*z^2*zb*G[1][2]^3 - 
      64*s2*z^2*zb*G[1][2]^3 - 48*s1*z^3*zb*G[1][2]^3 + 
      32*s2*z^3*zb*G[1][2]^3 - 16*s2*z^4*zb*G[1][2]^3 - 
      16*s2*zb^2*G[1][2]^3 - 64*s2*z*zb^2*G[1][2]^3 - 
      16*s1*z^2*zb^2*G[1][2]^3 + 32*s2*z^2*zb^2*G[1][2]^3 + 
      32*s1*z^3*zb^2*G[1][2]^3 + 16*s2*z^3*zb^2*G[1][2]^3 + 
      16*s2*zb^3*G[1][2]^3 + 16*s2*z*zb^3*G[1][2]^3 - 
      16*s1*z^2*zb^3*G[1][2]^3 - 32*s2*z^2*zb^3*G[1][2]^3 + 
      16*s1*z*zb^4*G[1][2]^3 - 384*s2*z*G[1][1]^2*G[1][3] - 
      240*s1*z^2*G[1][1]^2*G[1][3] + 384*s2*z^2*G[1][1]^2*G[1][3] + 
      48*s1*z^3*G[1][1]^2*G[1][3] - 288*s2*z^3*G[1][1]^2*G[1][3] + 
      96*s2*z^4*G[1][1]^2*G[1][3] - 144*s1*z*zb*G[1][1]^2*G[1][3] + 
      576*s2*z*zb*G[1][1]^2*G[1][3] + 528*s1*z^2*zb*G[1][1]^2*G[1][3] - 
      288*s2*z^2*zb*G[1][1]^2*G[1][3] - 192*s1*z^3*zb*G[1][1]^2*G[1][3] + 
      144*s2*z^3*zb*G[1][1]^2*G[1][3] - 48*s2*z^4*zb*G[1][1]^2*G[1][3] - 
      288*s2*z*zb^2*G[1][1]^2*G[1][3] - 144*s1*z^2*zb^2*G[1][1]^2*G[1][3] + 
      48*s2*z^2*zb^2*G[1][1]^2*G[1][3] + 96*s1*z^3*zb^2*G[1][1]^2*G[1][3] + 
      48*s2*z^3*zb^2*G[1][1]^2*G[1][3] + 48*s1*z*zb^3*G[1][1]^2*G[1][3] + 
      96*s2*z*zb^3*G[1][1]^2*G[1][3] - 48*s1*z^2*zb^3*G[1][1]^2*G[1][3] - 
      96*s2*z^2*zb^3*G[1][1]^2*G[1][3] + 48*s1*z*zb^4*G[1][1]^2*G[1][3] - 
      576*s2*z*G[1][1]*G[1][2]*G[1][3] - 384*s1*z^2*G[1][1]*G[1][2]*G[1][3] + 
      480*s2*z^2*G[1][1]*G[1][2]*G[1][3] - 384*s2*z^3*G[1][1]*G[1][2]*
       G[1][3] + 96*s2*z^4*G[1][1]*G[1][2]*G[1][3] - 
      192*s1*z*zb*G[1][1]*G[1][2]*G[1][3] + 864*s2*z*zb*G[1][1]*G[1][2]*
       G[1][3] + 768*s1*z^2*zb*G[1][1]*G[1][2]*G[1][3] - 
      288*s2*z^2*zb*G[1][1]*G[1][2]*G[1][3] - 192*s1*z^3*zb*G[1][1]*G[1][2]*
       G[1][3] + 288*s2*z^3*zb*G[1][1]*G[1][2]*G[1][3] - 
      96*s2*z^4*zb*G[1][1]*G[1][2]*G[1][3] - 480*s2*z*zb^2*G[1][1]*G[1][2]*
       G[1][3] - 288*s1*z^2*zb^2*G[1][1]*G[1][2]*G[1][3] + 
      192*s1*z^3*zb^2*G[1][1]*G[1][2]*G[1][3] + 96*s2*z^3*zb^2*G[1][1]*
       G[1][2]*G[1][3] + 96*s1*z*zb^3*G[1][1]*G[1][2]*G[1][3] + 
      192*s2*z*zb^3*G[1][1]*G[1][2]*G[1][3] - 96*s1*z^2*zb^3*G[1][1]*G[1][2]*
       G[1][3] - 192*s2*z^2*zb^3*G[1][1]*G[1][2]*G[1][3] + 
      96*s1*z*zb^4*G[1][1]*G[1][2]*G[1][3] - 288*s2*z*G[1][2]^2*G[1][3] - 
      192*s1*z^2*G[1][2]^2*G[1][3] + 240*s2*z^2*G[1][2]^2*G[1][3] - 
      192*s2*z^3*G[1][2]^2*G[1][3] + 48*s2*z^4*G[1][2]^2*G[1][3] - 
      144*s1*z*zb*G[1][2]^2*G[1][3] + 384*s2*z*zb*G[1][2]^2*G[1][3] + 
      336*s1*z^2*zb*G[1][2]^2*G[1][3] - 144*s2*z^2*zb*G[1][2]^2*G[1][3] - 
      96*s1*z^3*zb*G[1][2]^2*G[1][3] + 144*s2*z^3*zb*G[1][2]^2*G[1][3] - 
      48*s2*z^4*zb*G[1][2]^2*G[1][3] + 48*s1*zb^2*G[1][2]^2*G[1][3] - 
      48*s2*zb^2*G[1][2]^2*G[1][3] + 48*s1*z*zb^2*G[1][2]^2*G[1][3] - 
      96*s2*z*zb^2*G[1][2]^2*G[1][3] - 96*s1*z^2*zb^2*G[1][2]^2*G[1][3] + 
      96*s1*z^3*zb^2*G[1][2]^2*G[1][3] + 48*s2*z^3*zb^2*G[1][2]^2*G[1][3] - 
      96*s1*zb^3*G[1][2]^2*G[1][3] + 48*s2*zb^3*G[1][2]^2*G[1][3] + 
      48*s1*z*zb^3*G[1][2]^2*G[1][3] - 48*s1*z^2*zb^3*G[1][2]^2*G[1][3] - 
      96*s2*z^2*zb^3*G[1][2]^2*G[1][3] + 48*s1*zb^4*G[1][2]^2*G[1][3] + 
      48*s1*z*zb^4*G[1][2]^2*G[1][3] - 576*s2*z*G[1][1]*G[1][3]^2 - 
      336*s1*z^2*G[1][1]*G[1][3]^2 + 480*s2*z^2*G[1][1]*G[1][3]^2 - 
      48*s1*z^3*G[1][1]*G[1][3]^2 - 384*s2*z^3*G[1][1]*G[1][3]^2 + 
      96*s2*z^4*G[1][1]*G[1][3]^2 - 240*s1*z*zb*G[1][1]*G[1][3]^2 + 
      864*s2*z*zb*G[1][1]*G[1][3]^2 + 816*s1*z^2*zb*G[1][1]*G[1][3]^2 - 
      192*s2*z^2*zb*G[1][1]*G[1][3]^2 - 96*s1*z^3*zb*G[1][1]*G[1][3]^2 + 
      240*s2*z^3*zb*G[1][1]*G[1][3]^2 - 48*s2*z^4*zb*G[1][1]*G[1][3]^2 - 
      480*s2*z*zb^2*G[1][1]*G[1][3]^2 - 336*s1*z^2*zb^2*G[1][1]*G[1][3]^2 - 
      144*s2*z^2*zb^2*G[1][1]*G[1][3]^2 + 96*s1*z^3*zb^2*G[1][1]*G[1][3]^2 + 
      48*s2*z^3*zb^2*G[1][1]*G[1][3]^2 + 144*s1*z*zb^3*G[1][1]*G[1][3]^2 + 
      192*s2*z*zb^3*G[1][1]*G[1][3]^2 - 48*s1*z^2*zb^3*G[1][1]*G[1][3]^2 - 
      96*s2*z^2*zb^3*G[1][1]*G[1][3]^2 + 48*s1*z*zb^4*G[1][1]*G[1][3]^2 - 
      480*s2*z*G[1][2]*G[1][3]^2 - 288*s1*z^2*G[1][2]*G[1][3]^2 + 
      336*s2*z^2*G[1][2]*G[1][3]^2 - 96*s1*z^3*G[1][2]*G[1][3]^2 - 
      288*s2*z^3*G[1][2]*G[1][3]^2 + 48*s2*z^4*G[1][2]*G[1][3]^2 - 
      240*s1*z*zb*G[1][2]*G[1][3]^2 + 672*s2*z*zb*G[1][2]*G[1][3]^2 + 
      624*s1*z^2*zb*G[1][2]*G[1][3]^2 - 48*s2*z^2*zb*G[1][2]*G[1][3]^2 + 
      240*s2*z^3*zb*G[1][2]*G[1][3]^2 - 48*s2*z^4*zb*G[1][2]*G[1][3]^2 + 
      48*s1*zb^2*G[1][2]*G[1][3]^2 - 48*s2*zb^2*G[1][2]*G[1][3]^2 + 
      48*s1*z*zb^2*G[1][2]*G[1][3]^2 - 288*s2*z*zb^2*G[1][2]*G[1][3]^2 - 
      288*s1*z^2*zb^2*G[1][2]*G[1][3]^2 - 192*s2*z^2*zb^2*G[1][2]*G[1][3]^2 + 
      96*s1*z^3*zb^2*G[1][2]*G[1][3]^2 + 48*s2*z^3*zb^2*G[1][2]*G[1][3]^2 - 
      96*s1*zb^3*G[1][2]*G[1][3]^2 + 48*s2*zb^3*G[1][2]*G[1][3]^2 + 
      144*s1*z*zb^3*G[1][2]*G[1][3]^2 + 96*s2*z*zb^3*G[1][2]*G[1][3]^2 - 
      48*s1*z^2*zb^3*G[1][2]*G[1][3]^2 - 96*s2*z^2*zb^3*G[1][2]*G[1][3]^2 + 
      48*s1*zb^4*G[1][2]*G[1][3]^2 + 48*s1*z*zb^4*G[1][2]*G[1][3]^2 - 
      320*s2*z*G[1][3]^3 - 176*s1*z^2*G[1][3]^3 + 224*s2*z^2*G[1][3]^3 - 
      80*s1*z^3*G[1][3]^3 - 192*s2*z^3*G[1][3]^3 + 32*s2*z^4*G[1][3]^3 - 
      144*s1*z*zb*G[1][3]^3 + 496*s2*z*zb*G[1][3]^3 + 
      464*s1*z^2*zb*G[1][3]^3 - 32*s2*z^2*zb*G[1][3]^3 + 
      160*s2*z^3*zb*G[1][3]^3 - 32*s2*z^4*zb*G[1][3]^3 - 
      16*s2*zb^2*G[1][3]^3 - 304*s2*z*zb^2*G[1][3]^3 - 
      224*s1*z^2*zb^2*G[1][3]^3 - 128*s2*z^2*zb^2*G[1][3]^3 + 
      64*s1*z^3*zb^2*G[1][3]^3 + 32*s2*z^3*zb^2*G[1][3]^3 + 
      16*s2*zb^3*G[1][3]^3 + 96*s1*z*zb^3*G[1][3]^3 + 
      128*s2*z*zb^3*G[1][3]^3 - 32*s1*z^2*zb^3*G[1][3]^3 - 
      64*s2*z^2*zb^3*G[1][3]^3 + 32*s1*z*zb^4*G[1][3]^3 - 
      24*s2*z^2*zb^2*G[1][1]^2*G[1][4] + 24*s2*z^3*zb^2*G[1][1]^2*G[1][4] + 
      24*s2*z*zb^3*G[1][1]^2*G[1][4] - 24*s2*z^2*zb^3*G[1][1]^2*G[1][4] + 
      48*s1*z*zb*G[1][2]^2*G[1][4] + 48*s2*z*zb*G[1][2]^2*G[1][4] + 
      24*s1*z^3*zb*G[1][2]^2*G[1][4] - 48*s1*zb^2*G[1][2]^2*G[1][4] + 
      48*s2*zb^2*G[1][2]^2*G[1][4] - 144*s2*z*zb^2*G[1][2]^2*G[1][4] - 
      24*s1*z^2*zb^2*G[1][2]^2*G[1][4] - 24*s1*z^3*zb^2*G[1][2]^2*G[1][4] + 
      96*s1*zb^3*G[1][2]^2*G[1][4] - 48*s2*zb^3*G[1][2]^2*G[1][4] - 
      48*s1*z*zb^3*G[1][2]^2*G[1][4] + 96*s2*z*zb^3*G[1][2]^2*G[1][4] + 
      24*s1*z^2*zb^3*G[1][2]^2*G[1][4] - 48*s1*zb^4*G[1][2]^2*G[1][4] - 
      96*s2*z^2*zb*G[1][1]*G[1][3]*G[1][4] - 96*s1*z^3*zb*G[1][1]*G[1][3]*
       G[1][4] + 48*s2*z^3*zb*G[1][1]*G[1][3]*G[1][4] - 
      48*s2*z^4*zb*G[1][1]*G[1][3]*G[1][4] + 96*s2*z^2*zb^2*G[1][1]*G[1][3]*
       G[1][4] + 96*s1*z^3*zb^2*G[1][1]*G[1][3]*G[1][4] + 
      48*s2*z^3*zb^2*G[1][1]*G[1][3]*G[1][4] - 48*s1*z^2*zb^3*G[1][1]*G[1][3]*
       G[1][4] - 48*s2*z^2*zb^3*G[1][1]*G[1][3]*G[1][4] + 
      48*s1*z*zb*G[1][2]*G[1][3]*G[1][4] + 96*s2*z*zb*G[1][2]*G[1][3]*
       G[1][4] + 48*s1*z^2*zb*G[1][2]*G[1][3]*G[1][4] - 
      48*s2*z^2*zb*G[1][2]*G[1][3]*G[1][4] + 48*s1*z^3*zb*G[1][2]*G[1][3]*
       G[1][4] + 48*s2*z^3*zb*G[1][2]*G[1][3]*G[1][4] - 
      48*s1*zb^2*G[1][2]*G[1][3]*G[1][4] + 48*s2*zb^2*G[1][2]*G[1][3]*
       G[1][4] - 144*s2*z*zb^2*G[1][2]*G[1][3]*G[1][4] - 
      96*s1*z^2*zb^2*G[1][2]*G[1][3]*G[1][4] - 48*s2*z^2*zb^2*G[1][2]*G[1][3]*
       G[1][4] - 48*s1*z^3*zb^2*G[1][2]*G[1][3]*G[1][4] - 
      48*s2*z^3*zb^2*G[1][2]*G[1][3]*G[1][4] + 96*s1*zb^3*G[1][2]*G[1][3]*
       G[1][4] - 48*s2*zb^3*G[1][2]*G[1][3]*G[1][4] + 
      48*s2*z*zb^3*G[1][2]*G[1][3]*G[1][4] + 48*s1*z^2*zb^3*G[1][2]*G[1][3]*
       G[1][4] + 96*s2*z^2*zb^3*G[1][2]*G[1][3]*G[1][4] - 
      48*s1*zb^4*G[1][2]*G[1][3]*G[1][4] - 48*s1*z*zb^4*G[1][2]*G[1][3]*
       G[1][4] + 48*s2*z*zb*G[1][3]^2*G[1][4] + 48*s1*z^2*zb*G[1][3]^2*
       G[1][4] - 96*s2*z^2*zb*G[1][3]^2*G[1][4] - 24*s1*z^3*zb*G[1][3]^2*
       G[1][4] + 72*s2*z^3*zb*G[1][3]^2*G[1][4] - 24*s2*z^4*zb*G[1][3]^2*
       G[1][4] - 96*s1*z^2*zb^2*G[1][3]^2*G[1][4] + 24*s1*z^3*zb^2*G[1][3]^2*
       G[1][4] - 48*s2*z^3*zb^2*G[1][3]^2*G[1][4] + 72*s1*z*zb^3*G[1][3]^2*
       G[1][4] - 72*s2*z*zb^3*G[1][3]^2*G[1][4] + 120*s2*z^2*zb^3*G[1][3]^2*
       G[1][4] - 72*s1*z*zb^4*G[1][3]^2*G[1][4] - 24*s2*z*zb*G[1][2]*
       G[1][4]^2 - 24*s1*z^2*zb*G[1][2]*G[1][4]^2 + 24*s2*z^2*zb*G[1][2]*
       G[1][4]^2 - 12*s1*z^3*zb*G[1][2]*G[1][4]^2 - 24*s2*z^3*zb*G[1][2]*
       G[1][4]^2 + 36*s1*z^2*zb^2*G[1][2]*G[1][4]^2 + 
      24*s2*z^2*zb^2*G[1][2]*G[1][4]^2 + 12*s1*z^3*zb^2*G[1][2]*G[1][4]^2 + 
      24*s2*z^3*zb^2*G[1][2]*G[1][4]^2 - 24*s1*z*zb^3*G[1][2]*G[1][4]^2 + 
      24*s2*z*zb^3*G[1][2]*G[1][4]^2 - 12*s1*z^2*zb^3*G[1][2]*G[1][4]^2 - 
      48*s2*z^2*zb^3*G[1][2]*G[1][4]^2 + 24*s1*z*zb^4*G[1][2]*G[1][4]^2 - 
      24*s2*z*zb*G[1][3]*G[1][4]^2 - 24*s1*z^2*zb*G[1][3]*G[1][4]^2 - 
      36*s1*z^3*zb*G[1][3]*G[1][4]^2 - 12*s2*z^3*zb*G[1][3]*G[1][4]^2 - 
      12*s2*z^4*zb*G[1][3]*G[1][4]^2 + 72*s1*z^2*zb^2*G[1][3]*G[1][4]^2 + 
      60*s2*z^2*zb^2*G[1][3]*G[1][4]^2 + 36*s1*z^3*zb^2*G[1][3]*G[1][4]^2 + 
      60*s2*z^3*zb^2*G[1][3]*G[1][4]^2 - 60*s1*z*zb^3*G[1][3]*G[1][4]^2 + 
      48*s2*z*zb^3*G[1][3]*G[1][4]^2 - 24*s1*z^2*zb^3*G[1][3]*G[1][4]^2 - 
      120*s2*z^2*zb^3*G[1][3]*G[1][4]^2 + 60*s1*z*zb^4*G[1][3]*G[1][4]^2 + 
      8*s1*z*zb*G[1][4]^3 - 8*s2*z*zb*G[1][4]^3 - 16*s1*z^2*zb*G[1][4]^3 + 
      36*s2*z^2*zb*G[1][4]^3 + 12*s1*z^3*zb*G[1][4]^3 - 
      44*s2*z^3*zb*G[1][4]^3 + 18*s2*z^4*zb*G[1][4]^3 - 8*s1*zb^2*G[1][4]^3 + 
      8*s2*zb^2*G[1][4]^3 - 8*s1*z*zb^2*G[1][4]^3 - 24*s2*z*zb^2*G[1][4]^3 + 
      16*s1*z^2*zb^2*G[1][4]^3 + 14*s2*z^2*zb^2*G[1][4]^3 - 
      20*s1*z^3*zb^2*G[1][4]^3 - 16*s2*z^3*zb^2*G[1][4]^3 + 
      24*s1*zb^3*G[1][4]^3 - 8*s2*zb^3*G[1][4]^3 - 8*s1*z*zb^3*G[1][4]^3 + 
      8*s2*z*zb^3*G[1][4]^3 + 2*s1*z^2*zb^3*G[1][4]^3 + 
      16*s2*z^2*zb^3*G[1][4]^3 - 16*s1*zb^4*G[1][4]^3 + 
      96*s2*z*G[1][1]^2*G[1][5] + 48*s1*z^2*G[1][1]^2*G[1][5] - 
      168*s2*z^2*G[1][1]^2*G[1][5] - 48*s1*z^3*G[1][1]^2*G[1][5] + 
      120*s2*z^3*G[1][1]^2*G[1][5] - 48*s2*z^4*G[1][1]^2*G[1][5] + 
      48*s1*z*zb*G[1][1]^2*G[1][5] - 120*s2*z*zb*G[1][1]^2*G[1][5] - 
      144*s1*z^2*zb*G[1][1]^2*G[1][5] + 120*s2*z^2*zb*G[1][1]^2*G[1][5] + 
      96*s1*z^3*zb*G[1][1]^2*G[1][5] + 48*s2*z*zb^2*G[1][1]^2*G[1][5] - 
      24*s2*z^2*zb^2*G[1][1]^2*G[1][5] - 24*s2*z^3*zb^2*G[1][1]^2*G[1][5] - 
      24*s2*z*zb^3*G[1][1]^2*G[1][5] + 24*s2*z^2*zb^3*G[1][1]^2*G[1][5] - 
      24*s1*z*zb*G[1][2]^2*G[1][5] + 48*s1*z^2*zb*G[1][2]^2*G[1][5] - 
      24*s1*z^3*zb*G[1][2]^2*G[1][5] + 24*s1*zb^2*G[1][2]^2*G[1][5] - 
      24*s1*z*zb^2*G[1][2]^2*G[1][5] - 24*s1*z^2*zb^2*G[1][2]^2*G[1][5] + 
      24*s1*z^3*zb^2*G[1][2]^2*G[1][5] - 24*s1*zb^3*G[1][2]^2*G[1][5] + 
      48*s1*z*zb^3*G[1][2]^2*G[1][5] - 24*s1*z^2*zb^3*G[1][2]^2*G[1][5] + 
      192*s2*z*G[1][1]*G[1][3]*G[1][5] + 96*s1*z^2*G[1][1]*G[1][3]*G[1][5] - 
      336*s2*z^2*G[1][1]*G[1][3]*G[1][5] - 96*s1*z^3*G[1][1]*G[1][3]*
       G[1][5] + 240*s2*z^3*G[1][1]*G[1][3]*G[1][5] - 
      96*s2*z^4*G[1][1]*G[1][3]*G[1][5] + 96*s1*z*zb*G[1][1]*G[1][3]*
       G[1][5] - 288*s2*z*zb*G[1][1]*G[1][3]*G[1][5] - 
      336*s1*z^2*zb*G[1][1]*G[1][3]*G[1][5] + 336*s2*z^2*zb*G[1][1]*G[1][3]*
       G[1][5] + 240*s1*z^3*zb*G[1][1]*G[1][3]*G[1][5] - 
      96*s2*z^3*zb*G[1][1]*G[1][3]*G[1][5] + 48*s2*z^4*zb*G[1][1]*G[1][3]*
       G[1][5] + 144*s2*z*zb^2*G[1][1]*G[1][3]*G[1][5] + 
      96*s1*z^2*zb^2*G[1][1]*G[1][3]*G[1][5] - 96*s2*z^2*zb^2*G[1][1]*G[1][3]*
       G[1][5] - 96*s1*z^3*zb^2*G[1][1]*G[1][3]*G[1][5] - 
      48*s2*z^3*zb^2*G[1][1]*G[1][3]*G[1][5] - 48*s1*z*zb^3*G[1][1]*G[1][3]*
       G[1][5] - 48*s2*z*zb^3*G[1][1]*G[1][3]*G[1][5] + 
      48*s1*z^2*zb^3*G[1][1]*G[1][3]*G[1][5] + 48*s2*z^2*zb^3*G[1][1]*G[1][3]*
       G[1][5] - 48*s2*G[1][2]*G[1][3]*G[1][5] - 48*s1*z*G[1][2]*G[1][3]*
       G[1][5] + 48*s2*z*G[1][2]*G[1][3]*G[1][5] - 48*s2*z^2*G[1][2]*G[1][3]*
       G[1][5] + 48*s1*z^3*G[1][2]*G[1][3]*G[1][5] + 
      48*s2*z^3*G[1][2]*G[1][3]*G[1][5] + 96*s2*zb*G[1][2]*G[1][3]*G[1][5] + 
      144*s1*z*zb*G[1][2]*G[1][3]*G[1][5] - 48*s1*z^2*zb*G[1][2]*G[1][3]*
       G[1][5] - 96*s1*z^3*zb*G[1][2]*G[1][3]*G[1][5] - 
      96*s2*z^3*zb*G[1][2]*G[1][3]*G[1][5] - 48*s1*zb^2*G[1][2]*G[1][3]*
       G[1][5] - 48*s2*zb^2*G[1][2]*G[1][3]*G[1][5] - 
      96*s1*z*zb^2*G[1][2]*G[1][3]*G[1][5] - 144*s2*z*zb^2*G[1][2]*G[1][3]*
       G[1][5] + 96*s1*z^2*zb^2*G[1][2]*G[1][3]*G[1][5] + 
      144*s2*z^2*zb^2*G[1][2]*G[1][3]*G[1][5] + 48*s1*z^3*zb^2*G[1][2]*
       G[1][3]*G[1][5] + 48*s2*z^3*zb^2*G[1][2]*G[1][3]*G[1][5] + 
      96*s1*zb^3*G[1][2]*G[1][3]*G[1][5] - 48*s1*z*zb^3*G[1][2]*G[1][3]*
       G[1][5] + 96*s2*z*zb^3*G[1][2]*G[1][3]*G[1][5] - 
      48*s1*z^2*zb^3*G[1][2]*G[1][3]*G[1][5] - 96*s2*z^2*zb^3*G[1][2]*G[1][3]*
       G[1][5] - 48*s1*zb^4*G[1][2]*G[1][3]*G[1][5] + 
      48*s1*z*zb^4*G[1][2]*G[1][3]*G[1][5] - 48*s2*G[1][3]^2*G[1][5] - 
      48*s1*z*G[1][3]^2*G[1][5] + 192*s2*z*G[1][3]^2*G[1][5] + 
      96*s1*z^2*G[1][3]^2*G[1][5] - 288*s2*z^2*G[1][3]^2*G[1][5] - 
      48*s1*z^3*G[1][3]^2*G[1][5] + 216*s2*z^3*G[1][3]^2*G[1][5] - 
      72*s2*z^4*G[1][3]^2*G[1][5] + 96*s2*zb*G[1][3]^2*G[1][5] + 
      192*s1*z*zb*G[1][3]^2*G[1][5] - 288*s2*z*zb*G[1][3]^2*G[1][5] - 
      360*s1*z^2*zb*G[1][3]^2*G[1][5] + 336*s2*z^2*zb*G[1][3]^2*G[1][5] + 
      168*s1*z^3*zb*G[1][3]^2*G[1][5] - 216*s2*z^3*zb*G[1][3]^2*G[1][5] + 
      72*s2*z^4*zb*G[1][3]^2*G[1][5] - 48*s1*zb^2*G[1][3]^2*G[1][5] - 
      48*s2*zb^2*G[1][3]^2*G[1][5] - 48*s1*z*zb^2*G[1][3]^2*G[1][5] + 
      72*s2*z*zb^2*G[1][3]^2*G[1][5] + 216*s1*z^2*zb^2*G[1][3]^2*G[1][5] - 
      24*s2*z^2*zb^2*G[1][3]^2*G[1][5] - 120*s1*z^3*zb^2*G[1][3]^2*G[1][5] + 
      72*s1*zb^3*G[1][3]^2*G[1][5] - 120*s1*z*zb^3*G[1][3]^2*G[1][5] + 
      24*s2*z*zb^3*G[1][3]^2*G[1][5] + 48*s1*z^2*zb^3*G[1][3]^2*G[1][5] - 
      24*s2*z^2*zb^3*G[1][3]^2*G[1][5] - 24*s1*zb^4*G[1][3]^2*G[1][5] + 
      24*s1*z*zb^4*G[1][3]^2*G[1][5] + 72*s2*z^2*G[1][1]*G[1][4]*G[1][5] + 
      48*s1*z^3*G[1][1]*G[1][4]*G[1][5] - 48*s2*z^3*G[1][1]*G[1][4]*G[1][5] + 
      24*s2*z^4*G[1][1]*G[1][4]*G[1][5] - 24*s2*z*zb*G[1][1]*G[1][4]*
       G[1][5] - 24*s2*z^2*zb*G[1][1]*G[1][4]*G[1][5] - 
      24*s1*z^3*zb*G[1][1]*G[1][4]*G[1][5] - 48*s2*z^3*zb*G[1][1]*G[1][4]*
       G[1][5] + 24*s2*z^4*zb*G[1][1]*G[1][4]*G[1][5] + 
      24*s2*z*zb^2*G[1][1]*G[1][4]*G[1][5] + 48*s1*z^2*zb^2*G[1][1]*G[1][4]*
       G[1][5] + 12*s2*z^2*zb^2*G[1][1]*G[1][4]*G[1][5] - 
      48*s1*z^3*zb^2*G[1][1]*G[1][4]*G[1][5] - 12*s2*z^3*zb^2*G[1][1]*G[1][4]*
       G[1][5] - 24*s1*z*zb^3*G[1][1]*G[1][4]*G[1][5] - 
      12*s2*z*zb^3*G[1][1]*G[1][4]*G[1][5] + 24*s1*z^2*zb^3*G[1][1]*G[1][4]*
       G[1][5] + 12*s2*z^2*zb^3*G[1][1]*G[1][4]*G[1][5] + 
      24*s2*G[1][2]*G[1][4]*G[1][5] + 24*s1*z*G[1][2]*G[1][4]*G[1][5] + 
      24*s2*z*G[1][2]*G[1][4]*G[1][5] + 24*s1*z^2*G[1][2]*G[1][4]*G[1][5] - 
      48*s2*zb*G[1][2]*G[1][4]*G[1][5] - 60*s1*z*zb*G[1][2]*G[1][4]*G[1][5] - 
      96*s2*z*zb*G[1][2]*G[1][4]*G[1][5] - 48*s1*z^2*zb*G[1][2]*G[1][4]*
       G[1][5] - 24*s2*z^2*zb*G[1][2]*G[1][4]*G[1][5] + 
      12*s1*z^3*zb*G[1][2]*G[1][4]*G[1][5] + 24*s2*z^3*zb*G[1][2]*G[1][4]*
       G[1][5] + 36*s1*zb^2*G[1][2]*G[1][4]*G[1][5] + 
      36*s1*z*zb^2*G[1][2]*G[1][4]*G[1][5] + 192*s2*z*zb^2*G[1][2]*G[1][4]*
       G[1][5] + 12*s1*z^2*zb^2*G[1][2]*G[1][4]*G[1][5] - 
      24*s2*z^2*zb^2*G[1][2]*G[1][4]*G[1][5] - 12*s1*z^3*zb^2*G[1][2]*G[1][4]*
       G[1][5] - 24*s2*z^3*zb^2*G[1][2]*G[1][4]*G[1][5] - 
      84*s1*zb^3*G[1][2]*G[1][4]*G[1][5] + 24*s2*zb^3*G[1][2]*G[1][4]*
       G[1][5] + 24*s1*z*zb^3*G[1][2]*G[1][4]*G[1][5] - 
      120*s2*z*zb^3*G[1][2]*G[1][4]*G[1][5] + 12*s1*z^2*zb^3*G[1][2]*G[1][4]*
       G[1][5] + 48*s2*z^2*zb^3*G[1][2]*G[1][4]*G[1][5] + 
      48*s1*zb^4*G[1][2]*G[1][4]*G[1][5] - 24*s1*z*zb^4*G[1][2]*G[1][4]*
       G[1][5] + 24*s2*G[1][3]*G[1][4]*G[1][5] + 24*s1*z*G[1][3]*G[1][4]*
       G[1][5] + 24*s2*z*G[1][3]*G[1][4]*G[1][5] + 24*s1*z^2*G[1][3]*G[1][4]*
       G[1][5] + 72*s2*z^2*G[1][3]*G[1][4]*G[1][5] + 
      48*s1*z^3*G[1][3]*G[1][4]*G[1][5] - 48*s2*z^3*G[1][3]*G[1][4]*G[1][5] + 
      24*s2*z^4*G[1][3]*G[1][4]*G[1][5] - 48*s2*zb*G[1][3]*G[1][4]*G[1][5] - 
      60*s1*z*zb*G[1][3]*G[1][4]*G[1][5] - 144*s2*z*zb*G[1][3]*G[1][4]*
       G[1][5] - 72*s1*z^2*zb*G[1][3]*G[1][4]*G[1][5] - 
      24*s2*z^2*zb*G[1][3]*G[1][4]*G[1][5] + 12*s1*z^3*zb*G[1][3]*G[1][4]*
       G[1][5] - 24*s2*z^3*zb*G[1][3]*G[1][4]*G[1][5] + 
      24*s2*z^4*zb*G[1][3]*G[1][4]*G[1][5] + 36*s1*zb^2*G[1][3]*G[1][4]*
       G[1][5] + 24*s2*zb^2*G[1][3]*G[1][4]*G[1][5] + 
      60*s1*z*zb^2*G[1][3]*G[1][4]*G[1][5] + 216*s2*z*zb^2*G[1][3]*G[1][4]*
       G[1][5] + 36*s1*z^2*zb^2*G[1][3]*G[1][4]*G[1][5] - 
      36*s2*z^2*zb^2*G[1][3]*G[1][4]*G[1][5] - 60*s1*z^3*zb^2*G[1][3]*G[1][4]*
       G[1][5] - 36*s2*z^3*zb^2*G[1][3]*G[1][4]*G[1][5] - 
      84*s1*zb^3*G[1][3]*G[1][4]*G[1][5] - 108*s2*z*zb^3*G[1][3]*G[1][4]*
       G[1][5] + 36*s1*z^2*zb^3*G[1][3]*G[1][4]*G[1][5] + 
      60*s2*z^2*zb^3*G[1][3]*G[1][4]*G[1][5] + 48*s1*zb^4*G[1][3]*G[1][4]*
       G[1][5] - 24*s1*z*zb^4*G[1][3]*G[1][4]*G[1][5] - 
      36*s2*z*G[1][4]^2*G[1][5] - 36*s1*z^2*G[1][4]^2*G[1][5] + 
      21*s1*z*zb*G[1][4]^2*G[1][5] + 108*s2*z*zb*G[1][4]^2*G[1][5] + 
      51*s1*z^2*zb*G[1][4]^2*G[1][5] + 24*s2*z^2*zb*G[1][4]^2*G[1][5] - 
      6*s1*z^3*zb*G[1][4]^2*G[1][5] - 9*s2*z^3*zb*G[1][4]^2*G[1][5] - 
      3*s2*z^4*zb*G[1][4]^2*G[1][5] - 21*s1*zb^2*G[1][4]^2*G[1][5] - 
      30*s2*zb^2*G[1][4]^2*G[1][5] - 15*s1*z*zb^2*G[1][4]^2*G[1][5] - 
      72*s2*z*zb^2*G[1][4]^2*G[1][5] + 18*s1*z^2*zb^2*G[1][4]^2*G[1][5] - 
      36*s2*z^2*zb^2*G[1][4]^2*G[1][5] + 30*s2*z^3*zb^2*G[1][4]^2*G[1][5] + 
      6*s1*zb^3*G[1][4]^2*G[1][5] + 30*s2*zb^3*G[1][4]^2*G[1][5] - 
      3*s1*z*zb^3*G[1][4]^2*G[1][5] + 15*s2*z*zb^3*G[1][4]^2*G[1][5] + 
      3*s1*z^2*zb^3*G[1][4]^2*G[1][5] - 21*s2*z^2*zb^3*G[1][4]^2*G[1][5] + 
      15*s1*zb^4*G[1][4]^2*G[1][5] - 9*s1*z*zb^4*G[1][4]^2*G[1][5] - 
      48*s2*z*G[1][1]*G[1][5]^2 - 24*s1*z^2*G[1][1]*G[1][5]^2 + 
      84*s2*z^2*G[1][1]*G[1][5]^2 + 24*s1*z^3*G[1][1]*G[1][5]^2 - 
      60*s2*z^3*G[1][1]*G[1][5]^2 + 24*s2*z^4*G[1][1]*G[1][5]^2 - 
      24*s1*z*zb*G[1][1]*G[1][5]^2 + 84*s2*z*zb*G[1][1]*G[1][5]^2 + 
      96*s1*z^2*zb*G[1][1]*G[1][5]^2 - 108*s2*z^2*zb*G[1][1]*G[1][5]^2 - 
      72*s1*z^3*zb*G[1][1]*G[1][5]^2 + 48*s2*z^3*zb*G[1][1]*G[1][5]^2 - 
      24*s2*z^4*zb*G[1][1]*G[1][5]^2 - 48*s2*z*zb^2*G[1][1]*G[1][5]^2 - 
      48*s1*z^2*zb^2*G[1][1]*G[1][5]^2 + 36*s2*z^2*zb^2*G[1][1]*G[1][5]^2 + 
      48*s1*z^3*zb^2*G[1][1]*G[1][5]^2 + 12*s2*z^3*zb^2*G[1][1]*G[1][5]^2 + 
      24*s1*z*zb^3*G[1][1]*G[1][5]^2 + 12*s2*z*zb^3*G[1][1]*G[1][5]^2 - 
      24*s1*z^2*zb^3*G[1][1]*G[1][5]^2 - 12*s2*z^2*zb^3*G[1][1]*G[1][5]^2 + 
      24*s2*G[1][3]*G[1][5]^2 + 24*s1*z*G[1][3]*G[1][5]^2 - 
      144*s2*z*G[1][3]*G[1][5]^2 - 96*s1*z^2*G[1][3]*G[1][5]^2 + 
      216*s2*z^2*G[1][3]*G[1][5]^2 + 72*s1*z^3*G[1][3]*G[1][5]^2 - 
      156*s2*z^3*G[1][3]*G[1][5]^2 + 60*s2*z^4*G[1][3]*G[1][5]^2 - 
      48*s2*zb*G[1][3]*G[1][5]^2 - 84*s1*z*zb*G[1][3]*G[1][5]^2 + 
      264*s2*z*zb*G[1][3]*G[1][5]^2 + 276*s1*z^2*zb*G[1][3]*G[1][5]^2 - 
      288*s2*z^2*zb*G[1][3]*G[1][5]^2 - 192*s1*z^3*zb*G[1][3]*G[1][5]^2 + 
      132*s2*z^3*zb*G[1][3]*G[1][5]^2 - 60*s2*z^4*zb*G[1][3]*G[1][5]^2 + 
      12*s1*zb^2*G[1][3]*G[1][5]^2 + 24*s2*zb^2*G[1][3]*G[1][5]^2 - 
      12*s1*z*zb^2*G[1][3]*G[1][5]^2 - 156*s2*z*zb^2*G[1][3]*G[1][5]^2 - 
      120*s1*z^2*zb^2*G[1][3]*G[1][5]^2 + 108*s2*z^2*zb^2*G[1][3]*G[1][5]^2 + 
      120*s1*z^3*zb^2*G[1][3]*G[1][5]^2 + 24*s2*z^3*zb^2*G[1][3]*G[1][5]^2 + 
      60*s1*z*zb^3*G[1][3]*G[1][5]^2 + 36*s2*z*zb^3*G[1][3]*G[1][5]^2 - 
      60*s1*z^2*zb^3*G[1][3]*G[1][5]^2 - 36*s2*z^2*zb^3*G[1][3]*G[1][5]^2 - 
      12*s1*zb^4*G[1][3]*G[1][5]^2 + 12*s1*z*zb^4*G[1][3]*G[1][5]^2 + 
      12*s2*G[1][4]*G[1][5]^2 + 12*s1*z*G[1][4]*G[1][5]^2 - 
      12*s2*z*G[1][4]*G[1][5]^2 - 12*s2*z^2*G[1][4]*G[1][5]^2 - 
      24*s1*z^3*G[1][4]*G[1][5]^2 + 6*s2*z^3*G[1][4]*G[1][5]^2 - 
      6*s2*z^4*G[1][4]*G[1][5]^2 - 24*s2*zb*G[1][4]*G[1][5]^2 - 
      66*s1*z*zb*G[1][4]*G[1][5]^2 + 48*s2*z*zb*G[1][4]*G[1][5]^2 + 
      93*s1*z^2*zb*G[1][4]*G[1][5]^2 - 84*s2*z^2*zb*G[1][4]*G[1][5]^2 - 
      15*s1*z^3*zb*G[1][4]*G[1][5]^2 + 141*s2*z^3*zb*G[1][4]*G[1][5]^2 - 
      57*s2*z^4*zb*G[1][4]*G[1][5]^2 + 42*s1*zb^2*G[1][4]*G[1][5]^2 - 
      18*s2*zb^2*G[1][4]*G[1][5]^2 + 30*s1*z*zb^2*G[1][4]*G[1][5]^2 + 
      78*s2*z*zb^2*G[1][4]*G[1][5]^2 - 141*s1*z^2*zb^2*G[1][4]*G[1][5]^2 - 
      57*s2*z^2*zb^2*G[1][4]*G[1][5]^2 + 69*s1*z^3*zb^2*G[1][4]*G[1][5]^2 - 
      15*s2*z^3*zb^2*G[1][4]*G[1][5]^2 - 105*s1*zb^3*G[1][4]*G[1][5]^2 + 
      30*s2*zb^3*G[1][4]*G[1][5]^2 + 117*s1*z*zb^3*G[1][4]*G[1][5]^2 - 
      108*s2*z*zb^3*G[1][4]*G[1][5]^2 - 12*s1*z^2*zb^3*G[1][4]*G[1][5]^2 + 
      78*s2*z^2*zb^3*G[1][4]*G[1][5]^2 + 63*s1*zb^4*G[1][4]*G[1][5]^2 - 
      63*s1*z*zb^4*G[1][4]*G[1][5]^2 - 14*s2*G[1][5]^3 - 14*s1*z*G[1][5]^3 + 
      46*s2*z*G[1][5]^3 + 30*s1*z^2*G[1][5]^3 - 62*s2*z^2*G[1][5]^3 - 
      16*s1*z^3*G[1][5]^3 + 46*s2*z^3*G[1][5]^3 - 16*s2*z^4*G[1][5]^3 + 
      28*s2*zb*G[1][5]^3 + 62*s1*z*zb*G[1][5]^3 - 100*s2*z*zb*G[1][5]^3 - 
      132*s1*z^2*zb*G[1][5]^3 + 160*s2*z^2*zb*G[1][5]^3 + 
      70*s1*z^3*zb*G[1][5]^3 - 148*s2*z^3*zb*G[1][5]^3 + 
      60*s2*z^4*zb*G[1][5]^3 - 32*s1*zb^2*G[1][5]^3 + 6*s2*zb^2*G[1][5]^3 - 
      22*s1*z*zb^2*G[1][5]^3 - 22*s2*z*zb^2*G[1][5]^3 + 
      132*s1*z^2*zb^2*G[1][5]^3 + 20*s2*z^2*zb^2*G[1][5]^3 - 
      78*s1*z^3*zb^2*G[1][5]^3 - 4*s2*z^3*zb^2*G[1][5]^3 + 
      74*s1*zb^3*G[1][5]^3 - 20*s2*zb^3*G[1][5]^3 - 92*s1*z*zb^3*G[1][5]^3 + 
      58*s2*z*zb^3*G[1][5]^3 + 18*s1*z^2*zb^3*G[1][5]^3 - 
      38*s2*z^2*zb^3*G[1][5]^3 - 42*s1*zb^4*G[1][5]^3 + 
      42*s1*z*zb^4*G[1][5]^3 + 24*s2*z*G[1][5]^2*G[1][6] + 
      12*s1*z^2*G[1][5]^2*G[1][6] - 24*s2*z^2*G[1][5]^2*G[1][6] + 
      18*s2*z^3*G[1][5]^2*G[1][6] - 6*s2*z^4*G[1][5]^2*G[1][6] + 
      18*s1*z*zb*G[1][5]^2*G[1][6] - 30*s2*z*zb*G[1][5]^2*G[1][6] - 
      39*s1*z^2*zb*G[1][5]^2*G[1][6] + 24*s2*z^2*zb*G[1][5]^2*G[1][6] + 
      9*s1*z^3*zb*G[1][5]^2*G[1][6] - 21*s2*z^3*zb*G[1][5]^2*G[1][6] + 
      3*s2*z^4*zb*G[1][5]^2*G[1][6] - 6*s1*zb^2*G[1][5]^2*G[1][6] - 
      6*s1*z*zb^2*G[1][5]^2*G[1][6] - 12*s2*z*zb^2*G[1][5]^2*G[1][6] + 
      15*s1*z^2*zb^2*G[1][5]^2*G[1][6] + 21*s2*z^2*zb^2*G[1][5]^2*G[1][6] - 
      3*s1*z^3*zb^2*G[1][5]^2*G[1][6] + 3*s2*z^3*zb^2*G[1][5]^2*G[1][6] + 
      15*s1*zb^3*G[1][5]^2*G[1][6] - 15*s1*z*zb^3*G[1][5]^2*G[1][6] + 
      12*s2*z*zb^3*G[1][5]^2*G[1][6] - 12*s2*z^2*zb^3*G[1][5]^2*G[1][6] - 
      9*s1*zb^4*G[1][5]^2*G[1][6] + 9*s1*z*zb^4*G[1][5]^2*G[1][6] + 
      12*s2*z*G[1][5]*G[1][6]^2 + 12*s1*z^2*G[1][5]*G[1][6]^2 - 
      3*s1*z*zb*G[1][5]*G[1][6]^2 - 24*s2*z*zb*G[1][5]*G[1][6]^2 - 
      9*s1*z^2*zb*G[1][5]*G[1][6]^2 - 12*s2*z^2*zb*G[1][5]*G[1][6]^2 + 
      3*s2*z^3*zb*G[1][5]*G[1][6]^2 + 3*s2*z^4*zb*G[1][5]*G[1][6]^2 + 
      3*s1*zb^2*G[1][5]*G[1][6]^2 + 6*s2*zb^2*G[1][5]*G[1][6]^2 - 
      3*s1*z*zb^2*G[1][5]*G[1][6]^2 + 12*s2*z*zb^2*G[1][5]*G[1][6]^2 + 
      6*s2*z^2*zb^2*G[1][5]*G[1][6]^2 - 6*s1*z^3*zb^2*G[1][5]*G[1][6]^2 - 
      6*s2*z^3*zb^2*G[1][5]*G[1][6]^2 + 6*s1*zb^3*G[1][5]*G[1][6]^2 - 
      6*s2*zb^3*G[1][5]*G[1][6]^2 - 3*s1*z*zb^3*G[1][5]*G[1][6]^2 + 
      3*s2*z*zb^3*G[1][5]*G[1][6]^2 + 3*s1*z^2*zb^3*G[1][5]*G[1][6]^2 + 
      3*s2*z^2*zb^3*G[1][5]*G[1][6]^2 - 9*s1*zb^4*G[1][5]*G[1][6]^2 + 
      3*s1*z*zb^4*G[1][5]*G[1][6]^2 + 4*s2*z^2*zb*G[1][6]^3 + 
      4*s1*z^3*zb*G[1][6]^3 - 4*s2*z^3*zb*G[1][6]^3 + 2*s2*z^4*zb*G[1][6]^3 - 
      4*s1*z^2*zb^2*G[1][6]^3 - 2*s2*z^2*zb^2*G[1][6]^3 - 
      4*s1*z^3*zb^2*G[1][6]^3 - 4*s2*z^3*zb^2*G[1][6]^3 + 
      4*s1*z*zb^3*G[1][6]^3 - 4*s2*z*zb^3*G[1][6]^3 + 
      2*s1*z^2*zb^3*G[1][6]^3 + 8*s2*z^2*zb^3*G[1][6]^3 - 
      4*s1*z*zb^4*G[1][6]^3 - 12*s2*z*G[1][4]^2*G[1][7] - 
      12*s1*z^2*G[1][4]^2*G[1][7] - 3*s1*z*zb*G[1][4]^2*G[1][7] + 
      12*s2*z*zb*G[1][4]^2*G[1][7] + 3*s1*z^2*zb*G[1][4]^2*G[1][7] + 
      36*s2*z^2*zb*G[1][4]^2*G[1][7] + 6*s1*z^3*zb*G[1][4]^2*G[1][7] - 
      33*s2*z^3*zb*G[1][4]^2*G[1][7] + 9*s2*z^4*zb*G[1][4]^2*G[1][7] + 
      3*s1*zb^2*G[1][4]^2*G[1][7] - 6*s2*zb^2*G[1][4]^2*G[1][7] - 
      3*s1*z*zb^2*G[1][4]^2*G[1][7] - 12*s2*z*zb^2*G[1][4]^2*G[1][7] + 
      12*s1*z^2*zb^2*G[1][4]^2*G[1][7] - 6*s1*z^3*zb^2*G[1][4]^2*G[1][7] + 
      6*s2*z^3*zb^2*G[1][4]^2*G[1][7] - 6*s1*zb^3*G[1][4]^2*G[1][7] + 
      6*s2*zb^3*G[1][4]^2*G[1][7] + 3*s1*z*zb^3*G[1][4]^2*G[1][7] + 
      3*s2*z*zb^3*G[1][4]^2*G[1][7] - 3*s1*z^2*zb^3*G[1][4]^2*G[1][7] - 
      9*s2*z^2*zb^3*G[1][4]^2*G[1][7] + 3*s1*zb^4*G[1][4]^2*G[1][7] + 
      3*s1*z*zb^4*G[1][4]^2*G[1][7] - 12*s1*z*zb*G[1][4]*G[1][5]*G[1][7] - 
      24*s2*z^2*zb*G[1][4]*G[1][5]*G[1][7] + 12*s1*z^3*zb*G[1][4]*G[1][5]*
       G[1][7] + 24*s2*z^3*zb*G[1][4]*G[1][5]*G[1][7] + 
      12*s1*zb^2*G[1][4]*G[1][5]*G[1][7] + 12*s1*z*zb^2*G[1][4]*G[1][5]*
       G[1][7] + 24*s2*z*zb^2*G[1][4]*G[1][5]*G[1][7] - 
      12*s1*z^2*zb^2*G[1][4]*G[1][5]*G[1][7] - 12*s2*z^2*zb^2*G[1][4]*G[1][5]*
       G[1][7] - 12*s1*z^3*zb^2*G[1][4]*G[1][5]*G[1][7] - 
      12*s2*z^3*zb^2*G[1][4]*G[1][5]*G[1][7] - 12*s1*zb^3*G[1][4]*G[1][5]*
       G[1][7] - 12*s2*z*zb^3*G[1][4]*G[1][5]*G[1][7] + 
      12*s1*z^2*zb^3*G[1][4]*G[1][5]*G[1][7] + 12*s2*z^2*zb^3*G[1][4]*G[1][5]*
       G[1][7] + 6*s1*z*zb*G[1][5]^2*G[1][7] + 12*s2*z^2*zb*G[1][5]^2*
       G[1][7] - 6*s1*z^3*zb*G[1][5]^2*G[1][7] - 12*s2*z^3*zb*G[1][5]^2*
       G[1][7] - 6*s1*zb^2*G[1][5]^2*G[1][7] - 6*s1*z*zb^2*G[1][5]^2*
       G[1][7] - 12*s2*z*zb^2*G[1][5]^2*G[1][7] + 6*s1*z^2*zb^2*G[1][5]^2*
       G[1][7] + 6*s2*z^2*zb^2*G[1][5]^2*G[1][7] + 6*s1*z^3*zb^2*G[1][5]^2*
       G[1][7] + 6*s2*z^3*zb^2*G[1][5]^2*G[1][7] + 6*s1*zb^3*G[1][5]^2*
       G[1][7] + 6*s2*z*zb^3*G[1][5]^2*G[1][7] - 6*s1*z^2*zb^3*G[1][5]^2*
       G[1][7] - 6*s2*z^2*zb^3*G[1][5]^2*G[1][7] - 24*s2*z*G[1][4]*G[1][6]*
       G[1][7] - 24*s1*z^2*G[1][4]*G[1][6]*G[1][7] + 
      18*s1*z*zb*G[1][4]*G[1][6]*G[1][7] + 36*s2*z*zb*G[1][4]*G[1][6]*
       G[1][7] - 6*s1*z^2*zb*G[1][4]*G[1][6]*G[1][7] + 
      72*s2*z^2*zb*G[1][4]*G[1][6]*G[1][7] + 12*s1*z^3*zb*G[1][4]*G[1][6]*
       G[1][7] - 66*s2*z^3*zb*G[1][4]*G[1][6]*G[1][7] + 
      18*s2*z^4*zb*G[1][4]*G[1][6]*G[1][7] - 18*s1*zb^2*G[1][4]*G[1][6]*
       G[1][7] - 6*s1*z*zb^2*G[1][4]*G[1][6]*G[1][7] - 
      60*s2*z*zb^2*G[1][4]*G[1][6]*G[1][7] + 48*s1*z^2*zb^2*G[1][4]*G[1][6]*
       G[1][7] + 12*s2*z^2*zb^2*G[1][4]*G[1][6]*G[1][7] - 
      12*s1*z^3*zb^2*G[1][4]*G[1][6]*G[1][7] + 12*s2*z^3*zb^2*G[1][4]*G[1][6]*
       G[1][7] + 24*s1*zb^3*G[1][4]*G[1][6]*G[1][7] - 
      30*s1*z*zb^3*G[1][4]*G[1][6]*G[1][7] + 30*s2*z*zb^3*G[1][4]*G[1][6]*
       G[1][7] - 6*s1*z^2*zb^3*G[1][4]*G[1][6]*G[1][7] - 
      30*s2*z^2*zb^3*G[1][4]*G[1][6]*G[1][7] - 6*s1*zb^4*G[1][4]*G[1][6]*
       G[1][7] + 18*s1*z*zb^4*G[1][4]*G[1][6]*G[1][7] - 
      12*s2*z*G[1][6]^2*G[1][7] - 12*s1*z^2*G[1][6]^2*G[1][7] - 
      3*s1*z*zb*G[1][6]^2*G[1][7] + 24*s2*z*zb*G[1][6]^2*G[1][7] + 
      15*s1*z^2*zb*G[1][6]^2*G[1][7] + 12*s2*z^2*zb*G[1][6]^2*G[1][7] - 
      9*s2*z^3*zb*G[1][6]^2*G[1][7] + 3*s2*z^4*zb*G[1][6]^2*G[1][7] + 
      3*s1*zb^2*G[1][6]^2*G[1][7] - 6*s2*zb^2*G[1][6]^2*G[1][7] - 
      3*s1*z*zb^2*G[1][6]^2*G[1][7] - 12*s2*z*zb^2*G[1][6]^2*G[1][7] + 
      6*s1*z^2*zb^2*G[1][6]^2*G[1][7] - 6*s2*z^2*zb^2*G[1][6]^2*G[1][7] + 
      6*s2*z^3*zb^2*G[1][6]^2*G[1][7] - 6*s1*zb^3*G[1][6]^2*G[1][7] + 
      6*s2*zb^3*G[1][6]^2*G[1][7] + 3*s1*z*zb^3*G[1][6]^2*G[1][7] + 
      3*s2*z*zb^3*G[1][6]^2*G[1][7] - 3*s1*z^2*zb^3*G[1][6]^2*G[1][7] - 
      9*s2*z^2*zb^3*G[1][6]^2*G[1][7] + 3*s1*zb^4*G[1][6]^2*G[1][7] + 
      3*s1*z*zb^4*G[1][6]^2*G[1][7] - 6*s2*G[1][4]*G[1][7]^2 - 
      6*s1*z*G[1][4]*G[1][7]^2 + 30*s2*z*G[1][4]*G[1][7]^2 + 
      18*s1*z^2*G[1][4]*G[1][7]^2 - 24*s2*z^2*G[1][4]*G[1][7]^2 + 
      18*s2*z^3*G[1][4]*G[1][7]^2 - 6*s2*z^4*G[1][4]*G[1][7]^2 + 
      12*s2*zb*G[1][4]*G[1][7]^2 + 18*s1*z*zb*G[1][4]*G[1][7]^2 - 
      54*s2*z*zb*G[1][4]*G[1][7]^2 - 57*s1*z^2*zb*G[1][4]*G[1][7]^2 + 
      18*s2*z^2*zb*G[1][4]*G[1][7]^2 + 27*s1*z^3*zb*G[1][4]*G[1][7]^2 - 
      9*s2*z^3*zb*G[1][4]*G[1][7]^2 + 9*s2*z^4*zb*G[1][4]*G[1][7]^2 + 
      6*s1*z*zb^2*G[1][4]*G[1][7]^2 + 24*s2*z*zb^2*G[1][4]*G[1][7]^2 + 
      15*s1*z^2*zb^2*G[1][4]*G[1][7]^2 - 3*s2*z^2*zb^2*G[1][4]*G[1][7]^2 - 
      21*s1*z^3*zb^2*G[1][4]*G[1][7]^2 - 9*s2*z^3*zb^2*G[1][4]*G[1][7]^2 + 
      9*s1*zb^3*G[1][4]*G[1][7]^2 - 6*s2*zb^3*G[1][4]*G[1][7]^2 - 
      21*s1*z*zb^3*G[1][4]*G[1][7]^2 + 6*s2*z*zb^3*G[1][4]*G[1][7]^2 + 
      12*s1*z^2*zb^3*G[1][4]*G[1][7]^2 - 9*s1*zb^4*G[1][4]*G[1][7]^2 + 
      9*s1*z*zb^4*G[1][4]*G[1][7]^2 + 6*s1*z*zb*G[1][5]*G[1][7]^2 + 
      24*s2*z^2*zb*G[1][5]*G[1][7]^2 - 6*s1*z^3*zb*G[1][5]*G[1][7]^2 - 
      36*s2*z^3*zb*G[1][5]*G[1][7]^2 + 12*s2*z^4*zb*G[1][5]*G[1][7]^2 - 
      6*s1*zb^2*G[1][5]*G[1][7]^2 - 18*s1*z*zb^2*G[1][5]*G[1][7]^2 - 
      24*s2*z*zb^2*G[1][5]*G[1][7]^2 + 30*s1*z^2*zb^2*G[1][5]*G[1][7]^2 + 
      18*s2*z^2*zb^2*G[1][5]*G[1][7]^2 - 6*s1*z^3*zb^2*G[1][5]*G[1][7]^2 + 
      6*s2*z^3*zb^2*G[1][5]*G[1][7]^2 + 18*s1*zb^3*G[1][5]*G[1][7]^2 - 
      12*s1*z*zb^3*G[1][5]*G[1][7]^2 + 18*s2*z*zb^3*G[1][5]*G[1][7]^2 - 
      6*s1*z^2*zb^3*G[1][5]*G[1][7]^2 - 18*s2*z^2*zb^3*G[1][5]*G[1][7]^2 - 
      12*s1*zb^4*G[1][5]*G[1][7]^2 + 12*s1*z*zb^4*G[1][5]*G[1][7]^2 - 
      6*s2*G[1][6]*G[1][7]^2 - 6*s1*z*G[1][6]*G[1][7]^2 + 
      30*s2*z*G[1][6]*G[1][7]^2 + 18*s1*z^2*G[1][6]*G[1][7]^2 - 
      24*s2*z^2*G[1][6]*G[1][7]^2 + 18*s2*z^3*G[1][6]*G[1][7]^2 - 
      6*s2*z^4*G[1][6]*G[1][7]^2 + 12*s2*zb*G[1][6]*G[1][7]^2 + 
      30*s1*z*zb*G[1][6]*G[1][7]^2 - 48*s2*z*zb*G[1][6]*G[1][7]^2 - 
      51*s1*z^2*zb*G[1][6]*G[1][7]^2 + 30*s2*z^2*zb*G[1][6]*G[1][7]^2 + 
      9*s1*z^3*zb*G[1][6]*G[1][7]^2 - 21*s2*z^3*zb*G[1][6]*G[1][7]^2 + 
      3*s2*z^4*zb*G[1][6]*G[1][7]^2 - 12*s1*zb^2*G[1][6]*G[1][7]^2 - 
      6*s2*zb^2*G[1][6]*G[1][7]^2 - 6*s1*z*zb^2*G[1][6]*G[1][7]^2 + 
      6*s2*z*zb^2*G[1][6]*G[1][7]^2 + 21*s1*z^2*zb^2*G[1][6]*G[1][7]^2 + 
      9*s2*z^2*zb^2*G[1][6]*G[1][7]^2 - 3*s1*z^3*zb^2*G[1][6]*G[1][7]^2 + 
      3*s2*z^3*zb^2*G[1][6]*G[1][7]^2 + 15*s1*zb^3*G[1][6]*G[1][7]^2 - 
      15*s1*z*zb^3*G[1][6]*G[1][7]^2 + 6*s2*z*zb^3*G[1][6]*G[1][7]^2 - 
      6*s2*z^2*zb^3*G[1][6]*G[1][7]^2 - 3*s1*zb^4*G[1][6]*G[1][7]^2 + 
      3*s1*z*zb^4*G[1][6]*G[1][7]^2 + 2*s2*G[1][7]^3 + 2*s1*z*G[1][7]^3 - 
      10*s2*z*G[1][7]^3 - 6*s1*z^2*G[1][7]^3 + 14*s2*z^2*G[1][7]^3 + 
      4*s1*z^3*G[1][7]^3 - 10*s2*z^3*G[1][7]^3 + 4*s2*z^4*G[1][7]^3 - 
      4*s2*zb*G[1][7]^3 - 6*s1*z*zb*G[1][7]^3 + 20*s2*z*zb*G[1][7]^3 + 
      20*s1*z^2*zb*G[1][7]^3 - 16*s2*z^2*zb*G[1][7]^3 - 
      14*s1*z^3*zb*G[1][7]^3 + 4*s2*z^3*zb*G[1][7]^3 - 
      4*s2*z^4*zb*G[1][7]^3 + 2*s2*zb^2*G[1][7]^3 - 2*s1*z*zb^2*G[1][7]^3 - 
      18*s2*z*zb^2*G[1][7]^3 - 8*s1*z^2*zb^2*G[1][7]^3 + 
      12*s2*z^2*zb^2*G[1][7]^3 + 10*s1*z^3*zb^2*G[1][7]^3 + 
      4*s2*z^3*zb^2*G[1][7]^3 + 2*s1*zb^3*G[1][7]^3 + 4*s1*z*zb^3*G[1][7]^3 + 
      6*s2*z*zb^3*G[1][7]^3 - 6*s1*z^2*zb^3*G[1][7]^3 - 
      6*s2*z^2*zb^3*G[1][7]^3 - 2*s1*zb^4*G[1][7]^3 + 2*s1*z*zb^4*G[1][7]^3 - 
      144*s2*z^2*G[1][1]*G[2][1] - 96*s1*z^3*G[1][1]*G[2][1] + 
      96*s2*z^3*G[1][1]*G[2][1] - 48*s2*z^4*G[1][1]*G[2][1] - 
      48*s2*z*zb*G[1][1]*G[2][1] - 96*s1*z^2*zb*G[1][1]*G[2][1] + 
      240*s2*z^2*zb*G[1][1]*G[2][1] + 144*s1*z^3*zb*G[1][1]*G[2][1] - 
      96*s2*z^3*zb*G[1][1]*G[2][1] + 48*s2*z^4*zb*G[1][1]*G[2][1] + 
      48*s2*z*zb^2*G[1][1]*G[2][1] + 96*s1*z^2*zb^2*G[1][1]*G[2][1] - 
      24*s2*z^2*zb^2*G[1][1]*G[2][1] - 96*s1*z^3*zb^2*G[1][1]*G[2][1] - 
      72*s2*z^3*zb^2*G[1][1]*G[2][1] - 48*s1*z*zb^3*G[1][1]*G[2][1] - 
      72*s2*z*zb^3*G[1][1]*G[2][1] + 48*s1*z^2*zb^3*G[1][1]*G[2][1] + 
      72*s2*z^2*zb^3*G[1][1]*G[2][1] - 48*s2*G[1][2]*G[2][1] - 
      48*s1*z*G[1][2]*G[2][1] - 48*s2*z*G[1][2]*G[2][1] - 
      48*s1*z^2*G[1][2]*G[2][1] + 96*s2*zb*G[1][2]*G[2][1] + 
      120*s1*z*zb*G[1][2]*G[2][1] + 192*s2*z*zb*G[1][2]*G[2][1] - 
      48*s2*z^2*zb*G[1][2]*G[2][1] + 72*s1*z^3*zb*G[1][2]*G[2][1] + 
      48*s2*z^3*zb*G[1][2]*G[2][1] - 72*s1*zb^2*G[1][2]*G[2][1] - 
      96*s2*zb^2*G[1][2]*G[2][1] + 24*s1*z*zb^2*G[1][2]*G[2][1] - 
      96*s2*z*zb^2*G[1][2]*G[2][1] - 24*s1*z^2*zb^2*G[1][2]*G[2][1] - 
      48*s2*z^2*zb^2*G[1][2]*G[2][1] - 72*s1*z^3*zb^2*G[1][2]*G[2][1] - 
      48*s2*z^3*zb^2*G[1][2]*G[2][1] + 72*s1*zb^3*G[1][2]*G[2][1] + 
      48*s2*zb^3*G[1][2]*G[2][1] - 48*s1*z*zb^3*G[1][2]*G[2][1] - 
      48*s2*z*zb^3*G[1][2]*G[2][1] + 72*s1*z^2*zb^3*G[1][2]*G[2][1] + 
      96*s2*z^2*zb^3*G[1][2]*G[2][1] - 48*s1*z*zb^4*G[1][2]*G[2][1] - 
      48*s2*G[1][3]*G[2][1] - 48*s1*z*G[1][3]*G[2][1] - 
      48*s2*z*G[1][3]*G[2][1] - 48*s1*z^2*G[1][3]*G[2][1] - 
      144*s2*z^2*G[1][3]*G[2][1] - 96*s1*z^3*G[1][3]*G[2][1] + 
      96*s2*z^3*G[1][3]*G[2][1] - 48*s2*z^4*G[1][3]*G[2][1] + 
      96*s2*zb*G[1][3]*G[2][1] + 120*s1*z*zb*G[1][3]*G[2][1] + 
      144*s2*z*zb*G[1][3]*G[2][1] - 96*s1*z^2*zb*G[1][3]*G[2][1] + 
      192*s2*z^2*zb*G[1][3]*G[2][1] + 216*s1*z^3*zb*G[1][3]*G[2][1] - 
      48*s2*z^3*zb*G[1][3]*G[2][1] + 48*s2*z^4*zb*G[1][3]*G[2][1] - 
      72*s1*zb^2*G[1][3]*G[2][1] - 96*s2*zb^2*G[1][3]*G[2][1] + 
      24*s1*z*zb^2*G[1][3]*G[2][1] - 48*s2*z*zb^2*G[1][3]*G[2][1] + 
      72*s1*z^2*zb^2*G[1][3]*G[2][1] - 72*s2*z^2*zb^2*G[1][3]*G[2][1] - 
      168*s1*z^3*zb^2*G[1][3]*G[2][1] - 120*s2*z^3*zb^2*G[1][3]*G[2][1] + 
      72*s1*zb^3*G[1][3]*G[2][1] + 48*s2*zb^3*G[1][3]*G[2][1] - 
      96*s1*z*zb^3*G[1][3]*G[2][1] - 120*s2*z*zb^3*G[1][3]*G[2][1] + 
      120*s1*z^2*zb^3*G[1][3]*G[2][1] + 168*s2*z^2*zb^3*G[1][3]*G[2][1] - 
      48*s1*z*zb^4*G[1][3]*G[2][1] + 48*s2*z*G[1][4]*G[2][1] + 
      48*s1*z^2*G[1][4]*G[2][1] + 36*s1*z*zb*G[1][4]*G[2][1] - 
      108*s2*z*zb*G[1][4]*G[2][1] - 84*s1*z^2*zb*G[1][4]*G[2][1] - 
      60*s2*z^2*zb*G[1][4]*G[2][1] - 48*s1*z^3*zb*G[1][4]*G[2][1] + 
      24*s2*z^3*zb*G[1][4]*G[2][1] - 12*s2*z^4*zb*G[1][4]*G[2][1] - 
      36*s1*zb^2*G[1][4]*G[2][1] + 24*s2*zb^2*G[1][4]*G[2][1] - 
      12*s1*z*zb^2*G[1][4]*G[2][1] + 48*s2*z*zb^2*G[1][4]*G[2][1] + 
      48*s1*z^2*zb^2*G[1][4]*G[2][1] + 60*s2*z^2*zb^2*G[1][4]*G[2][1] + 
      60*s1*z^3*zb^2*G[1][4]*G[2][1] + 24*s2*z^3*zb^2*G[1][4]*G[2][1] + 
      60*s1*zb^3*G[1][4]*G[2][1] - 24*s2*zb^3*G[1][4]*G[2][1] - 
      48*s1*z*zb^3*G[1][4]*G[2][1] + 36*s2*z*zb^3*G[1][4]*G[2][1] - 
      48*s1*z^2*zb^3*G[1][4]*G[2][1] - 60*s2*z^2*zb^3*G[1][4]*G[2][1] - 
      24*s1*zb^4*G[1][4]*G[2][1] + 36*s1*z*zb^4*G[1][4]*G[2][1] - 
      12*s2*G[1][5]*G[2][1] - 12*s1*z*G[1][5]*G[2][1] + 
      36*s2*z*G[1][5]*G[2][1] + 12*s1*z^2*G[1][5]*G[2][1] + 
      24*s2*z^2*G[1][5]*G[2][1] + 48*s1*z^3*G[1][5]*G[2][1] - 
      12*s2*z^3*G[1][5]*G[2][1] + 12*s2*z^4*G[1][5]*G[2][1] + 
      24*s2*zb*G[1][5]*G[2][1] + 24*s1*z*zb*G[1][5]*G[2][1] - 
      36*s2*z*zb*G[1][5]*G[2][1] + 12*s1*z^2*zb*G[1][5]*G[2][1] - 
      48*s2*z^2*zb*G[1][5]*G[2][1] - 84*s1*z^3*zb*G[1][5]*G[2][1] - 
      36*s2*z^4*zb*G[1][5]*G[2][1] + 12*s1*zb^2*G[1][5]*G[2][1] - 
      24*s1*z*zb^2*G[1][5]*G[2][1] - 84*s2*z*zb^2*G[1][5]*G[2][1] - 
      48*s1*z^2*zb^2*G[1][5]*G[2][1] + 84*s2*z^2*zb^2*G[1][5]*G[2][1] + 
      60*s1*z^3*zb^2*G[1][5]*G[2][1] + 48*s2*z^3*zb^2*G[1][5]*G[2][1] - 
      12*s2*zb^3*G[1][5]*G[2][1] + 24*s1*z*zb^3*G[1][5]*G[2][1] + 
      72*s2*z*zb^3*G[1][5]*G[2][1] - 24*s1*z^2*zb^3*G[1][5]*G[2][1] - 
      60*s2*z^2*zb^3*G[1][5]*G[2][1] - 12*s1*zb^4*G[1][5]*G[2][1] + 
      12*s1*z*zb^4*G[1][5]*G[2][1] + 48*s2*z*G[1][6]*G[2][1] + 
      48*s1*z^2*G[1][6]*G[2][1] - 24*s1*z*zb*G[1][6]*G[2][1] - 
      84*s2*z*zb*G[1][6]*G[2][1] - 12*s1*z^2*zb*G[1][6]*G[2][1] - 
      96*s2*z^2*zb*G[1][6]*G[2][1] - 12*s1*z^3*zb*G[1][6]*G[2][1] + 
      72*s2*z^3*zb*G[1][6]*G[2][1] - 12*s2*z^4*zb*G[1][6]*G[2][1] + 
      24*s1*zb^2*G[1][6]*G[2][1] + 12*s2*zb^2*G[1][6]*G[2][1] + 
      84*s2*z*zb^2*G[1][6]*G[2][1] - 48*s1*z^2*zb^2*G[1][6]*G[2][1] - 
      24*s2*z^3*zb^2*G[1][6]*G[2][1] - 12*s1*zb^3*G[1][6]*G[2][1] - 
      12*s2*zb^3*G[1][6]*G[2][1] + 24*s1*z*zb^3*G[1][6]*G[2][1] - 
      24*s2*z*zb^3*G[1][6]*G[2][1] + 12*s1*z^2*zb^3*G[1][6]*G[2][1] + 
      36*s2*z^2*zb^3*G[1][6]*G[2][1] - 12*s1*zb^4*G[1][6]*G[2][1] - 
      12*s1*z*zb^4*G[1][6]*G[2][1] + 24*s2*G[1][7]*G[2][1] + 
      24*s1*z*G[1][7]*G[2][1] - 120*s2*z*G[1][7]*G[2][1] - 
      72*s1*z^2*G[1][7]*G[2][1] + 96*s2*z^2*G[1][7]*G[2][1] - 
      72*s2*z^3*G[1][7]*G[2][1] + 24*s2*z^4*G[1][7]*G[2][1] - 
      48*s2*zb*G[1][7]*G[2][1] - 60*s1*z*zb*G[1][7]*G[2][1] + 
      180*s2*z*zb*G[1][7]*G[2][1] + 156*s1*z^2*zb*G[1][7]*G[2][1] - 
      24*s2*z^2*zb*G[1][7]*G[2][1] - 48*s1*z^3*zb*G[1][7]*G[2][1] - 
      12*s2*z^4*zb*G[1][7]*G[2][1] - 12*s1*zb^2*G[1][7]*G[2][1] + 
      36*s2*zb^2*G[1][7]*G[2][1] + 12*s1*z*zb^2*G[1][7]*G[2][1] - 
      108*s2*z*zb^2*G[1][7]*G[2][1] - 36*s1*z^2*zb^2*G[1][7]*G[2][1] + 
      12*s2*z^2*zb^2*G[1][7]*G[2][1] + 36*s1*z^3*zb^2*G[1][7]*G[2][1] + 
      12*s2*z^3*zb^2*G[1][7]*G[2][1] - 12*s2*zb^3*G[1][7]*G[2][1] + 
      24*s1*z*zb^3*G[1][7]*G[2][1] + 12*s2*z*zb^3*G[1][7]*G[2][1] - 
      24*s1*z^2*zb^3*G[1][7]*G[2][1] + 12*s1*zb^4*G[1][7]*G[2][1] - 
      12*s1*z*zb^4*G[1][7]*G[2][1] - 48*s2*z*G[1][4]*G[2][2] - 
      48*s1*z^2*G[1][4]*G[2][2] + 12*s1*z*zb*G[1][4]*G[2][2] + 
      120*s2*z*zb*G[1][4]*G[2][2] + 84*s1*z^2*zb*G[1][4]*G[2][2] + 
      48*s2*z^2*zb*G[1][4]*G[2][2] - 48*s1*z^3*zb*G[1][4]*G[2][2] - 
      36*s2*z^3*zb*G[1][4]*G[2][2] - 12*s2*z^4*zb*G[1][4]*G[2][2] - 
      12*s1*zb^2*G[1][4]*G[2][2] - 48*s2*zb^2*G[1][4]*G[2][2] - 
      36*s1*z*zb^2*G[1][4]*G[2][2] - 72*s2*z*zb^2*G[1][4]*G[2][2] + 
      24*s1*z^2*zb^2*G[1][4]*G[2][2] + 48*s1*z^3*zb^2*G[1][4]*G[2][2] + 
      48*s2*z^3*zb^2*G[1][4]*G[2][2] - 24*s1*zb^3*G[1][4]*G[2][2] + 
      48*s2*zb^3*G[1][4]*G[2][2] + 36*s1*z*zb^3*G[1][4]*G[2][2] - 
      12*s2*z*zb^3*G[1][4]*G[2][2] - 36*s1*z^2*zb^3*G[1][4]*G[2][2] - 
      36*s2*z^2*zb^3*G[1][4]*G[2][2] + 36*s1*zb^4*G[1][4]*G[2][2] - 
      12*s1*z*zb^4*G[1][4]*G[2][2] - 24*s2*G[1][5]*G[2][2] - 
      24*s1*z*G[1][5]*G[2][2] + 120*s2*z*G[1][5]*G[2][2] + 
      72*s1*z^2*G[1][5]*G[2][2] - 96*s2*z^2*G[1][5]*G[2][2] + 
      72*s2*z^3*G[1][5]*G[2][2] - 24*s2*z^4*G[1][5]*G[2][2] + 
      48*s2*zb*G[1][5]*G[2][2] + 48*s1*z*zb*G[1][5]*G[2][2] - 
      192*s2*z*zb*G[1][5]*G[2][2] - 180*s1*z^2*zb*G[1][5]*G[2][2] - 
      24*s2*z^2*zb*G[1][5]*G[2][2] + 84*s1*z^3*zb*G[1][5]*G[2][2] + 
      84*s2*z^3*zb*G[1][5]*G[2][2] - 12*s2*z^4*zb*G[1][5]*G[2][2] + 
      24*s1*zb^2*G[1][5]*G[2][2] - 24*s2*zb^2*G[1][5]*G[2][2] + 
      48*s1*z*zb^2*G[1][5]*G[2][2] + 168*s2*z*zb^2*G[1][5]*G[2][2] - 
      36*s1*z^2*zb^2*G[1][5]*G[2][2] - 60*s2*z^2*zb^2*G[1][5]*G[2][2] - 
      36*s1*z^3*zb^2*G[1][5]*G[2][2] - 36*s2*z^3*zb^2*G[1][5]*G[2][2] - 
      36*s1*zb^3*G[1][5]*G[2][2] - 12*s1*z*zb^3*G[1][5]*G[2][2] - 
      48*s2*z*zb^3*G[1][5]*G[2][2] + 48*s1*z^2*zb^3*G[1][5]*G[2][2] + 
      48*s2*z^2*zb^3*G[1][5]*G[2][2] + 12*s1*zb^4*G[1][5]*G[2][2] - 
      12*s1*z*zb^4*G[1][5]*G[2][2] + 24*s1*z*zb*G[1][4]*G[2][3] - 
      48*s2*z*zb*G[1][4]*G[2][3] - 96*s1*z^2*zb*G[1][4]*G[2][3] + 
      96*s2*z^2*zb*G[1][4]*G[2][3] + 72*s1*z^3*zb*G[1][4]*G[2][3] - 
      96*s2*z^3*zb*G[1][4]*G[2][3] + 48*s2*z^4*zb*G[1][4]*G[2][3] - 
      24*s1*zb^2*G[1][4]*G[2][3] + 48*s2*zb^2*G[1][4]*G[2][3] + 
      24*s1*z*zb^2*G[1][4]*G[2][3] - 48*s2*z*zb^2*G[1][4]*G[2][3] + 
      72*s1*z^2*zb^2*G[1][4]*G[2][3] + 24*s2*z^2*zb^2*G[1][4]*G[2][3] - 
      72*s1*z^3*zb^2*G[1][4]*G[2][3] - 24*s2*z^3*zb^2*G[1][4]*G[2][3] + 
      72*s1*zb^3*G[1][4]*G[2][3] - 48*s2*zb^3*G[1][4]*G[2][3] - 
      96*s1*z*zb^3*G[1][4]*G[2][3] + 72*s2*z*zb^3*G[1][4]*G[2][3] + 
      24*s1*z^2*zb^3*G[1][4]*G[2][3] - 24*s2*z^2*zb^3*G[1][4]*G[2][3] - 
      48*s1*zb^4*G[1][4]*G[2][3] + 48*s1*z*zb^4*G[1][4]*G[2][3] + 
      24*s1*z*zb*G[1][5]*G[2][3] + 96*s2*z^2*zb*G[1][5]*G[2][3] - 
      24*s1*z^3*zb*G[1][5]*G[2][3] - 144*s2*z^3*zb*G[1][5]*G[2][3] + 
      48*s2*z^4*zb*G[1][5]*G[2][3] - 24*s1*zb^2*G[1][5]*G[2][3] - 
      72*s1*z*zb^2*G[1][5]*G[2][3] - 96*s2*z*zb^2*G[1][5]*G[2][3] + 
      120*s1*z^2*zb^2*G[1][5]*G[2][3] + 72*s2*z^2*zb^2*G[1][5]*G[2][3] - 
      24*s1*z^3*zb^2*G[1][5]*G[2][3] + 24*s2*z^3*zb^2*G[1][5]*G[2][3] + 
      72*s1*zb^3*G[1][5]*G[2][3] - 48*s1*z*zb^3*G[1][5]*G[2][3] + 
      72*s2*z*zb^3*G[1][5]*G[2][3] - 24*s1*z^2*zb^3*G[1][5]*G[2][3] - 
      72*s2*z^2*zb^3*G[1][5]*G[2][3] - 48*s1*zb^4*G[1][5]*G[2][3] + 
      48*s1*z*zb^4*G[1][5]*G[2][3] - 12*s1*z*zb*G[1][6]*G[2][4] + 
      12*s2*z*zb*G[1][6]*G[2][4] + 24*s1*z^2*zb*G[1][6]*G[2][4] - 
      48*s2*z^2*zb*G[1][6]*G[2][4] - 12*s1*z^3*zb*G[1][6]*G[2][4] + 
      60*s2*z^3*zb*G[1][6]*G[2][4] - 24*s2*z^4*zb*G[1][6]*G[2][4] + 
      12*s1*zb^2*G[1][6]*G[2][4] - 12*s2*zb^2*G[1][6]*G[2][4] + 
      12*s1*z*zb^2*G[1][6]*G[2][4] + 36*s2*z*zb^2*G[1][6]*G[2][4] - 
      48*s1*z^2*zb^2*G[1][6]*G[2][4] - 24*s2*z^2*zb^2*G[1][6]*G[2][4] + 
      24*s1*z^3*zb^2*G[1][6]*G[2][4] - 36*s1*zb^3*G[1][6]*G[2][4] + 
      12*s2*zb^3*G[1][6]*G[2][4] + 36*s1*z*zb^3*G[1][6]*G[2][4] - 
      36*s2*z*zb^3*G[1][6]*G[2][4] + 24*s2*z^2*zb^3*G[1][6]*G[2][4] + 
      24*s1*zb^4*G[1][6]*G[2][4] - 24*s1*z*zb^4*G[1][6]*G[2][4] + 
      12*s1*z*zb*G[1][7]*G[2][4] - 12*s2*z*zb*G[1][7]*G[2][4] - 
      24*s1*z^2*zb*G[1][7]*G[2][4] + 48*s2*z^2*zb*G[1][7]*G[2][4] + 
      12*s1*z^3*zb*G[1][7]*G[2][4] - 60*s2*z^3*zb*G[1][7]*G[2][4] + 
      24*s2*z^4*zb*G[1][7]*G[2][4] - 12*s1*zb^2*G[1][7]*G[2][4] + 
      12*s2*zb^2*G[1][7]*G[2][4] - 12*s1*z*zb^2*G[1][7]*G[2][4] - 
      36*s2*z*zb^2*G[1][7]*G[2][4] + 48*s1*z^2*zb^2*G[1][7]*G[2][4] + 
      24*s2*z^2*zb^2*G[1][7]*G[2][4] - 24*s1*z^3*zb^2*G[1][7]*G[2][4] + 
      36*s1*zb^3*G[1][7]*G[2][4] - 12*s2*zb^3*G[1][7]*G[2][4] - 
      36*s1*z*zb^3*G[1][7]*G[2][4] + 36*s2*z*zb^3*G[1][7]*G[2][4] - 
      24*s2*z^2*zb^3*G[1][7]*G[2][4] - 24*s1*zb^4*G[1][7]*G[2][4] + 
      24*s1*z*zb^4*G[1][7]*G[2][4] - 96*s2*z*G[3][1] - 96*s1*z^2*G[3][1] + 
      48*s1*z*zb*G[3][1] + 192*s2*z*zb*G[3][1] + 24*s1*z^2*zb*G[3][1] + 
      168*s2*z^2*zb*G[3][1] + 24*s1*z^3*zb*G[3][1] - 120*s2*z^3*zb*G[3][1] + 
      24*s2*z^4*zb*G[3][1] - 48*s1*zb^2*G[3][1] - 120*s2*zb^2*G[3][1] - 
      24*s2*z*zb^2*G[3][1] + 144*s1*z^2*zb^2*G[3][1] - 
      72*s2*z^2*zb^2*G[3][1] - 24*s1*z^3*zb^2*G[3][1] + 
      48*s2*z^3*zb^2*G[3][1] - 48*s1*zb^3*G[3][1] + 120*s2*zb^3*G[3][1] - 
      24*s1*z*zb^3*G[3][1] - 96*s2*z*zb^3*G[3][1] - 24*s2*z^2*zb^3*G[3][1] + 
      96*s1*zb^4*G[3][1] - 24*s1*z*zb^4*G[3][1] + 72*s2*G[3][2] + 
      72*s1*z*G[3][2] - 312*s2*z*G[3][2] - 168*s1*z^2*G[3][2] + 
      288*s2*z^2*G[3][2] - 216*s2*z^3*G[3][2] + 72*s2*z^4*G[3][2] - 
      144*s2*zb*G[3][2] - 216*s1*z*zb*G[3][2] + 432*s2*z*zb*G[3][2] + 
      456*s1*z^2*zb*G[3][2] - 144*s1*z^3*zb*G[3][2] - 120*s2*z^3*zb*G[3][2] + 
      24*s2*z^4*zb*G[3][2] + 72*s2*zb^2*G[3][2] - 24*s1*z*zb^2*G[3][2] - 
      240*s2*z*zb^2*G[3][2] + 72*s2*z^2*zb^2*G[3][2] + 
      24*s1*z^3*zb^2*G[3][2] - 24*s1*zb^3*G[3][2] + 72*s1*z*zb^3*G[3][2] - 
      24*s2*z*zb^3*G[3][2] - 48*s1*z^2*zb^3*G[3][2] + 
      24*s2*z^2*zb^3*G[3][2] + 24*s1*zb^4*G[3][2] - 24*s1*z*zb^4*G[3][2] - 
      96*s2*z*G[3][3] - 96*s1*z^2*G[3][3] - 72*s1*z*zb*G[3][3] + 
      96*s2*z*zb*G[3][3] + 24*s1*z^2*zb*G[3][3] + 192*s2*z^2*zb*G[3][3] + 
      96*s1*z^3*zb*G[3][3] - 168*s2*z^3*zb*G[3][3] + 72*s2*z^4*zb*G[3][3] + 
      72*s1*zb^2*G[3][3] - 48*s2*zb^2*G[3][3] + 24*s1*z*zb^2*G[3][3] + 
      48*s1*z^2*zb^2*G[3][3] - 48*s2*z^2*zb^2*G[3][3] - 
      96*s1*z^3*zb^2*G[3][3] - 96*s1*zb^3*G[3][3] + 48*s2*zb^3*G[3][3] + 
      24*s1*z*zb^3*G[3][3] - 24*s2*z*zb^3*G[3][3] + 24*s1*z^2*zb^3*G[3][3] - 
      24*s2*z^2*zb^3*G[3][3] + 24*s1*zb^4*G[3][3] + 24*s1*z*zb^4*G[3][3] + 
      192*s2*z*G[3][4] + 96*s1*z^2*G[3][4] - 192*s2*z^2*G[3][4] + 
      144*s2*z^3*G[3][4] - 48*s2*z^4*G[3][4] + 144*s1*z*zb*G[3][4] - 
      240*s2*z*zb*G[3][4] - 312*s1*z^2*zb*G[3][4] + 192*s2*z^2*zb*G[3][4] + 
      72*s1*z^3*zb*G[3][4] - 168*s2*z^3*zb*G[3][4] + 24*s2*z^4*zb*G[3][4] - 
      48*s1*zb^2*G[3][4] - 48*s1*z*zb^2*G[3][4] - 96*s2*z*zb^2*G[3][4] + 
      120*s1*z^2*zb^2*G[3][4] + 168*s2*z^2*zb^2*G[3][4] - 
      24*s1*z^3*zb^2*G[3][4] + 24*s2*z^3*zb^2*G[3][4] + 120*s1*zb^3*G[3][4] - 
      120*s1*z*zb^3*G[3][4] + 96*s2*z*zb^3*G[3][4] - 96*s2*z^2*zb^3*G[3][4] - 
      72*s1*zb^4*G[3][4] + 72*s1*z*zb^4*G[3][4] + 48*s2*z*zb*G[3][5] + 
      96*s1*z^2*zb*G[3][5] - 48*s2*z^2*zb*G[3][5] - 96*s1*z^3*zb*G[3][5] + 
      48*s2*z^3*zb*G[3][5] - 48*s2*z^4*zb*G[3][5] - 48*s2*zb^2*G[3][5] - 
      48*s1*z*zb^2*G[3][5] - 48*s1*z^2*zb^2*G[3][5] + 
      96*s1*z^3*zb^2*G[3][5] + 48*s2*z^3*zb^2*G[3][5] - 48*s1*zb^3*G[3][5] + 
      48*s2*zb^3*G[3][5] + 96*s1*z*zb^3*G[3][5] - 48*s2*z*zb^3*G[3][5] - 
      48*s1*z^2*zb^3*G[3][5] + 48*s1*zb^4*G[3][5] - 48*s1*z*zb^4*G[3][5] + 
      24*s1*z*zb*G[3][6] + 48*s2*z^2*zb*G[3][6] - 24*s1*z^3*zb*G[3][6] - 
      48*s2*z^3*zb*G[3][6] - 24*s1*zb^2*G[3][6] - 24*s1*z*zb^2*G[3][6] - 
      48*s2*z*zb^2*G[3][6] + 24*s1*z^2*zb^2*G[3][6] + 
      24*s2*z^2*zb^2*G[3][6] + 24*s1*z^3*zb^2*G[3][6] + 
      24*s2*z^3*zb^2*G[3][6] + 24*s1*zb^3*G[3][6] + 24*s2*z*zb^3*G[3][6] - 
      24*s1*z^2*zb^3*G[3][6] - 24*s2*z^2*zb^3*G[3][6] - 24*s1*z*zb*G[3][7] + 
      24*s2*z*zb*G[3][7] + 48*s1*z^2*zb*G[3][7] - 96*s2*z^2*zb*G[3][7] - 
      24*s1*z^3*zb*G[3][7] + 120*s2*z^3*zb*G[3][7] - 48*s2*z^4*zb*G[3][7] + 
      24*s1*zb^2*G[3][7] - 24*s2*zb^2*G[3][7] + 24*s1*z*zb^2*G[3][7] + 
      72*s2*z*zb^2*G[3][7] - 96*s1*z^2*zb^2*G[3][7] - 
      48*s2*z^2*zb^2*G[3][7] + 48*s1*z^3*zb^2*G[3][7] - 72*s1*zb^3*G[3][7] + 
      24*s2*zb^3*G[3][7] + 72*s1*z*zb^3*G[3][7] - 72*s2*z*zb^3*G[3][7] + 
      48*s2*z^2*zb^3*G[3][7] + 48*s1*zb^4*G[3][7] - 48*s1*z*zb^4*G[3][7] - 
      48*s1*z*zb*G[3][8] + 48*s2*z*zb*G[3][8] + 96*s1*z^2*zb*G[3][8] - 
      192*s2*z^2*zb*G[3][8] - 48*s1*z^3*zb*G[3][8] + 240*s2*z^3*zb*G[3][8] - 
      96*s2*z^4*zb*G[3][8] + 48*s1*zb^2*G[3][8] - 48*s2*zb^2*G[3][8] + 
      48*s1*z*zb^2*G[3][8] + 144*s2*z*zb^2*G[3][8] - 
      192*s1*z^2*zb^2*G[3][8] - 96*s2*z^2*zb^2*G[3][8] + 
      96*s1*z^3*zb^2*G[3][8] - 144*s1*zb^3*G[3][8] + 48*s2*zb^3*G[3][8] + 
      144*s1*z*zb^3*G[3][8] - 144*s2*z*zb^3*G[3][8] + 
      96*s2*z^2*zb^3*G[3][8] + 96*s1*zb^4*G[3][8] - 96*s1*z*zb^4*G[3][8] - 
      48*s1*z*zb*G[3][9] + 48*s2*z*zb*G[3][9] + 96*s1*z^2*zb*G[3][9] - 
      192*s2*z^2*zb*G[3][9] - 48*s1*z^3*zb*G[3][9] + 240*s2*z^3*zb*G[3][9] - 
      96*s2*z^4*zb*G[3][9] + 48*s1*zb^2*G[3][9] - 48*s2*zb^2*G[3][9] + 
      48*s1*z*zb^2*G[3][9] + 144*s2*z*zb^2*G[3][9] - 
      192*s1*z^2*zb^2*G[3][9] - 96*s2*z^2*zb^2*G[3][9] + 
      96*s1*z^3*zb^2*G[3][9] - 144*s1*zb^3*G[3][9] + 48*s2*zb^3*G[3][9] + 
      144*s1*z*zb^3*G[3][9] - 144*s2*z*zb^3*G[3][9] + 
      96*s2*z^2*zb^3*G[3][9] + 96*s1*zb^4*G[3][9] - 96*s1*z*zb^4*G[3][9]))/
    (s^3*(z - zb)))/x + (s1^4*s2^4*z*(-1 + zb)*(1120*z^3*zb^2*G[1][1]^4 - 
    1120*z^2*zb^3*G[1][1]^4 + 4480*z^2*zb*G[1][1]^3*G[1][2] - 
    4480*z^3*zb*G[1][1]^3*G[1][2] + 4480*z^3*zb^2*G[1][1]^3*G[1][2] - 
    4480*z^2*zb^3*G[1][1]^3*G[1][2] + 4032*z*G[1][1]^2*G[1][2]^2 - 
    8064*z^2*G[1][1]^2*G[1][2]^2 + 4032*z^3*G[1][1]^2*G[1][2]^2 - 
    4032*z*zb*G[1][1]^2*G[1][2]^2 + 14784*z^2*zb*G[1][1]^2*G[1][2]^2 - 
    10752*z^3*zb*G[1][1]^2*G[1][2]^2 - 2688*z*zb^2*G[1][1]^2*G[1][2]^2 + 
    6720*z^3*zb^2*G[1][1]^2*G[1][2]^2 + 2688*z*zb^3*G[1][1]^2*G[1][2]^2 - 
    6720*z^2*zb^3*G[1][1]^2*G[1][2]^2 + 4480*z*G[1][1]*G[1][2]^3 - 
    8960*z^2*G[1][1]*G[1][2]^3 + 4480*z^3*G[1][1]*G[1][2]^3 - 
    4480*z*zb*G[1][1]*G[1][2]^3 + 13440*z^2*zb*G[1][1]*G[1][2]^3 - 
    8960*z^3*zb*G[1][1]*G[1][2]^3 - 4480*z*zb^2*G[1][1]*G[1][2]^3 + 
    4480*z^3*zb^2*G[1][1]*G[1][2]^3 + 4480*z*zb^3*G[1][1]*G[1][2]^3 - 
    4480*z^2*zb^3*G[1][1]*G[1][2]^3 + 1120*z*G[1][2]^4 - 2240*z^2*G[1][2]^4 + 
    1120*z^3*G[1][2]^4 - 1120*zb*G[1][2]^4 + 3360*z^2*zb*G[1][2]^4 - 
    2240*z^3*zb*G[1][2]^4 + 2240*zb^2*G[1][2]^4 - 3360*z*zb^2*G[1][2]^4 + 
    1120*z^3*zb^2*G[1][2]^4 - 1120*zb^3*G[1][2]^4 + 2240*z*zb^3*G[1][2]^4 - 
    1120*z^2*zb^3*G[1][2]^4 + 4480*z^2*zb*G[1][1]^3*G[1][3] - 
    4480*z^3*zb*G[1][1]^3*G[1][3] + 6272*z^3*zb^2*G[1][1]^3*G[1][3] - 
    6272*z^2*zb^3*G[1][1]^3*G[1][3] + 8064*z*G[1][1]^2*G[1][2]*G[1][3] - 
    16128*z^2*G[1][1]^2*G[1][2]*G[1][3] + 8064*z^3*G[1][1]^2*G[1][2]*
     G[1][3] - 8064*z*zb*G[1][1]^2*G[1][2]*G[1][3] + 
    34944*z^2*zb*G[1][1]^2*G[1][2]*G[1][3] - 26880*z^3*zb*G[1][1]^2*G[1][2]*
     G[1][3] - 2688*z*zb^2*G[1][1]^2*G[1][2]*G[1][3] + 
    18816*z^3*zb^2*G[1][1]^2*G[1][2]*G[1][3] + 2688*z*zb^3*G[1][1]^2*G[1][2]*
     G[1][3] - 18816*z^2*zb^3*G[1][1]^2*G[1][2]*G[1][3] + 
    16128*z*G[1][1]*G[1][2]^2*G[1][3] - 32256*z^2*G[1][1]*G[1][2]^2*G[1][3] + 
    16128*z^3*G[1][1]*G[1][2]^2*G[1][3] - 16128*z*zb*G[1][1]*G[1][2]^2*
     G[1][3] + 51072*z^2*zb*G[1][1]*G[1][2]^2*G[1][3] - 
    34944*z^3*zb*G[1][1]*G[1][2]^2*G[1][3] - 10752*z*zb^2*G[1][1]*G[1][2]^2*
     G[1][3] + 18816*z^3*zb^2*G[1][1]*G[1][2]^2*G[1][3] + 
    10752*z*zb^3*G[1][1]*G[1][2]^2*G[1][3] - 18816*z^2*zb^3*G[1][1]*G[1][2]^2*
     G[1][3] + 6272*z*G[1][2]^3*G[1][3] - 12544*z^2*G[1][2]^3*G[1][3] + 
    6272*z^3*G[1][2]^3*G[1][3] - 1792*zb*G[1][2]^3*G[1][3] - 
    4480*z*zb*G[1][2]^3*G[1][3] + 18816*z^2*zb*G[1][2]^3*G[1][3] - 
    12544*z^3*zb*G[1][2]^3*G[1][3] + 3584*zb^2*G[1][2]^3*G[1][3] - 
    9856*z*zb^2*G[1][2]^3*G[1][3] + 6272*z^3*zb^2*G[1][2]^3*G[1][3] - 
    1792*zb^3*G[1][2]^3*G[1][3] + 8064*z*zb^3*G[1][2]^3*G[1][3] - 
    6272*z^2*zb^3*G[1][2]^3*G[1][3] + 4032*z*G[1][1]^2*G[1][3]^2 - 
    8064*z^2*G[1][1]^2*G[1][3]^2 + 4032*z^3*G[1][1]^2*G[1][3]^2 - 
    4032*z*zb*G[1][1]^2*G[1][3]^2 + 20160*z^2*zb*G[1][1]^2*G[1][3]^2 - 
    16128*z^3*zb*G[1][1]^2*G[1][3]^2 + 12096*z^3*zb^2*G[1][1]^2*G[1][3]^2 - 
    12096*z^2*zb^3*G[1][1]^2*G[1][3]^2 + 18816*z*G[1][1]*G[1][2]*G[1][3]^2 - 
    37632*z^2*G[1][1]*G[1][2]*G[1][3]^2 + 18816*z^3*G[1][1]*G[1][2]*
     G[1][3]^2 - 18816*z*zb*G[1][1]*G[1][2]*G[1][3]^2 + 
    61824*z^2*zb*G[1][1]*G[1][2]*G[1][3]^2 - 43008*z^3*zb*G[1][1]*G[1][2]*
     G[1][3]^2 - 5376*z*zb^2*G[1][1]*G[1][2]*G[1][3]^2 + 
    24192*z^3*zb^2*G[1][1]*G[1][2]*G[1][3]^2 + 5376*z*zb^3*G[1][1]*G[1][2]*
     G[1][3]^2 - 24192*z^2*zb^3*G[1][1]*G[1][2]*G[1][3]^2 + 
    12096*z*G[1][2]^2*G[1][3]^2 - 24192*z^2*G[1][2]^2*G[1][3]^2 + 
    12096*z^3*G[1][2]^2*G[1][3]^2 - 12096*z*zb*G[1][2]^2*G[1][3]^2 + 
    36288*z^2*zb*G[1][2]^2*G[1][3]^2 - 24192*z^3*zb*G[1][2]^2*G[1][3]^2 - 
    8064*z*zb^2*G[1][2]^2*G[1][3]^2 + 12096*z^3*zb^2*G[1][2]^2*G[1][3]^2 + 
    8064*z*zb^3*G[1][2]^2*G[1][3]^2 - 12096*z^2*zb^3*G[1][2]^2*G[1][3]^2 + 
    7168*z*G[1][1]*G[1][3]^3 - 14336*z^2*G[1][1]*G[1][3]^3 + 
    7168*z^3*G[1][1]*G[1][3]^3 - 7168*z*zb*G[1][1]*G[1][3]^3 + 
    24192*z^2*zb*G[1][1]*G[1][3]^3 - 17024*z^3*zb*G[1][1]*G[1][3]^3 + 
    896*z*zb^2*G[1][1]*G[1][3]^3 + 8960*z^3*zb^2*G[1][1]*G[1][3]^3 - 
    896*z*zb^3*G[1][1]*G[1][3]^3 - 8960*z^2*zb^3*G[1][1]*G[1][3]^3 + 
    9856*z*G[1][2]*G[1][3]^3 - 19712*z^2*G[1][2]*G[1][3]^3 + 
    9856*z^3*G[1][2]*G[1][3]^3 + 896*zb*G[1][2]*G[1][3]^3 - 
    10752*z*zb*G[1][2]*G[1][3]^3 + 28672*z^2*zb*G[1][2]*G[1][3]^3 - 
    18816*z^3*zb*G[1][2]*G[1][3]^3 - 1792*zb^2*G[1][2]*G[1][3]^3 + 
    8960*z^3*zb^2*G[1][2]*G[1][3]^3 + 896*zb^3*G[1][2]*G[1][3]^3 + 
    896*z*zb^3*G[1][2]*G[1][3]^3 - 8960*z^2*zb^3*G[1][2]*G[1][3]^3 + 
    2912*z*G[1][3]^4 - 5824*z^2*G[1][3]^4 + 2912*z^3*G[1][3]^4 + 
    224*zb*G[1][3]^4 - 3136*z*zb*G[1][3]^4 + 7840*z^2*zb*G[1][3]^4 - 
    4928*z^3*zb*G[1][3]^4 - 448*zb^2*G[1][3]^4 + 1568*z*zb^2*G[1][3]^4 + 
    1792*z^3*zb^2*G[1][3]^4 + 224*zb^3*G[1][3]^4 - 1344*z*zb^3*G[1][3]^4 - 
    1792*z^2*zb^3*G[1][3]^4 - 1792*z^3*zb^2*G[1][1]^3*G[1][4] + 
    1792*z^2*zb^3*G[1][1]^3*G[1][4] - 2688*z^2*zb*G[1][1]^2*G[1][2]*G[1][4] + 
    2688*z^3*zb*G[1][1]^2*G[1][2]*G[1][4] - 2688*z^3*zb^2*G[1][1]^2*G[1][2]*
     G[1][4] + 2688*z^2*zb^3*G[1][1]^2*G[1][2]*G[1][4] - 
    2688*z^2*zb*G[1][1]*G[1][2]^2*G[1][4] + 2688*z^3*zb*G[1][1]*G[1][2]^2*
     G[1][4] + 2688*z*zb^2*G[1][1]*G[1][2]^2*G[1][4] - 
    2688*z^3*zb^2*G[1][1]*G[1][2]^2*G[1][4] - 2688*z*zb^3*G[1][1]*G[1][2]^2*
     G[1][4] + 2688*z^2*zb^3*G[1][1]*G[1][2]^2*G[1][4] - 
    2688*z^2*zb*G[1][1]^2*G[1][3]*G[1][4] + 2688*z^3*zb*G[1][1]^2*G[1][3]*
     G[1][4] - 4032*z^3*zb^2*G[1][1]^2*G[1][3]*G[1][4] + 
    4032*z^2*zb^3*G[1][1]^2*G[1][3]*G[1][4] - 5376*z^2*zb*G[1][1]*G[1][2]*
     G[1][3]*G[1][4] + 5376*z^3*zb*G[1][1]*G[1][2]*G[1][3]*G[1][4] + 
    2688*z*zb^2*G[1][1]*G[1][2]*G[1][3]*G[1][4] - 
    5376*z^3*zb^2*G[1][1]*G[1][2]*G[1][3]*G[1][4] - 
    2688*z*zb^3*G[1][1]*G[1][2]*G[1][3]*G[1][4] + 
    5376*z^2*zb^3*G[1][1]*G[1][2]*G[1][3]*G[1][4] - 
    1344*z^2*zb*G[1][2]^2*G[1][3]*G[1][4] + 1344*z^3*zb*G[1][2]^2*G[1][3]*
     G[1][4] + 1344*z*zb^2*G[1][2]^2*G[1][3]*G[1][4] - 
    1344*z^3*zb^2*G[1][2]^2*G[1][3]*G[1][4] - 1344*z*zb^3*G[1][2]^2*G[1][3]*
     G[1][4] + 1344*z^2*zb^3*G[1][2]^2*G[1][3]*G[1][4] - 
    2688*z^2*zb*G[1][1]*G[1][3]^2*G[1][4] + 2688*z^3*zb*G[1][1]*G[1][3]^2*
     G[1][4] - 1344*z^3*zb^2*G[1][1]*G[1][3]^2*G[1][4] + 
    1344*z^2*zb^3*G[1][1]*G[1][3]^2*G[1][4] - 1344*z^2*zb*G[1][2]*G[1][3]^2*
     G[1][4] + 1344*z^3*zb*G[1][2]*G[1][3]^2*G[1][4] + 
    1344*z*zb^2*G[1][2]*G[1][3]^2*G[1][4] - 1344*z^3*zb^2*G[1][2]*G[1][3]^2*
     G[1][4] - 1344*z*zb^3*G[1][2]*G[1][3]^2*G[1][4] + 
    1344*z^2*zb^3*G[1][2]*G[1][3]^2*G[1][4] + 896*z^3*zb^2*G[1][3]^3*
     G[1][4] - 896*z^2*zb^3*G[1][3]^3*G[1][4] - 672*z^3*zb^2*G[1][1]^2*
     G[1][4]^2 + 672*z^2*zb^3*G[1][1]^2*G[1][4]^2 - 
    1344*z^2*zb*G[1][1]*G[1][2]*G[1][4]^2 + 1344*z^3*zb*G[1][1]*G[1][2]*
     G[1][4]^2 - 1344*z^3*zb^2*G[1][1]*G[1][2]*G[1][4]^2 + 
    1344*z^2*zb^3*G[1][1]*G[1][2]*G[1][4]^2 - 672*z^2*zb*G[1][2]^2*
     G[1][4]^2 + 672*z^3*zb*G[1][2]^2*G[1][4]^2 + 
    672*z*zb^2*G[1][2]^2*G[1][4]^2 - 672*z^3*zb^2*G[1][2]^2*G[1][4]^2 - 
    672*z*zb^3*G[1][2]^2*G[1][4]^2 + 672*z^2*zb^3*G[1][2]^2*G[1][4]^2 - 
    1344*z^2*zb*G[1][1]*G[1][3]*G[1][4]^2 + 1344*z^3*zb*G[1][1]*G[1][3]*
     G[1][4]^2 - 3360*z^3*zb^2*G[1][1]*G[1][3]*G[1][4]^2 + 
    3360*z^2*zb^3*G[1][1]*G[1][3]*G[1][4]^2 - 2016*z^2*zb*G[1][2]*G[1][3]*
     G[1][4]^2 + 2016*z^3*zb*G[1][2]*G[1][3]*G[1][4]^2 + 
    672*z*zb^2*G[1][2]*G[1][3]*G[1][4]^2 - 2016*z^3*zb^2*G[1][2]*G[1][3]*
     G[1][4]^2 - 672*z*zb^3*G[1][2]*G[1][3]*G[1][4]^2 + 
    2016*z^2*zb^3*G[1][2]*G[1][3]*G[1][4]^2 - 1344*z^2*zb*G[1][3]^2*
     G[1][4]^2 + 1344*z^3*zb*G[1][3]^2*G[1][4]^2 - 
    2352*z^3*zb^2*G[1][3]^2*G[1][4]^2 + 2352*z^2*zb^3*G[1][3]^2*G[1][4]^2 + 
    672*z^3*zb^2*G[1][1]*G[1][4]^3 - 672*z^2*zb^3*G[1][1]*G[1][4]^3 + 
    336*z^3*zb^2*G[1][3]*G[1][4]^3 - 336*z^2*zb^3*G[1][3]*G[1][4]^3 - 
    287*zb*G[1][4]^4 + 287*z*zb*G[1][4]^4 + 287*z^2*zb*G[1][4]^4 - 
    287*z^3*zb*G[1][4]^4 + 574*zb^2*G[1][4]^4 - 686*z*zb^2*G[1][4]^4 + 
    196*z^3*zb^2*G[1][4]^4 - 287*zb^3*G[1][4]^4 + 399*z*zb^3*G[1][4]^4 - 
    196*z^2*zb^3*G[1][4]^4 - 2688*z^2*zb*G[1][1]^2*G[1][2]*G[1][5] + 
    2688*z^3*zb*G[1][1]^2*G[1][2]*G[1][5] + 2688*z*zb^2*G[1][1]^2*G[1][2]*
     G[1][5] - 2688*z^3*zb^2*G[1][1]^2*G[1][2]*G[1][5] - 
    2688*z*zb^3*G[1][1]^2*G[1][2]*G[1][5] + 2688*z^2*zb^3*G[1][1]^2*G[1][2]*
     G[1][5] - 2688*z*G[1][1]*G[1][2]^2*G[1][5] + 5376*z^2*G[1][1]*G[1][2]^2*
     G[1][5] - 2688*z^3*G[1][1]*G[1][2]^2*G[1][5] + 
    2688*z*zb*G[1][1]*G[1][2]^2*G[1][5] - 8064*z^2*zb*G[1][1]*G[1][2]^2*
     G[1][5] + 5376*z^3*zb*G[1][1]*G[1][2]^2*G[1][5] + 
    2688*z*zb^2*G[1][1]*G[1][2]^2*G[1][5] - 2688*z^3*zb^2*G[1][1]*G[1][2]^2*
     G[1][5] - 2688*z*zb^3*G[1][1]*G[1][2]^2*G[1][5] + 
    2688*z^2*zb^3*G[1][1]*G[1][2]^2*G[1][5] - 1792*z*G[1][2]^3*G[1][5] + 
    3584*z^2*G[1][2]^3*G[1][5] - 1792*z^3*G[1][2]^3*G[1][5] + 
    1792*zb*G[1][2]^3*G[1][5] - 5376*z^2*zb*G[1][2]^3*G[1][5] + 
    3584*z^3*zb*G[1][2]^3*G[1][5] - 3584*zb^2*G[1][2]^3*G[1][5] + 
    5376*z*zb^2*G[1][2]^3*G[1][5] - 1792*z^3*zb^2*G[1][2]^3*G[1][5] + 
    1792*zb^3*G[1][2]^3*G[1][5] - 3584*z*zb^3*G[1][2]^3*G[1][5] + 
    1792*z^2*zb^3*G[1][2]^3*G[1][5] - 1344*z^2*zb*G[1][1]^2*G[1][3]*G[1][5] + 
    1344*z^3*zb*G[1][1]^2*G[1][3]*G[1][5] + 1344*z*zb^2*G[1][1]^2*G[1][3]*
     G[1][5] - 1344*z^3*zb^2*G[1][1]^2*G[1][3]*G[1][5] - 
    1344*z*zb^3*G[1][1]^2*G[1][3]*G[1][5] + 1344*z^2*zb^3*G[1][1]^2*G[1][3]*
     G[1][5] - 2688*z*G[1][1]*G[1][2]*G[1][3]*G[1][5] + 
    5376*z^2*G[1][1]*G[1][2]*G[1][3]*G[1][5] - 2688*z^3*G[1][1]*G[1][2]*
     G[1][3]*G[1][5] + 2688*z*zb*G[1][1]*G[1][2]*G[1][3]*G[1][5] - 
    10752*z^2*zb*G[1][1]*G[1][2]*G[1][3]*G[1][5] + 
    8064*z^3*zb*G[1][1]*G[1][2]*G[1][3]*G[1][5] + 5376*z*zb^2*G[1][1]*G[1][2]*
     G[1][3]*G[1][5] - 5376*z^3*zb^2*G[1][1]*G[1][2]*G[1][3]*G[1][5] - 
    5376*z*zb^3*G[1][1]*G[1][2]*G[1][3]*G[1][5] + 
    5376*z^2*zb^3*G[1][1]*G[1][2]*G[1][3]*G[1][5] - 
    4032*z*G[1][2]^2*G[1][3]*G[1][5] + 8064*z^2*G[1][2]^2*G[1][3]*G[1][5] - 
    4032*z^3*G[1][2]^2*G[1][3]*G[1][5] + 1344*zb*G[1][2]^2*G[1][3]*G[1][5] + 
    2688*z*zb*G[1][2]^2*G[1][3]*G[1][5] - 12096*z^2*zb*G[1][2]^2*G[1][3]*
     G[1][5] + 8064*z^3*zb*G[1][2]^2*G[1][3]*G[1][5] - 
    2688*zb^2*G[1][2]^2*G[1][3]*G[1][5] + 6720*z*zb^2*G[1][2]^2*G[1][3]*
     G[1][5] - 4032*z^3*zb^2*G[1][2]^2*G[1][3]*G[1][5] + 
    1344*zb^3*G[1][2]^2*G[1][3]*G[1][5] - 5376*z*zb^3*G[1][2]^2*G[1][3]*
     G[1][5] + 4032*z^2*zb^3*G[1][2]^2*G[1][3]*G[1][5] - 
    1344*z^2*zb*G[1][1]*G[1][3]^2*G[1][5] + 1344*z^3*zb*G[1][1]*G[1][3]^2*
     G[1][5] + 1344*z*zb^2*G[1][1]*G[1][3]^2*G[1][5] - 
    1344*z^3*zb^2*G[1][1]*G[1][3]^2*G[1][5] - 1344*z*zb^3*G[1][1]*G[1][3]^2*
     G[1][5] + 1344*z^2*zb^3*G[1][1]*G[1][3]^2*G[1][5] - 
    1344*z*G[1][2]*G[1][3]^2*G[1][5] + 2688*z^2*G[1][2]*G[1][3]^2*G[1][5] - 
    1344*z^3*G[1][2]*G[1][3]^2*G[1][5] - 1344*zb*G[1][2]*G[1][3]^2*G[1][5] + 
    2688*z*zb*G[1][2]*G[1][3]^2*G[1][5] - 4032*z^2*zb*G[1][2]*G[1][3]^2*
     G[1][5] + 2688*z^3*zb*G[1][2]*G[1][3]^2*G[1][5] + 
    2688*zb^2*G[1][2]*G[1][3]^2*G[1][5] - 1344*z*zb^2*G[1][2]*G[1][3]^2*
     G[1][5] - 1344*z^3*zb^2*G[1][2]*G[1][3]^2*G[1][5] - 
    1344*zb^3*G[1][2]*G[1][3]^2*G[1][5] + 1344*z^2*zb^3*G[1][2]*G[1][3]^2*
     G[1][5] + 896*z*G[1][3]^3*G[1][5] - 1792*z^2*G[1][3]^3*G[1][5] + 
    896*z^3*G[1][3]^3*G[1][5] - 896*zb*G[1][3]^3*G[1][5] + 
    2688*z^2*zb*G[1][3]^3*G[1][5] - 1792*z^3*zb*G[1][3]^3*G[1][5] + 
    1792*zb^2*G[1][3]^3*G[1][5] - 2688*z*zb^2*G[1][3]^3*G[1][5] + 
    896*z^3*zb^2*G[1][3]^3*G[1][5] - 896*zb^3*G[1][3]^3*G[1][5] + 
    1792*z*zb^3*G[1][3]^3*G[1][5] - 896*z^2*zb^3*G[1][3]^3*G[1][5] - 
    1344*z*zb^2*G[1][1]^2*G[1][4]*G[1][5] + 1344*z^3*zb^2*G[1][1]^2*G[1][4]*
     G[1][5] + 1344*z*zb^3*G[1][1]^2*G[1][4]*G[1][5] - 
    1344*z^2*zb^3*G[1][1]^2*G[1][4]*G[1][5] + 2688*z^2*zb*G[1][1]*G[1][2]*
     G[1][4]*G[1][5] - 2688*z^3*zb*G[1][1]*G[1][2]*G[1][4]*G[1][5] - 
    2688*z*zb^2*G[1][1]*G[1][2]*G[1][4]*G[1][5] + 
    2688*z^3*zb^2*G[1][1]*G[1][2]*G[1][4]*G[1][5] + 
    2688*z*zb^3*G[1][1]*G[1][2]*G[1][4]*G[1][5] - 
    2688*z^2*zb^3*G[1][1]*G[1][2]*G[1][4]*G[1][5] - 
    1344*zb*G[1][2]^2*G[1][4]*G[1][5] + 1344*z*zb*G[1][2]^2*G[1][4]*G[1][5] + 
    1344*z^2*zb*G[1][2]^2*G[1][4]*G[1][5] - 1344*z^3*zb*G[1][2]^2*G[1][4]*
     G[1][5] + 2688*zb^2*G[1][2]^2*G[1][4]*G[1][5] - 
    4032*z*zb^2*G[1][2]^2*G[1][4]*G[1][5] + 1344*z^3*zb^2*G[1][2]^2*G[1][4]*
     G[1][5] - 1344*zb^3*G[1][2]^2*G[1][4]*G[1][5] + 
    2688*z*zb^3*G[1][2]^2*G[1][4]*G[1][5] - 1344*z^2*zb^3*G[1][2]^2*G[1][4]*
     G[1][5] + 1344*z^2*zb*G[1][1]*G[1][3]*G[1][4]*G[1][5] - 
    1344*z^3*zb*G[1][1]*G[1][3]*G[1][4]*G[1][5] - 2688*z*zb^2*G[1][1]*G[1][3]*
     G[1][4]*G[1][5] + 2688*z^3*zb^2*G[1][1]*G[1][3]*G[1][4]*G[1][5] + 
    2688*z*zb^3*G[1][1]*G[1][3]*G[1][4]*G[1][5] - 
    2688*z^2*zb^3*G[1][1]*G[1][3]*G[1][4]*G[1][5] - 
    1344*zb*G[1][2]*G[1][3]*G[1][4]*G[1][5] + 1344*z*zb*G[1][2]*G[1][3]*
     G[1][4]*G[1][5] + 2688*z^2*zb*G[1][2]*G[1][3]*G[1][4]*G[1][5] - 
    2688*z^3*zb*G[1][2]*G[1][3]*G[1][4]*G[1][5] + 2688*zb^2*G[1][2]*G[1][3]*
     G[1][4]*G[1][5] - 5376*z*zb^2*G[1][2]*G[1][3]*G[1][4]*G[1][5] + 
    2688*z^3*zb^2*G[1][2]*G[1][3]*G[1][4]*G[1][5] - 
    1344*zb^3*G[1][2]*G[1][3]*G[1][4]*G[1][5] + 4032*z*zb^3*G[1][2]*G[1][3]*
     G[1][4]*G[1][5] - 2688*z^2*zb^3*G[1][2]*G[1][3]*G[1][4]*G[1][5] + 
    672*z^2*zb*G[1][3]^2*G[1][4]*G[1][5] - 672*z^3*zb*G[1][3]^2*G[1][4]*
     G[1][5] - 672*z*zb^2*G[1][3]^2*G[1][4]*G[1][5] + 
    672*z^3*zb^2*G[1][3]^2*G[1][4]*G[1][5] + 672*z*zb^3*G[1][3]^2*G[1][4]*
     G[1][5] - 672*z^2*zb^3*G[1][3]^2*G[1][4]*G[1][5] + 
    672*z^2*zb*G[1][2]*G[1][4]^2*G[1][5] - 672*z^3*zb*G[1][2]*G[1][4]^2*
     G[1][5] - 672*z*zb^2*G[1][2]*G[1][4]^2*G[1][5] + 
    672*z^3*zb^2*G[1][2]*G[1][4]^2*G[1][5] + 672*z*zb^3*G[1][2]*G[1][4]^2*
     G[1][5] - 672*z^2*zb^3*G[1][2]*G[1][4]^2*G[1][5] + 
    336*z^2*zb*G[1][3]*G[1][4]^2*G[1][5] - 336*z^3*zb*G[1][3]*G[1][4]^2*
     G[1][5] - 1008*z*zb^2*G[1][3]*G[1][4]^2*G[1][5] + 
    1008*z^3*zb^2*G[1][3]*G[1][4]^2*G[1][5] + 1008*z*zb^3*G[1][3]*G[1][4]^2*
     G[1][5] - 1008*z^2*zb^3*G[1][3]*G[1][4]^2*G[1][5] - 
    272*zb*G[1][4]^3*G[1][5] + 272*z*zb*G[1][4]^3*G[1][5] + 
    216*z^2*zb*G[1][4]^3*G[1][5] - 216*z^3*zb*G[1][4]^3*G[1][5] + 
    544*zb^2*G[1][4]^3*G[1][5] + 704*z*zb^2*G[1][4]^3*G[1][5] - 
    1192*z^3*zb^2*G[1][4]^3*G[1][5] - 272*zb^3*G[1][4]^3*G[1][5] - 
    976*z*zb^3*G[1][4]^3*G[1][5] + 1192*z^2*zb^3*G[1][4]^3*G[1][5] - 
    672*z^2*zb*G[1][1]^2*G[1][5]^2 + 672*z^3*zb*G[1][1]^2*G[1][5]^2 + 
    672*z*zb^2*G[1][1]^2*G[1][5]^2 - 672*z^3*zb^2*G[1][1]^2*G[1][5]^2 - 
    672*z*zb^3*G[1][1]^2*G[1][5]^2 + 672*z^2*zb^3*G[1][1]^2*G[1][5]^2 - 
    1344*z*G[1][1]*G[1][2]*G[1][5]^2 + 2688*z^2*G[1][1]*G[1][2]*G[1][5]^2 - 
    1344*z^3*G[1][1]*G[1][2]*G[1][5]^2 + 1344*z*zb*G[1][1]*G[1][2]*
     G[1][5]^2 - 4032*z^2*zb*G[1][1]*G[1][2]*G[1][5]^2 + 
    2688*z^3*zb*G[1][1]*G[1][2]*G[1][5]^2 + 1344*z*zb^2*G[1][1]*G[1][2]*
     G[1][5]^2 - 1344*z^3*zb^2*G[1][1]*G[1][2]*G[1][5]^2 - 
    1344*z*zb^3*G[1][1]*G[1][2]*G[1][5]^2 + 1344*z^2*zb^3*G[1][1]*G[1][2]*
     G[1][5]^2 - 672*z*G[1][2]^2*G[1][5]^2 + 1344*z^2*G[1][2]^2*G[1][5]^2 - 
    672*z^3*G[1][2]^2*G[1][5]^2 + 672*zb*G[1][2]^2*G[1][5]^2 - 
    2016*z^2*zb*G[1][2]^2*G[1][5]^2 + 1344*z^3*zb*G[1][2]^2*G[1][5]^2 - 
    1344*zb^2*G[1][2]^2*G[1][5]^2 + 2016*z*zb^2*G[1][2]^2*G[1][5]^2 - 
    672*z^3*zb^2*G[1][2]^2*G[1][5]^2 + 672*zb^3*G[1][2]^2*G[1][5]^2 - 
    1344*z*zb^3*G[1][2]^2*G[1][5]^2 + 672*z^2*zb^3*G[1][2]^2*G[1][5]^2 - 
    1344*z*G[1][1]*G[1][3]*G[1][5]^2 + 2688*z^2*G[1][1]*G[1][3]*G[1][5]^2 - 
    1344*z^3*G[1][1]*G[1][3]*G[1][5]^2 + 1344*z*zb*G[1][1]*G[1][3]*
     G[1][5]^2 - 4704*z^2*zb*G[1][1]*G[1][3]*G[1][5]^2 + 
    3360*z^3*zb*G[1][1]*G[1][3]*G[1][5]^2 + 2016*z*zb^2*G[1][1]*G[1][3]*
     G[1][5]^2 - 2016*z^3*zb^2*G[1][1]*G[1][3]*G[1][5]^2 - 
    2016*z*zb^3*G[1][1]*G[1][3]*G[1][5]^2 + 2016*z^2*zb^3*G[1][1]*G[1][3]*
     G[1][5]^2 - 3360*z*G[1][2]*G[1][3]*G[1][5]^2 + 
    6720*z^2*G[1][2]*G[1][3]*G[1][5]^2 - 3360*z^3*G[1][2]*G[1][3]*G[1][5]^2 + 
    2016*zb*G[1][2]*G[1][3]*G[1][5]^2 + 1344*z*zb*G[1][2]*G[1][3]*G[1][5]^2 - 
    10080*z^2*zb*G[1][2]*G[1][3]*G[1][5]^2 + 6720*z^3*zb*G[1][2]*G[1][3]*
     G[1][5]^2 - 4032*zb^2*G[1][2]*G[1][3]*G[1][5]^2 + 
    7392*z*zb^2*G[1][2]*G[1][3]*G[1][5]^2 - 3360*z^3*zb^2*G[1][2]*G[1][3]*
     G[1][5]^2 + 2016*zb^3*G[1][2]*G[1][3]*G[1][5]^2 - 
    5376*z*zb^3*G[1][2]*G[1][3]*G[1][5]^2 + 3360*z^2*zb^3*G[1][2]*G[1][3]*
     G[1][5]^2 - 2352*z*G[1][3]^2*G[1][5]^2 + 4704*z^2*G[1][3]^2*G[1][5]^2 - 
    2352*z^3*G[1][3]^2*G[1][5]^2 + 1008*zb*G[1][3]^2*G[1][5]^2 + 
    1344*z*zb*G[1][3]^2*G[1][5]^2 - 7056*z^2*zb*G[1][3]^2*G[1][5]^2 + 
    4704*z^3*zb*G[1][3]^2*G[1][5]^2 - 2016*zb^2*G[1][3]^2*G[1][5]^2 + 
    4368*z*zb^2*G[1][3]^2*G[1][5]^2 - 2352*z^3*zb^2*G[1][3]^2*G[1][5]^2 + 
    1008*zb^3*G[1][3]^2*G[1][5]^2 - 3360*z*zb^3*G[1][3]^2*G[1][5]^2 + 
    2352*z^2*zb^3*G[1][3]^2*G[1][5]^2 + 672*z^2*zb*G[1][1]*G[1][4]*
     G[1][5]^2 - 672*z^3*zb*G[1][1]*G[1][4]*G[1][5]^2 - 
    336*z*zb^2*G[1][1]*G[1][4]*G[1][5]^2 + 336*z^3*zb^2*G[1][1]*G[1][4]*
     G[1][5]^2 + 336*z*zb^3*G[1][1]*G[1][4]*G[1][5]^2 - 
    336*z^2*zb^3*G[1][1]*G[1][4]*G[1][5]^2 + 336*zb*G[1][2]*G[1][4]*
     G[1][5]^2 - 336*z*zb*G[1][2]*G[1][4]*G[1][5]^2 - 
    336*z^2*zb*G[1][2]*G[1][4]*G[1][5]^2 + 336*z^3*zb*G[1][2]*G[1][4]*
     G[1][5]^2 - 672*zb^2*G[1][2]*G[1][4]*G[1][5]^2 + 
    1008*z*zb^2*G[1][2]*G[1][4]*G[1][5]^2 - 336*z^3*zb^2*G[1][2]*G[1][4]*
     G[1][5]^2 + 336*zb^3*G[1][2]*G[1][4]*G[1][5]^2 - 
    672*z*zb^3*G[1][2]*G[1][4]*G[1][5]^2 + 336*z^2*zb^3*G[1][2]*G[1][4]*
     G[1][5]^2 - 336*zb*G[1][3]*G[1][4]*G[1][5]^2 + 
    336*z*zb*G[1][3]*G[1][4]*G[1][5]^2 + 672*z^2*zb*G[1][3]*G[1][4]*
     G[1][5]^2 - 672*z^3*zb*G[1][3]*G[1][4]*G[1][5]^2 + 
    672*zb^2*G[1][3]*G[1][4]*G[1][5]^2 - 1008*z*zb^2*G[1][3]*G[1][4]*
     G[1][5]^2 + 336*z^3*zb^2*G[1][3]*G[1][4]*G[1][5]^2 - 
    336*zb^3*G[1][3]*G[1][4]*G[1][5]^2 + 672*z*zb^3*G[1][3]*G[1][4]*
     G[1][5]^2 - 336*z^2*zb^3*G[1][3]*G[1][4]*G[1][5]^2 - 
    504*z*G[1][4]^2*G[1][5]^2 + 1008*z^2*G[1][4]^2*G[1][5]^2 - 
    504*z^3*G[1][4]^2*G[1][5]^2 + 660*zb*G[1][4]^2*G[1][5]^2 - 
    156*z*zb*G[1][4]^2*G[1][5]^2 - 1500*z^2*zb*G[1][4]^2*G[1][5]^2 + 
    996*z^3*zb*G[1][4]^2*G[1][5]^2 - 1320*zb^2*G[1][4]^2*G[1][5]^2 - 
    2232*z*zb^2*G[1][4]^2*G[1][5]^2 + 3048*z^3*zb^2*G[1][4]^2*G[1][5]^2 + 
    660*zb^3*G[1][4]^2*G[1][5]^2 + 2892*z*zb^3*G[1][4]^2*G[1][5]^2 - 
    3048*z^2*zb^3*G[1][4]^2*G[1][5]^2 + 112*z*zb^2*G[1][1]*G[1][5]^3 - 
    112*z^3*zb^2*G[1][1]*G[1][5]^3 - 112*z*zb^3*G[1][1]*G[1][5]^3 + 
    112*z^2*zb^3*G[1][1]*G[1][5]^3 + 672*z*G[1][2]*G[1][5]^3 - 
    1344*z^2*G[1][2]*G[1][5]^3 + 672*z^3*G[1][2]*G[1][5]^3 - 
    560*zb*G[1][2]*G[1][5]^3 - 112*z*zb*G[1][2]*G[1][5]^3 + 
    1904*z^2*zb*G[1][2]*G[1][5]^3 - 1232*z^3*zb*G[1][2]*G[1][5]^3 + 
    1120*zb^2*G[1][2]*G[1][5]^3 - 1680*z*zb^2*G[1][2]*G[1][5]^3 + 
    560*z^3*zb^2*G[1][2]*G[1][5]^3 - 560*zb^3*G[1][2]*G[1][5]^3 + 
    1120*z*zb^3*G[1][2]*G[1][5]^3 - 560*z^2*zb^3*G[1][2]*G[1][5]^3 + 
    336*z*G[1][3]*G[1][5]^3 - 672*z^2*G[1][3]*G[1][5]^3 + 
    336*z^3*G[1][3]*G[1][5]^3 - 224*zb*G[1][3]*G[1][5]^3 - 
    112*z*zb*G[1][3]*G[1][5]^3 + 896*z^2*zb*G[1][3]*G[1][5]^3 - 
    560*z^3*zb*G[1][3]*G[1][5]^3 + 448*zb^2*G[1][3]*G[1][5]^3 - 
    560*z*zb^2*G[1][3]*G[1][5]^3 + 112*z^3*zb^2*G[1][3]*G[1][5]^3 - 
    224*zb^3*G[1][3]*G[1][5]^3 + 336*z*zb^3*G[1][3]*G[1][5]^3 - 
    112*z^2*zb^3*G[1][3]*G[1][5]^3 + 56*z*G[1][4]*G[1][5]^3 - 
    112*z^2*G[1][4]*G[1][5]^3 + 56*z^3*G[1][4]*G[1][5]^3 + 
    2584*zb*G[1][4]*G[1][5]^3 - 2640*z*zb*G[1][4]*G[1][5]^3 - 
    2528*z^2*zb*G[1][4]*G[1][5]^3 + 2584*z^3*zb*G[1][4]*G[1][5]^3 - 
    5168*zb^2*G[1][4]*G[1][5]^3 + 10672*z*zb^2*G[1][4]*G[1][5]^3 - 
    5504*z^3*zb^2*G[1][4]*G[1][5]^3 + 2584*zb^3*G[1][4]*G[1][5]^3 - 
    8088*z*zb^3*G[1][4]*G[1][5]^3 + 5504*z^2*zb^3*G[1][4]*G[1][5]^3 + 
    84*z*G[1][5]^4 - 168*z^2*G[1][5]^4 + 84*z^3*G[1][5]^4 - 
    1613*zb*G[1][5]^4 + 1529*z*zb*G[1][5]^4 + 1781*z^2*zb*G[1][5]^4 - 
    1697*z^3*zb*G[1][5]^4 + 3226*zb^2*G[1][5]^4 - 5262*z*zb^2*G[1][5]^4 + 
    2036*z^3*zb^2*G[1][5]^4 - 1613*zb^3*G[1][5]^4 + 3649*z*zb^3*G[1][5]^4 - 
    2036*z^2*zb^3*G[1][5]^4 - 56*zb*G[1][4]^3*G[1][6] + 
    56*z*zb*G[1][4]^3*G[1][6] + 56*z^2*zb*G[1][4]^3*G[1][6] - 
    56*z^3*zb*G[1][4]^3*G[1][6] + 112*zb^2*G[1][4]^3*G[1][6] - 
    224*z*zb^2*G[1][4]^3*G[1][6] + 112*z^3*zb^2*G[1][4]^3*G[1][6] - 
    56*zb^3*G[1][4]^3*G[1][6] + 168*z*zb^3*G[1][4]^3*G[1][6] - 
    112*z^2*zb^3*G[1][4]^3*G[1][6] + 36*zb*G[1][4]^2*G[1][5]*G[1][6] - 
    36*z*zb*G[1][4]^2*G[1][5]*G[1][6] - 36*z^2*zb*G[1][4]^2*G[1][5]*G[1][6] + 
    36*z^3*zb*G[1][4]^2*G[1][5]*G[1][6] - 72*zb^2*G[1][4]^2*G[1][5]*G[1][6] + 
    144*z*zb^2*G[1][4]^2*G[1][5]*G[1][6] - 72*z^3*zb^2*G[1][4]^2*G[1][5]*
     G[1][6] + 36*zb^3*G[1][4]^2*G[1][5]*G[1][6] - 
    108*z*zb^3*G[1][4]^2*G[1][5]*G[1][6] + 72*z^2*zb^3*G[1][4]^2*G[1][5]*
     G[1][6] - 336*z*zb^2*G[1][1]*G[1][5]^2*G[1][6] + 
    336*z^3*zb^2*G[1][1]*G[1][5]^2*G[1][6] + 336*z*zb^3*G[1][1]*G[1][5]^2*
     G[1][6] - 336*z^2*zb^3*G[1][1]*G[1][5]^2*G[1][6] - 
    336*zb*G[1][2]*G[1][5]^2*G[1][6] + 336*z*zb*G[1][2]*G[1][5]^2*G[1][6] + 
    336*z^2*zb*G[1][2]*G[1][5]^2*G[1][6] - 336*z^3*zb*G[1][2]*G[1][5]^2*
     G[1][6] + 672*zb^2*G[1][2]*G[1][5]^2*G[1][6] - 
    1008*z*zb^2*G[1][2]*G[1][5]^2*G[1][6] + 336*z^3*zb^2*G[1][2]*G[1][5]^2*
     G[1][6] - 336*zb^3*G[1][2]*G[1][5]^2*G[1][6] + 
    672*z*zb^3*G[1][2]*G[1][5]^2*G[1][6] - 336*z^2*zb^3*G[1][2]*G[1][5]^2*
     G[1][6] - 336*zb*G[1][3]*G[1][5]^2*G[1][6] + 336*z*zb*G[1][3]*G[1][5]^2*
     G[1][6] + 336*z^2*zb*G[1][3]*G[1][5]^2*G[1][6] - 
    336*z^3*zb*G[1][3]*G[1][5]^2*G[1][6] + 672*zb^2*G[1][3]*G[1][5]^2*
     G[1][6] - 1344*z*zb^2*G[1][3]*G[1][5]^2*G[1][6] + 
    672*z^3*zb^2*G[1][3]*G[1][5]^2*G[1][6] - 336*zb^3*G[1][3]*G[1][5]^2*
     G[1][6] + 1008*z*zb^3*G[1][3]*G[1][5]^2*G[1][6] - 
    672*z^2*zb^3*G[1][3]*G[1][5]^2*G[1][6] - 1008*zb*G[1][4]*G[1][5]^2*
     G[1][6] + 1008*z*zb*G[1][4]*G[1][5]^2*G[1][6] + 
    1008*z^2*zb*G[1][4]*G[1][5]^2*G[1][6] - 1008*z^3*zb*G[1][4]*G[1][5]^2*
     G[1][6] + 2016*zb^2*G[1][4]*G[1][5]^2*G[1][6] - 
    4032*z*zb^2*G[1][4]*G[1][5]^2*G[1][6] + 2016*z^3*zb^2*G[1][4]*G[1][5]^2*
     G[1][6] - 1008*zb^3*G[1][4]*G[1][5]^2*G[1][6] + 
    3024*z*zb^3*G[1][4]*G[1][5]^2*G[1][6] - 2016*z^2*zb^3*G[1][4]*G[1][5]^2*
     G[1][6] + 864*zb*G[1][5]^3*G[1][6] - 864*z*zb*G[1][5]^3*G[1][6] - 
    864*z^2*zb*G[1][5]^3*G[1][6] + 864*z^3*zb*G[1][5]^3*G[1][6] - 
    1728*zb^2*G[1][5]^3*G[1][6] + 3456*z*zb^2*G[1][5]^3*G[1][6] - 
    1728*z^3*zb^2*G[1][5]^3*G[1][6] + 864*zb^3*G[1][5]^3*G[1][6] - 
    2592*z*zb^3*G[1][5]^3*G[1][6] + 1728*z^2*zb^3*G[1][5]^3*G[1][6] - 
    66*zb*G[1][4]^2*G[1][6]^2 + 66*z*zb*G[1][4]^2*G[1][6]^2 + 
    66*z^2*zb*G[1][4]^2*G[1][6]^2 - 66*z^3*zb*G[1][4]^2*G[1][6]^2 + 
    132*zb^2*G[1][4]^2*G[1][6]^2 - 180*z*zb^2*G[1][4]^2*G[1][6]^2 + 
    48*z^3*zb^2*G[1][4]^2*G[1][6]^2 - 66*zb^3*G[1][4]^2*G[1][6]^2 + 
    114*z*zb^3*G[1][4]^2*G[1][6]^2 - 48*z^2*zb^3*G[1][4]^2*G[1][6]^2 + 
    132*zb*G[1][5]^2*G[1][6]^2 - 132*z*zb*G[1][5]^2*G[1][6]^2 - 
    132*z^2*zb*G[1][5]^2*G[1][6]^2 + 132*z^3*zb*G[1][5]^2*G[1][6]^2 - 
    264*zb^2*G[1][5]^2*G[1][6]^2 + 360*z*zb^2*G[1][5]^2*G[1][6]^2 - 
    96*z^3*zb^2*G[1][5]^2*G[1][6]^2 + 132*zb^3*G[1][5]^2*G[1][6]^2 - 
    228*z*zb^3*G[1][5]^2*G[1][6]^2 + 96*z^2*zb^3*G[1][5]^2*G[1][6]^2 - 
    8*zb*G[1][4]*G[1][6]^3 + 8*z*zb*G[1][4]*G[1][6]^3 + 
    8*z^2*zb*G[1][4]*G[1][6]^3 - 8*z^3*zb*G[1][4]*G[1][6]^3 + 
    16*zb^2*G[1][4]*G[1][6]^3 - 32*z*zb^2*G[1][4]*G[1][6]^3 + 
    16*z^3*zb^2*G[1][4]*G[1][6]^3 - 8*zb^3*G[1][4]*G[1][6]^3 + 
    24*z*zb^3*G[1][4]*G[1][6]^3 - 16*z^2*zb^3*G[1][4]*G[1][6]^3 + 
    12*zb*G[1][5]*G[1][6]^3 - 12*z*zb*G[1][5]*G[1][6]^3 - 
    12*z^2*zb*G[1][5]*G[1][6]^3 + 12*z^3*zb*G[1][5]*G[1][6]^3 - 
    24*zb^2*G[1][5]*G[1][6]^3 + 48*z*zb^2*G[1][5]*G[1][6]^3 - 
    24*z^3*zb^2*G[1][5]*G[1][6]^3 + 12*zb^3*G[1][5]*G[1][6]^3 - 
    36*z*zb^3*G[1][5]*G[1][6]^3 + 24*z^2*zb^3*G[1][5]*G[1][6]^3 - 
    7*zb*G[1][6]^4 + 7*z*zb*G[1][6]^4 + 7*z^2*zb*G[1][6]^4 - 
    7*z^3*zb*G[1][6]^4 + 14*zb^2*G[1][6]^4 - 14*z*zb^2*G[1][6]^4 - 
    7*zb^3*G[1][6]^4 + 7*z*zb^3*G[1][6]^4 + 32*zb*G[1][4]^3*G[1][7] - 
    32*z*zb*G[1][4]^3*G[1][7] - 32*z^2*zb*G[1][4]^3*G[1][7] + 
    32*z^3*zb*G[1][4]^3*G[1][7] - 64*zb^2*G[1][4]^3*G[1][7] + 
    128*z*zb^2*G[1][4]^3*G[1][7] - 64*z^3*zb^2*G[1][4]^3*G[1][7] + 
    32*zb^3*G[1][4]^3*G[1][7] - 96*z*zb^3*G[1][4]^3*G[1][7] + 
    64*z^2*zb^3*G[1][4]^3*G[1][7] + 672*z*zb^2*G[1][1]*G[1][4]*G[1][5]*
     G[1][7] - 672*z^3*zb^2*G[1][1]*G[1][4]*G[1][5]*G[1][7] - 
    672*z*zb^3*G[1][1]*G[1][4]*G[1][5]*G[1][7] + 672*z^2*zb^3*G[1][1]*G[1][4]*
     G[1][5]*G[1][7] + 672*zb*G[1][2]*G[1][4]*G[1][5]*G[1][7] - 
    672*z*zb*G[1][2]*G[1][4]*G[1][5]*G[1][7] - 672*z^2*zb*G[1][2]*G[1][4]*
     G[1][5]*G[1][7] + 672*z^3*zb*G[1][2]*G[1][4]*G[1][5]*G[1][7] - 
    1344*zb^2*G[1][2]*G[1][4]*G[1][5]*G[1][7] + 2016*z*zb^2*G[1][2]*G[1][4]*
     G[1][5]*G[1][7] - 672*z^3*zb^2*G[1][2]*G[1][4]*G[1][5]*G[1][7] + 
    672*zb^3*G[1][2]*G[1][4]*G[1][5]*G[1][7] - 1344*z*zb^3*G[1][2]*G[1][4]*
     G[1][5]*G[1][7] + 672*z^2*zb^3*G[1][2]*G[1][4]*G[1][5]*G[1][7] + 
    672*zb*G[1][3]*G[1][4]*G[1][5]*G[1][7] - 672*z*zb*G[1][3]*G[1][4]*G[1][5]*
     G[1][7] - 672*z^2*zb*G[1][3]*G[1][4]*G[1][5]*G[1][7] + 
    672*z^3*zb*G[1][3]*G[1][4]*G[1][5]*G[1][7] - 1344*zb^2*G[1][3]*G[1][4]*
     G[1][5]*G[1][7] + 2688*z*zb^2*G[1][3]*G[1][4]*G[1][5]*G[1][7] - 
    1344*z^3*zb^2*G[1][3]*G[1][4]*G[1][5]*G[1][7] + 
    672*zb^3*G[1][3]*G[1][4]*G[1][5]*G[1][7] - 2016*z*zb^3*G[1][3]*G[1][4]*
     G[1][5]*G[1][7] + 1344*z^2*zb^3*G[1][3]*G[1][4]*G[1][5]*G[1][7] - 
    360*zb*G[1][4]^2*G[1][5]*G[1][7] + 360*z*zb*G[1][4]^2*G[1][5]*G[1][7] + 
    360*z^2*zb*G[1][4]^2*G[1][5]*G[1][7] - 360*z^3*zb*G[1][4]^2*G[1][5]*
     G[1][7] + 720*zb^2*G[1][4]^2*G[1][5]*G[1][7] - 
    1440*z*zb^2*G[1][4]^2*G[1][5]*G[1][7] + 720*z^3*zb^2*G[1][4]^2*G[1][5]*
     G[1][7] - 360*zb^3*G[1][4]^2*G[1][5]*G[1][7] + 
    1080*z*zb^3*G[1][4]^2*G[1][5]*G[1][7] - 720*z^2*zb^3*G[1][4]^2*G[1][5]*
     G[1][7] - 336*z*zb^2*G[1][1]*G[1][5]^2*G[1][7] + 
    336*z^3*zb^2*G[1][1]*G[1][5]^2*G[1][7] + 336*z*zb^3*G[1][1]*G[1][5]^2*
     G[1][7] - 336*z^2*zb^3*G[1][1]*G[1][5]^2*G[1][7] - 
    336*zb*G[1][2]*G[1][5]^2*G[1][7] + 336*z*zb*G[1][2]*G[1][5]^2*G[1][7] + 
    336*z^2*zb*G[1][2]*G[1][5]^2*G[1][7] - 336*z^3*zb*G[1][2]*G[1][5]^2*
     G[1][7] + 672*zb^2*G[1][2]*G[1][5]^2*G[1][7] - 
    1008*z*zb^2*G[1][2]*G[1][5]^2*G[1][7] + 336*z^3*zb^2*G[1][2]*G[1][5]^2*
     G[1][7] - 336*zb^3*G[1][2]*G[1][5]^2*G[1][7] + 
    672*z*zb^3*G[1][2]*G[1][5]^2*G[1][7] - 336*z^2*zb^3*G[1][2]*G[1][5]^2*
     G[1][7] - 336*zb*G[1][3]*G[1][5]^2*G[1][7] + 336*z*zb*G[1][3]*G[1][5]^2*
     G[1][7] + 336*z^2*zb*G[1][3]*G[1][5]^2*G[1][7] - 
    336*z^3*zb*G[1][3]*G[1][5]^2*G[1][7] + 672*zb^2*G[1][3]*G[1][5]^2*
     G[1][7] - 1344*z*zb^2*G[1][3]*G[1][5]^2*G[1][7] + 
    672*z^3*zb^2*G[1][3]*G[1][5]^2*G[1][7] - 336*zb^3*G[1][3]*G[1][5]^2*
     G[1][7] + 1008*z*zb^3*G[1][3]*G[1][5]^2*G[1][7] - 
    672*z^2*zb^3*G[1][3]*G[1][5]^2*G[1][7] - 912*zb*G[1][4]*G[1][5]^2*
     G[1][7] + 912*z*zb*G[1][4]*G[1][5]^2*G[1][7] + 
    912*z^2*zb*G[1][4]*G[1][5]^2*G[1][7] - 912*z^3*zb*G[1][4]*G[1][5]^2*
     G[1][7] + 1824*zb^2*G[1][4]*G[1][5]^2*G[1][7] - 
    3648*z*zb^2*G[1][4]*G[1][5]^2*G[1][7] + 1824*z^3*zb^2*G[1][4]*G[1][5]^2*
     G[1][7] - 912*zb^3*G[1][4]*G[1][5]^2*G[1][7] + 
    2736*z*zb^3*G[1][4]*G[1][5]^2*G[1][7] - 1824*z^2*zb^3*G[1][4]*G[1][5]^2*
     G[1][7] + 788*zb*G[1][5]^3*G[1][7] - 788*z*zb*G[1][5]^3*G[1][7] - 
    788*z^2*zb*G[1][5]^3*G[1][7] + 788*z^3*zb*G[1][5]^3*G[1][7] - 
    1576*zb^2*G[1][5]^3*G[1][7] + 3152*z*zb^2*G[1][5]^3*G[1][7] - 
    1576*z^3*zb^2*G[1][5]^3*G[1][7] + 788*zb^3*G[1][5]^3*G[1][7] - 
    2364*z*zb^3*G[1][5]^3*G[1][7] + 1576*z^2*zb^3*G[1][5]^3*G[1][7] - 
    288*zb*G[1][4]^2*G[1][6]*G[1][7] + 288*z*zb*G[1][4]^2*G[1][6]*G[1][7] + 
    288*z^2*zb*G[1][4]^2*G[1][6]*G[1][7] - 288*z^3*zb*G[1][4]^2*G[1][6]*
     G[1][7] + 576*zb^2*G[1][4]^2*G[1][6]*G[1][7] - 
    816*z*zb^2*G[1][4]^2*G[1][6]*G[1][7] + 240*z^3*zb^2*G[1][4]^2*G[1][6]*
     G[1][7] - 288*zb^3*G[1][4]^2*G[1][6]*G[1][7] + 
    528*z*zb^3*G[1][4]^2*G[1][6]*G[1][7] - 240*z^2*zb^3*G[1][4]^2*G[1][6]*
     G[1][7] - 72*zb*G[1][4]*G[1][5]*G[1][6]*G[1][7] + 
    72*z*zb*G[1][4]*G[1][5]*G[1][6]*G[1][7] + 72*z^2*zb*G[1][4]*G[1][5]*
     G[1][6]*G[1][7] - 72*z^3*zb*G[1][4]*G[1][5]*G[1][6]*G[1][7] + 
    144*zb^2*G[1][4]*G[1][5]*G[1][6]*G[1][7] + 48*z*zb^2*G[1][4]*G[1][5]*
     G[1][6]*G[1][7] - 192*z^3*zb^2*G[1][4]*G[1][5]*G[1][6]*G[1][7] - 
    72*zb^3*G[1][4]*G[1][5]*G[1][6]*G[1][7] - 120*z*zb^3*G[1][4]*G[1][5]*
     G[1][6]*G[1][7] + 192*z^2*zb^3*G[1][4]*G[1][5]*G[1][6]*G[1][7] + 
    24*zb*G[1][5]^2*G[1][6]*G[1][7] - 24*z*zb*G[1][5]^2*G[1][6]*G[1][7] - 
    24*z^2*zb*G[1][5]^2*G[1][6]*G[1][7] + 24*z^3*zb*G[1][5]^2*G[1][6]*
     G[1][7] - 48*zb^2*G[1][5]^2*G[1][6]*G[1][7] + 
    264*z*zb^2*G[1][5]^2*G[1][6]*G[1][7] - 216*z^3*zb^2*G[1][5]^2*G[1][6]*
     G[1][7] + 24*zb^3*G[1][5]^2*G[1][6]*G[1][7] - 
    240*z*zb^3*G[1][5]^2*G[1][6]*G[1][7] + 216*z^2*zb^3*G[1][5]^2*G[1][6]*
     G[1][7] - 24*zb*G[1][4]*G[1][6]^2*G[1][7] + 24*z*zb*G[1][4]*G[1][6]^2*
     G[1][7] + 24*z^2*zb*G[1][4]*G[1][6]^2*G[1][7] - 
    24*z^3*zb*G[1][4]*G[1][6]^2*G[1][7] + 48*zb^2*G[1][4]*G[1][6]^2*G[1][7] - 
    96*z*zb^2*G[1][4]*G[1][6]^2*G[1][7] + 48*z^3*zb^2*G[1][4]*G[1][6]^2*
     G[1][7] - 24*zb^3*G[1][4]*G[1][6]^2*G[1][7] + 
    72*z*zb^3*G[1][4]*G[1][6]^2*G[1][7] - 48*z^2*zb^3*G[1][4]*G[1][6]^2*
     G[1][7] - 96*zb*G[1][5]*G[1][6]^2*G[1][7] + 96*z*zb*G[1][5]*G[1][6]^2*
     G[1][7] + 96*z^2*zb*G[1][5]*G[1][6]^2*G[1][7] - 
    96*z^3*zb*G[1][5]*G[1][6]^2*G[1][7] + 192*zb^2*G[1][5]*G[1][6]^2*
     G[1][7] - 384*z*zb^2*G[1][5]*G[1][6]^2*G[1][7] + 
    192*z^3*zb^2*G[1][5]*G[1][6]^2*G[1][7] - 96*zb^3*G[1][5]*G[1][6]^2*
     G[1][7] + 288*z*zb^3*G[1][5]*G[1][6]^2*G[1][7] - 
    192*z^2*zb^3*G[1][5]*G[1][6]^2*G[1][7] + 8*zb*G[1][6]^3*G[1][7] - 
    8*z*zb*G[1][6]^3*G[1][7] - 8*z^2*zb*G[1][6]^3*G[1][7] + 
    8*z^3*zb*G[1][6]^3*G[1][7] - 16*zb^2*G[1][6]^3*G[1][7] + 
    32*z*zb^2*G[1][6]^3*G[1][7] - 16*z^3*zb^2*G[1][6]^3*G[1][7] + 
    8*zb^3*G[1][6]^3*G[1][7] - 24*z*zb^3*G[1][6]^3*G[1][7] + 
    16*z^2*zb^3*G[1][6]^3*G[1][7] + 336*z*zb^2*G[1][1]*G[1][4]*G[1][7]^2 - 
    336*z^3*zb^2*G[1][1]*G[1][4]*G[1][7]^2 - 336*z*zb^3*G[1][1]*G[1][4]*
     G[1][7]^2 + 336*z^2*zb^3*G[1][1]*G[1][4]*G[1][7]^2 + 
    336*zb*G[1][2]*G[1][4]*G[1][7]^2 - 336*z*zb*G[1][2]*G[1][4]*G[1][7]^2 - 
    336*z^2*zb*G[1][2]*G[1][4]*G[1][7]^2 + 336*z^3*zb*G[1][2]*G[1][4]*
     G[1][7]^2 - 672*zb^2*G[1][2]*G[1][4]*G[1][7]^2 + 
    1008*z*zb^2*G[1][2]*G[1][4]*G[1][7]^2 - 336*z^3*zb^2*G[1][2]*G[1][4]*
     G[1][7]^2 + 336*zb^3*G[1][2]*G[1][4]*G[1][7]^2 - 
    672*z*zb^3*G[1][2]*G[1][4]*G[1][7]^2 + 336*z^2*zb^3*G[1][2]*G[1][4]*
     G[1][7]^2 + 336*zb*G[1][3]*G[1][4]*G[1][7]^2 - 
    336*z*zb*G[1][3]*G[1][4]*G[1][7]^2 - 336*z^2*zb*G[1][3]*G[1][4]*
     G[1][7]^2 + 336*z^3*zb*G[1][3]*G[1][4]*G[1][7]^2 - 
    672*zb^2*G[1][3]*G[1][4]*G[1][7]^2 + 1344*z*zb^2*G[1][3]*G[1][4]*
     G[1][7]^2 - 672*z^3*zb^2*G[1][3]*G[1][4]*G[1][7]^2 + 
    336*zb^3*G[1][3]*G[1][4]*G[1][7]^2 - 1008*z*zb^3*G[1][3]*G[1][4]*
     G[1][7]^2 + 672*z^2*zb^3*G[1][3]*G[1][4]*G[1][7]^2 - 
    132*zb*G[1][4]^2*G[1][7]^2 + 132*z*zb*G[1][4]^2*G[1][7]^2 + 
    132*z^2*zb*G[1][4]^2*G[1][7]^2 - 132*z^3*zb*G[1][4]^2*G[1][7]^2 + 
    264*zb^2*G[1][4]^2*G[1][7]^2 - 528*z*zb^2*G[1][4]^2*G[1][7]^2 + 
    264*z^3*zb^2*G[1][4]^2*G[1][7]^2 - 132*zb^3*G[1][4]^2*G[1][7]^2 + 
    396*z*zb^3*G[1][4]^2*G[1][7]^2 - 264*z^2*zb^3*G[1][4]^2*G[1][7]^2 - 
    336*z*zb^2*G[1][1]*G[1][5]*G[1][7]^2 + 336*z^3*zb^2*G[1][1]*G[1][5]*
     G[1][7]^2 + 336*z*zb^3*G[1][1]*G[1][5]*G[1][7]^2 - 
    336*z^2*zb^3*G[1][1]*G[1][5]*G[1][7]^2 - 336*zb*G[1][2]*G[1][5]*
     G[1][7]^2 + 336*z*zb*G[1][2]*G[1][5]*G[1][7]^2 + 
    336*z^2*zb*G[1][2]*G[1][5]*G[1][7]^2 - 336*z^3*zb*G[1][2]*G[1][5]*
     G[1][7]^2 + 672*zb^2*G[1][2]*G[1][5]*G[1][7]^2 - 
    1008*z*zb^2*G[1][2]*G[1][5]*G[1][7]^2 + 336*z^3*zb^2*G[1][2]*G[1][5]*
     G[1][7]^2 - 336*zb^3*G[1][2]*G[1][5]*G[1][7]^2 + 
    672*z*zb^3*G[1][2]*G[1][5]*G[1][7]^2 - 336*z^2*zb^3*G[1][2]*G[1][5]*
     G[1][7]^2 - 336*zb*G[1][3]*G[1][5]*G[1][7]^2 + 
    336*z*zb*G[1][3]*G[1][5]*G[1][7]^2 + 336*z^2*zb*G[1][3]*G[1][5]*
     G[1][7]^2 - 336*z^3*zb*G[1][3]*G[1][5]*G[1][7]^2 + 
    672*zb^2*G[1][3]*G[1][5]*G[1][7]^2 - 1344*z*zb^2*G[1][3]*G[1][5]*
     G[1][7]^2 + 672*z^3*zb^2*G[1][3]*G[1][5]*G[1][7]^2 - 
    336*zb^3*G[1][3]*G[1][5]*G[1][7]^2 + 1008*z*zb^3*G[1][3]*G[1][5]*
     G[1][7]^2 - 672*z^2*zb^3*G[1][3]*G[1][5]*G[1][7]^2 - 
    288*zb*G[1][4]*G[1][5]*G[1][7]^2 + 288*z*zb*G[1][4]*G[1][5]*G[1][7]^2 + 
    288*z^2*zb*G[1][4]*G[1][5]*G[1][7]^2 - 288*z^3*zb*G[1][4]*G[1][5]*
     G[1][7]^2 + 576*zb^2*G[1][4]*G[1][5]*G[1][7]^2 + 
    1032*z*zb^2*G[1][4]*G[1][5]*G[1][7]^2 - 1608*z^3*zb^2*G[1][4]*G[1][5]*
     G[1][7]^2 - 288*zb^3*G[1][4]*G[1][5]*G[1][7]^2 - 
    1320*z*zb^3*G[1][4]*G[1][5]*G[1][7]^2 + 1608*z^2*zb^3*G[1][4]*G[1][5]*
     G[1][7]^2 - 102*zb*G[1][5]^2*G[1][7]^2 + 102*z*zb*G[1][5]^2*G[1][7]^2 + 
    102*z^2*zb*G[1][5]^2*G[1][7]^2 - 102*z^3*zb*G[1][5]^2*G[1][7]^2 + 
    204*zb^2*G[1][5]^2*G[1][7]^2 - 660*z*zb^2*G[1][5]^2*G[1][7]^2 + 
    456*z^3*zb^2*G[1][5]^2*G[1][7]^2 - 102*zb^3*G[1][5]^2*G[1][7]^2 + 
    558*z*zb^3*G[1][5]^2*G[1][7]^2 - 456*z^2*zb^3*G[1][5]^2*G[1][7]^2 - 
    336*z*zb^2*G[1][1]*G[1][6]*G[1][7]^2 + 336*z^3*zb^2*G[1][1]*G[1][6]*
     G[1][7]^2 + 336*z*zb^3*G[1][1]*G[1][6]*G[1][7]^2 - 
    336*z^2*zb^3*G[1][1]*G[1][6]*G[1][7]^2 - 336*zb*G[1][2]*G[1][6]*
     G[1][7]^2 + 336*z*zb*G[1][2]*G[1][6]*G[1][7]^2 + 
    336*z^2*zb*G[1][2]*G[1][6]*G[1][7]^2 - 336*z^3*zb*G[1][2]*G[1][6]*
     G[1][7]^2 + 672*zb^2*G[1][2]*G[1][6]*G[1][7]^2 - 
    1008*z*zb^2*G[1][2]*G[1][6]*G[1][7]^2 + 336*z^3*zb^2*G[1][2]*G[1][6]*
     G[1][7]^2 - 336*zb^3*G[1][2]*G[1][6]*G[1][7]^2 + 
    672*z*zb^3*G[1][2]*G[1][6]*G[1][7]^2 - 336*z^2*zb^3*G[1][2]*G[1][6]*
     G[1][7]^2 - 336*zb*G[1][3]*G[1][6]*G[1][7]^2 + 
    336*z*zb*G[1][3]*G[1][6]*G[1][7]^2 + 336*z^2*zb*G[1][3]*G[1][6]*
     G[1][7]^2 - 336*z^3*zb*G[1][3]*G[1][6]*G[1][7]^2 + 
    672*zb^2*G[1][3]*G[1][6]*G[1][7]^2 - 1344*z*zb^2*G[1][3]*G[1][6]*
     G[1][7]^2 + 672*z^3*zb^2*G[1][3]*G[1][6]*G[1][7]^2 - 
    336*zb^3*G[1][3]*G[1][6]*G[1][7]^2 + 1008*z*zb^3*G[1][3]*G[1][6]*
     G[1][7]^2 - 672*z^2*zb^3*G[1][3]*G[1][6]*G[1][7]^2 + 
    144*zb*G[1][4]*G[1][6]*G[1][7]^2 - 144*z*zb*G[1][4]*G[1][6]*G[1][7]^2 - 
    144*z^2*zb*G[1][4]*G[1][6]*G[1][7]^2 + 144*z^3*zb*G[1][4]*G[1][6]*
     G[1][7]^2 - 288*zb^2*G[1][4]*G[1][6]*G[1][7]^2 + 
    576*z*zb^2*G[1][4]*G[1][6]*G[1][7]^2 - 288*z^3*zb^2*G[1][4]*G[1][6]*
     G[1][7]^2 + 144*zb^3*G[1][4]*G[1][6]*G[1][7]^2 - 
    432*z*zb^3*G[1][4]*G[1][6]*G[1][7]^2 + 288*z^2*zb^3*G[1][4]*G[1][6]*
     G[1][7]^2 + 216*zb*G[1][5]*G[1][6]*G[1][7]^2 - 
    216*z*zb*G[1][5]*G[1][6]*G[1][7]^2 - 216*z^2*zb*G[1][5]*G[1][6]*
     G[1][7]^2 + 216*z^3*zb*G[1][5]*G[1][6]*G[1][7]^2 - 
    432*zb^2*G[1][5]*G[1][6]*G[1][7]^2 + 864*z*zb^2*G[1][5]*G[1][6]*
     G[1][7]^2 - 432*z^3*zb^2*G[1][5]*G[1][6]*G[1][7]^2 + 
    216*zb^3*G[1][5]*G[1][6]*G[1][7]^2 - 648*z*zb^3*G[1][5]*G[1][6]*
     G[1][7]^2 + 432*z^2*zb^3*G[1][5]*G[1][6]*G[1][7]^2 + 
    108*zb*G[1][6]^2*G[1][7]^2 - 108*z*zb*G[1][6]^2*G[1][7]^2 - 
    108*z^2*zb*G[1][6]^2*G[1][7]^2 + 108*z^3*zb*G[1][6]^2*G[1][7]^2 - 
    216*zb^2*G[1][6]^2*G[1][7]^2 + 600*z*zb^2*G[1][6]^2*G[1][7]^2 - 
    384*z^3*zb^2*G[1][6]^2*G[1][7]^2 + 108*zb^3*G[1][6]^2*G[1][7]^2 - 
    492*z*zb^3*G[1][6]^2*G[1][7]^2 + 384*z^2*zb^3*G[1][6]^2*G[1][7]^2 - 
    112*z*zb^2*G[1][1]*G[1][7]^3 + 112*z^3*zb^2*G[1][1]*G[1][7]^3 + 
    112*z*zb^3*G[1][1]*G[1][7]^3 - 112*z^2*zb^3*G[1][1]*G[1][7]^3 - 
    112*zb*G[1][2]*G[1][7]^3 + 112*z*zb*G[1][2]*G[1][7]^3 + 
    112*z^2*zb*G[1][2]*G[1][7]^3 - 112*z^3*zb*G[1][2]*G[1][7]^3 + 
    224*zb^2*G[1][2]*G[1][7]^3 - 336*z*zb^2*G[1][2]*G[1][7]^3 + 
    112*z^3*zb^2*G[1][2]*G[1][7]^3 - 112*zb^3*G[1][2]*G[1][7]^3 + 
    224*z*zb^3*G[1][2]*G[1][7]^3 - 112*z^2*zb^3*G[1][2]*G[1][7]^3 - 
    112*zb*G[1][3]*G[1][7]^3 + 112*z*zb*G[1][3]*G[1][7]^3 + 
    112*z^2*zb*G[1][3]*G[1][7]^3 - 112*z^3*zb*G[1][3]*G[1][7]^3 + 
    224*zb^2*G[1][3]*G[1][7]^3 - 448*z*zb^2*G[1][3]*G[1][7]^3 + 
    224*z^3*zb^2*G[1][3]*G[1][7]^3 - 112*zb^3*G[1][3]*G[1][7]^3 + 
    336*z*zb^3*G[1][3]*G[1][7]^3 - 224*z^2*zb^3*G[1][3]*G[1][7]^3 + 
    176*zb*G[1][4]*G[1][7]^3 - 176*z*zb*G[1][4]*G[1][7]^3 - 
    176*z^2*zb*G[1][4]*G[1][7]^3 + 176*z^3*zb*G[1][4]*G[1][7]^3 - 
    352*zb^2*G[1][4]*G[1][7]^3 + 704*z*zb^2*G[1][4]*G[1][7]^3 - 
    352*z^3*zb^2*G[1][4]*G[1][7]^3 + 176*zb^3*G[1][4]*G[1][7]^3 - 
    528*z*zb^3*G[1][4]*G[1][7]^3 + 352*z^2*zb^3*G[1][4]*G[1][7]^3 + 
    148*zb*G[1][5]*G[1][7]^3 - 148*z*zb*G[1][5]*G[1][7]^3 - 
    148*z^2*zb*G[1][5]*G[1][7]^3 + 148*z^3*zb*G[1][5]*G[1][7]^3 - 
    296*zb^2*G[1][5]*G[1][7]^3 + 592*z*zb^2*G[1][5]*G[1][7]^3 - 
    296*z^3*zb^2*G[1][5]*G[1][7]^3 + 148*zb^3*G[1][5]*G[1][7]^3 - 
    444*z*zb^3*G[1][5]*G[1][7]^3 + 296*z^2*zb^3*G[1][5]*G[1][7]^3 - 
    64*zb*G[1][6]*G[1][7]^3 + 64*z*zb*G[1][6]*G[1][7]^3 + 
    64*z^2*zb*G[1][6]*G[1][7]^3 - 64*z^3*zb*G[1][6]*G[1][7]^3 + 
    128*zb^2*G[1][6]*G[1][7]^3 - 200*z*zb^2*G[1][6]*G[1][7]^3 + 
    72*z^3*zb^2*G[1][6]*G[1][7]^3 - 64*zb^3*G[1][6]*G[1][7]^3 + 
    136*z*zb^3*G[1][6]*G[1][7]^3 - 72*z^2*zb^3*G[1][6]*G[1][7]^3 - 
    145*zb*G[1][7]^4 + 145*z*zb*G[1][7]^4 + 145*z^2*zb*G[1][7]^4 - 
    145*z^3*zb*G[1][7]^4 + 290*zb^2*G[1][7]^4 - 706*z*zb^2*G[1][7]^4 + 
    416*z^3*zb^2*G[1][7]^4 - 145*zb^3*G[1][7]^4 + 561*z*zb^3*G[1][7]^4 - 
    416*z^2*zb^3*G[1][7]^4 - 1344*z*zb^2*G[1][1]*G[1][4]*G[2][1] + 
    1344*z^3*zb^2*G[1][1]*G[1][4]*G[2][1] + 1344*z*zb^3*G[1][1]*G[1][4]*
     G[2][1] - 1344*z^2*zb^3*G[1][1]*G[1][4]*G[2][1] - 
    1344*zb*G[1][2]*G[1][4]*G[2][1] + 1344*z*zb*G[1][2]*G[1][4]*G[2][1] + 
    1344*z^2*zb*G[1][2]*G[1][4]*G[2][1] - 1344*z^3*zb*G[1][2]*G[1][4]*
     G[2][1] + 2688*zb^2*G[1][2]*G[1][4]*G[2][1] - 
    4032*z*zb^2*G[1][2]*G[1][4]*G[2][1] + 1344*z^3*zb^2*G[1][2]*G[1][4]*
     G[2][1] - 1344*zb^3*G[1][2]*G[1][4]*G[2][1] + 
    2688*z*zb^3*G[1][2]*G[1][4]*G[2][1] - 1344*z^2*zb^3*G[1][2]*G[1][4]*
     G[2][1] - 1344*zb*G[1][3]*G[1][4]*G[2][1] + 1344*z*zb*G[1][3]*G[1][4]*
     G[2][1] + 1344*z^2*zb*G[1][3]*G[1][4]*G[2][1] - 
    1344*z^3*zb*G[1][3]*G[1][4]*G[2][1] + 2688*zb^2*G[1][3]*G[1][4]*G[2][1] - 
    5376*z*zb^2*G[1][3]*G[1][4]*G[2][1] + 2688*z^3*zb^2*G[1][3]*G[1][4]*
     G[2][1] - 1344*zb^3*G[1][3]*G[1][4]*G[2][1] + 
    4032*z*zb^3*G[1][3]*G[1][4]*G[2][1] - 2688*z^2*zb^3*G[1][3]*G[1][4]*
     G[2][1] + 304*zb*G[1][4]^2*G[2][1] - 304*z*zb*G[1][4]^2*G[2][1] - 
    192*z^2*zb*G[1][4]^2*G[2][1] + 192*z^3*zb*G[1][4]^2*G[2][1] - 
    608*zb^2*G[1][4]^2*G[2][1] + 992*z*zb^2*G[1][4]^2*G[2][1] - 
    496*z^3*zb^2*G[1][4]^2*G[2][1] + 304*zb^3*G[1][4]^2*G[2][1] - 
    688*z*zb^3*G[1][4]^2*G[2][1] + 496*z^2*zb^3*G[1][4]^2*G[2][1] - 
    1344*z*zb^2*G[1][1]*G[1][5]*G[2][1] + 1344*z^3*zb^2*G[1][1]*G[1][5]*
     G[2][1] + 1344*z*zb^3*G[1][1]*G[1][5]*G[2][1] - 
    1344*z^2*zb^3*G[1][1]*G[1][5]*G[2][1] - 1344*zb*G[1][2]*G[1][5]*G[2][1] + 
    1344*z*zb*G[1][2]*G[1][5]*G[2][1] + 1344*z^2*zb*G[1][2]*G[1][5]*G[2][1] - 
    1344*z^3*zb*G[1][2]*G[1][5]*G[2][1] + 2688*zb^2*G[1][2]*G[1][5]*G[2][1] - 
    4032*z*zb^2*G[1][2]*G[1][5]*G[2][1] + 1344*z^3*zb^2*G[1][2]*G[1][5]*
     G[2][1] - 1344*zb^3*G[1][2]*G[1][5]*G[2][1] + 
    2688*z*zb^3*G[1][2]*G[1][5]*G[2][1] - 1344*z^2*zb^3*G[1][2]*G[1][5]*
     G[2][1] - 1344*zb*G[1][3]*G[1][5]*G[2][1] + 1344*z*zb*G[1][3]*G[1][5]*
     G[2][1] + 1344*z^2*zb*G[1][3]*G[1][5]*G[2][1] - 
    1344*z^3*zb*G[1][3]*G[1][5]*G[2][1] + 2688*zb^2*G[1][3]*G[1][5]*G[2][1] - 
    5376*z*zb^2*G[1][3]*G[1][5]*G[2][1] + 2688*z^3*zb^2*G[1][3]*G[1][5]*
     G[2][1] - 1344*zb^3*G[1][3]*G[1][5]*G[2][1] + 
    4032*z*zb^3*G[1][3]*G[1][5]*G[2][1] - 2688*z^2*zb^3*G[1][3]*G[1][5]*
     G[2][1] + 224*z*G[1][4]*G[1][5]*G[2][1] - 448*z^2*G[1][4]*G[1][5]*
     G[2][1] + 224*z^3*G[1][4]*G[1][5]*G[2][1] + 416*zb*G[1][4]*G[1][5]*
     G[2][1] - 640*z*zb*G[1][4]*G[1][5]*G[2][1] - 416*z^2*zb*G[1][4]*G[1][5]*
     G[2][1] + 640*z^3*zb*G[1][4]*G[1][5]*G[2][1] - 
    832*zb^2*G[1][4]*G[1][5]*G[2][1] + 2336*z*zb^2*G[1][4]*G[1][5]*G[2][1] - 
    1280*z^3*zb^2*G[1][4]*G[1][5]*G[2][1] + 416*zb^3*G[1][4]*G[1][5]*
     G[2][1] - 1920*z*zb^3*G[1][4]*G[1][5]*G[2][1] + 
    1280*z^2*zb^3*G[1][4]*G[1][5]*G[2][1] - 112*z*G[1][5]^2*G[2][1] + 
    224*z^2*G[1][5]^2*G[2][1] - 112*z^3*G[1][5]^2*G[2][1] + 
    384*zb*G[1][5]^2*G[2][1] - 272*z*zb*G[1][5]^2*G[2][1] - 
    496*z^2*zb*G[1][5]^2*G[2][1] + 384*z^3*zb*G[1][5]^2*G[2][1] - 
    768*zb^2*G[1][5]^2*G[2][1] + 1424*z*zb^2*G[1][5]^2*G[2][1] - 
    656*z^3*zb^2*G[1][5]^2*G[2][1] + 384*zb^3*G[1][5]^2*G[2][1] - 
    1040*z*zb^3*G[1][5]^2*G[2][1] + 656*z^2*zb^3*G[1][5]^2*G[2][1] + 
    624*zb*G[1][4]*G[1][6]*G[2][1] - 624*z*zb*G[1][4]*G[1][6]*G[2][1] - 
    624*z^2*zb*G[1][4]*G[1][6]*G[2][1] + 624*z^3*zb*G[1][4]*G[1][6]*G[2][1] - 
    1248*zb^2*G[1][4]*G[1][6]*G[2][1] + 1824*z*zb^2*G[1][4]*G[1][6]*G[2][1] - 
    576*z^3*zb^2*G[1][4]*G[1][6]*G[2][1] + 624*zb^3*G[1][4]*G[1][6]*G[2][1] - 
    1200*z*zb^3*G[1][4]*G[1][6]*G[2][1] + 576*z^2*zb^3*G[1][4]*G[1][6]*
     G[2][1] - 672*z*zb^2*G[1][5]*G[1][6]*G[2][1] + 
    672*z^3*zb^2*G[1][5]*G[1][6]*G[2][1] + 672*z*zb^3*G[1][5]*G[1][6]*
     G[2][1] - 672*z^2*zb^3*G[1][5]*G[1][6]*G[2][1] + 
    48*zb*G[1][6]^2*G[2][1] - 48*z*zb*G[1][6]^2*G[2][1] - 
    48*z^2*zb*G[1][6]^2*G[2][1] + 48*z^3*zb*G[1][6]^2*G[2][1] - 
    96*zb^2*G[1][6]^2*G[2][1] + 192*z*zb^2*G[1][6]^2*G[2][1] - 
    96*z^3*zb^2*G[1][6]^2*G[2][1] + 48*zb^3*G[1][6]^2*G[2][1] - 
    144*z*zb^3*G[1][6]^2*G[2][1] + 96*z^2*zb^3*G[1][6]^2*G[2][1] + 
    528*zb*G[1][4]*G[1][7]*G[2][1] - 528*z*zb*G[1][4]*G[1][7]*G[2][1] - 
    528*z^2*zb*G[1][4]*G[1][7]*G[2][1] + 528*z^3*zb*G[1][4]*G[1][7]*G[2][1] - 
    1056*zb^2*G[1][4]*G[1][7]*G[2][1] + 1440*z*zb^2*G[1][4]*G[1][7]*G[2][1] - 
    384*z^3*zb^2*G[1][4]*G[1][7]*G[2][1] + 528*zb^3*G[1][4]*G[1][7]*G[2][1] - 
    912*z*zb^3*G[1][4]*G[1][7]*G[2][1] + 384*z^2*zb^3*G[1][4]*G[1][7]*
     G[2][1] - 672*z*zb^2*G[1][5]*G[1][7]*G[2][1] + 
    672*z^3*zb^2*G[1][5]*G[1][7]*G[2][1] + 672*z*zb^3*G[1][5]*G[1][7]*
     G[2][1] - 672*z^2*zb^3*G[1][5]*G[1][7]*G[2][1] + 
    240*zb*G[1][6]*G[1][7]*G[2][1] - 240*z*zb*G[1][6]*G[1][7]*G[2][1] - 
    240*z^2*zb*G[1][6]*G[1][7]*G[2][1] + 240*z^3*zb*G[1][6]*G[1][7]*G[2][1] - 
    480*zb^2*G[1][6]*G[1][7]*G[2][1] + 960*z*zb^2*G[1][6]*G[1][7]*G[2][1] - 
    480*z^3*zb^2*G[1][6]*G[1][7]*G[2][1] + 240*zb^3*G[1][6]*G[1][7]*G[2][1] - 
    720*z*zb^3*G[1][6]*G[1][7]*G[2][1] + 480*z^2*zb^3*G[1][6]*G[1][7]*
     G[2][1] + 192*zb*G[1][7]^2*G[2][1] - 192*z*zb*G[1][7]^2*G[2][1] - 
    192*z^2*zb*G[1][7]^2*G[2][1] + 192*z^3*zb*G[1][7]^2*G[2][1] - 
    384*zb^2*G[1][7]^2*G[2][1] + 768*z*zb^2*G[1][7]^2*G[2][1] - 
    384*z^3*zb^2*G[1][7]^2*G[2][1] + 192*zb^3*G[1][7]^2*G[2][1] - 
    576*z*zb^3*G[1][7]^2*G[2][1] + 384*z^2*zb^3*G[1][7]^2*G[2][1] - 
    672*z*G[2][1]^2 + 1344*z^2*G[2][1]^2 - 672*z^3*G[2][1]^2 + 
    432*zb*G[2][1]^2 + 240*z*zb*G[2][1]^2 - 1776*z^2*zb*G[2][1]^2 + 
    1104*z^3*zb*G[2][1]^2 - 864*zb^2*G[2][1]^2 + 1056*z*zb^2*G[2][1]^2 - 
    864*z^3*zb^2*G[2][1]^2 + 432*zb^3*G[2][1]^2 - 624*z*zb^3*G[2][1]^2 + 
    864*z^2*zb^3*G[2][1]^2 - 1344*z*zb^2*G[1][1]*G[1][4]*G[2][2] + 
    1344*z^3*zb^2*G[1][1]*G[1][4]*G[2][2] + 1344*z*zb^3*G[1][1]*G[1][4]*
     G[2][2] - 1344*z^2*zb^3*G[1][1]*G[1][4]*G[2][2] - 
    1344*zb*G[1][2]*G[1][4]*G[2][2] + 1344*z*zb*G[1][2]*G[1][4]*G[2][2] + 
    1344*z^2*zb*G[1][2]*G[1][4]*G[2][2] - 1344*z^3*zb*G[1][2]*G[1][4]*
     G[2][2] + 2688*zb^2*G[1][2]*G[1][4]*G[2][2] - 
    4032*z*zb^2*G[1][2]*G[1][4]*G[2][2] + 1344*z^3*zb^2*G[1][2]*G[1][4]*
     G[2][2] - 1344*zb^3*G[1][2]*G[1][4]*G[2][2] + 
    2688*z*zb^3*G[1][2]*G[1][4]*G[2][2] - 1344*z^2*zb^3*G[1][2]*G[1][4]*
     G[2][2] - 1344*zb*G[1][3]*G[1][4]*G[2][2] + 1344*z*zb*G[1][3]*G[1][4]*
     G[2][2] + 1344*z^2*zb*G[1][3]*G[1][4]*G[2][2] - 
    1344*z^3*zb*G[1][3]*G[1][4]*G[2][2] + 2688*zb^2*G[1][3]*G[1][4]*G[2][2] - 
    5376*z*zb^2*G[1][3]*G[1][4]*G[2][2] + 2688*z^3*zb^2*G[1][3]*G[1][4]*
     G[2][2] - 1344*zb^3*G[1][3]*G[1][4]*G[2][2] + 
    4032*z*zb^3*G[1][3]*G[1][4]*G[2][2] - 2688*z^2*zb^3*G[1][3]*G[1][4]*
     G[2][2] - 1752*zb*G[1][4]^2*G[2][2] + 1752*z*zb*G[1][4]^2*G[2][2] + 
    1752*z^2*zb*G[1][4]^2*G[2][2] - 1752*z^3*zb*G[1][4]^2*G[2][2] + 
    3504*zb^2*G[1][4]^2*G[2][2] - 3984*z*zb^2*G[1][4]^2*G[2][2] + 
    480*z^3*zb^2*G[1][4]^2*G[2][2] - 1752*zb^3*G[1][4]^2*G[2][2] + 
    2232*z*zb^3*G[1][4]^2*G[2][2] - 480*z^2*zb^3*G[1][4]^2*G[2][2] + 
    1344*z*zb^2*G[1][1]*G[1][5]*G[2][2] - 1344*z^3*zb^2*G[1][1]*G[1][5]*
     G[2][2] - 1344*z*zb^3*G[1][1]*G[1][5]*G[2][2] + 
    1344*z^2*zb^3*G[1][1]*G[1][5]*G[2][2] + 1344*zb*G[1][2]*G[1][5]*G[2][2] - 
    1344*z*zb*G[1][2]*G[1][5]*G[2][2] - 1344*z^2*zb*G[1][2]*G[1][5]*G[2][2] + 
    1344*z^3*zb*G[1][2]*G[1][5]*G[2][2] - 2688*zb^2*G[1][2]*G[1][5]*G[2][2] + 
    4032*z*zb^2*G[1][2]*G[1][5]*G[2][2] - 1344*z^3*zb^2*G[1][2]*G[1][5]*
     G[2][2] + 1344*zb^3*G[1][2]*G[1][5]*G[2][2] - 
    2688*z*zb^3*G[1][2]*G[1][5]*G[2][2] + 1344*z^2*zb^3*G[1][2]*G[1][5]*
     G[2][2] + 1344*zb*G[1][3]*G[1][5]*G[2][2] - 1344*z*zb*G[1][3]*G[1][5]*
     G[2][2] - 1344*z^2*zb*G[1][3]*G[1][5]*G[2][2] + 
    1344*z^3*zb*G[1][3]*G[1][5]*G[2][2] - 2688*zb^2*G[1][3]*G[1][5]*G[2][2] + 
    5376*z*zb^2*G[1][3]*G[1][5]*G[2][2] - 2688*z^3*zb^2*G[1][3]*G[1][5]*
     G[2][2] + 1344*zb^3*G[1][3]*G[1][5]*G[2][2] - 
    4032*z*zb^3*G[1][3]*G[1][5]*G[2][2] + 2688*z^2*zb^3*G[1][3]*G[1][5]*
     G[2][2] + 2784*zb*G[1][4]*G[1][5]*G[2][2] - 2784*z*zb*G[1][4]*G[1][5]*
     G[2][2] - 2784*z^2*zb*G[1][4]*G[1][5]*G[2][2] + 
    2784*z^3*zb*G[1][4]*G[1][5]*G[2][2] - 5568*zb^2*G[1][4]*G[1][5]*G[2][2] + 
    2400*z*zb^2*G[1][4]*G[1][5]*G[2][2] + 3168*z^3*zb^2*G[1][4]*G[1][5]*
     G[2][2] + 2784*zb^3*G[1][4]*G[1][5]*G[2][2] + 
    384*z*zb^3*G[1][4]*G[1][5]*G[2][2] - 3168*z^2*zb^3*G[1][4]*G[1][5]*
     G[2][2] - 456*zb*G[1][5]^2*G[2][2] + 456*z*zb*G[1][5]^2*G[2][2] + 
    456*z^2*zb*G[1][5]^2*G[2][2] - 456*z^3*zb*G[1][5]^2*G[2][2] + 
    912*zb^2*G[1][5]^2*G[2][2] + 1200*z*zb^2*G[1][5]^2*G[2][2] - 
    2112*z^3*zb^2*G[1][5]^2*G[2][2] - 456*zb^3*G[1][5]^2*G[2][2] - 
    1656*z*zb^3*G[1][5]^2*G[2][2] + 2112*z^2*zb^3*G[1][5]^2*G[2][2] - 
    384*zb*G[1][4]*G[1][6]*G[2][2] + 384*z*zb*G[1][4]*G[1][6]*G[2][2] + 
    384*z^2*zb*G[1][4]*G[1][6]*G[2][2] - 384*z^3*zb*G[1][4]*G[1][6]*G[2][2] + 
    768*zb^2*G[1][4]*G[1][6]*G[2][2] - 1536*z*zb^2*G[1][4]*G[1][6]*G[2][2] + 
    768*z^3*zb^2*G[1][4]*G[1][6]*G[2][2] - 384*zb^3*G[1][4]*G[1][6]*G[2][2] + 
    1152*z*zb^3*G[1][4]*G[1][6]*G[2][2] - 768*z^2*zb^3*G[1][4]*G[1][6]*
     G[2][2] - 1392*zb*G[1][5]*G[1][6]*G[2][2] + 1392*z*zb*G[1][5]*G[1][6]*
     G[2][2] + 1392*z^2*zb*G[1][5]*G[1][6]*G[2][2] - 
    1392*z^3*zb*G[1][5]*G[1][6]*G[2][2] + 2784*zb^2*G[1][5]*G[1][6]*G[2][2] - 
    5568*z*zb^2*G[1][5]*G[1][6]*G[2][2] + 2784*z^3*zb^2*G[1][5]*G[1][6]*
     G[2][2] - 1392*zb^3*G[1][5]*G[1][6]*G[2][2] + 
    4176*z*zb^3*G[1][5]*G[1][6]*G[2][2] - 2784*z^2*zb^3*G[1][5]*G[1][6]*
     G[2][2] - 936*zb*G[1][6]^2*G[2][2] + 936*z*zb*G[1][6]^2*G[2][2] + 
    936*z^2*zb*G[1][6]^2*G[2][2] - 936*z^3*zb*G[1][6]^2*G[2][2] + 
    1872*zb^2*G[1][6]^2*G[2][2] - 2736*z*zb^2*G[1][6]^2*G[2][2] + 
    864*z^3*zb^2*G[1][6]^2*G[2][2] - 936*zb^3*G[1][6]^2*G[2][2] + 
    1800*z*zb^3*G[1][6]^2*G[2][2] - 864*z^2*zb^3*G[1][6]^2*G[2][2] - 
    672*zb*G[1][4]*G[1][7]*G[2][2] + 672*z*zb*G[1][4]*G[1][7]*G[2][2] + 
    672*z^2*zb*G[1][4]*G[1][7]*G[2][2] - 672*z^3*zb*G[1][4]*G[1][7]*G[2][2] + 
    1344*zb^2*G[1][4]*G[1][7]*G[2][2] - 2688*z*zb^2*G[1][4]*G[1][7]*G[2][2] + 
    1344*z^3*zb^2*G[1][4]*G[1][7]*G[2][2] - 672*zb^3*G[1][4]*G[1][7]*
     G[2][2] + 2016*z*zb^3*G[1][4]*G[1][7]*G[2][2] - 
    1344*z^2*zb^3*G[1][4]*G[1][7]*G[2][2] - 816*zb*G[1][5]*G[1][7]*G[2][2] + 
    816*z*zb*G[1][5]*G[1][7]*G[2][2] + 816*z^2*zb*G[1][5]*G[1][7]*G[2][2] - 
    816*z^3*zb*G[1][5]*G[1][7]*G[2][2] + 1632*zb^2*G[1][5]*G[1][7]*G[2][2] - 
    3264*z*zb^2*G[1][5]*G[1][7]*G[2][2] + 1632*z^3*zb^2*G[1][5]*G[1][7]*
     G[2][2] - 816*zb^3*G[1][5]*G[1][7]*G[2][2] + 2448*z*zb^3*G[1][5]*G[1][7]*
     G[2][2] - 1632*z^2*zb^3*G[1][5]*G[1][7]*G[2][2] - 
    96*zb*G[1][6]*G[1][7]*G[2][2] + 96*z*zb*G[1][6]*G[1][7]*G[2][2] + 
    96*z^2*zb*G[1][6]*G[1][7]*G[2][2] - 96*z^3*zb*G[1][6]*G[1][7]*G[2][2] + 
    192*zb^2*G[1][6]*G[1][7]*G[2][2] + 288*z*zb^2*G[1][6]*G[1][7]*G[2][2] - 
    480*z^3*zb^2*G[1][6]*G[1][7]*G[2][2] - 96*zb^3*G[1][6]*G[1][7]*G[2][2] - 
    384*z*zb^3*G[1][6]*G[1][7]*G[2][2] + 480*z^2*zb^3*G[1][6]*G[1][7]*
     G[2][2] + 744*zb*G[1][7]^2*G[2][2] - 744*z*zb*G[1][7]^2*G[2][2] - 
    744*z^2*zb*G[1][7]^2*G[2][2] + 744*z^3*zb*G[1][7]^2*G[2][2] - 
    1488*zb^2*G[1][7]^2*G[2][2] + 3984*z*zb^2*G[1][7]^2*G[2][2] - 
    2496*z^3*zb^2*G[1][7]^2*G[2][2] + 744*zb^3*G[1][7]^2*G[2][2] - 
    3240*z*zb^3*G[1][7]^2*G[2][2] + 2496*z^2*zb^3*G[1][7]^2*G[2][2] - 
    192*zb*G[2][1]*G[2][2] + 192*z*zb*G[2][1]*G[2][2] + 
    192*z^2*zb*G[2][1]*G[2][2] - 192*z^3*zb*G[2][1]*G[2][2] + 
    384*zb^2*G[2][1]*G[2][2] - 768*z*zb^2*G[2][1]*G[2][2] + 
    384*z^3*zb^2*G[2][1]*G[2][2] - 192*zb^3*G[2][1]*G[2][2] + 
    576*z*zb^3*G[2][1]*G[2][2] - 384*z^2*zb^3*G[2][1]*G[2][2] - 
    1248*zb*G[2][2]^2 + 1248*z*zb*G[2][2]^2 + 1248*z^2*zb*G[2][2]^2 - 
    1248*z^3*zb*G[2][2]^2 + 2496*zb^2*G[2][2]^2 - 4992*z*zb^2*G[2][2]^2 + 
    2496*z^3*zb^2*G[2][2]^2 - 1248*zb^3*G[2][2]^2 + 3744*z*zb^3*G[2][2]^2 - 
    2496*z^2*zb^3*G[2][2]^2 + 1344*z*zb^2*G[1][1]*G[1][4]*G[2][3] - 
    1344*z^3*zb^2*G[1][1]*G[1][4]*G[2][3] - 1344*z*zb^3*G[1][1]*G[1][4]*
     G[2][3] + 1344*z^2*zb^3*G[1][1]*G[1][4]*G[2][3] + 
    1344*zb*G[1][2]*G[1][4]*G[2][3] - 1344*z*zb*G[1][2]*G[1][4]*G[2][3] - 
    1344*z^2*zb*G[1][2]*G[1][4]*G[2][3] + 1344*z^3*zb*G[1][2]*G[1][4]*
     G[2][3] - 2688*zb^2*G[1][2]*G[1][4]*G[2][3] + 
    4032*z*zb^2*G[1][2]*G[1][4]*G[2][3] - 1344*z^3*zb^2*G[1][2]*G[1][4]*
     G[2][3] + 1344*zb^3*G[1][2]*G[1][4]*G[2][3] - 
    2688*z*zb^3*G[1][2]*G[1][4]*G[2][3] + 1344*z^2*zb^3*G[1][2]*G[1][4]*
     G[2][3] + 1344*zb*G[1][3]*G[1][4]*G[2][3] - 1344*z*zb*G[1][3]*G[1][4]*
     G[2][3] - 1344*z^2*zb*G[1][3]*G[1][4]*G[2][3] + 
    1344*z^3*zb*G[1][3]*G[1][4]*G[2][3] - 2688*zb^2*G[1][3]*G[1][4]*G[2][3] + 
    5376*z*zb^2*G[1][3]*G[1][4]*G[2][3] - 2688*z^3*zb^2*G[1][3]*G[1][4]*
     G[2][3] + 1344*zb^3*G[1][3]*G[1][4]*G[2][3] - 
    4032*z*zb^3*G[1][3]*G[1][4]*G[2][3] + 2688*z^2*zb^3*G[1][3]*G[1][4]*
     G[2][3] + 192*zb*G[1][4]^2*G[2][3] - 192*z*zb*G[1][4]^2*G[2][3] - 
    192*z^2*zb*G[1][4]^2*G[2][3] + 192*z^3*zb*G[1][4]^2*G[2][3] - 
    384*zb^2*G[1][4]^2*G[2][3] - 576*z*zb^2*G[1][4]^2*G[2][3] + 
    960*z^3*zb^2*G[1][4]^2*G[2][3] + 192*zb^3*G[1][4]^2*G[2][3] + 
    768*z*zb^3*G[1][4]^2*G[2][3] - 960*z^2*zb^3*G[1][4]^2*G[2][3] - 
    1344*z*zb^2*G[1][1]*G[1][5]*G[2][3] + 1344*z^3*zb^2*G[1][1]*G[1][5]*
     G[2][3] + 1344*z*zb^3*G[1][1]*G[1][5]*G[2][3] - 
    1344*z^2*zb^3*G[1][1]*G[1][5]*G[2][3] - 1344*zb*G[1][2]*G[1][5]*G[2][3] + 
    1344*z*zb*G[1][2]*G[1][5]*G[2][3] + 1344*z^2*zb*G[1][2]*G[1][5]*G[2][3] - 
    1344*z^3*zb*G[1][2]*G[1][5]*G[2][3] + 2688*zb^2*G[1][2]*G[1][5]*G[2][3] - 
    4032*z*zb^2*G[1][2]*G[1][5]*G[2][3] + 1344*z^3*zb^2*G[1][2]*G[1][5]*
     G[2][3] - 1344*zb^3*G[1][2]*G[1][5]*G[2][3] + 
    2688*z*zb^3*G[1][2]*G[1][5]*G[2][3] - 1344*z^2*zb^3*G[1][2]*G[1][5]*
     G[2][3] - 1344*zb*G[1][3]*G[1][5]*G[2][3] + 1344*z*zb*G[1][3]*G[1][5]*
     G[2][3] + 1344*z^2*zb*G[1][3]*G[1][5]*G[2][3] - 
    1344*z^3*zb*G[1][3]*G[1][5]*G[2][3] + 2688*zb^2*G[1][3]*G[1][5]*G[2][3] - 
    5376*z*zb^2*G[1][3]*G[1][5]*G[2][3] + 2688*z^3*zb^2*G[1][3]*G[1][5]*
     G[2][3] - 1344*zb^3*G[1][3]*G[1][5]*G[2][3] + 
    4032*z*zb^3*G[1][3]*G[1][5]*G[2][3] - 2688*z^2*zb^3*G[1][3]*G[1][5]*
     G[2][3] - 2352*zb*G[1][4]*G[1][5]*G[2][3] + 2352*z*zb*G[1][4]*G[1][5]*
     G[2][3] + 2352*z^2*zb*G[1][4]*G[1][5]*G[2][3] - 
    2352*z^3*zb*G[1][4]*G[1][5]*G[2][3] + 4704*zb^2*G[1][4]*G[1][5]*G[2][3] - 
    1344*z*zb^2*G[1][4]*G[1][5]*G[2][3] - 3360*z^3*zb^2*G[1][4]*G[1][5]*
     G[2][3] - 2352*zb^3*G[1][4]*G[1][5]*G[2][3] - 
    1008*z*zb^3*G[1][4]*G[1][5]*G[2][3] + 3360*z^2*zb^3*G[1][4]*G[1][5]*
     G[2][3] + 312*zb*G[1][5]^2*G[2][3] - 312*z*zb*G[1][5]^2*G[2][3] - 
    312*z^2*zb*G[1][5]^2*G[2][3] + 312*z^3*zb*G[1][5]^2*G[2][3] - 
    624*zb^2*G[1][5]^2*G[2][3] - 96*z*zb^2*G[1][5]^2*G[2][3] + 
    720*z^3*zb^2*G[1][5]^2*G[2][3] + 312*zb^3*G[1][5]^2*G[2][3] + 
    408*z*zb^3*G[1][5]^2*G[2][3] - 720*z^2*zb^3*G[1][5]^2*G[2][3] + 
    96*zb*G[1][4]*G[1][6]*G[2][3] - 96*z*zb*G[1][4]*G[1][6]*G[2][3] - 
    96*z^2*zb*G[1][4]*G[1][6]*G[2][3] + 96*z^3*zb*G[1][4]*G[1][6]*G[2][3] - 
    192*zb^2*G[1][4]*G[1][6]*G[2][3] + 384*z*zb^2*G[1][4]*G[1][6]*G[2][3] - 
    192*z^3*zb^2*G[1][4]*G[1][6]*G[2][3] + 96*zb^3*G[1][4]*G[1][6]*G[2][3] - 
    288*z*zb^3*G[1][4]*G[1][6]*G[2][3] + 192*z^2*zb^3*G[1][4]*G[1][6]*
     G[2][3] + 720*zb*G[1][5]*G[1][6]*G[2][3] - 720*z*zb*G[1][5]*G[1][6]*
     G[2][3] - 720*z^2*zb*G[1][5]*G[1][6]*G[2][3] + 
    720*z^3*zb*G[1][5]*G[1][6]*G[2][3] - 1440*zb^2*G[1][5]*G[1][6]*G[2][3] + 
    2880*z*zb^2*G[1][5]*G[1][6]*G[2][3] - 1440*z^3*zb^2*G[1][5]*G[1][6]*
     G[2][3] + 720*zb^3*G[1][5]*G[1][6]*G[2][3] - 2160*z*zb^3*G[1][5]*G[1][6]*
     G[2][3] + 1440*z^2*zb^3*G[1][5]*G[1][6]*G[2][3] + 
    624*zb*G[1][6]^2*G[2][3] - 624*z*zb*G[1][6]^2*G[2][3] - 
    624*z^2*zb*G[1][6]^2*G[2][3] + 624*z^3*zb*G[1][6]^2*G[2][3] - 
    1248*zb^2*G[1][6]^2*G[2][3] + 1824*z*zb^2*G[1][6]^2*G[2][3] - 
    576*z^3*zb^2*G[1][6]^2*G[2][3] + 624*zb^3*G[1][6]^2*G[2][3] - 
    1200*z*zb^3*G[1][6]^2*G[2][3] + 576*z^2*zb^3*G[1][6]^2*G[2][3] + 
    432*zb*G[1][4]*G[1][7]*G[2][3] - 432*z*zb*G[1][4]*G[1][7]*G[2][3] - 
    432*z^2*zb*G[1][4]*G[1][7]*G[2][3] + 432*z^3*zb*G[1][4]*G[1][7]*G[2][3] - 
    864*zb^2*G[1][4]*G[1][7]*G[2][3] + 1728*z*zb^2*G[1][4]*G[1][7]*G[2][3] - 
    864*z^3*zb^2*G[1][4]*G[1][7]*G[2][3] + 432*zb^3*G[1][4]*G[1][7]*G[2][3] - 
    1296*z*zb^3*G[1][4]*G[1][7]*G[2][3] + 864*z^2*zb^3*G[1][4]*G[1][7]*
     G[2][3] + 192*zb*G[1][5]*G[1][7]*G[2][3] - 192*z*zb*G[1][5]*G[1][7]*
     G[2][3] - 192*z^2*zb*G[1][5]*G[1][7]*G[2][3] + 
    192*z^3*zb*G[1][5]*G[1][7]*G[2][3] - 384*zb^2*G[1][5]*G[1][7]*G[2][3] + 
    768*z*zb^2*G[1][5]*G[1][7]*G[2][3] - 384*z^3*zb^2*G[1][5]*G[1][7]*
     G[2][3] + 192*zb^3*G[1][5]*G[1][7]*G[2][3] - 576*z*zb^3*G[1][5]*G[1][7]*
     G[2][3] + 384*z^2*zb^3*G[1][5]*G[1][7]*G[2][3] - 
    144*zb*G[1][6]*G[1][7]*G[2][3] + 144*z*zb*G[1][6]*G[1][7]*G[2][3] + 
    144*z^2*zb*G[1][6]*G[1][7]*G[2][3] - 144*z^3*zb*G[1][6]*G[1][7]*G[2][3] + 
    288*zb^2*G[1][6]*G[1][7]*G[2][3] - 576*z*zb^2*G[1][6]*G[1][7]*G[2][3] + 
    288*z^3*zb^2*G[1][6]*G[1][7]*G[2][3] - 144*zb^3*G[1][6]*G[1][7]*G[2][3] + 
    432*z*zb^3*G[1][6]*G[1][7]*G[2][3] - 288*z^2*zb^3*G[1][6]*G[1][7]*
     G[2][3] - 888*zb*G[1][7]^2*G[2][3] + 888*z*zb*G[1][7]^2*G[2][3] + 
    888*z^2*zb*G[1][7]^2*G[2][3] - 888*z^3*zb*G[1][7]^2*G[2][3] + 
    1776*zb^2*G[1][7]^2*G[2][3] - 4224*z*zb^2*G[1][7]^2*G[2][3] + 
    2448*z^3*zb^2*G[1][7]^2*G[2][3] - 888*zb^3*G[1][7]^2*G[2][3] + 
    3336*z*zb^3*G[1][7]^2*G[2][3] - 2448*z^2*zb^3*G[1][7]^2*G[2][3] + 
    288*zb*G[2][1]*G[2][3] - 288*z*zb*G[2][1]*G[2][3] - 
    288*z^2*zb*G[2][1]*G[2][3] + 288*z^3*zb*G[2][1]*G[2][3] - 
    576*zb^2*G[2][1]*G[2][3] + 1152*z*zb^2*G[2][1]*G[2][3] - 
    576*z^3*zb^2*G[2][1]*G[2][3] + 288*zb^3*G[2][1]*G[2][3] - 
    864*z*zb^3*G[2][1]*G[2][3] + 576*z^2*zb^3*G[2][1]*G[2][3] + 
    3360*zb*G[2][2]*G[2][3] - 3360*z*zb*G[2][2]*G[2][3] - 
    3360*z^2*zb*G[2][2]*G[2][3] + 3360*z^3*zb*G[2][2]*G[2][3] - 
    6720*zb^2*G[2][2]*G[2][3] + 13440*z*zb^2*G[2][2]*G[2][3] - 
    6720*z^3*zb^2*G[2][2]*G[2][3] + 3360*zb^3*G[2][2]*G[2][3] - 
    10080*z*zb^3*G[2][2]*G[2][3] + 6720*z^2*zb^3*G[2][2]*G[2][3] - 
    1872*zb*G[2][3]^2 + 1872*z*zb*G[2][3]^2 + 1872*z^2*zb*G[2][3]^2 - 
    1872*z^3*zb*G[2][3]^2 + 3744*zb^2*G[2][3]^2 - 7488*z*zb^2*G[2][3]^2 + 
    3744*z^3*zb^2*G[2][3]^2 - 1872*zb^3*G[2][3]^2 + 5616*z*zb^3*G[2][3]^2 - 
    3744*z^2*zb^3*G[2][3]^2 + 384*zb*G[1][4]^2*G[2][4] - 
    384*z*zb*G[1][4]^2*G[2][4] - 384*z^2*zb*G[1][4]^2*G[2][4] + 
    384*z^3*zb*G[1][4]^2*G[2][4] - 768*zb^2*G[1][4]^2*G[2][4] + 
    1536*z*zb^2*G[1][4]^2*G[2][4] - 768*z^3*zb^2*G[1][4]^2*G[2][4] + 
    384*zb^3*G[1][4]^2*G[2][4] - 1152*z*zb^3*G[1][4]^2*G[2][4] + 
    768*z^2*zb^3*G[1][4]^2*G[2][4] + 928*zb*G[1][4]*G[1][5]*G[2][4] - 
    928*z*zb*G[1][4]*G[1][5]*G[2][4] - 928*z^2*zb*G[1][4]*G[1][5]*G[2][4] + 
    928*z^3*zb*G[1][4]*G[1][5]*G[2][4] - 1856*zb^2*G[1][4]*G[1][5]*G[2][4] + 
    3712*z*zb^2*G[1][4]*G[1][5]*G[2][4] - 1856*z^3*zb^2*G[1][4]*G[1][5]*
     G[2][4] + 928*zb^3*G[1][4]*G[1][5]*G[2][4] - 2784*z*zb^3*G[1][4]*G[1][5]*
     G[2][4] + 1856*z^2*zb^3*G[1][4]*G[1][5]*G[2][4] - 
    920*zb*G[1][5]^2*G[2][4] + 920*z*zb*G[1][5]^2*G[2][4] + 
    920*z^2*zb*G[1][5]^2*G[2][4] - 920*z^3*zb*G[1][5]^2*G[2][4] + 
    1840*zb^2*G[1][5]^2*G[2][4] - 3680*z*zb^2*G[1][5]^2*G[2][4] + 
    1840*z^3*zb^2*G[1][5]^2*G[2][4] - 920*zb^3*G[1][5]^2*G[2][4] + 
    2760*z*zb^3*G[1][5]^2*G[2][4] - 1840*z^2*zb^3*G[1][5]^2*G[2][4] + 
    48*zb*G[1][5]*G[1][6]*G[2][4] - 48*z*zb*G[1][5]*G[1][6]*G[2][4] - 
    48*z^2*zb*G[1][5]*G[1][6]*G[2][4] + 48*z^3*zb*G[1][5]*G[1][6]*G[2][4] - 
    96*zb^2*G[1][5]*G[1][6]*G[2][4] + 192*z*zb^2*G[1][5]*G[1][6]*G[2][4] - 
    96*z^3*zb^2*G[1][5]*G[1][6]*G[2][4] + 48*zb^3*G[1][5]*G[1][6]*G[2][4] - 
    144*z*zb^3*G[1][5]*G[1][6]*G[2][4] + 96*z^2*zb^3*G[1][5]*G[1][6]*
     G[2][4] - 144*zb*G[1][4]*G[1][7]*G[2][4] + 144*z*zb*G[1][4]*G[1][7]*
     G[2][4] + 144*z^2*zb*G[1][4]*G[1][7]*G[2][4] - 
    144*z^3*zb*G[1][4]*G[1][7]*G[2][4] + 288*zb^2*G[1][4]*G[1][7]*G[2][4] - 
    576*z*zb^2*G[1][4]*G[1][7]*G[2][4] + 288*z^3*zb^2*G[1][4]*G[1][7]*
     G[2][4] - 144*zb^3*G[1][4]*G[1][7]*G[2][4] + 432*z*zb^3*G[1][4]*G[1][7]*
     G[2][4] - 288*z^2*zb^3*G[1][4]*G[1][7]*G[2][4] + 
    192*zb*G[1][5]*G[1][7]*G[2][4] - 192*z*zb*G[1][5]*G[1][7]*G[2][4] - 
    192*z^2*zb*G[1][5]*G[1][7]*G[2][4] + 192*z^3*zb*G[1][5]*G[1][7]*G[2][4] - 
    384*zb^2*G[1][5]*G[1][7]*G[2][4] + 768*z*zb^2*G[1][5]*G[1][7]*G[2][4] - 
    384*z^3*zb^2*G[1][5]*G[1][7]*G[2][4] + 192*zb^3*G[1][5]*G[1][7]*G[2][4] - 
    576*z*zb^3*G[1][5]*G[1][7]*G[2][4] + 384*z^2*zb^3*G[1][5]*G[1][7]*
     G[2][4] + 144*zb*G[1][6]*G[1][7]*G[2][4] - 144*z*zb*G[1][6]*G[1][7]*
     G[2][4] - 144*z^2*zb*G[1][6]*G[1][7]*G[2][4] + 
    144*z^3*zb*G[1][6]*G[1][7]*G[2][4] - 288*zb^2*G[1][6]*G[1][7]*G[2][4] + 
    576*z*zb^2*G[1][6]*G[1][7]*G[2][4] - 288*z^3*zb^2*G[1][6]*G[1][7]*
     G[2][4] + 144*zb^3*G[1][6]*G[1][7]*G[2][4] - 432*z*zb^3*G[1][6]*G[1][7]*
     G[2][4] + 288*z^2*zb^3*G[1][6]*G[1][7]*G[2][4] - 
    312*zb*G[1][7]^2*G[2][4] + 312*z*zb*G[1][7]^2*G[2][4] + 
    312*z^2*zb*G[1][7]^2*G[2][4] - 312*z^3*zb*G[1][7]^2*G[2][4] + 
    624*zb^2*G[1][7]^2*G[2][4] - 1248*z*zb^2*G[1][7]^2*G[2][4] + 
    624*z^3*zb^2*G[1][7]^2*G[2][4] - 312*zb^3*G[1][7]^2*G[2][4] + 
    936*z*zb^3*G[1][7]^2*G[2][4] - 624*z^2*zb^3*G[1][7]^2*G[2][4] - 
    1248*zb*G[2][1]*G[2][4] + 1248*z*zb*G[2][1]*G[2][4] + 
    1248*z^2*zb*G[2][1]*G[2][4] - 1248*z^3*zb*G[2][1]*G[2][4] + 
    2496*zb^2*G[2][1]*G[2][4] - 2304*z*zb^2*G[2][1]*G[2][4] - 
    192*z^3*zb^2*G[2][1]*G[2][4] - 1248*zb^3*G[2][1]*G[2][4] + 
    1056*z*zb^3*G[2][1]*G[2][4] + 192*z^2*zb^3*G[2][1]*G[2][4] + 
    1632*zb*G[2][2]*G[2][4] - 1632*z*zb*G[2][2]*G[2][4] - 
    1632*z^2*zb*G[2][2]*G[2][4] + 1632*z^3*zb*G[2][2]*G[2][4] - 
    3264*zb^2*G[2][2]*G[2][4] + 6528*z*zb^2*G[2][2]*G[2][4] - 
    3264*z^3*zb^2*G[2][2]*G[2][4] + 1632*zb^3*G[2][2]*G[2][4] - 
    4896*z*zb^3*G[2][2]*G[2][4] + 3264*z^2*zb^3*G[2][2]*G[2][4] - 
    1248*zb*G[2][3]*G[2][4] + 1248*z*zb*G[2][3]*G[2][4] + 
    1248*z^2*zb*G[2][3]*G[2][4] - 1248*z^3*zb*G[2][3]*G[2][4] + 
    2496*zb^2*G[2][3]*G[2][4] - 4992*z*zb^2*G[2][3]*G[2][4] + 
    2496*z^3*zb^2*G[2][3]*G[2][4] - 1248*zb^3*G[2][3]*G[2][4] + 
    3744*z*zb^3*G[2][3]*G[2][4] - 2496*z^2*zb^3*G[2][3]*G[2][4] + 
    48*zb*G[2][4]^2 - 48*z*zb*G[2][4]^2 - 48*z^2*zb*G[2][4]^2 + 
    48*z^3*zb*G[2][4]^2 - 96*zb^2*G[2][4]^2 + 192*z*zb^2*G[2][4]^2 - 
    96*z^3*zb^2*G[2][4]^2 + 48*zb^3*G[2][4]^2 - 144*z*zb^3*G[2][4]^2 + 
    96*z^2*zb^3*G[2][4]^2 - 1632*zb*G[1][4]*G[3][1] + 
    1632*z*zb*G[1][4]*G[3][1] + 1632*z^2*zb*G[1][4]*G[3][1] - 
    1632*z^3*zb*G[1][4]*G[3][1] + 3264*zb^2*G[1][4]*G[3][1] - 
    3840*z*zb^2*G[1][4]*G[3][1] + 576*z^3*zb^2*G[1][4]*G[3][1] - 
    1632*zb^3*G[1][4]*G[3][1] + 2208*z*zb^3*G[1][4]*G[3][1] - 
    576*z^2*zb^3*G[1][4]*G[3][1] - 1344*z*G[1][5]*G[3][1] + 
    2688*z^2*G[1][5]*G[3][1] - 1344*z^3*G[1][5]*G[3][1] + 
    3648*zb*G[1][5]*G[3][1] - 2304*z*zb*G[1][5]*G[3][1] - 
    6336*z^2*zb*G[1][5]*G[3][1] + 4992*z^3*zb*G[1][5]*G[3][1] - 
    7296*zb^2*G[1][5]*G[3][1] + 10560*z*zb^2*G[1][5]*G[3][1] - 
    4608*z^3*zb^2*G[1][5]*G[3][1] + 3648*zb^3*G[1][5]*G[3][1] - 
    6912*z*zb^3*G[1][5]*G[3][1] + 4608*z^2*zb^3*G[1][5]*G[3][1] - 
    192*zb*G[1][6]*G[3][1] + 192*z*zb*G[1][6]*G[3][1] + 
    192*z^2*zb*G[1][6]*G[3][1] - 192*z^3*zb*G[1][6]*G[3][1] + 
    384*zb^2*G[1][6]*G[3][1] - 768*z*zb^2*G[1][6]*G[3][1] + 
    384*z^3*zb^2*G[1][6]*G[3][1] - 192*zb^3*G[1][6]*G[3][1] + 
    576*z*zb^3*G[1][6]*G[3][1] - 384*z^2*zb^3*G[1][6]*G[3][1] - 
    192*zb*G[1][7]*G[3][1] + 192*z*zb*G[1][7]*G[3][1] + 
    192*z^2*zb*G[1][7]*G[3][1] - 192*z^3*zb*G[1][7]*G[3][1] + 
    384*zb^2*G[1][7]*G[3][1] - 768*z*zb^2*G[1][7]*G[3][1] + 
    384*z^3*zb^2*G[1][7]*G[3][1] - 192*zb^3*G[1][7]*G[3][1] + 
    576*z*zb^3*G[1][7]*G[3][1] - 384*z^2*zb^3*G[1][7]*G[3][1] - 
    1344*z*G[1][4]*G[3][2] + 2688*z^2*G[1][4]*G[3][2] - 
    1344*z^3*G[1][4]*G[3][2] + 1344*zb*G[1][4]*G[3][2] - 
    4032*z^2*zb*G[1][4]*G[3][2] + 2688*z^3*zb*G[1][4]*G[3][2] - 
    2688*zb^2*G[1][4]*G[3][2] + 6720*z*zb^2*G[1][4]*G[3][2] - 
    5376*z^3*zb^2*G[1][4]*G[3][2] + 1344*zb^3*G[1][4]*G[3][2] - 
    5376*z*zb^3*G[1][4]*G[3][2] + 5376*z^2*zb^3*G[1][4]*G[3][2] + 
    1056*zb*G[1][5]*G[3][2] - 1056*z*zb*G[1][5]*G[3][2] - 
    1056*z^2*zb*G[1][5]*G[3][2] + 1056*z^3*zb*G[1][5]*G[3][2] - 
    2112*zb^2*G[1][5]*G[3][2] + 1536*z*zb^2*G[1][5]*G[3][2] + 
    576*z^3*zb^2*G[1][5]*G[3][2] + 1056*zb^3*G[1][5]*G[3][2] - 
    480*z*zb^3*G[1][5]*G[3][2] - 576*z^2*zb^3*G[1][5]*G[3][2] + 
    960*zb*G[1][6]*G[3][2] - 960*z*zb*G[1][6]*G[3][2] - 
    960*z^2*zb*G[1][6]*G[3][2] + 960*z^3*zb*G[1][6]*G[3][2] - 
    1920*zb^2*G[1][6]*G[3][2] + 3840*z*zb^2*G[1][6]*G[3][2] - 
    1920*z^3*zb^2*G[1][6]*G[3][2] + 960*zb^3*G[1][6]*G[3][2] - 
    2880*z*zb^3*G[1][6]*G[3][2] + 1920*z^2*zb^3*G[1][6]*G[3][2] + 
    576*zb*G[1][7]*G[3][2] - 576*z*zb*G[1][7]*G[3][2] - 
    576*z^2*zb*G[1][7]*G[3][2] + 576*z^3*zb*G[1][7]*G[3][2] - 
    1152*zb^2*G[1][7]*G[3][2] + 2304*z*zb^2*G[1][7]*G[3][2] - 
    1152*z^3*zb^2*G[1][7]*G[3][2] + 576*zb^3*G[1][7]*G[3][2] - 
    1728*z*zb^3*G[1][7]*G[3][2] + 1152*z^2*zb^3*G[1][7]*G[3][2] + 
    2688*z*zb^2*G[1][1]*G[3][3] - 2688*z^3*zb^2*G[1][1]*G[3][3] - 
    2688*z*zb^3*G[1][1]*G[3][3] + 2688*z^2*zb^3*G[1][1]*G[3][3] + 
    2688*zb*G[1][2]*G[3][3] - 2688*z*zb*G[1][2]*G[3][3] - 
    2688*z^2*zb*G[1][2]*G[3][3] + 2688*z^3*zb*G[1][2]*G[3][3] - 
    5376*zb^2*G[1][2]*G[3][3] + 8064*z*zb^2*G[1][2]*G[3][3] - 
    2688*z^3*zb^2*G[1][2]*G[3][3] + 2688*zb^3*G[1][2]*G[3][3] - 
    5376*z*zb^3*G[1][2]*G[3][3] + 2688*z^2*zb^3*G[1][2]*G[3][3] + 
    2688*zb*G[1][3]*G[3][3] - 2688*z*zb*G[1][3]*G[3][3] - 
    2688*z^2*zb*G[1][3]*G[3][3] + 2688*z^3*zb*G[1][3]*G[3][3] - 
    5376*zb^2*G[1][3]*G[3][3] + 10752*z*zb^2*G[1][3]*G[3][3] - 
    5376*z^3*zb^2*G[1][3]*G[3][3] + 2688*zb^3*G[1][3]*G[3][3] - 
    8064*z*zb^3*G[1][3]*G[3][3] + 5376*z^2*zb^3*G[1][3]*G[3][3] - 
    1152*zb*G[1][5]*G[3][3] + 1152*z*zb*G[1][5]*G[3][3] + 
    1152*z^2*zb*G[1][5]*G[3][3] - 1152*z^3*zb*G[1][5]*G[3][3] + 
    2304*zb^2*G[1][5]*G[3][3] - 4608*z*zb^2*G[1][5]*G[3][3] + 
    2304*z^3*zb^2*G[1][5]*G[3][3] - 1152*zb^3*G[1][5]*G[3][3] + 
    3456*z*zb^3*G[1][5]*G[3][3] - 2304*z^2*zb^3*G[1][5]*G[3][3] + 
    2304*zb*G[1][6]*G[3][3] - 2304*z*zb*G[1][6]*G[3][3] - 
    2304*z^2*zb*G[1][6]*G[3][3] + 2304*z^3*zb*G[1][6]*G[3][3] - 
    4608*zb^2*G[1][6]*G[3][3] + 6528*z*zb^2*G[1][6]*G[3][3] - 
    1920*z^3*zb^2*G[1][6]*G[3][3] + 2304*zb^3*G[1][6]*G[3][3] - 
    4224*z*zb^3*G[1][6]*G[3][3] + 1920*z^2*zb^3*G[1][6]*G[3][3] + 
    2304*zb*G[1][7]*G[3][3] - 2304*z*zb*G[1][7]*G[3][3] - 
    2304*z^2*zb*G[1][7]*G[3][3] + 2304*z^3*zb*G[1][7]*G[3][3] - 
    4608*zb^2*G[1][7]*G[3][3] + 6528*z*zb^2*G[1][7]*G[3][3] - 
    1920*z^3*zb^2*G[1][7]*G[3][3] + 2304*zb^3*G[1][7]*G[3][3] - 
    4224*z*zb^3*G[1][7]*G[3][3] + 1920*z^2*zb^3*G[1][7]*G[3][3] - 
    2688*z*zb^2*G[1][1]*G[3][4] + 2688*z^3*zb^2*G[1][1]*G[3][4] + 
    2688*z*zb^3*G[1][1]*G[3][4] - 2688*z^2*zb^3*G[1][1]*G[3][4] - 
    2688*zb*G[1][2]*G[3][4] + 2688*z*zb*G[1][2]*G[3][4] + 
    2688*z^2*zb*G[1][2]*G[3][4] - 2688*z^3*zb*G[1][2]*G[3][4] + 
    5376*zb^2*G[1][2]*G[3][4] - 8064*z*zb^2*G[1][2]*G[3][4] + 
    2688*z^3*zb^2*G[1][2]*G[3][4] - 2688*zb^3*G[1][2]*G[3][4] + 
    5376*z*zb^3*G[1][2]*G[3][4] - 2688*z^2*zb^3*G[1][2]*G[3][4] - 
    2688*zb*G[1][3]*G[3][4] + 2688*z*zb*G[1][3]*G[3][4] + 
    2688*z^2*zb*G[1][3]*G[3][4] - 2688*z^3*zb*G[1][3]*G[3][4] + 
    5376*zb^2*G[1][3]*G[3][4] - 10752*z*zb^2*G[1][3]*G[3][4] + 
    5376*z^3*zb^2*G[1][3]*G[3][4] - 2688*zb^3*G[1][3]*G[3][4] + 
    8064*z*zb^3*G[1][3]*G[3][4] - 5376*z^2*zb^3*G[1][3]*G[3][4] + 
    1536*zb*G[1][4]*G[3][4] - 1536*z*zb*G[1][4]*G[3][4] - 
    1536*z^2*zb*G[1][4]*G[3][4] + 1536*z^3*zb*G[1][4]*G[3][4] - 
    3072*zb^2*G[1][4]*G[3][4] + 6144*z*zb^2*G[1][4]*G[3][4] - 
    3072*z^3*zb^2*G[1][4]*G[3][4] + 1536*zb^3*G[1][4]*G[3][4] - 
    4608*z*zb^3*G[1][4]*G[3][4] + 3072*z^2*zb^3*G[1][4]*G[3][4] - 
    384*zb*G[1][5]*G[3][4] + 384*z*zb*G[1][5]*G[3][4] + 
    384*z^2*zb*G[1][5]*G[3][4] - 384*z^3*zb*G[1][5]*G[3][4] + 
    768*zb^2*G[1][5]*G[3][4] - 1536*z*zb^2*G[1][5]*G[3][4] + 
    768*z^3*zb^2*G[1][5]*G[3][4] - 384*zb^3*G[1][5]*G[3][4] + 
    1152*z*zb^3*G[1][5]*G[3][4] - 768*z^2*zb^3*G[1][5]*G[3][4] - 
    384*zb*G[1][6]*G[3][4] + 384*z*zb*G[1][6]*G[3][4] + 
    384*z^2*zb*G[1][6]*G[3][4] - 384*z^3*zb*G[1][6]*G[3][4] + 
    768*zb^2*G[1][6]*G[3][4] + 1152*z*zb^2*G[1][6]*G[3][4] - 
    1920*z^3*zb^2*G[1][6]*G[3][4] - 384*zb^3*G[1][6]*G[3][4] - 
    1536*z*zb^3*G[1][6]*G[3][4] + 1920*z^2*zb^3*G[1][6]*G[3][4] - 
    768*zb*G[1][7]*G[3][4] + 768*z*zb*G[1][7]*G[3][4] + 
    768*z^2*zb*G[1][7]*G[3][4] - 768*z^3*zb*G[1][7]*G[3][4] + 
    1536*zb^2*G[1][7]*G[3][4] - 384*z*zb^2*G[1][7]*G[3][4] - 
    1152*z^3*zb^2*G[1][7]*G[3][4] - 768*zb^3*G[1][7]*G[3][4] - 
    384*z*zb^3*G[1][7]*G[3][4] + 1152*z^2*zb^3*G[1][7]*G[3][4] - 
    2688*z*zb^2*G[1][1]*G[3][5] + 2688*z^3*zb^2*G[1][1]*G[3][5] + 
    2688*z*zb^3*G[1][1]*G[3][5] - 2688*z^2*zb^3*G[1][1]*G[3][5] - 
    2688*zb*G[1][2]*G[3][5] + 2688*z*zb*G[1][2]*G[3][5] + 
    2688*z^2*zb*G[1][2]*G[3][5] - 2688*z^3*zb*G[1][2]*G[3][5] + 
    5376*zb^2*G[1][2]*G[3][5] - 8064*z*zb^2*G[1][2]*G[3][5] + 
    2688*z^3*zb^2*G[1][2]*G[3][5] - 2688*zb^3*G[1][2]*G[3][5] + 
    5376*z*zb^3*G[1][2]*G[3][5] - 2688*z^2*zb^3*G[1][2]*G[3][5] - 
    2688*zb*G[1][3]*G[3][5] + 2688*z*zb*G[1][3]*G[3][5] + 
    2688*z^2*zb*G[1][3]*G[3][5] - 2688*z^3*zb*G[1][3]*G[3][5] + 
    5376*zb^2*G[1][3]*G[3][5] - 10752*z*zb^2*G[1][3]*G[3][5] + 
    5376*z^3*zb^2*G[1][3]*G[3][5] - 2688*zb^3*G[1][3]*G[3][5] + 
    8064*z*zb^3*G[1][3]*G[3][5] - 5376*z^2*zb^3*G[1][3]*G[3][5] - 
    4320*zb*G[1][4]*G[3][5] + 4320*z*zb*G[1][4]*G[3][5] + 
    4320*z^2*zb*G[1][4]*G[3][5] - 4320*z^3*zb*G[1][4]*G[3][5] + 
    8640*zb^2*G[1][4]*G[3][5] - 10560*z*zb^2*G[1][4]*G[3][5] + 
    1920*z^3*zb^2*G[1][4]*G[3][5] - 4320*zb^3*G[1][4]*G[3][5] + 
    6240*z*zb^3*G[1][4]*G[3][5] - 1920*z^2*zb^3*G[1][4]*G[3][5] + 
    8352*zb*G[1][5]*G[3][5] - 8352*z*zb*G[1][5]*G[3][5] - 
    8352*z^2*zb*G[1][5]*G[3][5] + 8352*z^3*zb*G[1][5]*G[3][5] - 
    16704*zb^2*G[1][5]*G[3][5] + 24000*z*zb^2*G[1][5]*G[3][5] - 
    7296*z^3*zb^2*G[1][5]*G[3][5] + 8352*zb^3*G[1][5]*G[3][5] - 
    15648*z*zb^3*G[1][5]*G[3][5] + 7296*z^2*zb^3*G[1][5]*G[3][5] - 
    768*zb*G[1][6]*G[3][5] + 768*z*zb*G[1][6]*G[3][5] + 
    768*z^2*zb*G[1][6]*G[3][5] - 768*z^3*zb*G[1][6]*G[3][5] + 
    1536*zb^2*G[1][6]*G[3][5] - 3072*z*zb^2*G[1][6]*G[3][5] + 
    1536*z^3*zb^2*G[1][6]*G[3][5] - 768*zb^3*G[1][6]*G[3][5] + 
    2304*z*zb^3*G[1][6]*G[3][5] - 1536*z^2*zb^3*G[1][6]*G[3][5] - 
    768*zb*G[1][7]*G[3][5] + 768*z*zb*G[1][7]*G[3][5] + 
    768*z^2*zb*G[1][7]*G[3][5] - 768*z^3*zb*G[1][7]*G[3][5] + 
    1536*zb^2*G[1][7]*G[3][5] - 3072*z*zb^2*G[1][7]*G[3][5] + 
    1536*z^3*zb^2*G[1][7]*G[3][5] - 768*zb^3*G[1][7]*G[3][5] + 
    2304*z*zb^3*G[1][7]*G[3][5] - 1536*z^2*zb^3*G[1][7]*G[3][5] - 
    1344*z*zb^2*G[1][1]*G[3][6] + 1344*z^3*zb^2*G[1][1]*G[3][6] + 
    1344*z*zb^3*G[1][1]*G[3][6] - 1344*z^2*zb^3*G[1][1]*G[3][6] - 
    1344*zb*G[1][2]*G[3][6] + 1344*z*zb*G[1][2]*G[3][6] + 
    1344*z^2*zb*G[1][2]*G[3][6] - 1344*z^3*zb*G[1][2]*G[3][6] + 
    2688*zb^2*G[1][2]*G[3][6] - 4032*z*zb^2*G[1][2]*G[3][6] + 
    1344*z^3*zb^2*G[1][2]*G[3][6] - 1344*zb^3*G[1][2]*G[3][6] + 
    2688*z*zb^3*G[1][2]*G[3][6] - 1344*z^2*zb^3*G[1][2]*G[3][6] - 
    1344*zb*G[1][3]*G[3][6] + 1344*z*zb*G[1][3]*G[3][6] + 
    1344*z^2*zb*G[1][3]*G[3][6] - 1344*z^3*zb*G[1][3]*G[3][6] + 
    2688*zb^2*G[1][3]*G[3][6] - 5376*z*zb^2*G[1][3]*G[3][6] + 
    2688*z^3*zb^2*G[1][3]*G[3][6] - 1344*zb^3*G[1][3]*G[3][6] + 
    4032*z*zb^3*G[1][3]*G[3][6] - 2688*z^2*zb^3*G[1][3]*G[3][6] + 
    816*zb*G[1][4]*G[3][6] - 816*z*zb*G[1][4]*G[3][6] - 
    816*z^2*zb*G[1][4]*G[3][6] + 816*z^3*zb*G[1][4]*G[3][6] - 
    1632*zb^2*G[1][4]*G[3][6] + 3264*z*zb^2*G[1][4]*G[3][6] - 
    1632*z^3*zb^2*G[1][4]*G[3][6] + 816*zb^3*G[1][4]*G[3][6] - 
    2448*z*zb^3*G[1][4]*G[3][6] + 1632*z^2*zb^3*G[1][4]*G[3][6] + 
    1152*zb*G[1][5]*G[3][6] - 1152*z*zb*G[1][5]*G[3][6] - 
    1152*z^2*zb*G[1][5]*G[3][6] + 1152*z^3*zb*G[1][5]*G[3][6] - 
    2304*zb^2*G[1][5]*G[3][6] + 4608*z*zb^2*G[1][5]*G[3][6] - 
    2304*z^3*zb^2*G[1][5]*G[3][6] + 1152*zb^3*G[1][5]*G[3][6] - 
    3456*z*zb^3*G[1][5]*G[3][6] + 2304*z^2*zb^3*G[1][5]*G[3][6] - 
    192*zb*G[1][7]*G[3][6] + 192*z*zb*G[1][7]*G[3][6] + 
    192*z^2*zb*G[1][7]*G[3][6] - 192*z^3*zb*G[1][7]*G[3][6] + 
    384*zb^2*G[1][7]*G[3][6] - 768*z*zb^2*G[1][7]*G[3][6] + 
    384*z^3*zb^2*G[1][7]*G[3][6] - 192*zb^3*G[1][7]*G[3][6] + 
    576*z*zb^3*G[1][7]*G[3][6] - 384*z^2*zb^3*G[1][7]*G[3][6] + 
    2016*zb*G[1][4]*G[3][7] - 2016*z*zb*G[1][4]*G[3][7] - 
    2016*z^2*zb*G[1][4]*G[3][7] + 2016*z^3*zb*G[1][4]*G[3][7] - 
    4032*zb^2*G[1][4]*G[3][7] + 5376*z*zb^2*G[1][4]*G[3][7] - 
    1344*z^3*zb^2*G[1][4]*G[3][7] + 2016*zb^3*G[1][4]*G[3][7] - 
    3360*z*zb^3*G[1][4]*G[3][7] + 1344*z^2*zb^3*G[1][4]*G[3][7] - 
    1056*zb*G[1][5]*G[3][7] + 1056*z*zb*G[1][5]*G[3][7] + 
    1056*z^2*zb*G[1][5]*G[3][7] - 1056*z^3*zb*G[1][5]*G[3][7] + 
    2112*zb^2*G[1][5]*G[3][7] - 4224*z*zb^2*G[1][5]*G[3][7] + 
    2112*z^3*zb^2*G[1][5]*G[3][7] - 1056*zb^3*G[1][5]*G[3][7] + 
    3168*z*zb^3*G[1][5]*G[3][7] - 2112*z^2*zb^3*G[1][5]*G[3][7] + 
    384*zb*G[1][7]*G[3][7] - 384*z*zb*G[1][7]*G[3][7] - 
    384*z^2*zb*G[1][7]*G[3][7] + 384*z^3*zb*G[1][7]*G[3][7] - 
    768*zb^2*G[1][7]*G[3][7] + 1536*z*zb^2*G[1][7]*G[3][7] - 
    768*z^3*zb^2*G[1][7]*G[3][7] + 384*zb^3*G[1][7]*G[3][7] - 
    1152*z*zb^3*G[1][7]*G[3][7] + 768*z^2*zb^3*G[1][7]*G[3][7] + 
    2880*zb*G[1][4]*G[3][8] - 2880*z*zb*G[1][4]*G[3][8] - 
    2880*z^2*zb*G[1][4]*G[3][8] + 2880*z^3*zb*G[1][4]*G[3][8] - 
    5760*zb^2*G[1][4]*G[3][8] + 8832*z*zb^2*G[1][4]*G[3][8] - 
    3072*z^3*zb^2*G[1][4]*G[3][8] + 2880*zb^3*G[1][4]*G[3][8] - 
    5952*z*zb^3*G[1][4]*G[3][8] + 3072*z^2*zb^3*G[1][4]*G[3][8] - 
    192*zb*G[1][5]*G[3][8] + 192*z*zb*G[1][5]*G[3][8] + 
    192*z^2*zb*G[1][5]*G[3][8] - 192*z^3*zb*G[1][5]*G[3][8] + 
    384*zb^2*G[1][5]*G[3][8] - 3456*z*zb^2*G[1][5]*G[3][8] + 
    3072*z^3*zb^2*G[1][5]*G[3][8] - 192*zb^3*G[1][5]*G[3][8] + 
    3264*z*zb^3*G[1][5]*G[3][8] - 3072*z^2*zb^3*G[1][5]*G[3][8] + 
    192*zb*G[1][6]*G[3][8] - 192*z*zb*G[1][6]*G[3][8] - 
    192*z^2*zb*G[1][6]*G[3][8] + 192*z^3*zb*G[1][6]*G[3][8] - 
    384*zb^2*G[1][6]*G[3][8] + 768*z*zb^2*G[1][6]*G[3][8] - 
    384*z^3*zb^2*G[1][6]*G[3][8] + 192*zb^3*G[1][6]*G[3][8] - 
    576*z*zb^3*G[1][6]*G[3][8] + 384*z^2*zb^3*G[1][6]*G[3][8] + 
    192*zb*G[1][7]*G[3][8] - 192*z*zb*G[1][7]*G[3][8] - 
    192*z^2*zb*G[1][7]*G[3][8] + 192*z^3*zb*G[1][7]*G[3][8] - 
    384*zb^2*G[1][7]*G[3][8] + 768*z*zb^2*G[1][7]*G[3][8] - 
    384*z^3*zb^2*G[1][7]*G[3][8] + 192*zb^3*G[1][7]*G[3][8] - 
    576*z*zb^3*G[1][7]*G[3][8] + 384*z^2*zb^3*G[1][7]*G[3][8] - 
    3264*zb*G[1][4]*G[3][9] + 3264*z*zb*G[1][4]*G[3][9] + 
    3264*z^2*zb*G[1][4]*G[3][9] - 3264*z^3*zb*G[1][4]*G[3][9] + 
    6528*zb^2*G[1][4]*G[3][9] - 15744*z*zb^2*G[1][4]*G[3][9] + 
    9216*z^3*zb^2*G[1][4]*G[3][9] - 3264*zb^3*G[1][4]*G[3][9] + 
    12480*z*zb^3*G[1][4]*G[3][9] - 9216*z^2*zb^3*G[1][4]*G[3][9] + 
    5952*zb*G[1][5]*G[3][9] - 5952*z*zb*G[1][5]*G[3][9] - 
    5952*z^2*zb*G[1][5]*G[3][9] + 5952*z^3*zb*G[1][5]*G[3][9] - 
    11904*zb^2*G[1][5]*G[3][9] + 21120*z*zb^2*G[1][5]*G[3][9] - 
    9216*z^3*zb^2*G[1][5]*G[3][9] + 5952*zb^3*G[1][5]*G[3][9] - 
    15168*z*zb^3*G[1][5]*G[3][9] + 9216*z^2*zb^3*G[1][5]*G[3][9] - 
    2304*zb*G[1][6]*G[3][9] + 2304*z*zb*G[1][6]*G[3][9] + 
    2304*z^2*zb*G[1][6]*G[3][9] - 2304*z^3*zb*G[1][6]*G[3][9] + 
    4608*zb^2*G[1][6]*G[3][9] - 9216*z*zb^2*G[1][6]*G[3][9] + 
    4608*z^3*zb^2*G[1][6]*G[3][9] - 2304*zb^3*G[1][6]*G[3][9] + 
    6912*z*zb^3*G[1][6]*G[3][9] - 4608*z^2*zb^3*G[1][6]*G[3][9] - 
    2304*zb*G[1][7]*G[3][9] + 2304*z*zb*G[1][7]*G[3][9] + 
    2304*z^2*zb*G[1][7]*G[3][9] - 2304*z^3*zb*G[1][7]*G[3][9] + 
    4608*zb^2*G[1][7]*G[3][9] - 9216*z*zb^2*G[1][7]*G[3][9] + 
    4608*z^3*zb^2*G[1][7]*G[3][9] - 2304*zb^3*G[1][7]*G[3][9] + 
    6912*z*zb^3*G[1][7]*G[3][9] - 4608*z^2*zb^3*G[1][7]*G[3][9] + 
    192*zb*G[1][4]*G[3][10] - 192*z*zb*G[1][4]*G[3][10] - 
    192*z^2*zb*G[1][4]*G[3][10] + 192*z^3*zb*G[1][4]*G[3][10] - 
    384*zb^2*G[1][4]*G[3][10] + 768*z*zb^2*G[1][4]*G[3][10] - 
    384*z^3*zb^2*G[1][4]*G[3][10] + 192*zb^3*G[1][4]*G[3][10] - 
    576*z*zb^3*G[1][4]*G[3][10] + 384*z^2*zb^3*G[1][4]*G[3][10] - 
    288*zb*G[1][5]*G[3][10] + 288*z*zb*G[1][5]*G[3][10] + 
    288*z^2*zb*G[1][5]*G[3][10] - 288*z^3*zb*G[1][5]*G[3][10] + 
    576*zb^2*G[1][5]*G[3][10] - 1152*z*zb^2*G[1][5]*G[3][10] + 
    576*z^3*zb^2*G[1][5]*G[3][10] - 288*zb^3*G[1][5]*G[3][10] + 
    864*z*zb^3*G[1][5]*G[3][10] - 576*z^2*zb^3*G[1][5]*G[3][10] - 
    192*zb*G[1][6]*G[3][10] + 192*z*zb*G[1][6]*G[3][10] + 
    192*z^2*zb*G[1][6]*G[3][10] - 192*z^3*zb*G[1][6]*G[3][10] + 
    384*zb^2*G[1][6]*G[3][10] - 768*z*zb^2*G[1][6]*G[3][10] + 
    384*z^3*zb^2*G[1][6]*G[3][10] - 192*zb^3*G[1][6]*G[3][10] + 
    576*z*zb^3*G[1][6]*G[3][10] - 384*z^2*zb^3*G[1][6]*G[3][10] - 
    192*zb*G[1][7]*G[3][10] + 192*z*zb*G[1][7]*G[3][10] + 
    192*z^2*zb*G[1][7]*G[3][10] - 192*z^3*zb*G[1][7]*G[3][10] + 
    384*zb^2*G[1][7]*G[3][10] - 768*z*zb^2*G[1][7]*G[3][10] + 
    384*z^3*zb^2*G[1][7]*G[3][10] - 192*zb^3*G[1][7]*G[3][10] + 
    576*z*zb^3*G[1][7]*G[3][10] - 384*z^2*zb^3*G[1][7]*G[3][10] + 
    2688*z*G[4][1] - 5376*z^2*G[4][1] + 2688*z^3*G[4][1] - 960*zb*G[4][1] - 
    1728*z*zb*G[4][1] + 3648*z^2*zb*G[4][1] - 960*z^3*zb*G[4][1] + 
    1920*zb^2*G[4][1] - 1152*z*zb^2*G[4][1] - 768*z^3*zb^2*G[4][1] - 
    960*zb^3*G[4][1] + 192*z*zb^3*G[4][1] + 768*z^2*zb^3*G[4][1] + 
    192*zb*G[4][2] - 192*z*zb*G[4][2] + 2496*z^2*zb*G[4][2] - 
    2496*z^3*zb*G[4][2] - 384*zb^2*G[4][2] - 4608*z*zb^2*G[4][2] + 
    2304*z^3*zb^2*G[4][2] + 192*zb^3*G[4][2] + 4800*z*zb^3*G[4][2] - 
    2304*z^2*zb^3*G[4][2] + 2688*z*G[4][3] - 5376*z^2*G[4][3] + 
    2688*z^3*G[4][3] - 1920*zb*G[4][3] - 768*z*zb*G[4][3] + 
    1920*z^2*zb*G[4][3] + 768*z^3*zb*G[4][3] + 3840*zb^2*G[4][3] + 
    384*z*zb^2*G[4][3] - 1536*z^3*zb^2*G[4][3] - 1920*zb^3*G[4][3] - 
    2304*z*zb^3*G[4][3] + 1536*z^2*zb^3*G[4][3] - 768*zb*G[4][4] + 
    768*z*zb*G[4][4] + 768*z^2*zb*G[4][4] - 768*z^3*zb*G[4][4] + 
    1536*zb^2*G[4][4] - 3072*z*zb^2*G[4][4] + 1536*z^3*zb^2*G[4][4] - 
    768*zb^3*G[4][4] + 2304*z*zb^3*G[4][4] - 1536*z^2*zb^3*G[4][4] + 
    384*zb*G[4][5] - 384*z*zb*G[4][5] - 384*z^2*zb*G[4][5] + 
    384*z^3*zb*G[4][5] - 768*zb^2*G[4][5] + 1536*z*zb^2*G[4][5] - 
    768*z^3*zb^2*G[4][5] + 384*zb^3*G[4][5] - 1152*z*zb^3*G[4][5] + 
    768*z^2*zb^3*G[4][5] - 672*zb*G[4][6] + 672*z*zb*G[4][6] + 
    672*z^2*zb*G[4][6] - 672*z^3*zb*G[4][6] + 1344*zb^2*G[4][6] - 
    4032*z*zb^2*G[4][6] + 2688*z^3*zb^2*G[4][6] - 672*zb^3*G[4][6] + 
    3360*z*zb^3*G[4][6] - 2688*z^2*zb^3*G[4][6] + 1920*zb*G[4][7] - 
    1920*z*zb*G[4][7] - 1920*z^2*zb*G[4][7] + 1920*z^3*zb*G[4][7] - 
    3840*zb^2*G[4][7] + 7680*z*zb^2*G[4][7] - 3840*z^3*zb^2*G[4][7] + 
    1920*zb^3*G[4][7] - 5760*z*zb^3*G[4][7] + 3840*z^2*zb^3*G[4][7] - 
    1728*zb*G[4][8] + 1728*z*zb*G[4][8] + 1728*z^2*zb*G[4][8] - 
    1728*z^3*zb*G[4][8] + 3456*zb^2*G[4][8] - 6912*z*zb^2*G[4][8] + 
    3456*z^3*zb^2*G[4][8] - 1728*zb^3*G[4][8] + 5184*z*zb^3*G[4][8] - 
    3456*z^2*zb^3*G[4][8]))/(672*s^4)


==> anc/F2_upper.txt <==
(((32*I)/3)*L^3*Pi*s1^3*s2^3*z^2*(-2 + z - zb)*(-1 + zb)^2)/(s^2*x^2) - 
 (s1^4*s2^4*z*(-1 + zb)*(-1918*z + 2907*z^2 - 1314*z^3 - 918*zb - 3248*z*zb + 
    2988*z^2*zb + 1224*z^3*zb + 1773*zb^2 + 1962*z*zb^2 - 5688*z^2*zb^2 + 
    918*z^3*zb^2 - 828*zb^3 + 3060*z*zb^3 - 918*z^2*zb^3))/(54*s^4) + 
 (L^4*s1^4*s2^4*z*(-1 + zb)*(43*z - 86*z^2 + 43*z^3 - 5*zb - 38*z*zb + 
    161*z^2*zb - 118*z^3*zb + 10*zb^2 - 47*z*zb^2 + 80*z^3*zb^2 - 5*zb^3 + 
    42*z*zb^3 - 80*z^2*zb^3))/(3*s^4) - 
 (((4*I)/3)*L^3*Pi*s1^3*s2^3*z*(-1 + zb)*(-32*s2*z - 23*s1*z^2 + 32*s2*z^2 + 
    7*s1*z^3 - 24*s2*z^3 + 8*s2*z^4 - 9*s1*z*zb + 49*s2*z*zb + 41*s1*z^2*zb - 
    32*s2*z^2*zb - 24*s1*z^3*zb + 16*s2*z^3*zb - 8*s2*z^4*zb - s2*zb^2 - 
    25*s2*z*zb^2 - 8*s1*z^2*zb^2 + 16*s2*z^2*zb^2 + 16*s1*z^3*zb^2 + 
    8*s2*z^3*zb^2 + s2*zb^3 + 8*s2*z*zb^3 - 8*s1*z^2*zb^3 - 16*s2*z^2*zb^3 + 
    8*s1*z*zb^4))/(s^3*x*(z - zb)) + 
 (Pi^4*s1^3*s2^3*z*(-1 + zb)*(1260*s2^2*z^2 + 2520*s1*s2*z^3 - 
    1470*s2^2*z^3 + 1260*s1^2*z^4 + 189*s1*s2*z^4 + 5040*s2^2*z^4 + 
    630*s1^2*z^5 + 42*s1*s2*z^5 - 5250*s2^2*z^5 + 399*s1*s2*z^6 + 
    2940*s2^2*z^6 - 630*s2^2*z^7 - 3780*s2^2*z*zb - 5040*s1*s2*z^2*zb + 
    4200*s2^2*z^2*zb - 1260*s1^2*z^3*zb - 3666*s1*s2*z^3*zb - 
    11550*s2^2*z^3*zb - 4620*s1^2*z^4*zb + 1104*s1*s2*z^4*zb + 
    3360*s2^2*z^4*zb + 630*s1^2*z^5*zb - 4104*s1*s2*z^5*zb + 
    630*s2^2*z^5*zb + 786*s1*s2*z^6*zb - 1680*s2^2*z^6*zb + 630*s2^2*z^7*zb - 
    2520*s1*s2*z*zb^2 + 8610*s2^2*z*zb^2 - 2520*s1^2*z^2*zb^2 + 
    18684*s1*s2*z^2*zb^2 - 7140*s2^2*z^2*zb^2 + 9030*s1^2*z^3*zb^2 - 
    8706*s1*s2*z^3*zb^2 + 19530*s2^2*z^3*zb^2 + 840*s1^2*z^4*zb^2 + 
    8120*s1*s2*z^4*zb^2 - 9240*s2^2*z^4*zb^2 - 1890*s1^2*z^5*zb^2 + 
    582*s1*s2*z^5*zb^2 + 3360*s2^2*z^5*zb^2 - 1061*s1*s2*z^6*zb^2 - 
    1260*s2^2*z^6*zb^2 + 1854*s1*s2*z*zb^3 - 7770*s2^2*z*zb^3 + 
    840*s1^2*z^2*zb^3 - 18726*s1*s2*z^2*zb^3 + 840*s2^2*z^2*zb^3 - 
    9450*s1^2*z^3*zb^3 + 9555*s1*s2*z^3*zb^3 - 9030*s2^2*z^3*zb^3 + 
    5040*s1^2*z^4*zb^3 - 7343*s1*s2*z^4*zb^3 + 3360*s2^2*z^4*zb^3 + 
    630*s1^2*z^5*zb^3 + 2984*s1*s2*z^5*zb^3 + 1260*s2^2*z^5*zb^3 + 
    579*s1*s2*zb^4 + 420*s1^2*z*zb^4 + 2244*s1*s2*z*zb^4 + 4200*s2^2*z*zb^4 + 
    2520*s1^2*z^2*zb^4 + 8070*s1*s2*z^2*zb^4 + 840*s2^2*z^2*zb^4 + 
    420*s1^2*z^3*zb^4 - 3183*s1*s2*z^3*zb^4 + 1890*s2^2*z^3*zb^4 - 
    2520*s1^2*z^4*zb^4 - 1326*s1*s2*z^4*zb^4 - 2520*s2^2*z^4*zb^4 - 
    1158*s1*s2*zb^5 - 840*s1^2*z*zb^5 - 2459*s1*s2*z*zb^5 - 
    1260*s2^2*z*zb^5 + 420*s1^2*z^2*zb^5 - 1803*s1*s2*z^2*zb^5 + 
    1260*s1^2*z^3*zb^5 + 2984*s1*s2*z^3*zb^5 + 630*s2^2*z^3*zb^5 + 
    579*s1*s2*zb^6 - 210*s1^2*z*zb^6 + 881*s1*s2*z*zb^6 - 
    1260*s1^2*z^2*zb^6 - 1061*s1*s2*z^2*zb^6 + 630*s1^2*z*zb^7))/
  (630*s^4*(z - zb)^3) + ((I/54)*Pi*s1^3*s2^3*z*(-1 + zb)*
   (3564*s2^2*z^2 + 13581*s1*s2*z^3 + 2889*s2^2*z^3 + 9307*s1^2*z^4 + 
    3168*s1*s2*z^4 + 8270*s2^2*z^4 + 2733*s1^2*z^5 + 2493*s1*s2*z^5 - 
    6375*s2^2*z^5 - 272*s1^2*z^6 - 180*s1*s2*z^6 + 4024*s2^2*z^6 - 
    604*s2^2*z^7 - 11232*s2^2*z*zb - 27621*s1*s2*z^2*zb - 729*s2^2*z^2*zb - 
    14265*s1^2*z^3*zb - 19080*s1*s2*z^3*zb - 31395*s2^2*z^3*zb - 
    20439*s1^2*z^4*zb - 15057*s1*s2*z^4*zb - 2362*s2^2*z^4*zb - 
    2238*s1^2*z^5*zb - 4266*s1*s2*z^5*zb - 1722*s2^2*z^5*zb + 
    26*s1^2*z^6*zb + 1224*s1*s2*z^6*zb - 2095*s2^2*z^6*zb + 274*s2^2*z^7*zb - 
    540*s2^2*zb^2 - 1917*s1*s2*z*zb^2 + 30591*s2^2*z*zb^2 - 
    3489*s1^2*z^2*zb^2 + 63396*s1*s2*z^2*zb^2 - 2253*s2^2*z^2*zb^2 + 
    38394*s1^2*z^3*zb^2 + 5058*s1*s2*z^3*zb^2 + 48228*s2^2*z^3*zb^2 + 
    10665*s1^2*z^4*zb^2 + 17388*s1*s2*z^4*zb^2 - 1746*s2^2*z^4*zb^2 + 
    129*s1^2*z^5*zb^2 - 1566*s1*s2*z^5*zb^2 + 5436*s2^2*z^5*zb^2 + 
    78*s1^2*z^6*zb^2 - 378*s1*s2*z^6*zb^2 - 822*s2^2*z^6*zb^2 + 
    198*s2^2*z^7*zb^2 - 459*s1*s2*zb^3 + 945*s2^2*zb^3 + 233*s1^2*z*zb^3 + 
    2448*s1*s2*z*zb^3 - 27485*s2^2*z*zb^3 - 4866*s1^2*z^2*zb^3 - 
    49662*s1*s2*z^2*zb^3 - 8010*s2^2*z^2*zb^3 - 27058*s1^2*z^3*zb^3 + 
    1620*s1*s2*z^3*zb^3 - 23542*s2^2*z^3*zb^3 + 426*s1^2*z^4*zb^3 - 
    2178*s1*s2*z^4*zb^3 - 1908*s2^2*z^4*zb^3 - 360*s1^2*z^5*zb^3 + 
    648*s1*s2*z^5*zb^3 + 1410*s2^2*z^5*zb^3 + 66*s1^2*z^6*zb^3 - 
    528*s2^2*z^6*zb^3 + 6*s1^2*zb^4 + 1044*s1*s2*zb^4 - 705*s2^2*zb^4 + 
    1305*s1^2*z*zb^4 + 2313*s1*s2*z*zb^4 + 9643*s2^2*z*zb^4 + 
    11352*s1^2*z^2*zb^4 + 14202*s1*s2*z^2*zb^4 + 7020*s2^2*z^2*zb^4 + 
    3010*s1^2*z^3*zb^4 - 5814*s1*s2*z^3*zb^4 + 4576*s2^2*z^3*zb^4 - 
    58*s1^2*z^4*zb^4 + 1188*s1*s2*z^4*zb^4 - 2038*s2^2*z^4*zb^4 + 
    396*s2^2*z^5*zb^4 + 153*s1^2*zb^5 - 1305*s1*s2*zb^5 + 348*s2^2*zb^5 - 
    2904*s1^2*z*zb^5 - 2646*s1*s2*z*zb^5 - 780*s2^2*z*zb^5 - 
    1764*s1^2*z^2*zb^5 + 1890*s1*s2*z^2*zb^5 - 705*s2^2*z^2*zb^5 - 
    174*s1^2*z^3*zb^5 + 648*s1*s2*z^3*zb^5 + 36*s2^2*z^3*zb^5 - 
    396*s1^2*z^4*zb^5 - 345*s1^2*zb^6 + 666*s1*s2*zb^6 - 102*s2^2*zb^6 + 
    633*s1^2*z*zb^6 - 468*s1*s2*z*zb^6 - 380*s2^2*z*zb^6 - 
    1020*s1^2*z^2*zb^6 - 378*s1*s2*z^2*zb^6 + 276*s2^2*z^2*zb^6 + 
    528*s1^2*z^3*zb^6 - 66*s2^2*z^3*zb^6 + 132*s1^2*zb^7 + 670*s1^2*z*zb^7 - 
    198*s1^2*z^2*zb^7))/(s^4*(z - zb)^3) - 
 ((I/9)*Pi^3*s1^3*s2^3*z*(-1 + zb)*(-12*s2^2*z^2 - 42*s1*s2*z^3 + 
    108*s2^2*z^3 - 18*s1^2*z^4 + 156*s1*s2*z^4 - 150*s2^2*z^4 + 54*s1^2*z^5 - 
    66*s1*s2*z^5 + 156*s2^2*z^5 + 8*s1^2*z^6 + 30*s1*s2*z^6 - 74*s2^2*z^6 + 
    16*s2^2*z^7 + 48*s2^2*z*zb + 60*s1*s2*z^2*zb - 330*s2^2*z^2*zb - 
    24*s1^2*z^3*zb - 357*s1*s2*z^3*zb + 267*s2^2*z^3*zb - 80*s1^2*z^4*zb + 
    66*s1*s2*z^4*zb - 315*s2^2*z^4*zb - 24*s1^2*z^5*zb - 51*s1*s2*z^5*zb + 
    144*s2^2*z^5*zb + 7*s1^2*z^6*zb - 15*s1*s2*z^6*zb - 27*s2^2*z^6*zb - 
    s2^2*z^7*zb + 36*s2^2*zb^2 + 126*s1*s2*z*zb^2 + 84*s2^2*z*zb^2 + 
    126*s1^2*z^2*zb^2 - 12*s1*s2*z^2*zb^2 + 204*s2^2*z^2*zb^2 - 
    33*s1^2*z^3*zb^2 + 378*s1*s2*z^3*zb^2 + 123*s2^2*z^3*zb^2 + 
    120*s1^2*z^4*zb^2 - 147*s1*s2*z^4*zb^2 + 99*s2^2*z^4*zb^2 - 
    81*s1^2*z^5*zb^2 + 111*s1*s2*z^5*zb^2 - 123*s2^2*z^5*zb^2 - 
    9*s1^2*z^6*zb^2 - 9*s2^2*z^6*zb^2 + 21*s2^2*z^7*zb^2 - 90*s2^2*zb^3 - 
    12*s1^2*z*zb^3 - 69*s1*s2*z*zb^3 - 318*s2^2*z*zb^3 - 72*s1^2*z^2*zb^3 - 
    510*s1*s2*z^2*zb^3 + 342*s2^2*z^2*zb^3 - 122*s1^2*z^3*zb^3 + 
    486*s1*s2*z^3*zb^3 - 721*s2^2*z^3*zb^3 + 106*s1^2*z^4*zb^3 - 
    252*s1*s2*z^4*zb^3 + 288*s2^2*z^4*zb^3 + 39*s1^2*z^5*zb^3 - 
    30*s1*s2*z^5*zb^3 + 69*s2^2*z^5*zb^3 - 9*s1*s2*z^6*zb^3 - 
    34*s2^2*z^6*zb^3 - 5*s2^2*z^7*zb^3 - 30*s1*s2*zb^4 + 87*s2^2*zb^4 + 
    77*s1^2*z*zb^4 - 72*s1*s2*z*zb^4 + 216*s2^2*z*zb^4 - 156*s1^2*z^2*zb^4 + 
    627*s1*s2*z^2*zb^4 - 225*s2^2*z^2*zb^4 + 180*s1^2*z^3*zb^4 - 
    522*s1*s2*z^3*zb^4 + 366*s2^2*z^3*zb^4 - 90*s1^2*z^4*zb^4 + 
    195*s1*s2*z^4*zb^4 - 167*s2^2*z^4*zb^4 - 6*s1^2*z^5*zb^4 + 
    27*s1*s2*z^5*zb^4 - 15*s2^2*z^5*zb^4 + 7*s1^2*z^6*zb^4 + 
    15*s2^2*z^6*zb^4 - 30*s1^2*zb^5 + 72*s1*s2*zb^5 - 48*s2^2*zb^5 - 
    33*s1^2*z*zb^5 - 87*s1*s2*z*zb^5 + 132*s1^2*z^2*zb^5 - 
    135*s1*s2*z^2*zb^5 - 48*s2^2*z^2*zb^5 - 63*s1^2*z^3*zb^5 + 
    72*s1*s2*z^3*zb^5 - 18*s2^2*z^3*zb^5 + 9*s1^2*z^4*zb^5 - 
    27*s1*s2*z^4*zb^5 + 48*s2^2*z^4*zb^5 - 21*s1^2*z^5*zb^5 - 
    15*s2^2*z^5*zb^5 + 57*s1^2*zb^6 - 42*s1*s2*zb^6 + 15*s2^2*zb^6 - 
    58*s1^2*z*zb^6 + 105*s1*s2*z*zb^6 - 22*s2^2*z*zb^6 + 3*s1^2*z^2*zb^6 - 
    45*s1*s2*z^2*zb^6 + 30*s2^2*z^2*zb^6 + 9*s1*s2*z^3*zb^6 - 
    20*s2^2*z^3*zb^6 + 21*s1^2*z^4*zb^6 + 5*s2^2*z^4*zb^6 - 28*s1^2*zb^7 + 
    24*s1^2*z*zb^7 - 3*s1^2*z^2*zb^7 - 7*s1^2*z^3*zb^7))/(s^4*(z - zb)^3) - 
 (Pi^2*s1^2*s2^2*z*(-1 + zb)*(-6*s2^4*z^2 + 12*s1*s2^3*z^3 + 21*s2^4*z^3 + 
    36*s1^2*s2^2*z^4 - 228*s1*s2^3*z^4 + 66*s2^4*z^4 + 24*s1^3*s2*z^5 - 
    756*s1^2*s2^2*z^5 - 180*s1*s2^3*z^5 - 282*s2^4*z^5 + 39*s1^4*z^6 - 
    414*s1^3*s2*z^6 - 298*s1^2*s2^2*z^6 - 615*s1*s2^3*z^6 + 438*s2^4*z^6 - 
    57*s1^4*z^7 - 321*s1^3*s2*z^7 + 24*s1^2*s2^2*z^7 + 675*s1*s2^3*z^7 - 
    363*s2^4*z^7 + 18*s1^4*z^8 + 49*s1^3*s2*z^8 - 71*s1^2*s2^2*z^8 - 
    462*s1*s2^3*z^8 + 126*s2^4*z^8 - 2*s1^3*s2*z^9 + 2*s1^2*s2^2*z^9 + 
    134*s1*s2^3*z^9 + 36*s2^4*z*zb - 72*s1*s2^3*z^2*zb - 105*s2^4*z^2*zb - 
    180*s1^2*s2^2*z^3*zb + 1332*s1*s2^3*z^3*zb - 282*s2^4*z^3*zb - 
    24*s1^3*s2*z^4*zb + 3492*s1^2*s2^2*z^4*zb + 324*s1*s2^3*z^4*zb + 
    1038*s2^4*z^4*zb - 171*s1^4*z^5*zb + 1368*s1^3*s2*z^5*zb + 
    1160*s1^2*s2^2*z^5*zb + 3498*s1*s2^3*z^5*zb - 1479*s2^4*z^5*zb + 
    189*s1^4*z^6*zb + 1861*s1^3*s2*z^6*zb + 619*s1^2*s2^2*z^6*zb - 
    1506*s1*s2^3*z^6*zb + 1275*s2^4*z^6*zb - 18*s1^4*z^7*zb + 
    76*s1^3*s2*z^7*zb + 850*s1^2*s2^2*z^7*zb + 768*s1*s2^3*z^7*zb - 
    462*s2^4*z^7*zb - 54*s1^3*s2*z^8*zb - 131*s1^2*s2^2*z^8*zb - 
    31*s1*s2^3*z^8*zb + 4*s1^3*s2*z^9*zb - 4*s1^2*s2^2*z^9*zb - 
    76*s1*s2^3*z^9*zb + 78*s2^4*zb^2 + 420*s1*s2^3*z*zb^2 - 405*s2^4*z*zb^2 + 
    360*s1^2*s2^2*z^2*zb^2 - 3168*s1*s2^3*z^2*zb^2 + 1260*s2^4*z^2*zb^2 - 
    252*s1^3*s2*z^3*zb^2 - 5346*s1^2*s2^2*z^3*zb^2 - 1092*s1*s2^3*z^3*zb^2 - 
    1650*s2^4*z^3*zb^2 + 330*s1^4*z^4*zb^2 - 774*s1^3*s2*z^4*zb^2 - 
    4300*s1^2*s2^2*z^4*zb^2 - 5175*s1*s2^3*z^4*zb^2 + 1545*s2^4*z^4*zb^2 - 
    102*s1^4*z^5*zb^2 - 4457*s1^3*s2*z^5*zb^2 - 56*s1^2*s2^2*z^5*zb^2 - 
    3201*s1*s2^3*z^5*zb^2 - 1524*s2^4*z^5*zb^2 - 120*s1^4*z^6*zb^2 - 
    1040*s1^3*s2*z^6*zb^2 - 4433*s1^2*s2^2*z^6*zb^2 + 1713*s1*s2^3*z^6*zb^2 + 
    588*s2^4*z^6*zb^2 + 237*s1^3*s2*z^7*zb^2 + 331*s1^2*s2^2*z^7*zb^2 - 
    1216*s1*s2^3*z^7*zb^2 - 8*s1^3*s2*z^8*zb^2 + 242*s1^2*s2^2*z^8*zb^2 + 
    320*s1*s2^3*z^8*zb^2 - 12*s1*s2^3*z^9*zb^2 + 72*s1*s2^3*zb^3 - 
    159*s2^4*zb^3 + 468*s1^2*s2^2*z*zb^3 + 276*s1*s2^3*z*zb^3 + 
    462*s2^4*z*zb^3 + 816*s1^3*s2*z^2*zb^3 + 882*s1^2*s2^2*z^2*zb^3 + 
    7008*s1*s2^3*z^2*zb^3 - 1158*s2^4*z^2*zb^3 - 450*s1^4*z^3*zb^3 - 
    1644*s1^3*s2*z^3*zb^3 + 8896*s1^2*s2^2*z^3*zb^3 + 672*s1*s2^3*z^3*zb^3 + 
    702*s2^4*z^3*zb^3 - 390*s1^4*z^4*zb^3 + 3907*s1^3*s2*z^4*zb^3 - 
    1673*s1^2*s2^2*z^4*zb^3 + 10008*s1*s2^3*z^4*zb^3 + 612*s2^4*z^4*zb^3 + 
    264*s1^4*z^5*zb^3 + 3508*s1^3*s2*z^5*zb^3 + 7860*s1^2*s2^2*z^5*zb^3 - 
    2942*s1*s2^3*z^5*zb^3 - 252*s2^4*z^5*zb^3 - 564*s1^3*s2*z^6*zb^3 + 
    1127*s1^2*s2^2*z^6*zb^3 + 2137*s1*s2^3*z^6*zb^3 - 20*s1^3*s2*z^7*zb^3 - 
    1360*s1^2*s2^2*z^7*zb^3 - 580*s1*s2^3*z^7*zb^3 - 12*s1^3*s2*z^8*zb^3 + 
    48*s1*s2^3*z^8*zb^3 - 36*s1^2*s2^2*zb^4 - 372*s1*s2^3*zb^4 + 
    114*s2^4*zb^4 - 156*s1^3*s2*z*zb^4 - 882*s1^2*s2^2*z*zb^4 - 
    2352*s1*s2^3*z*zb^4 - 36*s2^4*z*zb^4 + 585*s1^4*z^2*zb^4 + 
    246*s1^3*s2*z^2*zb^4 - 1682*s1^2*s2^2*z^2*zb^4 - 4461*s1*s2^3*z^2*zb^4 + 
    594*s2^4*z^2*zb^4 + 792*s1^4*z^3*zb^4 + 2309*s1^3*s2*z^3*zb^4 - 
    1990*s1^2*s2^2*z^3*zb^4 - 5295*s1*s2^3*z^3*zb^4 - 786*s2^4*z^3*zb^4 - 
    36*s1^4*z^4*zb^4 - 5018*s1^3*s2*z^4*zb^4 - 6603*s1^2*s2^2*z^4*zb^4 - 
    743*s1*s2^3*z^4*zb^4 - 36*s2^4*z^4*zb^4 + 207*s1^3*s2*z^5*zb^4 - 
    3711*s1^2*s2^2*z^5*zb^4 - 1620*s1*s2^3*z^5*zb^4 + 180*s1^3*s2*z^6*zb^4 + 
    3174*s1^2*s2^2*z^6*zb^4 + 756*s1*s2^3*z^6*zb^4 + 48*s1^3*s2*z^7*zb^4 - 
    60*s1*s2^3*z^7*zb^4 + 24*s1^3*s2*zb^5 + 18*s1^2*s2^2*zb^5 + 
    612*s1*s2^3*zb^5 - 72*s2^4*zb^5 - 279*s1^4*z*zb^5 - 36*s1^3*s2*z*zb^5 + 
    16*s1^2*s2^2*z*zb^5 + 2190*s1*s2^3*z*zb^5 - 267*s2^4*z*zb^5 - 
    1248*s1^4*z^2*zb^5 - 3229*s1^3*s2*z^2*zb^5 - 169*s1^2*s2^2*z^2*zb^5 + 
    2022*s1*s2^3*z^2*zb^5 + 30*s2^4*z^2*zb^5 - 252*s1^4*z^3*zb^5 + 
    1492*s1^3*s2*z^3*zb^5 + 5190*s1^2*s2^2*z^3*zb^5 + 1492*s1*s2^3*z^3*zb^5 + 
    264*s2^4*z^3*zb^5 + 804*s1^3*s2*z^4*zb^5 + 4599*s1^2*s2^2*z^4*zb^5 + 
    1065*s1*s2^3*z^4*zb^5 - 312*s1^3*s2*z^5*zb^5 - 4380*s1^2*s2^2*z^5*zb^5 - 
    672*s1*s2^3*z^5*zb^5 - 60*s1^3*s2*z^6*zb^5 + 54*s1^4*zb^6 - 
    42*s1^3*s2*zb^6 + 96*s1^2*s2^2*zb^6 - 429*s1*s2^3*zb^6 + 87*s2^4*zb^6 + 
    783*s1^4*z*zb^6 + 1469*s1^3*s2*z*zb^6 + 830*s1^2*s2^2*z*zb^6 - 
    651*s1*s2^3*z*zb^6 + 177*s2^4*z*zb^6 + 588*s1^4*z^2*zb^6 + 
    1432*s1^3*s2*z^2*zb^6 - 2443*s1^2*s2^2*z^2*zb^6 - 229*s1*s2^3*z^2*zb^6 - 
    120*s2^4*z^2*zb^6 - 765*s1^3*s2*z^3*zb^6 - 3923*s1^2*s2^2*z^3*zb^6 - 
    424*s1*s2^3*z^3*zb^6 + 336*s1^3*s2*z^4*zb^6 + 3870*s1^2*s2^2*z^4*zb^6 + 
    216*s1*s2^3*z^4*zb^6 + 60*s1*s2^3*z^5*zb^6 - 183*s1^4*zb^7 - 
    243*s1^3*s2*zb^7 - 177*s1^2*s2^2*zb^7 + 108*s1*s2^3*zb^7 - 69*s2^4*zb^7 - 
    462*s1^4*z*zb^7 - 1220*s1^3*s2*z*zb^7 + 236*s1^2*s2^2*z*zb^7 - 
    22*s1*s2^3*z*zb^7 - 18*s2^4*z*zb^7 + 36*s1^3*s2*z^2*zb^7 + 
    2177*s1^2*s2^2*z^2*zb^7 - 113*s1*s2^3*z^2*zb^7 - 436*s1^3*s2*z^3*zb^7 - 
    1928*s1^2*s2^2*z^3*zb^7 + 76*s1*s2^3*z^3*zb^7 + 60*s1^3*s2*z^4*zb^7 - 
    48*s1*s2^3*z^4*zb^7 + 126*s1^4*zb^8 + 289*s1^3*s2*zb^8 + 
    62*s1^2*s2^2*zb^8 - 7*s1*s2^3*zb^8 + 18*s2^4*zb^8 + 147*s1^3*s2*z*zb^8 - 
    475*s1^2*s2^2*z*zb^8 + 70*s1*s2^3*z*zb^8 + 356*s1^3*s2*z^2*zb^8 + 
    394*s1^2*s2^2*z^2*zb^8 - 44*s1*s2^3*z^2*zb^8 - 48*s1^3*s2*z^3*zb^8 + 
    12*s1*s2^3*z^3*zb^8 - 46*s1^3*s2*zb^9 + 4*s1^2*s2^2*zb^9 - 
    2*s1*s2^3*zb^9 - 100*s1^3*s2*z*zb^9 - 8*s1^2*s2^2*z*zb^9 + 
    4*s1*s2^3*z*zb^9 + 12*s1^3*s2*z^2*zb^9))/(18*s^4*(z - zb)^5) + 
 (2*s1^4*s2^4*z*(-1 + zb)*(4 - 17*z + 14*z^2 - 3*z^3 + 3*z*zb - 8*z^2*zb + 
    3*z^3*zb - 6*zb^2 + 25*z*zb^2 - 16*z^2*zb^2 + 2*z^3*zb^2 + 2*zb^3 - 
    5*z*zb^3 + 6*z^2*zb^3)*Zeta[3])/s^4 + 
 ((4*I)*Pi*s1^3*s2^3*z*(-1 + zb)*(-3*s1*s2*z^2 + 4*s2^2*z^2 - 3*s1^2*z^3 + 
    14*s1*s2*z^3 - 3*s2^2*z^3 + 10*s1^2*z^4 + 6*s1*s2*z^4 + 24*s2^2*z^4 + 
    2*s1^2*z^5 - 2*s1*s2*z^5 - 28*s2^2*z^5 + 16*s2^2*z^6 - 4*s2^2*z^7 + 
    3*s2^2*zb + 9*s1*s2*z*zb - 24*s2^2*z*zb + 6*s1^2*z^2*zb - 
    31*s1*s2*z^2*zb + 28*s2^2*z^2*zb - 9*s1^2*z^3*zb - 28*s1*s2*z^3*zb - 
    71*s2^2*z^3*zb - 30*s1^2*z^4*zb + 4*s1*s2*z^4*zb + 16*s2^2*z^4*zb + 
    10*s1^2*z^5*zb - 12*s1*s2*z^5*zb + 17*s2^2*z^5*zb + 8*s1*s2*z^6*zb - 
    17*s2^2*z^6*zb + 7*s2^2*z^7*zb - 9*s2^2*zb^2 - 35*s1*s2*z*zb^2 + 
    63*s2^2*z*zb^2 - 26*s1^2*z^2*zb^2 + 137*s1*s2*z^2*zb^2 - 
    50*s2^2*z^2*zb^2 + 65*s1^2*z^3*zb^2 - 62*s1*s2*z^3*zb^2 + 
    128*s2^2*z^3*zb^2 - 7*s1^2*z^4*zb^2 + 28*s1*s2*z^4*zb^2 - 
    74*s2^2*z^4*zb^2 - 17*s1^2*z^5*zb^2 - 4*s1*s2*z^5*zb^2 + 
    25*s2^2*z^5*zb^2 - 9*s1*s2*z^6*zb^2 - 12*s2^2*z^6*zb^2 + 9*s2^2*zb^3 + 
    3*s1^2*z*zb^3 + 22*s1*s2*z*zb^3 - 63*s2^2*z*zb^3 + 15*s1^2*z^2*zb^3 - 
    122*s1*s2*z^2*zb^3 + 14*s2^2*z^2*zb^3 - 62*s1^2*z^3*zb^3 + 
    100*s1*s2*z^3*zb^3 - 57*s2^2*z^3*zb^3 + 46*s1^2*z^4*zb^3 - 
    40*s1*s2*z^4*zb^3 + 32*s2^2*z^4*zb^3 + 5*s1^2*z^5*zb^3 + 
    22*s1*s2*z^5*zb^3 + 8*s2^2*z^5*zb^3 - s1^2*zb^4 + 5*s1*s2*zb^4 - 
    3*s2^2*zb^4 - 9*s1^2*z*zb^4 + 8*s1*s2*z*zb^4 + 30*s2^2*z*zb^4 + 
    18*s1^2*z^2*zb^4 + 17*s1*s2*z^2*zb^4 + 4*s2^2*z^2*zb^4 - 
    2*s1^2*z^3*zb^4 - 30*s1*s2*z^3*zb^4 + 5*s2^2*z^3*zb^4 - 
    22*s1^2*z^4*zb^4 - 4*s1*s2*z^4*zb^4 - 16*s2^2*z^4*zb^4 + 5*s1^2*zb^5 - 
    10*s1*s2*zb^5 + 4*s1^2*z*zb^5 - 2*s1*s2*z*zb^5 - 6*s2^2*z*zb^5 - 
    7*s1^2*z^2*zb^5 + 4*s1*s2*z^2*zb^5 - s2^2*z^2*zb^5 + 14*s1^2*z^3*zb^5 + 
    10*s1*s2*z^3*zb^5 + 5*s2^2*z^3*zb^5 - 7*s1^2*zb^6 + 5*s1*s2*zb^6 + 
    s1^2*z*zb^6 - 2*s1*s2*z*zb^6 - 6*s1^2*z^2*zb^6 - 3*s1*s2*z^2*zb^6 + 
    3*s1^2*zb^7 + s1^2*z*zb^7)*Zeta[3])/(s^4*(z - zb)^3) - 
 (s1^4*s2^4*z*(-1 + zb)*(-385*z*G[1][1] + 414*z^2*G[1][1] - 126*z^3*G[1][1] + 
    313*z*zb*G[1][1] - 18*z^2*zb*G[1][1] + 126*z^3*zb*G[1][1] - 
    36*z*zb^2*G[1][1] - 396*z^2*zb^2*G[1][1] + 162*z^3*zb^2*G[1][1] + 
    108*z*zb^3*G[1][1] - 162*z^2*zb^3*G[1][1] + 281*z*G[1][2] - 
    432*z^2*G[1][2] + 54*z^3*G[1][2] - 162*zb*G[1][2] - 677*z*zb*G[1][2] + 
    990*z^2*zb*G[1][2] - 216*z^3*zb*G[1][2] + 324*zb^2*G[1][2] - 
    54*z*zb^2*G[1][2] - 396*z^2*zb^2*G[1][2] + 162*z^3*zb^2*G[1][2] - 
    162*zb^3*G[1][2] + 450*z*zb^3*G[1][2] - 162*z^2*zb^3*G[1][2] - 
    32*z*G[1][3] - 72*z^2*G[1][3] - 63*z^3*G[1][3] - 162*zb*G[1][3] - 
    436*z*zb*G[1][3] + 1071*z^2*zb*G[1][3] - 108*z^3*zb*G[1][3] + 
    306*zb^2*G[1][3] - 63*z*zb^2*G[1][3] - 828*z^2*zb^2*G[1][3] + 
    324*z^3*zb^2*G[1][3] - 153*zb^3*G[1][3] + 540*z*zb^3*G[1][3] - 
    324*z^2*zb^3*G[1][3] + 21*z*zb*G[1][4] - 54*z^2*zb*G[1][4] - 
    3*z^3*zb*G[1][4] + 126*z*zb^2*G[1][4] + 126*z^2*zb^2*G[1][4] - 
    120*z^3*zb^2*G[1][4] + 9*zb^3*G[1][4] - 147*z*zb^3*G[1][4] + 
    42*z^2*zb^3*G[1][4] + 60*z*G[1][5] - 156*z^2*G[1][5] + 96*z^3*G[1][5] + 
    141*zb*G[1][5] - 249*z*zb*G[1][5] + 171*z^2*zb*G[1][5] - 
    63*z^3*zb*G[1][5] - 255*zb^2*G[1][5] + 405*z*zb^2*G[1][5] - 
    108*z^2*zb^2*G[1][5] - 42*z^3*zb^2*G[1][5] + 123*zb^3*G[1][5] - 
    243*z*zb^3*G[1][5] + 120*z^2*zb^3*G[1][5]))/(9*s^4) + 
 (L^2*((-8*Pi^2*s1^3*s2^3*z^2*(-2 + z - zb)*(-1 + zb)^2)/s^2 + 
    ((4*I)*Pi*s1^3*s2^3*z*(-1 + zb)*(-z - 3*z^2 - zb + 4*z*zb + 4*z^2*zb + 
       zb^2 - 4*z*zb^2))/s^2 - ((4*I)*Pi*s1^3*s2^3*z*(-1 + zb)*
      (8*z*G[1][1] - 4*z^2*G[1][1] - 4*z*zb*G[1][1] + 4*z^2*zb*G[1][1] - 
       4*z*zb^2*G[1][1] + 8*z*G[1][2] - 4*z^2*G[1][2] - 4*z*zb*G[1][2] + 
       4*z^2*zb*G[1][2] - 4*z*zb^2*G[1][2] + 13*z*G[1][3] - 5*z^2*G[1][3] + 
       zb*G[1][3] - 8*z*zb*G[1][3] + 4*z^2*zb*G[1][3] - zb^2*G[1][3] - 
       4*z*zb^2*G[1][3] - zb*G[1][4] + zb^2*G[1][4] - z*G[1][5] + 
       z^2*G[1][5]))/s^2))/x^2 + 
 L^3*((4*s1^4*s2^4*z*(-1 + zb)*(-25*z + 21*z^2 + 4*z^3 - zb + 37*z*zb - 
      54*z^2*zb - 11*z^3*zb + 2*zb^2 - 17*z*zb^2 + 40*z^2*zb^2 + 8*z^3*zb^2 - 
      zb^3 + 5*z*zb^3 - 8*z^2*zb^3))/(3*s^4) + 
   (((2*I)/3)*Pi*s1^3*s2^3*z*(-1 + zb)*(32*s2^2*z^2 + 92*s1*s2*z^3 - 
      16*s2^2*z^3 + 60*s1^2*z^4 - 5*s1*s2*z^4 + 96*s2^2*z^4 - 12*s1^2*z^5 - 
      14*s1*s2*z^5 - 112*s2^2*z^5 + 7*s1*s2*z^6 + 64*s2^2*z^6 - 16*s2^2*z^7 - 
      96*s2^2*z*zb - 184*s1*s2*z^2*zb + 64*s2^2*z^2*zb - 88*s1^2*z^3*zb - 
      107*s1*s2*z^3*zb - 244*s2^2*z^3*zb - 69*s1^2*z^4*zb + 
      109*s1*s2*z^4*zb + 95*s2^2*z^4*zb + 45*s1^2*z^5*zb - 29*s1*s2*z^5*zb + 
      17*s2^2*z^5*zb - 17*s1*s2*z^6*zb - 32*s2^2*z^6*zb + 16*s2^2*z^7*zb - 
      36*s1*s2*z*zb^2 + 240*s2^2*z*zb^2 - 36*s1^2*z^2*zb^2 + 
      523*s1*s2*z^2*zb^2 - 184*s2^2*z^2*zb^2 + 207*s1^2*z^3*zb^2 - 
      343*s1*s2*z^3*zb^2 + 379*s2^2*z^3*zb^2 - 58*s1^2*z^4*zb^2 - 
      64*s1*s2*z^4*zb^2 - 226*s2^2*z^4*zb^2 - 49*s1^2*z^5*zb^2 + 
      115*s1*s2*z^5*zb^2 + 63*s2^2*z^5*zb^2 + 16*s1*s2*z^6*zb^2 - 
      32*s2^2*z^6*zb^2 + 31*s1*s2*z*zb^3 - 212*s2^2*z*zb^3 + 
      33*s1^2*z^2*zb^3 - 397*s1*s2*z^2*zb^3 + 141*s2^2*z^2*zb^3 - 
      148*s1^2*z^3*zb^3 + 618*s1*s2*z^3*zb^3 - 180*s2^2*z^3*zb^3 + 
      131*s1^2*z^4*zb^3 - 228*s1*s2*z^4*zb^3 + 99*s2^2*z^4*zb^3 + 
      16*s1^2*z^5*zb^3 - 96*s1*s2*z^5*zb^3 + 32*s2^2*z^5*zb^3 + 
      6*s1*s2*zb^4 + s1^2*z*zb^4 + 17*s1*s2*z*zb^4 + 73*s2^2*z*zb^4 + 
      2*s1^2*z^2*zb^4 - 29*s1*s2*z^2*zb^4 - 54*s2^2*z^2*zb^4 - 
      3*s1^2*z^3*zb^4 - 188*s1*s2*z^3*zb^4 + 45*s2^2*z^3*zb^4 - 
      64*s1^2*z^4*zb^4 + 224*s1*s2*z^4*zb^4 - 64*s2^2*z^4*zb^4 - 
      12*s1*s2*zb^5 - s1^2*z*zb^5 + 3*s1*s2*z*zb^5 - 5*s2^2*z*zb^5 + 
      33*s1^2*z^2*zb^5 + 77*s1*s2*z^2*zb^5 + s2^2*z^2*zb^5 + 
      32*s1^2*z^3*zb^5 - 96*s1*s2*z^3*zb^5 + 16*s2^2*z^3*zb^5 + 
      6*s1*s2*zb^6 - 16*s1^2*z*zb^6 - 15*s1*s2*z*zb^6 - 32*s1^2*z^2*zb^6 + 
      16*s1*s2*z^2*zb^6 + 16*s1^2*z*zb^7))/(s^4*(z - zb)^3) - 
   (4*s1^4*s2^4*z*(-1 + zb)*(14*z*G[1][1] - 28*z^2*G[1][1] + 14*z^3*G[1][1] - 
      14*z*zb*G[1][1] + 63*z^2*zb*G[1][1] - 49*z^3*zb*G[1][1] - 
      11*z*zb^2*G[1][1] + 40*z^3*zb^2*G[1][1] + 11*z*zb^3*G[1][1] - 
      40*z^2*zb^3*G[1][1] + 29*z*G[1][2] - 58*z^2*G[1][2] + 29*z^3*G[1][2] - 
      5*zb*G[1][2] - 24*z*zb*G[1][2] + 98*z^2*zb*G[1][2] - 
      69*z^3*zb*G[1][2] + 10*zb^2*G[1][2] - 36*z*zb^2*G[1][2] + 
      40*z^3*zb^2*G[1][2] - 5*zb^3*G[1][2] + 31*z*zb^3*G[1][2] - 
      40*z^2*zb^3*G[1][2] + 34*z*G[1][3] - 68*z^2*G[1][3] + 34*z^3*G[1][3] - 
      2*zb*G[1][3] - 32*z*zb*G[1][3] + 122*z^2*zb*G[1][3] - 
      88*z^3*zb*G[1][3] + 4*zb^2*G[1][3] - 26*z*zb^2*G[1][3] + 
      56*z^3*zb^2*G[1][3] - 2*zb^3*G[1][3] + 24*z*zb^3*G[1][3] - 
      56*z^2*zb^3*G[1][3] - 6*z^2*zb*G[1][4] + 6*z^3*zb*G[1][4] + 
      3*z*zb^2*G[1][4] - 8*z^3*zb^2*G[1][4] - 3*z*zb^3*G[1][4] + 
      8*z^2*zb^3*G[1][4] - 5*z*G[1][5] + 10*z^2*G[1][5] - 5*z^3*G[1][5] + 
      2*zb*G[1][5] + 3*z*zb*G[1][5] - 18*z^2*zb*G[1][5] + 13*z^3*zb*G[1][5] - 
      4*zb^2*G[1][5] + 12*z*zb^2*G[1][5] - 8*z^3*zb^2*G[1][5] + 
      2*zb^3*G[1][5] - 10*z*zb^3*G[1][5] + 8*z^2*zb^3*G[1][5]))/(3*s^4)) + 
 (L^2*((2*Pi^2*s1^3*s2^3*z*(-1 + zb)*(-16*s2*z - 11*s1*z^2 + 17*s2*z^2 + 
       3*s1*z^3 - 13*s2*z^3 + 4*s2*z^4 - 5*s1*z*zb + 24*s2*z*zb + 
       22*s1*z^2*zb - 16*s2*z^2*zb - 12*s1*z^3*zb + 9*s2*z^3*zb - 
       4*s2*z^4*zb - s2*zb^2 - s1*z*zb^2 - 12*s2*z*zb^2 - 5*s1*z^2*zb^2 + 
       7*s2*z^2*zb^2 + 8*s1*z^3*zb^2 + 4*s2*z^3*zb^2 + s2*zb^3 + s1*z*zb^3 + 
       4*s2*z*zb^3 - 4*s1*z^2*zb^3 - 8*s2*z^2*zb^3 + 4*s1*z*zb^4))/
     (s^3*(z - zb)) - ((2*I)*Pi*s1^3*s2^3*z*(-1 + zb)*
      (4*s2*z - 2*s2*z^2 + 11*s1*z^3 + 3*s2*z^3 + 6*s2*z^4 + 6*s1*z*zb + 
       12*s2*z*zb - 10*s1*z^2*zb - 30*s2*z^2*zb - 29*s1*z^3*zb - 
       7*s2*z^3*zb - 8*s2*z^4*zb - 2*s1*zb^2 - 2*s2*zb^2 + 7*s1*z*zb^2 - 
       19*s2*z*zb^2 + 22*s1*z^2*zb^2 + 46*s2*z^2*zb^2 + 16*s1*z^3*zb^2 + 
       8*s2*z^3*zb^2 + 4*s1*zb^3 + 2*s2*zb^3 - 23*s1*z*zb^3 + 3*s2*z*zb^3 - 
       8*s1*z^2*zb^3 - 16*s2*z^2*zb^3 - 2*s1*zb^4 + 8*s1*z*zb^4))/
     (s^3*(z - zb)) + ((2*I)*Pi*s1^3*s2^3*z*(-1 + zb)*
      (-32*s2*z*G[1][1] - 22*s1*z^2*G[1][1] + 32*s2*z^2*G[1][1] + 
       6*s1*z^3*G[1][1] - 24*s2*z^3*G[1][1] + 8*s2*z^4*G[1][1] - 
       10*s1*z*zb*G[1][1] + 48*s2*z*zb*G[1][1] + 42*s1*z^2*zb*G[1][1] - 
       32*s2*z^2*zb*G[1][1] - 24*s1*z^3*zb*G[1][1] + 16*s2*z^3*zb*G[1][1] - 
       8*s2*z^4*zb*G[1][1] - 24*s2*z*zb^2*G[1][1] - 8*s1*z^2*zb^2*G[1][1] + 
       16*s2*z^2*zb^2*G[1][1] + 16*s1*z^3*zb^2*G[1][1] + 
       8*s2*z^3*zb^2*G[1][1] + 8*s2*z*zb^3*G[1][1] - 8*s1*z^2*zb^3*G[1][1] - 
       16*s2*z^2*zb^3*G[1][1] + 8*s1*z*zb^4*G[1][1] - 32*s2*z*G[1][2] - 
       24*s1*z^2*G[1][2] + 32*s2*z^2*G[1][2] + 8*s1*z^3*G[1][2] - 
       24*s2*z^3*G[1][2] + 8*s2*z^4*G[1][2] - 8*s1*z*zb*G[1][2] + 
       50*s2*z*zb*G[1][2] + 40*s1*z^2*zb*G[1][2] - 32*s2*z^2*zb*G[1][2] - 
       24*s1*z^3*zb*G[1][2] + 16*s2*z^3*zb*G[1][2] - 8*s2*z^4*zb*G[1][2] - 
       2*s2*zb^2*G[1][2] - 26*s2*z*zb^2*G[1][2] - 8*s1*z^2*zb^2*G[1][2] + 
       16*s2*z^2*zb^2*G[1][2] + 16*s1*z^3*zb^2*G[1][2] + 
       8*s2*z^3*zb^2*G[1][2] + 2*s2*zb^3*G[1][2] + 8*s2*z*zb^3*G[1][2] - 
       8*s1*z^2*zb^3*G[1][2] - 16*s2*z^2*zb^3*G[1][2] + 8*s1*z*zb^4*G[1][2] - 
       52*s2*z*G[1][3] - 34*s1*z^2*G[1][3] + 46*s2*z^2*G[1][3] + 
       2*s1*z^3*G[1][3] - 36*s2*z^3*G[1][3] + 10*s2*z^4*G[1][3] - 
       20*s1*z*zb*G[1][3] + 76*s2*z*zb*G[1][3] + 68*s1*z^2*zb*G[1][3] - 
       30*s2*z^2*zb*G[1][3] - 20*s1*z^3*zb*G[1][3] + 24*s2*z^3*zb*G[1][3] - 
       8*s2*z^4*zb*G[1][3] + 2*s1*zb^2*G[1][3] - 2*s2*zb^2*G[1][3] + 
       2*s1*z*zb^2*G[1][3] - 36*s2*z*zb^2*G[1][3] - 22*s1*z^2*zb^2*G[1][3] + 
       2*s2*z^2*zb^2*G[1][3] + 16*s1*z^3*zb^2*G[1][3] + 
       8*s2*z^3*zb^2*G[1][3] - 4*s1*zb^3*G[1][3] + 2*s2*zb^3*G[1][3] + 
       8*s1*z*zb^3*G[1][3] + 12*s2*z*zb^3*G[1][3] - 8*s1*z^2*zb^3*G[1][3] - 
       16*s2*z^2*zb^3*G[1][3] + 2*s1*zb^4*G[1][3] + 8*s1*z*zb^4*G[1][3] + 
       2*s1*z*zb*G[1][4] + 2*s2*z*zb*G[1][4] + s1*z^3*zb*G[1][4] - 
       2*s1*zb^2*G[1][4] + 2*s2*zb^2*G[1][4] - 6*s2*z*zb^2*G[1][4] - 
       s1*z^2*zb^2*G[1][4] - s2*z^2*zb^2*G[1][4] - s1*z^3*zb^2*G[1][4] + 
       s2*z^3*zb^2*G[1][4] + 4*s1*zb^3*G[1][4] - 2*s2*zb^3*G[1][4] - 
       2*s1*z*zb^3*G[1][4] + 5*s2*z*zb^3*G[1][4] + s1*z^2*zb^3*G[1][4] - 
       s2*z^2*zb^3*G[1][4] - 2*s1*zb^4*G[1][4] + 4*s2*z*G[1][5] + 
       2*s1*z^2*G[1][5] - 7*s2*z^2*G[1][5] - 2*s1*z^3*G[1][5] + 
       5*s2*z^3*G[1][5] - 2*s2*z^4*G[1][5] + s1*z*zb*G[1][5] - 
       5*s2*z*zb*G[1][5] - 4*s1*z^2*zb*G[1][5] + 5*s2*z^2*zb*G[1][5] + 
       3*s1*z^3*zb*G[1][5] + s1*zb^2*G[1][5] - s1*z*zb^2*G[1][5] + 
       2*s2*z*zb^2*G[1][5] - s1*z^2*zb^2*G[1][5] - s2*z^2*zb^2*G[1][5] + 
       s1*z^3*zb^2*G[1][5] - s2*z^3*zb^2*G[1][5] - s1*zb^3*G[1][5] + 
       2*s1*z*zb^3*G[1][5] - s2*z*zb^3*G[1][5] - s1*z^2*zb^3*G[1][5] + 
       s2*z^2*zb^3*G[1][5]))/(s^3*(z - zb))))/x + 
 L^2*((-2*s1^4*s2^4*z*(-1 + zb)*(-5*z - 51*z^2 + 24*z^3 - 15*zb + 14*z*zb + 
      102*z^2*zb - 66*z^3*zb + 33*zb^2 - 60*z*zb^2 - 12*z^2*zb^2 + 
      60*z^3*zb^2 - 18*zb^3 + 54*z*zb^3 - 60*z^2*zb^3))/(3*s^4) - 
   ((I/3)*Pi*s1^3*s2^3*z*(-1 + zb)*(12*s2^2*z^2 - 108*s2^2*z^3 - 
      30*s1^2*z^4 + 84*s1*s2*z^4 + 190*s2^2*z^4 + 126*s1^2*z^5 - 
      18*s1*s2*z^5 - 57*s2^2*z^5 - 24*s1^2*z^6 + 48*s1*s2*z^6 - s2^2*z^6 + 
      36*s2^2*z^7 - 36*s2^2*z*zb + 228*s2^2*z^2*zb + 102*s1^2*z^3*zb - 
      168*s1*s2*z^3*zb - 180*s2^2*z^3*zb - 268*s1^2*z^4*zb - 
      216*s1*s2*z^4*zb - 132*s2^2*z^4*zb - 279*s1^2*z^5*zb - 
      66*s1*s2*z^5*zb - 156*s2^2*z^5*zb + 24*s1^2*z^6*zb - 84*s1*s2*z^6*zb - 
      41*s2^2*z^6*zb - 49*s2^2*z^7*zb - 48*s1*s2*z*zb^2 - 120*s2^2*z*zb^2 - 
      138*s1^2*z^2*zb^2 + 72*s1*s2*z^2*zb^2 - 24*s2^2*z^2*zb^2 + 
      162*s1^2*z^3*zb^2 + 636*s1*s2*z^3*zb^2 - 36*s2^2*z^3*zb^2 + 
      777*s1^2*z^4*zb^2 + 228*s1*s2*z^4*zb^2 + 582*s2^2*z^4*zb^2 + 
      198*s1^2*z^5*zb^2 + 132*s1*s2*z^5*zb^2 + 228*s2^2*z^5*zb^2 + 
      24*s1*s2*z^6*zb^2 + 90*s2^2*z^6*zb^2 + 54*s1^2*z*zb^3 - 
      24*s1*s2*z*zb^3 + 344*s2^2*z*zb^3 - 18*s1^2*z^2*zb^3 + 
      144*s1*s2*z^2*zb^3 - 330*s2^2*z^2*zb^3 - 650*s1^2*z^3*zb^3 - 
      1308*s1*s2*z^3*zb^3 + 196*s2^2*z^3*zb^3 - 669*s1^2*z^4*zb^3 + 
      72*s1*s2*z^4*zb^3 - 798*s2^2*z^4*zb^3 - 39*s1^2*z^5*zb^3 - 
      72*s2^2*z^5*zb^3 - 12*s1^2*zb^4 - 12*s1*s2*zb^4 + 6*s2^2*zb^4 - 
      92*s1^2*z*zb^4 + 54*s1*s2*z*zb^4 - 303*s2^2*z*zb^4 + 
      594*s1^2*z^2*zb^4 + 24*s1*s2*z^2*zb^4 + 171*s2^2*z^2*zb^4 + 
      494*s1^2*z^3*zb^4 + 888*s1*s2*z^3*zb^4 + 200*s2^2*z^3*zb^4 + 
      166*s1^2*z^4*zb^4 - 240*s1*s2*z^4*zb^4 + 166*s2^2*z^4*zb^4 + 
      42*s1^2*zb^5 + 24*s1*s2*zb^5 - 6*s2^2*zb^5 - 111*s1^2*z*zb^5 - 
      18*s1*s2*z*zb^5 + 144*s2^2*z*zb^5 - 552*s1^2*z^2*zb^5 - 
      276*s1*s2*z^2*zb^5 - 81*s2^2*z^2*zb^5 - 72*s1^2*z^3*zb^5 - 
      39*s2^2*z^3*zb^5 - 43*s1^2*zb^6 - 12*s1*s2*zb^6 + 204*s1^2*z*zb^6 + 
      36*s1*s2*z*zb^6 - 24*s2^2*z*zb^6 + 90*s1^2*z^2*zb^6 + 
      24*s1*s2*z^2*zb^6 + 13*s1^2*zb^7 - 49*s1^2*z*zb^7))/(s^4*(z - zb)^3) - 
   (2*Pi^2*s1^3*s2^3*z*(-1 + zb)*(24*s2^2*z^2 + 66*s1*s2*z^3 - 18*s2^2*z^3 + 
      42*s1^2*z^4 - 7*s1*s2*z^4 + 81*s2^2*z^4 - 6*s1^2*z^5 - 4*s1*s2*z^5 - 
      90*s2^2*z^5 + 5*s1*s2*z^6 + 51*s2^2*z^6 - 12*s2^2*z^7 - 72*s2^2*z*zb - 
      132*s1*s2*z^2*zb + 60*s2^2*z^2*zb - 60*s1^2*z^3*zb - 72*s1*s2*z^3*zb - 
      192*s2^2*z^3*zb - 60*s1^2*z^4*zb + 67*s1*s2*z^4*zb + 69*s2^2*z^4*zb + 
      30*s1^2*z^5*zb - 44*s1*s2*z^5*zb + 12*s2^2*z^5*zb + s1*s2*z^6*zb - 
      27*s2^2*z^6*zb + 12*s2^2*z^7*zb - 30*s1*s2*z*zb^2 + 174*s2^2*z*zb^2 - 
      30*s1^2*z^2*zb^2 + 387*s1*s2*z^2*zb^2 - 147*s2^2*z^2*zb^2 + 
      165*s1^2*z^3*zb^2 - 243*s1*s2*z^3*zb^2 + 306*s2^2*z^3*zb^2 - 
      30*s1^2*z^4*zb^2 + 29*s1*s2*z^4*zb^2 - 171*s2^2*z^4*zb^2 - 
      36*s1^2*z^5*zb^2 + 48*s1*s2*z^5*zb^2 + 54*s2^2*z^5*zb^2 - 
      24*s2^2*z^6*zb^2 + 22*s1*s2*z*zb^3 - 150*s2^2*z*zb^3 + 
      18*s1^2*z^2*zb^3 - 311*s1*s2*z^2*zb^3 + 93*s2^2*z^2*zb^3 - 
      132*s1^2*z^3*zb^3 + 364*s1*s2*z^3*zb^3 - 144*s2^2*z^3*zb^3 + 
      96*s1^2*z^4*zb^3 - 149*s1*s2*z^4*zb^3 + 69*s2^2*z^4*zb^3 + 
      12*s1^2*z^5*zb^3 - 24*s1*s2*z^5*zb^3 + 24*s2^2*z^5*zb^3 + 
      6*s1*s2*zb^4 + 3*s1^2*z*zb^4 + 23*s1*s2*z*zb^4 + 54*s2^2*z*zb^4 + 
      18*s1^2*z^2*zb^4 + 38*s1*s2*z^2*zb^4 - 30*s2^2*z^2*zb^4 + 
      3*s1^2*z^3*zb^4 - 115*s1*s2*z^3*zb^4 + 36*s2^2*z^3*zb^4 - 
      48*s1^2*z^4*zb^4 + 96*s1*s2*z^4*zb^4 - 48*s2^2*z^4*zb^4 - 
      12*s1*s2*zb^5 - 6*s1^2*z*zb^5 - 14*s1*s2*z*zb^5 - 6*s2^2*z*zb^5 + 
      18*s1^2*z^2*zb^5 + 24*s1*s2*z^2*zb^5 + 24*s1^2*z^3*zb^5 - 
      24*s1*s2*z^3*zb^5 + 12*s2^2*z^3*zb^5 + 6*s1*s2*zb^6 - 9*s1^2*z*zb^6 - 
      s1*s2*z*zb^6 - 24*s1^2*z^2*zb^6 + 12*s1^2*z*zb^7))/(3*s^4*(z - zb)^3) - 
   (2*s1^4*s2^4*z*(-1 + zb)*(-20*z*G[1][1] + 18*z^2*G[1][1] + 2*z^3*G[1][1] + 
      24*z*zb*G[1][1] - 52*z^2*zb*G[1][1] - 8*z^3*zb*G[1][1] - 
      6*z*zb^2*G[1][1] + 40*z^2*zb^2*G[1][1] + 8*z^3*zb^2*G[1][1] + 
      2*z*zb^3*G[1][1] - 8*z^2*zb^3*G[1][1] - 30*z*G[1][2] + 24*z^2*G[1][2] + 
      6*z^3*G[1][2] - 2*zb*G[1][2] + 50*z*zb*G[1][2] - 56*z^2*zb*G[1][2] - 
      14*z^3*zb*G[1][2] + 4*zb^2*G[1][2] - 28*z*zb^2*G[1][2] + 
      40*z^2*zb^2*G[1][2] + 8*z^3*zb^2*G[1][2] - 2*zb^3*G[1][2] + 
      8*z*zb^3*G[1][2] - 8*z^2*zb^3*G[1][2] - 36*z*G[1][3] + 25*z^2*G[1][3] + 
      11*z^3*G[1][3] - 4*zb*G[1][3] + 56*z*zb*G[1][3] - 67*z^2*zb*G[1][3] - 
      32*z^3*zb*G[1][3] + 7*zb^2*G[1][3] - 37*z*zb^2*G[1][3] + 
      64*z^2*zb^2*G[1][3] + 24*z^3*zb^2*G[1][3] - 3*zb^3*G[1][3] + 
      16*z*zb^3*G[1][3] - 24*z^2*zb^3*G[1][3] + z*zb*G[1][4] - 
      z^2*zb*G[1][4] + 6*z^3*zb*G[1][4] + zb^2*G[1][4] - 2*z*zb^2*G[1][4] - 
      2*z^2*zb^2*G[1][4] - 10*z^3*zb^2*G[1][4] - zb^3*G[1][4] + 
      2*z*zb^3*G[1][4] + 6*z^2*zb^3*G[1][4] - z*G[1][5] + 8*z^2*G[1][5] - 
      7*z^3*G[1][5] + 5*zb*G[1][5] - 13*z*zb*G[1][5] - 6*z^2*zb*G[1][5] + 
      14*z^3*zb*G[1][5] - 9*zb^2*G[1][5] + 29*z*zb^2*G[1][5] - 
      14*z^2*zb^2*G[1][5] - 6*z^3*zb^2*G[1][5] + 4*zb^3*G[1][5] - 
      14*z*zb^3*G[1][5] + 10*z^2*zb^3*G[1][5]))/s^4 - 
   ((2*I)*Pi*s1^3*s2^3*z*(-1 + zb)*(16*s2^2*z^2*G[1][1] + 
      44*s1*s2*z^3*G[1][1] - 8*s2^2*z^3*G[1][1] + 28*s1^2*z^4*G[1][1] - 
      4*s1*s2*z^4*G[1][1] + 48*s2^2*z^4*G[1][1] - 4*s1^2*z^5*G[1][1] - 
      56*s2^2*z^5*G[1][1] + 32*s2^2*z^6*G[1][1] - 8*s2^2*z^7*G[1][1] - 
      48*s2^2*z*zb*G[1][1] - 88*s1*s2*z^2*zb*G[1][1] + 
      32*s2^2*z^2*zb*G[1][1] - 40*s1^2*z^3*zb*G[1][1] - 
      40*s1*s2*z^3*zb*G[1][1] - 120*s2^2*z^3*zb*G[1][1] - 
      36*s1^2*z^4*zb*G[1][1] + 32*s1*s2*z^4*zb*G[1][1] + 
      47*s2^2*z^4*zb*G[1][1] + 20*s1^2*z^5*zb*G[1][1] - 
      14*s1*s2*z^5*zb*G[1][1] + 9*s2^2*z^5*zb*G[1][1] - 
      2*s1*s2*z^6*zb*G[1][1] - 16*s2^2*z^6*zb*G[1][1] + 
      8*s2^2*z^7*zb*G[1][1] - 20*s1*s2*z*zb^2*G[1][1] + 
      120*s2^2*z*zb^2*G[1][1] - 20*s1^2*z^2*zb^2*G[1][1] + 
      236*s1*s2*z^2*zb^2*G[1][1] - 96*s2^2*z^2*zb^2*G[1][1] + 
      100*s1^2*z^3*zb^2*G[1][1] - 156*s1*s2*z^3*zb^2*G[1][1] + 
      187*s2^2*z^3*zb^2*G[1][1] - 24*s1^2*z^4*zb^2*G[1][1] - 
      3*s1*s2*z^4*zb^2*G[1][1] - 114*s2^2*z^4*zb^2*G[1][1] - 
      24*s1^2*z^5*zb^2*G[1][1] + 38*s1*s2*z^5*zb^2*G[1][1] + 
      31*s2^2*z^5*zb^2*G[1][1] + 8*s1*s2*z^6*zb^2*G[1][1] - 
      16*s2^2*z^6*zb^2*G[1][1] + 32*s1*s2*z*zb^3*G[1][1] - 
      104*s2^2*z*zb^3*G[1][1] + 20*s1^2*z^2*zb^3*G[1][1] - 
      184*s1*s2*z^2*zb^3*G[1][1] + 77*s2^2*z^2*zb^3*G[1][1] - 
      76*s1^2*z^3*zb^3*G[1][1] + 257*s1*s2*z^3*zb^3*G[1][1] - 
      88*s2^2*z^3*zb^3*G[1][1] + 64*s1^2*z^4*zb^3*G[1][1] - 
      101*s1*s2*z^4*zb^3*G[1][1] + 51*s2^2*z^4*zb^3*G[1][1] + 
      8*s1^2*z^5*zb^3*G[1][1] - 48*s1*s2*z^5*zb^3*G[1][1] + 
      16*s2^2*z^5*zb^3*G[1][1] - 12*s1*s2*z*zb^4*G[1][1] + 
      33*s2^2*z*zb^4*G[1][1] + 15*s1*s2*z^2*zb^4*G[1][1] - 
      30*s2^2*z^2*zb^4*G[1][1] - 81*s1*s2*z^3*zb^4*G[1][1] + 
      21*s2^2*z^3*zb^4*G[1][1] - 32*s1^2*z^4*zb^4*G[1][1] + 
      112*s1*s2*z^4*zb^4*G[1][1] - 32*s2^2*z^4*zb^4*G[1][1] + 
      s1*s2*z*zb^5*G[1][1] - s2^2*z*zb^5*G[1][1] + 16*s1^2*z^2*zb^5*G[1][1] + 
      19*s1*s2*z^2*zb^5*G[1][1] + s2^2*z^2*zb^5*G[1][1] + 
      16*s1^2*z^3*zb^5*G[1][1] - 48*s1*s2*z^3*zb^5*G[1][1] + 
      8*s2^2*z^3*zb^5*G[1][1] - 8*s1^2*z*zb^6*G[1][1] - 
      s1*s2*z*zb^6*G[1][1] - 16*s1^2*z^2*zb^6*G[1][1] + 
      8*s1*s2*z^2*zb^6*G[1][1] + 8*s1^2*z*zb^7*G[1][1] + 
      16*s2^2*z^2*G[1][2] + 48*s1*s2*z^3*G[1][2] - 8*s2^2*z^3*G[1][2] + 
      32*s1^2*z^4*G[1][2] - s1*s2*z^4*G[1][2] + 48*s2^2*z^4*G[1][2] - 
      8*s1^2*z^5*G[1][2] - 14*s1*s2*z^5*G[1][2] - 56*s2^2*z^5*G[1][2] + 
      7*s1*s2*z^6*G[1][2] + 32*s2^2*z^6*G[1][2] - 8*s2^2*z^7*G[1][2] - 
      48*s2^2*z*zb*G[1][2] - 96*s1*s2*z^2*zb*G[1][2] + 
      32*s2^2*z^2*zb*G[1][2] - 48*s1^2*z^3*zb*G[1][2] - 
      67*s1*s2*z^3*zb*G[1][2] - 124*s2^2*z^3*zb*G[1][2] - 
      33*s1^2*z^4*zb*G[1][2] + 77*s1*s2*z^4*zb*G[1][2] + 
      48*s2^2*z^4*zb*G[1][2] + 25*s1^2*z^5*zb*G[1][2] - 
      15*s1*s2*z^5*zb*G[1][2] + 8*s2^2*z^5*zb*G[1][2] - 
      15*s1*s2*z^6*zb*G[1][2] - 16*s2^2*z^6*zb*G[1][2] + 
      8*s2^2*z^7*zb*G[1][2] - 16*s1*s2*z*zb^2*G[1][2] + 
      120*s2^2*z*zb^2*G[1][2] - 16*s1^2*z^2*zb^2*G[1][2] + 
      287*s1*s2*z^2*zb^2*G[1][2] - 88*s2^2*z^2*zb^2*G[1][2] + 
      107*s1^2*z^3*zb^2*G[1][2] - 187*s1*s2*z^3*zb^2*G[1][2] + 
      192*s2^2*z^3*zb^2*G[1][2] - 34*s1^2*z^4*zb^2*G[1][2] - 
      61*s1*s2*z^4*zb^2*G[1][2] - 112*s2^2*z^4*zb^2*G[1][2] - 
      25*s1^2*z^5*zb^2*G[1][2] + 77*s1*s2*z^5*zb^2*G[1][2] + 
      32*s2^2*z^5*zb^2*G[1][2] + 8*s1*s2*z^6*zb^2*G[1][2] - 
      16*s2^2*z^6*zb^2*G[1][2] - s1*s2*z*zb^3*G[1][2] - 
      108*s2^2*z*zb^3*G[1][2] + 13*s1^2*z^2*zb^3*G[1][2] - 
      213*s1*s2*z^2*zb^3*G[1][2] + 64*s2^2*z^2*zb^3*G[1][2] - 
      72*s1^2*z^3*zb^3*G[1][2] + 361*s1*s2*z^3*zb^3*G[1][2] - 
      92*s2^2*z^3*zb^3*G[1][2] + 67*s1^2*z^4*zb^3*G[1][2] - 
      127*s1*s2*z^4*zb^3*G[1][2] + 48*s2^2*z^4*zb^3*G[1][2] + 
      8*s1^2*z^5*zb^3*G[1][2] - 48*s1*s2*z^5*zb^3*G[1][2] + 
      16*s2^2*z^5*zb^3*G[1][2] + 6*s1*s2*zb^4*G[1][2] + s1^2*z*zb^4*G[1][2] + 
      29*s1*s2*z*zb^4*G[1][2] + 40*s2^2*z*zb^4*G[1][2] + 
      2*s1^2*z^2*zb^4*G[1][2] - 44*s1*s2*z^2*zb^4*G[1][2] - 
      24*s2^2*z^2*zb^4*G[1][2] - 3*s1^2*z^3*zb^4*G[1][2] - 
      107*s1*s2*z^3*zb^4*G[1][2] + 24*s2^2*z^3*zb^4*G[1][2] - 
      32*s1^2*z^4*zb^4*G[1][2] + 112*s1*s2*z^4*zb^4*G[1][2] - 
      32*s2^2*z^4*zb^4*G[1][2] - 12*s1*s2*zb^5*G[1][2] - 
      s1^2*z*zb^5*G[1][2] + 2*s1*s2*z*zb^5*G[1][2] - 4*s2^2*z*zb^5*G[1][2] + 
      17*s1^2*z^2*zb^5*G[1][2] + 58*s1*s2*z^2*zb^5*G[1][2] + 
      16*s1^2*z^3*zb^5*G[1][2] - 48*s1*s2*z^3*zb^5*G[1][2] + 
      8*s2^2*z^3*zb^5*G[1][2] + 6*s1*s2*zb^6*G[1][2] - 
      8*s1^2*z*zb^6*G[1][2] - 14*s1*s2*z*zb^6*G[1][2] - 
      16*s1^2*z^2*zb^6*G[1][2] + 8*s1*s2*z^2*zb^6*G[1][2] + 
      8*s1^2*z*zb^7*G[1][2] + 26*s2^2*z^2*G[1][3] + 68*s1*s2*z^3*G[1][3] - 
      10*s2^2*z^3*G[1][3] + 42*s1^2*z^4*G[1][3] + 17*s1*s2*z^4*G[1][3] + 
      78*s2^2*z^4*G[1][3] + 6*s1^2*z^5*G[1][3] - 16*s1*s2*z^5*G[1][3] - 
      82*s2^2*z^5*G[1][3] + 11*s1*s2*z^6*G[1][3] + 46*s2^2*z^6*G[1][3] - 
      10*s2^2*z^7*G[1][3] - 78*s2^2*z*zb*G[1][3] - 136*s1*s2*z^2*zb*G[1][3] + 
      46*s2^2*z^2*zb*G[1][3] - 56*s1^2*z^3*zb*G[1][3] - 
      103*s1*s2*z^3*zb*G[1][3] - 204*s2^2*z^3*zb*G[1][3] - 
      71*s1^2*z^4*zb*G[1][3] + 37*s1*s2*z^4*zb*G[1][3] + 
      53*s2^2*z^4*zb*G[1][3] - 3*s1^2*z^5*zb*G[1][3] - 
      33*s1*s2*z^5*zb*G[1][3] - s2^2*z^5*zb*G[1][3] - 
      23*s1*s2*z^6*zb*G[1][3] - 22*s2^2*z^6*zb*G[1][3] + 
      8*s2^2*z^7*zb*G[1][3] - 36*s1*s2*z*zb^2*G[1][3] + 
      188*s2^2*z*zb^2*G[1][3] - 42*s1^2*z^2*zb^2*G[1][3] + 
      383*s1*s2*z^2*zb^2*G[1][3] - 108*s2^2*z^2*zb^2*G[1][3] + 
      149*s1^2*z^3*zb^2*G[1][3] - 167*s1*s2*z^3*zb^2*G[1][3] + 
      299*s2^2*z^3*zb^2*G[1][3] + 28*s1^2*z^4*zb^2*G[1][3] + 
      2*s1*s2*z^4*zb^2*G[1][3] - 106*s2^2*z^4*zb^2*G[1][3] - 
      11*s1^2*z^5*zb^2*G[1][3] + 113*s1*s2*z^5*zb^2*G[1][3] + 
      55*s2^2*z^5*zb^2*G[1][3] + 16*s1*s2*z^6*zb^2*G[1][3] - 
      16*s2^2*z^6*zb^2*G[1][3] + 6*s1^2*z*zb^3*G[1][3] + 
      43*s1*s2*z*zb^3*G[1][3] - 158*s2^2*z*zb^3*G[1][3] + 
      43*s1^2*z^2*zb^3*G[1][3] - 281*s1*s2*z^2*zb^3*G[1][3] + 
      49*s2^2*z^2*zb^3*G[1][3] - 142*s1^2*z^3*zb^3*G[1][3] + 
      314*s1*s2*z^3*zb^3*G[1][3] - 150*s2^2*z^3*zb^3*G[1][3] + 
      33*s1^2*z^4*zb^3*G[1][3] - 192*s1*s2*z^4*zb^3*G[1][3] + 
      15*s2^2*z^4*zb^3*G[1][3] + 8*s1^2*z^5*zb^3*G[1][3] - 
      80*s1*s2*z^5*zb^3*G[1][3] + 16*s2^2*z^5*zb^3*G[1][3] - 
      2*s1^2*zb^4*G[1][3] + 4*s1*s2*zb^4*G[1][3] - 13*s1^2*z*zb^4*G[1][3] - 
      5*s1*s2*z*zb^4*G[1][3] + 49*s2^2*z*zb^4*G[1][3] + 
      22*s1^2*z^2*zb^4*G[1][3] - 9*s1*s2*z^2*zb^4*G[1][3] + 
      33*s1^2*z^3*zb^4*G[1][3] - 48*s1*s2*z^3*zb^4*G[1][3] + 
      55*s2^2*z^3*zb^4*G[1][3] - 32*s1^2*z^4*zb^4*G[1][3] + 
      160*s1*s2*z^4*zb^4*G[1][3] - 32*s2^2*z^4*zb^4*G[1][3] + 
      6*s1^2*zb^5*G[1][3] - 8*s1*s2*zb^5*G[1][3] + s1^2*z*zb^5*G[1][3] + 
      7*s1*s2*z*zb^5*G[1][3] - s2^2*z*zb^5*G[1][3] - 
      7*s1^2*z^2*zb^5*G[1][3] + 31*s1*s2*z^2*zb^5*G[1][3] - 
      13*s2^2*z^2*zb^5*G[1][3] + 16*s1^2*z^3*zb^5*G[1][3] - 
      80*s1*s2*z^3*zb^5*G[1][3] + 8*s2^2*z^3*zb^5*G[1][3] - 
      6*s1^2*zb^6*G[1][3] + 4*s1*s2*zb^6*G[1][3] - 2*s1^2*z*zb^6*G[1][3] - 
      9*s1*s2*z*zb^6*G[1][3] - 16*s1^2*z^2*zb^6*G[1][3] + 
      16*s1*s2*z^2*zb^6*G[1][3] + 2*s1^2*zb^7*G[1][3] + 
      8*s1^2*z*zb^7*G[1][3] - 2*s1^2*z^3*zb*G[1][4] - 
      4*s1*s2*z^3*zb*G[1][4] - 2*s2^2*z^3*zb*G[1][4] - 
      2*s1^2*z^5*zb*G[1][4] - 2*s1*s2*z^5*zb*G[1][4] + 
      2*s1*s2*z^6*zb*G[1][4] + 4*s2^2*z*zb^2*G[1][4] + 
      6*s1^2*z^2*zb^2*G[1][4] + 10*s1*s2*z^2*zb^2*G[1][4] - 
      6*s2^2*z^2*zb^2*G[1][4] + 10*s2^2*z^3*zb^2*G[1][4] + 
      4*s1^2*z^4*zb^2*G[1][4] + 12*s1*s2*z^4*zb^2*G[1][4] + 
      3*s1^2*z^5*zb^2*G[1][4] - 6*s1*s2*z^5*zb^2*G[1][4] + 
      s2^2*z^5*zb^2*G[1][4] - 4*s1*s2*z^6*zb^2*G[1][4] - 
      s2^2*z^6*zb^2*G[1][4] - 6*s1^2*z*zb^3*G[1][4] + 
      4*s1*s2*z*zb^3*G[1][4] - 8*s2^2*z*zb^3*G[1][4] - 
      2*s1^2*z^2*zb^3*G[1][4] - 24*s1*s2*z^2*zb^3*G[1][4] + 
      10*s2^2*z^2*zb^3*G[1][4] - 2*s1^2*z^3*zb^3*G[1][4] - 
      8*s1*s2*z^3*zb^3*G[1][4] - 14*s2^2*z^3*zb^3*G[1][4] - 
      7*s1^2*z^4*zb^3*G[1][4] - 3*s2^2*z^4*zb^3*G[1][4] - 
      s1^2*z^5*zb^3*G[1][4] + 16*s1*s2*z^5*zb^3*G[1][4] + 
      3*s2^2*z^5*zb^3*G[1][4] + 2*s1^2*zb^4*G[1][4] - 2*s1*s2*zb^4*G[1][4] + 
      12*s1^2*z*zb^4*G[1][4] - 4*s1*s2*z*zb^4*G[1][4] + 
      4*s2^2*z*zb^4*G[1][4] - 8*s1^2*z^2*zb^4*G[1][4] + 
      30*s1*s2*z^2*zb^4*G[1][4] - 2*s2^2*z^2*zb^4*G[1][4] + 
      7*s1^2*z^3*zb^4*G[1][4] + 4*s1*s2*z^3*zb^4*G[1][4] + 
      9*s2^2*z^3*zb^4*G[1][4] + 3*s1^2*z^4*zb^4*G[1][4] - 
      24*s1*s2*z^4*zb^4*G[1][4] - 3*s2^2*z^4*zb^4*G[1][4] - 
      6*s1^2*zb^5*G[1][4] + 4*s1*s2*zb^5*G[1][4] - 6*s1^2*z*zb^5*G[1][4] - 
      6*s1*s2*z*zb^5*G[1][4] + 3*s1^2*z^2*zb^5*G[1][4] - 
      14*s1*s2*z^2*zb^5*G[1][4] - 3*s2^2*z^2*zb^5*G[1][4] - 
      3*s1^2*z^3*zb^5*G[1][4] + 16*s1*s2*z^3*zb^5*G[1][4] + 
      s2^2*z^3*zb^5*G[1][4] + 6*s1^2*zb^6*G[1][4] - 2*s1*s2*zb^6*G[1][4] + 
      6*s1*s2*z*zb^6*G[1][4] + s1^2*z^2*zb^6*G[1][4] - 
      4*s1*s2*z^2*zb^6*G[1][4] - 2*s1^2*zb^7*G[1][4] - 2*s2^2*z^2*G[1][5] - 
      4*s1*s2*z^3*G[1][5] + 4*s2^2*z^3*G[1][5] - 2*s1^2*z^4*G[1][5] + 
      4*s1*s2*z^4*G[1][5] - 9*s2^2*z^4*G[1][5] + 2*s1^2*z^5*G[1][5] + 
      12*s2^2*z^5*G[1][5] - 7*s2^2*z^6*G[1][5] + 2*s2^2*z^7*G[1][5] + 
      6*s2^2*z*zb*G[1][5] + 8*s1*s2*z^2*zb*G[1][5] - 10*s2^2*z^2*zb*G[1][5] + 
      3*s1^2*z^3*zb*G[1][5] + 17*s2^2*z^3*zb*G[1][5] - 
      12*s1*s2*z^4*zb*G[1][5] - 14*s2^2*z^4*zb*G[1][5] - 
      3*s1^2*z^5*zb*G[1][5] + 2*s1*s2*z^5*zb*G[1][5] + 
      3*s2^2*z^5*zb*G[1][5] + 2*s1*s2*z^6*zb*G[1][5] - 
      2*s2^2*z^6*zb*G[1][5] + 4*s1*s2*z*zb^2*G[1][5] - 
      14*s2^2*z*zb^2*G[1][5] + s1^2*z^2*zb^2*G[1][5] - 
      34*s1*s2*z^2*zb^2*G[1][5] + 21*s2^2*z^2*zb^2*G[1][5] - 
      8*s1^2*z^3*zb^2*G[1][5] + 36*s1*s2*z^3*zb^2*G[1][5] - 
      24*s2^2*z^3*zb^2*G[1][5] + 7*s1^2*z^4*zb^2*G[1][5] + 
      8*s1*s2*z^4*zb^2*G[1][5] + 16*s2^2*z^4*zb^2*G[1][5] - 
      10*s1*s2*z^5*zb^2*G[1][5] - 4*s1*s2*z^6*zb^2*G[1][5] + 
      s2^2*z^6*zb^2*G[1][5] + 3*s1^2*z*zb^3*G[1][5] + 
      11*s2^2*z*zb^3*G[1][5] - 4*s1^2*z^2*zb^3*G[1][5] + 
      28*s1*s2*z^2*zb^3*G[1][5] - 10*s2^2*z^2*zb^3*G[1][5] + 
      2*s1^2*z^3*zb^3*G[1][5] - 56*s1*s2*z^3*zb^3*G[1][5] + 
      6*s2^2*z^3*zb^3*G[1][5] - 2*s1^2*z^4*zb^3*G[1][5] + 
      12*s1*s2*z^4*zb^3*G[1][5] - 4*s2^2*z^4*zb^3*G[1][5] + 
      s1^2*z^5*zb^3*G[1][5] + 16*s1*s2*z^5*zb^3*G[1][5] - 
      3*s2^2*z^5*zb^3*G[1][5] - s1^2*zb^4*G[1][5] - 2*s1*s2*zb^4*G[1][5] - 
      4*s1^2*z*zb^4*G[1][5] - 8*s1*s2*z*zb^4*G[1][5] - 
      4*s2^2*z*zb^4*G[1][5] + 8*s1^2*z^2*zb^4*G[1][5] + 
      18*s1*s2*z^2*zb^4*G[1][5] + s2^2*z^2*zb^4*G[1][5] + 
      16*s1*s2*z^3*zb^4*G[1][5] - 3*s1^2*z^4*zb^4*G[1][5] - 
      24*s1*s2*z^4*zb^4*G[1][5] + 3*s2^2*z^4*zb^4*G[1][5] + 
      2*s1^2*zb^5*G[1][5] + 4*s1*s2*zb^5*G[1][5] - s1^2*z*zb^5*G[1][5] - 
      2*s1*s2*z*zb^5*G[1][5] + s2^2*z*zb^5*G[1][5] - 
      4*s1^2*z^2*zb^5*G[1][5] - 18*s1*s2*z^2*zb^5*G[1][5] + 
      3*s1^2*z^3*zb^5*G[1][5] + 16*s1*s2*z^3*zb^5*G[1][5] - 
      s2^2*z^3*zb^5*G[1][5] - s1^2*zb^6*G[1][5] - 2*s1*s2*zb^6*G[1][5] + 
      2*s1^2*z*zb^6*G[1][5] + 6*s1*s2*z*zb^6*G[1][5] - 
      s1^2*z^2*zb^6*G[1][5] - 4*s1*s2*z^2*zb^6*G[1][5]))/(s^4*(z - zb)^3) + 
   (s1^4*s2^4*z*(-1 + zb)*(6*z*G[1][1]^2 - 12*z^2*G[1][1]^2 + 
      6*z^3*G[1][1]^2 - 6*z*zb*G[1][1]^2 + 42*z^2*zb*G[1][1]^2 - 
      36*z^3*zb*G[1][1]^2 - 4*z*zb^2*G[1][1]^2 + 40*z^3*zb^2*G[1][1]^2 + 
      4*z*zb^3*G[1][1]^2 - 40*z^2*zb^3*G[1][1]^2 + 44*z*G[1][1]*G[1][2] - 
      88*z^2*G[1][1]*G[1][2] + 44*z^3*G[1][1]*G[1][2] - 
      44*z*zb*G[1][1]*G[1][2] + 168*z^2*zb*G[1][1]*G[1][2] - 
      124*z^3*zb*G[1][1]*G[1][2] - 36*z*zb^2*G[1][1]*G[1][2] + 
      80*z^3*zb^2*G[1][1]*G[1][2] + 36*z*zb^3*G[1][1]*G[1][2] - 
      80*z^2*zb^3*G[1][1]*G[1][2] + 36*z*G[1][2]^2 - 72*z^2*G[1][2]^2 + 
      36*z^3*G[1][2]^2 - 10*zb*G[1][2]^2 - 26*z*zb*G[1][2]^2 + 
      112*z^2*zb*G[1][2]^2 - 76*z^3*zb*G[1][2]^2 + 20*zb^2*G[1][2]^2 - 
      54*z*zb^2*G[1][2]^2 + 40*z^3*zb^2*G[1][2]^2 - 10*zb^3*G[1][2]^2 + 
      44*z*zb^3*G[1][2]^2 - 40*z^2*zb^3*G[1][2]^2 + 48*z*G[1][1]*G[1][3] - 
      96*z^2*G[1][1]*G[1][3] + 48*z^3*G[1][1]*G[1][3] - 
      48*z*zb*G[1][1]*G[1][3] + 200*z^2*zb*G[1][1]*G[1][3] - 
      152*z^3*zb*G[1][1]*G[1][3] - 24*z*zb^2*G[1][1]*G[1][3] + 
      112*z^3*zb^2*G[1][1]*G[1][3] + 24*z*zb^3*G[1][1]*G[1][3] - 
      112*z^2*zb^3*G[1][1]*G[1][3] + 88*z*G[1][2]*G[1][3] - 
      176*z^2*G[1][2]*G[1][3] + 88*z^3*G[1][2]*G[1][3] - 
      8*zb*G[1][2]*G[1][3] - 80*z*zb*G[1][2]*G[1][3] + 
      288*z^2*zb*G[1][2]*G[1][3] - 200*z^3*zb*G[1][2]*G[1][3] + 
      16*zb^2*G[1][2]*G[1][3] - 80*z*zb^2*G[1][2]*G[1][3] + 
      112*z^3*zb^2*G[1][2]*G[1][3] - 8*zb^3*G[1][2]*G[1][3] + 
      72*z*zb^3*G[1][2]*G[1][3] - 112*z^2*zb^3*G[1][2]*G[1][3] + 
      52*z*G[1][3]^2 - 104*z^2*G[1][3]^2 + 52*z^3*G[1][3]^2 - 
      52*z*zb*G[1][3]^2 + 176*z^2*zb*G[1][3]^2 - 124*z^3*zb*G[1][3]^2 - 
      20*z*zb^2*G[1][3]^2 + 72*z^3*zb^2*G[1][3]^2 + 20*z*zb^3*G[1][3]^2 - 
      72*z^2*zb^3*G[1][3]^2 - 12*z^2*zb*G[1][1]*G[1][4] + 
      12*z^3*zb*G[1][1]*G[1][4] + 4*z*zb^2*G[1][1]*G[1][4] - 
      20*z^3*zb^2*G[1][1]*G[1][4] - 4*z*zb^3*G[1][1]*G[1][4] + 
      20*z^2*zb^3*G[1][1]*G[1][4] - 12*z^2*zb*G[1][2]*G[1][4] + 
      12*z^3*zb*G[1][2]*G[1][4] + 8*z*zb^2*G[1][2]*G[1][4] - 
      12*z^3*zb^2*G[1][2]*G[1][4] - 8*z*zb^3*G[1][2]*G[1][4] + 
      12*z^2*zb^3*G[1][2]*G[1][4] - 14*z^2*zb*G[1][3]*G[1][4] + 
      14*z^3*zb*G[1][3]*G[1][4] + 6*z*zb^2*G[1][3]*G[1][4] - 
      16*z^3*zb^2*G[1][3]*G[1][4] - 6*z*zb^3*G[1][3]*G[1][4] + 
      16*z^2*zb^3*G[1][3]*G[1][4] - 3*z^2*zb*G[1][4]^2 + 3*z^3*zb*G[1][4]^2 + 
      z*zb^2*G[1][4]^2 - 4*z^3*zb^2*G[1][4]^2 - z*zb^3*G[1][4]^2 + 
      4*z^2*zb^3*G[1][4]^2 - 4*z*G[1][1]*G[1][5] + 8*z^2*G[1][1]*G[1][5] - 
      4*z^3*G[1][1]*G[1][5] + 4*z*zb*G[1][1]*G[1][5] - 
      20*z^2*zb*G[1][1]*G[1][5] + 16*z^3*zb*G[1][1]*G[1][5] + 
      12*z*zb^2*G[1][1]*G[1][5] - 12*z^3*zb^2*G[1][1]*G[1][5] - 
      12*z*zb^3*G[1][1]*G[1][5] + 12*z^2*zb^3*G[1][1]*G[1][5] - 
      16*z*G[1][2]*G[1][5] + 32*z^2*G[1][2]*G[1][5] - 
      16*z^3*G[1][2]*G[1][5] + 8*zb*G[1][2]*G[1][5] + 
      8*z*zb*G[1][2]*G[1][5] - 52*z^2*zb*G[1][2]*G[1][5] + 
      36*z^3*zb*G[1][2]*G[1][5] - 16*zb^2*G[1][2]*G[1][5] + 
      36*z*zb^2*G[1][2]*G[1][5] - 20*z^3*zb^2*G[1][2]*G[1][5] + 
      8*zb^3*G[1][2]*G[1][5] - 28*z*zb^3*G[1][2]*G[1][5] + 
      20*z^2*zb^3*G[1][2]*G[1][5] - 10*z*G[1][3]*G[1][5] + 
      20*z^2*G[1][3]*G[1][5] - 10*z^3*G[1][3]*G[1][5] + 
      2*zb*G[1][3]*G[1][5] + 8*z*zb*G[1][3]*G[1][5] - 
      36*z^2*zb*G[1][3]*G[1][5] + 26*z^3*zb*G[1][3]*G[1][5] - 
      4*zb^2*G[1][3]*G[1][5] + 20*z*zb^2*G[1][3]*G[1][5] - 
      16*z^3*zb^2*G[1][3]*G[1][5] + 2*zb^3*G[1][3]*G[1][5] - 
      18*z*zb^3*G[1][3]*G[1][5] + 16*z^2*zb^3*G[1][3]*G[1][5] - 
      2*zb*G[1][4]*G[1][5] + 2*z*zb*G[1][4]*G[1][5] + 
      6*z^2*zb*G[1][4]*G[1][5] - 6*z^3*zb*G[1][4]*G[1][5] + 
      4*zb^2*G[1][4]*G[1][5] - 12*z*zb^2*G[1][4]*G[1][5] + 
      8*z^3*zb^2*G[1][4]*G[1][5] - 2*zb^3*G[1][4]*G[1][5] + 
      10*z*zb^3*G[1][4]*G[1][5] - 8*z^2*zb^3*G[1][4]*G[1][5] - 
      3*z*G[1][5]^2 + 6*z^2*G[1][5]^2 - 3*z^3*G[1][5]^2 + zb*G[1][5]^2 + 
      2*z*zb*G[1][5]^2 - 10*z^2*zb*G[1][5]^2 + 7*z^3*zb*G[1][5]^2 - 
      2*zb^2*G[1][5]^2 + 6*z*zb^2*G[1][5]^2 - 4*z^3*zb^2*G[1][5]^2 + 
      zb^3*G[1][5]^2 - 5*z*zb^3*G[1][5]^2 + 4*z^2*zb^3*G[1][5]^2))/s^4) - 
 (2*s1^4*s2^4*z*(-1 + zb)*Zeta[3]*(14*z*G[1][1] - 28*z^2*G[1][1] + 
    14*z^3*G[1][1] - 14*z*zb*G[1][1] + 42*z^2*zb*G[1][1] - 
    28*z^3*zb*G[1][1] - 14*z*zb^2*G[1][1] + 14*z^3*zb^2*G[1][1] + 
    14*z*zb^3*G[1][1] - 14*z^2*zb^3*G[1][1] + 14*z^2*zb*G[1][2] - 
    14*z^3*zb*G[1][2] + 14*z^3*zb^2*G[1][2] - 14*z^2*zb^3*G[1][2] + 
    14*z*G[1][3] - 28*z^2*G[1][3] + 14*z^3*G[1][3] - 14*z*zb*G[1][3] + 
    56*z^2*zb*G[1][3] - 42*z^3*zb*G[1][3] - 14*z*zb^2*G[1][3] + 
    28*z^3*zb^2*G[1][3] + 14*z*zb^3*G[1][3] - 28*z^2*zb^3*G[1][3] - 
    14*z*G[1][4] + 28*z^2*G[1][4] - 14*z^3*G[1][4] - 3*zb*G[1][4] + 
    17*z*zb*G[1][4] - 25*z^2*zb*G[1][4] + 11*z^3*zb*G[1][4] + 
    6*zb^2*G[1][4] - 12*z*zb^2*G[1][4] - 8*z^3*zb^2*G[1][4] - 
    3*zb^3*G[1][4] + 9*z*zb^3*G[1][4] + 8*z^2*zb^3*G[1][4] - 14*z*G[1][5] + 
    28*z^2*G[1][5] - 14*z^3*G[1][5] + 38*zb*G[1][5] - 24*z*zb*G[1][5] - 
    66*z^2*zb*G[1][5] + 52*z^3*zb*G[1][5] - 76*zb^2*G[1][5] + 
    82*z*zb^2*G[1][5] - 20*z^3*zb^2*G[1][5] + 38*zb^3*G[1][5] - 
    44*z*zb^3*G[1][5] + 20*z^2*zb^3*G[1][5] - 2*zb*G[1][6] + 2*z*zb*G[1][6] + 
    2*z^2*zb*G[1][6] - 2*z^3*zb*G[1][6] + 4*zb^2*G[1][6] - 8*z*zb^2*G[1][6] + 
    4*z^3*zb^2*G[1][6] - 2*zb^3*G[1][6] + 6*z*zb^3*G[1][6] - 
    4*z^2*zb^3*G[1][6] - 2*zb*G[1][7] + 2*z*zb*G[1][7] + 2*z^2*zb*G[1][7] - 
    2*z^3*zb*G[1][7] + 4*zb^2*G[1][7] - 8*z*zb^2*G[1][7] + 
    4*z^3*zb^2*G[1][7] - 2*zb^3*G[1][7] + 6*z*zb^3*G[1][7] - 
    4*z^2*zb^3*G[1][7]))/(7*s^4) + 
 ((I/3)*Pi^3*s1^3*s2^3*z*(-1 + zb)*(16*s2^2*z^2*G[1][1] + 
    32*s1*s2*z^3*G[1][1] - 20*s2^2*z^3*G[1][1] + 16*s1^2*z^4*G[1][1] + 
    2*s1*s2*z^4*G[1][1] + 66*s2^2*z^4*G[1][1] + 8*s1^2*z^5*G[1][1] - 
    68*s2^2*z^5*G[1][1] + 6*s1*s2*z^6*G[1][1] + 38*s2^2*z^6*G[1][1] - 
    8*s2^2*z^7*G[1][1] - 48*s2^2*z*zb*G[1][1] - 64*s1*s2*z^2*zb*G[1][1] + 
    56*s2^2*z^2*zb*G[1][1] - 16*s1^2*z^3*zb*G[1][1] - 
    34*s1*s2*z^3*zb*G[1][1] - 132*s2^2*z^3*zb*G[1][1] - 
    48*s1^2*z^4*zb*G[1][1] + 32*s1*s2*z^4*zb*G[1][1] + 
    42*s2^2*z^4*zb*G[1][1] + 8*s1^2*z^5*zb*G[1][1] - 
    56*s1*s2*z^5*zb*G[1][1] + 8*s2^2*z^5*zb*G[1][1] + 
    10*s1*s2*z^6*zb*G[1][1] - 22*s2^2*z^6*zb*G[1][1] + 
    8*s2^2*z^7*zb*G[1][1] - 32*s1*s2*z*zb^2*G[1][1] + 
    108*s2^2*z*zb^2*G[1][1] - 32*s1^2*z^2*zb^2*G[1][1] + 
    206*s1*s2*z^2*zb^2*G[1][1] - 126*s2^2*z^2*zb^2*G[1][1] + 
    88*s1^2*z^3*zb^2*G[1][1] - 162*s1*s2*z^3*zb^2*G[1][1] + 
    220*s2^2*z^3*zb^2*G[1][1] + 82*s1*s2*z^4*zb^2*G[1][1] - 
    118*s2^2*z^4*zb^2*G[1][1] - 24*s1^2*z^5*zb^2*G[1][1] + 
    8*s1*s2*z^5*zb^2*G[1][1] + 44*s2^2*z^5*zb^2*G[1][1] - 
    8*s1*s2*z^6*zb^2*G[1][1] - 16*s2^2*z^6*zb^2*G[1][1] + 
    50*s1*s2*z*zb^3*G[1][1] - 80*s2^2*z*zb^3*G[1][1] + 
    32*s1^2*z^2*zb^3*G[1][1] - 172*s1*s2*z^2*zb^3*G[1][1] + 
    74*s2^2*z^2*zb^3*G[1][1] - 88*s1^2*z^3*zb^3*G[1][1] + 
    182*s1*s2*z^3*zb^3*G[1][1] - 100*s2^2*z^3*zb^3*G[1][1] + 
    64*s1^2*z^4*zb^3*G[1][1] - 84*s1*s2*z^4*zb^3*G[1][1] + 
    42*s2^2*z^4*zb^3*G[1][1] + 8*s1^2*z^5*zb^3*G[1][1] + 
    16*s1*s2*z^5*zb^3*G[1][1] + 16*s2^2*z^5*zb^3*G[1][1] - 
    18*s1*s2*z*zb^4*G[1][1] + 20*s2^2*z*zb^4*G[1][1] + 
    48*s1*s2*z^2*zb^4*G[1][1] - 20*s2^2*z^2*zb^4*G[1][1] - 
    66*s1*s2*z^3*zb^4*G[1][1] + 24*s2^2*z^3*zb^4*G[1][1] - 
    32*s1^2*z^4*zb^4*G[1][1] + 16*s1*s2*z^4*zb^4*G[1][1] - 
    32*s2^2*z^4*zb^4*G[1][1] - 6*s1*s2*z*zb^5*G[1][1] + 
    16*s1^2*z^2*zb^5*G[1][1] - 2*s1*s2*z^2*zb^5*G[1][1] + 
    16*s1^2*z^3*zb^5*G[1][1] + 16*s1*s2*z^3*zb^5*G[1][1] + 
    8*s2^2*z^3*zb^5*G[1][1] - 8*s1^2*z*zb^6*G[1][1] + 
    6*s1*s2*z*zb^6*G[1][1] - 16*s1^2*z^2*zb^6*G[1][1] - 
    8*s1*s2*z^2*zb^6*G[1][1] + 8*s1^2*z*zb^7*G[1][1] + 16*s2^2*z^2*G[1][2] + 
    48*s1*s2*z^3*G[1][2] - 8*s2^2*z^3*G[1][2] + 32*s1^2*z^4*G[1][2] - 
    10*s1*s2*z^4*G[1][2] + 48*s2^2*z^4*G[1][2] - 8*s1^2*z^5*G[1][2] + 
    4*s1*s2*z^5*G[1][2] - 56*s2^2*z^5*G[1][2] - 2*s1*s2*z^6*G[1][2] + 
    32*s2^2*z^6*G[1][2] - 8*s2^2*z^7*G[1][2] - 48*s2^2*z*zb*G[1][2] - 
    96*s1*s2*z^2*zb*G[1][2] + 32*s2^2*z^2*zb*G[1][2] - 
    48*s1^2*z^3*zb*G[1][2] - 48*s1*s2*z^3*zb*G[1][2] - 
    136*s2^2*z^3*zb*G[1][2] - 44*s1^2*z^4*zb*G[1][2] + 
    16*s1*s2*z^4*zb*G[1][2] + 48*s2^2*z^4*zb*G[1][2] + 
    24*s1^2*z^5*zb*G[1][2] - 22*s1*s2*z^5*zb*G[1][2] + 
    8*s2^2*z^5*zb*G[1][2] + 10*s1*s2*z^6*zb*G[1][2] - 
    16*s2^2*z^6*zb*G[1][2] + 8*s2^2*z^7*zb*G[1][2] - 
    16*s1*s2*z*zb^2*G[1][2] + 120*s2^2*z*zb^2*G[1][2] - 
    16*s1^2*z^2*zb^2*G[1][2] + 278*s1*s2*z^2*zb^2*G[1][2] - 
    64*s2^2*z^2*zb^2*G[1][2] + 134*s1^2*z^3*zb^2*G[1][2] - 
    114*s1*s2*z^3*zb^2*G[1][2] + 216*s2^2*z^3*zb^2*G[1][2] - 
    20*s1^2*z^4*zb^2*G[1][2] + 56*s1*s2*z^4*zb^2*G[1][2] - 
    112*s2^2*z^4*zb^2*G[1][2] - 24*s1^2*z^5*zb^2*G[1][2] + 
    2*s1*s2*z^5*zb^2*G[1][2] + 32*s2^2*z^5*zb^2*G[1][2] - 
    8*s1*s2*z^6*zb^2*G[1][2] - 16*s2^2*z^6*zb^2*G[1][2] - 
    4*s1*s2*z*zb^3*G[1][2] - 120*s2^2*z*zb^3*G[1][2] - 
    8*s1^2*z^2*zb^3*G[1][2] - 252*s1*s2*z^2*zb^3*G[1][2] + 
    16*s2^2*z^2*zb^3*G[1][2] - 108*s1^2*z^3*zb^3*G[1][2] + 
    158*s1*s2*z^3*zb^3*G[1][2] - 104*s2^2*z^3*zb^3*G[1][2] + 
    64*s1^2*z^4*zb^3*G[1][2] - 78*s1*s2*z^4*zb^3*G[1][2] + 
    48*s2^2*z^4*zb^3*G[1][2] + 8*s1^2*z^5*zb^3*G[1][2] + 
    16*s1*s2*z^5*zb^3*G[1][2] + 16*s2^2*z^5*zb^3*G[1][2] + 
    8*s1*s2*zb^4*G[1][2] + 6*s1^2*z*zb^4*G[1][2] + 42*s1*s2*z*zb^4*G[1][2] + 
    64*s2^2*z*zb^4*G[1][2] + 36*s1^2*z^2*zb^4*G[1][2] + 
    86*s1*s2*z^2*zb^4*G[1][2] + 6*s1^2*z^3*zb^4*G[1][2] - 
    60*s1*s2*z^3*zb^4*G[1][2] + 24*s2^2*z^3*zb^4*G[1][2] - 
    32*s1^2*z^4*zb^4*G[1][2] + 16*s1*s2*z^4*zb^4*G[1][2] - 
    32*s2^2*z^4*zb^4*G[1][2] - 16*s1*s2*zb^5*G[1][2] - 
    12*s1^2*z*zb^5*G[1][2] - 28*s1*s2*z*zb^5*G[1][2] - 
    16*s2^2*z*zb^5*G[1][2] + 4*s1^2*z^2*zb^5*G[1][2] - 
    8*s1*s2*z^2*zb^5*G[1][2] + 16*s1^2*z^3*zb^5*G[1][2] + 
    16*s1*s2*z^3*zb^5*G[1][2] + 8*s2^2*z^3*zb^5*G[1][2] + 
    8*s1*s2*zb^6*G[1][2] - 2*s1^2*z*zb^6*G[1][2] + 6*s1*s2*z*zb^6*G[1][2] - 
    16*s1^2*z^2*zb^6*G[1][2] - 8*s1*s2*z^2*zb^6*G[1][2] + 
    8*s1^2*z*zb^7*G[1][2] + 32*s2^2*z^2*G[1][3] + 80*s1*s2*z^3*G[1][3] - 
    28*s2^2*z^3*G[1][3] + 48*s1^2*z^4*G[1][3] - 8*s1*s2*z^4*G[1][3] + 
    114*s2^2*z^4*G[1][3] + 4*s1*s2*z^5*G[1][3] - 124*s2^2*z^5*G[1][3] + 
    4*s1*s2*z^6*G[1][3] + 70*s2^2*z^6*G[1][3] - 16*s2^2*z^7*G[1][3] - 
    96*s2^2*z*zb*G[1][3] - 160*s1*s2*z^2*zb*G[1][3] + 
    88*s2^2*z^2*zb*G[1][3] - 64*s1^2*z^3*zb*G[1][3] - 
    82*s1*s2*z^3*zb*G[1][3] - 268*s2^2*z^3*zb*G[1][3] - 
    92*s1^2*z^4*zb*G[1][3] + 48*s1*s2*z^4*zb*G[1][3] + 
    90*s2^2*z^4*zb*G[1][3] + 32*s1^2*z^5*zb*G[1][3] - 
    78*s1*s2*z^5*zb*G[1][3] + 16*s2^2*z^5*zb*G[1][3] + 
    20*s1*s2*z^6*zb*G[1][3] - 38*s2^2*z^6*zb*G[1][3] + 
    16*s2^2*z^7*zb*G[1][3] - 48*s1*s2*z*zb^2*G[1][3] + 
    228*s2^2*z*zb^2*G[1][3] - 48*s1^2*z^2*zb^2*G[1][3] + 
    484*s1*s2*z^2*zb^2*G[1][3] - 190*s2^2*z^2*zb^2*G[1][3] + 
    222*s1^2*z^3*zb^2*G[1][3] - 276*s1*s2*z^3*zb^2*G[1][3] + 
    436*s2^2*z^3*zb^2*G[1][3] - 20*s1^2*z^4*zb^2*G[1][3] + 
    138*s1*s2*z^4*zb^2*G[1][3] - 230*s2^2*z^4*zb^2*G[1][3] - 
    48*s1^2*z^5*zb^2*G[1][3] + 10*s1*s2*z^5*zb^2*G[1][3] + 
    76*s2^2*z^5*zb^2*G[1][3] - 16*s1*s2*z^6*zb^2*G[1][3] - 
    32*s2^2*z^6*zb^2*G[1][3] + 46*s1*s2*z*zb^3*G[1][3] - 
    200*s2^2*z*zb^3*G[1][3] + 24*s1^2*z^2*zb^3*G[1][3] - 
    424*s1*s2*z^2*zb^3*G[1][3] + 90*s2^2*z^2*zb^3*G[1][3] - 
    196*s1^2*z^3*zb^3*G[1][3] + 340*s1*s2*z^3*zb^3*G[1][3] - 
    204*s2^2*z^3*zb^3*G[1][3] + 128*s1^2*z^4*zb^3*G[1][3] - 
    162*s1*s2*z^4*zb^3*G[1][3] + 90*s2^2*z^4*zb^3*G[1][3] + 
    16*s1^2*z^5*zb^3*G[1][3] + 32*s1*s2*z^5*zb^3*G[1][3] + 
    32*s2^2*z^5*zb^3*G[1][3] + 8*s1*s2*zb^4*G[1][3] + 6*s1^2*z*zb^4*G[1][3] + 
    24*s1*s2*z*zb^4*G[1][3] + 84*s2^2*z*zb^4*G[1][3] + 
    36*s1^2*z^2*zb^4*G[1][3] + 134*s1*s2*z^2*zb^4*G[1][3] - 
    20*s2^2*z^2*zb^4*G[1][3] + 6*s1^2*z^3*zb^4*G[1][3] - 
    126*s1*s2*z^3*zb^4*G[1][3] + 48*s2^2*z^3*zb^4*G[1][3] - 
    64*s1^2*z^4*zb^4*G[1][3] + 32*s1*s2*z^4*zb^4*G[1][3] - 
    64*s2^2*z^4*zb^4*G[1][3] - 16*s1*s2*zb^5*G[1][3] - 
    12*s1^2*z*zb^5*G[1][3] - 34*s1*s2*z*zb^5*G[1][3] - 
    16*s2^2*z*zb^5*G[1][3] + 20*s1^2*z^2*zb^5*G[1][3] - 
    10*s1*s2*z^2*zb^5*G[1][3] + 32*s1^2*z^3*zb^5*G[1][3] + 
    32*s1*s2*z^3*zb^5*G[1][3] + 16*s2^2*z^3*zb^5*G[1][3] + 
    8*s1*s2*zb^6*G[1][3] - 10*s1^2*z*zb^6*G[1][3] + 12*s1*s2*z*zb^6*G[1][3] - 
    32*s1^2*z^2*zb^6*G[1][3] - 16*s1*s2*z^2*zb^6*G[1][3] + 
    16*s1^2*z*zb^7*G[1][3] + 2*s2^2*z^3*zb*G[1][4] + 8*s1*s2*z^4*zb*G[1][4] + 
    6*s1^2*z^5*zb*G[1][4] + 6*s2^2*z^5*zb*G[1][4] + 2*s1*s2*z^6*zb*G[1][4] - 
    4*s2^2*z^6*zb*G[1][4] + 2*s2^2*z^7*zb*G[1][4] - 6*s2^2*z^2*zb^2*G[1][4] - 
    16*s1*s2*z^3*zb^2*G[1][4] + 2*s2^2*z^3*zb^2*G[1][4] - 
    6*s1^2*z^4*zb^2*G[1][4] - 4*s1*s2*z^4*zb^2*G[1][4] - 
    12*s2^2*z^4*zb^2*G[1][4] - 8*s1^2*z^5*zb^2*G[1][4] - 
    4*s1*s2*z^5*zb^2*G[1][4] - 2*s2^2*z^5*zb^2*G[1][4] - 
    4*s1*s2*z^6*zb^2*G[1][4] + 8*s2^2*z^2*zb^3*G[1][4] - 
    12*s1^2*z^3*zb^3*G[1][4] + 22*s1*s2*z^3*zb^3*G[1][4] + 
    20*s1^2*z^4*zb^3*G[1][4] - 2*s1*s2*z^4*zb^3*G[1][4] + 
    18*s2^2*z^4*zb^3*G[1][4] + 2*s1^2*z^5*zb^3*G[1][4] + 
    12*s1*s2*z^5*zb^3*G[1][4] - 8*s2^2*z^5*zb^3*G[1][4] + 
    12*s1^2*z^2*zb^4*G[1][4] - 10*s1*s2*z^2*zb^4*G[1][4] - 
    4*s1^2*z^3*zb^4*G[1][4] + 2*s1*s2*z^3*zb^4*G[1][4] - 
    16*s2^2*z^3*zb^4*G[1][4] - 8*s1^2*z^4*zb^4*G[1][4] - 
    14*s1*s2*z^4*zb^4*G[1][4] + 10*s2^2*z^4*zb^4*G[1][4] - 
    4*s1^2*z*zb^5*G[1][4] + 4*s1*s2*z*zb^5*G[1][4] - 
    14*s1^2*z^2*zb^5*G[1][4] + 6*s1*s2*z^2*zb^5*G[1][4] + 
    2*s2^2*z^2*zb^5*G[1][4] + 10*s1^2*z^3*zb^5*G[1][4] - 
    2*s2^2*z^3*zb^5*G[1][4] + 8*s1^2*z*zb^6*G[1][4] - 
    4*s1*s2*z*zb^6*G[1][4] + 2*s1^2*z^2*zb^6*G[1][4] + 
    2*s1*s2*z^2*zb^6*G[1][4] - 4*s1^2*z*zb^7*G[1][4] + 8*s1*s2*z^2*G[1][5] + 
    8*s1^2*z^3*G[1][5] - 12*s1*s2*z^3*G[1][5] + 10*s2^2*z^3*G[1][5] - 
    12*s1^2*z^4*G[1][5] - 8*s1*s2*z^4*G[1][5] - 42*s2^2*z^4*G[1][5] - 
    2*s1^2*z^5*G[1][5] + 4*s1*s2*z^5*G[1][5] + 46*s2^2*z^5*G[1][5] - 
    2*s1*s2*z^6*G[1][5] - 26*s2^2*z^6*G[1][5] + 6*s2^2*z^7*G[1][5] - 
    8*s2^2*zb*G[1][5] - 24*s1*s2*z*zb*G[1][5] + 32*s2^2*z*zb*G[1][5] - 
    16*s1^2*z^2*zb*G[1][5] + 32*s1*s2*z^2*zb*G[1][5] - 
    68*s2^2*z^2*zb*G[1][5] + 2*s1^2*z^3*zb*G[1][5] + 
    21*s1*s2*z^3*zb*G[1][5] + 90*s2^2*z^3*zb*G[1][5] + 
    39*s1^2*z^4*zb*G[1][5] - 10*s1*s2*z^4*zb*G[1][5] - 
    10*s2^2*z^4*zb*G[1][5] - 9*s1^2*z^5*zb*G[1][5] + 
    17*s1*s2*z^5*zb*G[1][5] - 33*s2^2*z^5*zb*G[1][5] - 
    6*s1*s2*z^6*zb*G[1][5] + 32*s2^2*z^6*zb*G[1][5] - 
    11*s2^2*z^7*zb*G[1][5] + 24*s2^2*zb^2*G[1][5] + 76*s1*s2*z*zb^2*G[1][5] - 
    76*s2^2*z*zb^2*G[1][5] + 62*s1^2*z^2*zb^2*G[1][5] - 
    179*s1*s2*z^2*zb^2*G[1][5] + 126*s2^2*z^2*zb^2*G[1][5] - 
    88*s1^2*z^3*zb^2*G[1][5] + 106*s1*s2*z^3*zb^2*G[1][5] - 
    182*s2^2*z^3*zb^2*G[1][5] - 5*s1^2*z^4*zb^2*G[1][5] - 
    30*s1*s2*z^4*zb^2*G[1][5] + 103*s2^2*z^4*zb^2*G[1][5] + 
    17*s1^2*z^5*zb^2*G[1][5] - 11*s1*s2*z^5*zb^2*G[1][5] - 
    43*s2^2*z^5*zb^2*G[1][5] + 10*s1*s2*z^6*zb^2*G[1][5] + 
    12*s2^2*z^6*zb^2*G[1][5] - 24*s2^2*zb^3*G[1][5] - 
    18*s1^2*z*zb^3*G[1][5] - 43*s1*s2*z*zb^3*G[1][5] + 
    52*s2^2*z*zb^3*G[1][5] - 40*s1^2*z^2*zb^3*G[1][5] + 
    142*s1*s2*z^2*zb^3*G[1][5] - 48*s2^2*z^2*zb^3*G[1][5] + 
    119*s1^2*z^3*zb^3*G[1][5] - 145*s1*s2*z^3*zb^3*G[1][5] + 
    73*s2^2*z^3*zb^3*G[1][5] - 51*s1^2*z^4*zb^3*G[1][5] + 
    68*s1*s2*z^4*zb^3*G[1][5] - 37*s2^2*z^4*zb^3*G[1][5] - 
    6*s1^2*z^5*zb^3*G[1][5] - 18*s1*s2*z^5*zb^3*G[1][5] + 
    8*s2^2*z^5*zb^3*G[1][5] + 6*s1^2*zb^4*G[1][5] - 11*s1*s2*zb^4*G[1][5] + 
    8*s2^2*zb^4*G[1][5] + 42*s1^2*z*zb^4*G[1][5] - 16*s1*s2*z*zb^4*G[1][5] - 
    2*s2^2*z*zb^4*G[1][5] - 63*s1^2*z^2*zb^4*G[1][5] + 
    41*s1*s2*z^2*zb^4*G[1][5] - 19*s2^2*z^2*zb^4*G[1][5] - 
    14*s1^2*z^3*zb^4*G[1][5] + 13*s2^2*z^3*zb^4*G[1][5] + 
    29*s1^2*z^4*zb^4*G[1][5] - 8*s1*s2*z^4*zb^4*G[1][5] - 
    6*s2^2*z^4*zb^4*G[1][5] - 21*s1^2*zb^5*G[1][5] + 22*s1*s2*zb^5*G[1][5] - 
    12*s1^2*z*zb^5*G[1][5] - 14*s1*s2*z*zb^5*G[1][5] - 
    6*s2^2*z*zb^5*G[1][5] + 60*s1^2*z^2*zb^5*G[1][5] - 
    32*s1*s2*z^2*zb^5*G[1][5] + 7*s2^2*z^2*zb^5*G[1][5] - 
    27*s1^2*z^3*zb^5*G[1][5] + 22*s1*s2*z^3*zb^5*G[1][5] - 
    s2^2*z^3*zb^5*G[1][5] + 24*s1^2*zb^6*G[1][5] - 11*s1*s2*zb^6*G[1][5] - 
    21*s1^2*z*zb^6*G[1][5] + 21*s1*s2*z*zb^6*G[1][5] - 
    3*s1^2*z^2*zb^6*G[1][5] - 10*s1*s2*z^2*zb^6*G[1][5] - 
    9*s1^2*zb^7*G[1][5] + 9*s1^2*z*zb^7*G[1][5] + 12*s1*s2*z^3*zb*G[1][6] - 
    4*s2^2*z^3*zb*G[1][6] + 12*s1^2*z^4*zb*G[1][6] - 4*s1*s2*z^4*zb*G[1][6] + 
    32*s2^2*z^4*zb*G[1][6] + 2*s1*s2*z^5*zb*G[1][6] - 
    40*s2^2*z^5*zb*G[1][6] + 2*s1*s2*z^6*zb*G[1][6] + 
    24*s2^2*z^6*zb*G[1][6] - 4*s2^2*z^7*zb*G[1][6] - 12*s2^2*z*zb^2*G[1][6] - 
    36*s1*s2*z^2*zb^2*G[1][6] + 36*s2^2*z^2*zb^2*G[1][6] - 
    24*s1^2*z^3*zb^2*G[1][6] + 20*s1*s2*z^3*zb^2*G[1][6] - 
    80*s2^2*z^3*zb^2*G[1][6] - 8*s1^2*z^4*zb^2*G[1][6] + 
    2*s1*s2*z^4*zb^2*G[1][6] + 60*s2^2*z^4*zb^2*G[1][6] - 
    2*s1^2*z^5*zb^2*G[1][6] - 18*s1*s2*z^5*zb^2*G[1][6] - 
    32*s2^2*z^5*zb^2*G[1][6] + 2*s1*s2*z^6*zb^2*G[1][6] + 
    12*s2^2*z*zb^3*G[1][6] + 48*s1*s2*z^2*zb^3*G[1][6] - 
    12*s2^2*z^2*zb^3*G[1][6] + 36*s1^2*z^3*zb^3*G[1][6] - 
    62*s1*s2*z^3*zb^3*G[1][6] + 32*s2^2*z^3*zb^3*G[1][6] + 
    2*s1^2*z^4*zb^3*G[1][6] + 38*s1*s2*z^4*zb^3*G[1][6] - 
    12*s2^2*z^4*zb^3*G[1][6] + 2*s1^2*z^5*zb^3*G[1][6] + 
    16*s2^2*z^5*zb^3*G[1][6] - 12*s1^2*z^2*zb^4*G[1][6] + 
    6*s1*s2*z^2*zb^4*G[1][6] - 16*s2^2*z^2*zb^4*G[1][6] - 
    18*s1^2*z^3*zb^4*G[1][6] - 2*s1*s2*z^3*zb^4*G[1][6] + 
    12*s2^2*z^3*zb^4*G[1][6] - 2*s1^2*z^4*zb^4*G[1][6] - 
    12*s1*s2*z^4*zb^4*G[1][6] - 16*s2^2*z^4*zb^4*G[1][6] + 
    4*s1^2*z*zb^5*G[1][6] - 4*s1*s2*z*zb^5*G[1][6] + 
    18*s1^2*z^2*zb^5*G[1][6] - 8*s1*s2*z^2*zb^5*G[1][6] + 
    2*s1^2*z^3*zb^5*G[1][6] + 16*s1*s2*z^3*zb^5*G[1][6] + 
    4*s2^2*z^3*zb^5*G[1][6] - 8*s1^2*z*zb^6*G[1][6] + 
    4*s1*s2*z*zb^6*G[1][6] - 6*s1^2*z^2*zb^6*G[1][6] - 
    6*s1*s2*z^2*zb^6*G[1][6] + 4*s1^2*z*zb^7*G[1][6] - 4*s1*s2*z^2*G[1][7] - 
    8*s2^2*z^2*G[1][7] - 4*s1^2*z^3*G[1][7] - 8*s1*s2*z^3*G[1][7] + 
    12*s2^2*z^3*G[1][7] + 18*s1*s2*z^4*G[1][7] - 18*s2^2*z^4*G[1][7] + 
    4*s1^2*z^5*G[1][7] - 8*s1*s2*z^5*G[1][7] + 24*s2^2*z^5*G[1][7] + 
    2*s1*s2*z^6*G[1][7] - 14*s2^2*z^6*G[1][7] + 4*s2^2*z^7*G[1][7] + 
    4*s2^2*zb*G[1][7] + 12*s1*s2*z*zb*G[1][7] + 8*s2^2*z*zb*G[1][7] + 
    8*s1^2*z^2*zb*G[1][7] + 12*s1*s2*z^2*zb*G[1][7] - 8*s2^2*z^2*zb*G[1][7] - 
    26*s1*s2*z^3*zb*G[1][7] + 10*s2^2*z^3*zb*G[1][7] - 
    4*s1^2*z^4*zb*G[1][7] - 18*s1*s2*z^4*zb*G[1][7] - 4*s2^2*z^4*zb*G[1][7] - 
    4*s1^2*z^5*zb*G[1][7] + 24*s1*s2*z^5*zb*G[1][7] - 
    22*s2^2*z^5*zb*G[1][7] - 4*s1*s2*z^6*zb*G[1][7] + 
    16*s2^2*z^6*zb*G[1][7] - 4*s2^2*z^7*zb*G[1][7] - 12*s2^2*zb^2*G[1][7] - 
    20*s1*s2*z*zb^2*G[1][7] - 16*s2^2*z*zb^2*G[1][7] - 
    4*s1^2*z^2*zb^2*G[1][7] - 6*s1*s2*z^2*zb^2*G[1][7] + 
    54*s2^2*z^2*zb^2*G[1][7] + 94*s1*s2*z^3*zb^2*G[1][7] - 
    64*s2^2*z^3*zb^2*G[1][7] + 4*s1^2*z^4*zb^2*G[1][7] - 
    58*s1*s2*z^4*zb^2*G[1][7] + 64*s2^2*z^4*zb^2*G[1][7] - 
    16*s1*s2*z^5*zb^2*G[1][7] - 28*s2^2*z^5*zb^2*G[1][7] + 
    6*s1*s2*z^6*zb^2*G[1][7] + 2*s2^2*z^6*zb^2*G[1][7] + 
    12*s2^2*zb^3*G[1][7] - 2*s1*s2*z*zb^3*G[1][7] - 2*s2^2*z*zb^3*G[1][7] - 
    20*s1^2*z^2*zb^3*G[1][7] - 26*s1*s2*z^2*zb^3*G[1][7] - 
    32*s2^2*z^2*zb^3*G[1][7] + 24*s1^2*z^3*zb^3*G[1][7] - 
    26*s1*s2*z^3*zb^3*G[1][7] + 20*s2^2*z^3*zb^3*G[1][7] - 
    4*s1^2*z^4*zb^3*G[1][7] + 70*s1*s2*z^4*zb^3*G[1][7] - 
    8*s2^2*z^4*zb^3*G[1][7] - 16*s1*s2*z^5*zb^3*G[1][7] + 
    10*s2^2*z^5*zb^3*G[1][7] - 4*s2^2*zb^4*G[1][7] + 12*s1^2*z*zb^4*G[1][7] + 
    22*s1*s2*z*zb^4*G[1][7] + 16*s2^2*z*zb^4*G[1][7] + 
    16*s1*s2*z^2*zb^4*G[1][7] - 6*s2^2*z^2*zb^4*G[1][7] - 
    16*s1^2*z^3*zb^4*G[1][7] - 50*s1*s2*z^3*zb^4*G[1][7] + 
    4*s2^2*z^3*zb^4*G[1][7] + 4*s1^2*z^4*zb^4*G[1][7] + 
    12*s1*s2*z^4*zb^4*G[1][7] - 10*s2^2*z^4*zb^4*G[1][7] - 
    4*s1^2*zb^5*G[1][7] - 12*s1^2*z*zb^5*G[1][7] - 14*s1*s2*z*zb^5*G[1][7] - 
    6*s2^2*z*zb^5*G[1][7] + 20*s1^2*z^2*zb^5*G[1][7] + 
    14*s1*s2*z^2*zb^5*G[1][7] + 4*s2^2*z^2*zb^5*G[1][7] - 
    4*s1^2*z^3*zb^5*G[1][7] + 2*s2^2*z^3*zb^5*G[1][7] + 8*s1^2*zb^6*G[1][7] - 
    4*s1^2*z*zb^6*G[1][7] + 2*s1*s2*z*zb^6*G[1][7] - 
    4*s1^2*z^2*zb^6*G[1][7] - 2*s1*s2*z^2*zb^6*G[1][7] - 
    4*s1^2*zb^7*G[1][7] + 4*s1^2*z*zb^7*G[1][7]))/(s^4*(z - zb)^3) - 
 ((I/36)*Pi*s1^3*s2^3*z*(-1 + zb)*(-864*s2^2*z^2*G[1][1] - 
    2304*s1*s2*z^3*G[1][1] - 288*s2^2*z^3*G[1][1] - 1248*s1^2*z^4*G[1][1] - 
    1296*s1*s2*z^4*G[1][1] - 2976*s2^2*z^4*G[1][1] - 1296*s1^2*z^5*G[1][1] - 
    864*s1*s2*z^5*G[1][1] + 2844*s2^2*z^5*G[1][1] + 144*s1^2*z^6*G[1][1] + 
    144*s1*s2*z^6*G[1][1] - 2036*s2^2*z^6*G[1][1] + 490*s2^2*z^7*G[1][1] + 
    2592*s2^2*z*zb*G[1][1] + 4608*s1*s2*z^2*zb*G[1][1] - 
    288*s2^2*z^2*zb*G[1][1] + 1440*s1^2*z^3*zb*G[1][1] + 
    4464*s1*s2*z^3*zb*G[1][1] + 8640*s2^2*z^3*zb*G[1][1] + 
    5280*s1^2*z^4*zb*G[1][1] + 4464*s1*s2*z^4*zb*G[1][1] - 
    636*s2^2*z^4*zb*G[1][1] + 864*s1^2*z^5*zb*G[1][1] + 
    2304*s1*s2*z^5*zb*G[1][1] + 996*s2^2*z^5*zb*G[1][1] - 
    936*s1*s2*z^6*zb*G[1][1] + 662*s2^2*z^6*zb*G[1][1] - 
    260*s2^2*z^7*zb*G[1][1] + 1152*s1*s2*z*zb^2*G[1][1] - 
    6912*s2^2*z*zb^2*G[1][1] + 1728*s1^2*z^2*zb^2*G[1][1] - 
    12528*s1*s2*z^2*zb^2*G[1][1] + 1152*s2^2*z^2*zb^2*G[1][1] - 
    7776*s1^2*z^3*zb^2*G[1][1] - 1728*s1*s2*z^3*zb^2*G[1][1] - 
    13500*s2^2*z^3*zb^2*G[1][1] - 3600*s1^2*z^4*zb^2*G[1][1] - 
    7920*s1*s2*z^4*zb^2*G[1][1] + 2424*s2^2*z^4*zb^2*G[1][1] + 
    288*s1^2*z^5*zb^2*G[1][1] + 1152*s1*s2*z^5*zb^2*G[1][1] - 
    2100*s2^2*z^5*zb^2*G[1][1] + 216*s1*s2*z^6*zb^2*G[1][1] + 
    492*s2^2*z^6*zb^2*G[1][1] - 72*s2^2*z^7*zb^2*G[1][1] - 
    192*s1^2*z*zb^3*G[1][1] - 2160*s1*s2*z*zb^3*G[1][1] + 
    6432*s2^2*z*zb^3*G[1][1] + 12528*s1*s2*z^2*zb^3*G[1][1] + 
    1116*s2^2*z^2*zb^3*G[1][1] + 7488*s1^2*z^3*zb^3*G[1][1] + 
    576*s1*s2*z^3*zb^3*G[1][1] + 6968*s2^2*z^3*zb^3*G[1][1] - 
    1008*s1^2*z^4*zb^3*G[1][1] + 2088*s1*s2*z^4*zb^3*G[1][1] - 
    696*s2^2*z^4*zb^3*G[1][1] - 288*s1^2*z^5*zb^3*G[1][1] - 
    288*s1*s2*z^5*zb^3*G[1][1] - 408*s2^2*z^5*zb^3*G[1][1] + 
    192*s2^2*z^6*zb^3*G[1][1] - 240*s1^2*z*zb^4*G[1][1] + 
    576*s1*s2*z*zb^4*G[1][1] - 2496*s2^2*z*zb^4*G[1][1] - 
    2016*s1^2*z^2*zb^4*G[1][1] - 6336*s1*s2*z^2*zb^4*G[1][1] - 
    1188*s2^2*z^2*zb^4*G[1][1] - 936*s1^2*z^3*zb^4*G[1][1] + 
    2232*s1*s2*z^3*zb^4*G[1][1] - 1370*s2^2*z^3*zb^4*G[1][1] + 
    1152*s1^2*z^4*zb^4*G[1][1] - 1008*s1*s2*z^4*zb^4*G[1][1] + 
    872*s2^2*z^4*zb^4*G[1][1] - 144*s2^2*z^5*zb^4*G[1][1] + 
    576*s1^2*z*zb^5*G[1][1] + 864*s1*s2*z*zb^5*G[1][1] + 
    324*s2^2*z*zb^5*G[1][1] - 288*s1^2*z^2*zb^5*G[1][1] + 
    288*s1*s2*z^2*zb^5*G[1][1] + 66*s2^2*z^2*zb^5*G[1][1] - 
    576*s1^2*z^3*zb^5*G[1][1] - 288*s1*s2*z^3*zb^5*G[1][1] - 
    36*s2^2*z^3*zb^5*G[1][1] + 216*s1^2*z*zb^6*G[1][1] - 
    216*s1*s2*z*zb^6*G[1][1] + 68*s2^2*z*zb^6*G[1][1] + 
    576*s1^2*z^2*zb^6*G[1][1] + 216*s1*s2*z^2*zb^6*G[1][1] - 
    84*s2^2*z^2*zb^6*G[1][1] + 24*s2^2*z^3*zb^6*G[1][1] - 
    288*s1^2*z*zb^7*G[1][1] - 648*s2^2*z^2*G[1][2] - 3240*s1*s2*z^3*G[1][2] - 
    720*s2^2*z^3*G[1][2] - 2436*s1^2*z^4*G[1][2] - 216*s1*s2*z^4*G[1][2] - 
    1680*s2^2*z^4*G[1][2] - 402*s1^2*z^5*G[1][2] - 864*s1*s2*z^5*G[1][2] + 
    1584*s2^2*z^5*G[1][2] + 8*s1^2*z^6*G[1][2] - 1224*s2^2*z^6*G[1][2] + 
    288*s2^2*z^7*G[1][2] + 2160*s2^2*z*zb*G[1][2] + 
    6696*s1*s2*z^2*zb*G[1][2] + 72*s2^2*z^2*zb*G[1][2] + 
    3960*s1^2*z^3*zb*G[1][2] + 3888*s1*s2*z^3*zb*G[1][2] + 
    6912*s2^2*z^3*zb*G[1][2] + 4894*s1^2*z^4*zb*G[1][2] + 
    3312*s1*s2*z^4*zb*G[1][2] + 672*s2^2*z^4*zb*G[1][2] + 
    180*s1^2*z^5*zb*G[1][2] + 1872*s1*s2*z^5*zb*G[1][2] + 
    432*s2^2*z^5*zb*G[1][2] + 28*s1^2*z^6*zb*G[1][2] - 
    216*s1*s2*z^6*zb*G[1][2] + 648*s2^2*z^6*zb*G[1][2] - 
    288*s2^2*z^7*zb*G[1][2] + 216*s2^2*zb^2*G[1][2] - 
    216*s1*s2*z*zb^2*G[1][2] - 6336*s2^2*z*zb^2*G[1][2] + 
    360*s1^2*z^2*zb^2*G[1][2] - 15408*s1*s2*z^2*zb^2*G[1][2] + 
    1296*s2^2*z^2*zb^2*G[1][2] - 9960*s1^2*z^3*zb^2*G[1][2] + 
    288*s1*s2*z^3*zb^2*G[1][2] - 13248*s2^2*z^3*zb^2*G[1][2] - 
    1896*s1^2*z^4*zb^2*G[1][2] - 5328*s1*s2*z^4*zb^2*G[1][2] + 
    648*s2^2*z^4*zb^2*G[1][2] + 114*s1^2*z^5*zb^2*G[1][2] - 
    720*s1*s2*z^5*zb^2*G[1][2] - 1440*s2^2*z^5*zb^2*G[1][2] - 
    12*s1^2*z^6*zb^2*G[1][2] + 216*s1*s2*z^6*zb^2*G[1][2] + 
    576*s2^2*z^6*zb^2*G[1][2] + 216*s1*s2*zb^3*G[1][2] - 
    504*s2^2*zb^3*G[1][2] - 264*s1^2*z*zb^3*G[1][2] + 
    1008*s1*s2*z*zb^3*G[1][2] + 6144*s2^2*z*zb^3*G[1][2] + 
    1584*s1^2*z^2*zb^3*G[1][2] + 13104*s1*s2*z^2*zb^3*G[1][2] + 
    1296*s2^2*z^2*zb^3*G[1][2] + 6776*s1^2*z^3*zb^3*G[1][2] - 
    4032*s1*s2*z^3*zb^3*G[1][2] + 9504*s2^2*z^3*zb^3*G[1][2] - 
    858*s1^2*z^4*zb^3*G[1][2] + 3240*s1*s2*z^4*zb^3*G[1][2] - 
    792*s2^2*z^4*zb^3*G[1][2] + 108*s1^2*z^5*zb^3*G[1][2] - 
    288*s1*s2*z^5*zb^3*G[1][2] - 576*s2^2*z^5*zb^3*G[1][2] - 
    24*s1^2*z^6*zb^3*G[1][2] + 108*s1^2*zb^4*G[1][2] - 
    792*s1*s2*zb^4*G[1][2] + 576*s2^2*zb^4*G[1][2] + 
    218*s1^2*z*zb^4*G[1][2] - 2016*s1*s2*z*zb^4*G[1][2] - 
    2544*s2^2*z*zb^4*G[1][2] - 1872*s1^2*z^2*zb^4*G[1][2] - 
    3024*s1*s2*z^2*zb^4*G[1][2] - 2592*s2^2*z^2*zb^4*G[1][2] - 
    752*s1^2*z^3*zb^4*G[1][2] + 3384*s1*s2*z^3*zb^4*G[1][2] - 
    2160*s2^2*z^3*zb^4*G[1][2] + 152*s1^2*z^4*zb^4*G[1][2] - 
    1008*s1*s2*z^4*zb^4*G[1][2] + 1152*s2^2*z^4*zb^4*G[1][2] - 
    366*s1^2*zb^5*G[1][2] + 1152*s1*s2*zb^5*G[1][2] - 432*s2^2*zb^5*G[1][2] - 
    156*s1^2*z*zb^5*G[1][2] + 720*s1*s2*z*zb^5*G[1][2] + 
    576*s2^2*z*zb^5*G[1][2] - 708*s1^2*z^2*zb^5*G[1][2] - 
    1584*s1*s2*z^2*zb^5*G[1][2] + 576*s2^2*z^2*zb^5*G[1][2] + 
    168*s1^2*z^3*zb^5*G[1][2] - 288*s1*s2*z^3*zb^5*G[1][2] - 
    288*s2^2*z^3*zb^5*G[1][2] + 144*s1^2*z^4*zb^5*G[1][2] + 
    416*s1^2*zb^6*G[1][2] - 576*s1*s2*zb^6*G[1][2] + 144*s2^2*zb^6*G[1][2] + 
    606*s1^2*z*zb^6*G[1][2] + 504*s1*s2*z*zb^6*G[1][2] + 
    564*s1^2*z^2*zb^6*G[1][2] + 216*s1*s2*z^2*zb^6*G[1][2] - 
    192*s1^2*z^3*zb^6*G[1][2] - 158*s1^2*zb^7*G[1][2] - 
    404*s1^2*z*zb^7*G[1][2] + 72*s1^2*z^2*zb^7*G[1][2] - 
    1944*s2^2*z^2*G[1][3] - 6480*s1*s2*z^3*G[1][3] - 360*s2^2*z^3*G[1][3] - 
    4140*s1^2*z^4*G[1][3] - 1008*s1*s2*z^4*G[1][3] - 5868*s2^2*z^4*G[1][3] - 
    1578*s1^2*z^5*G[1][3] - 1548*s1*s2*z^5*G[1][3] + 5652*s2^2*z^5*G[1][3] + 
    224*s1^2*z^6*G[1][3] + 144*s1*s2*z^6*G[1][3] - 3800*s2^2*z^6*G[1][3] + 
    12*s1^2*z^7*G[1][3] - 18*s1*s2*z^7*G[1][3] + 838*s2^2*z^7*G[1][3] + 
    5904*s2^2*z*zb*G[1][3] + 13104*s1*s2*z^2*zb*G[1][3] - 
    1512*s2^2*z^2*zb*G[1][3] + 5832*s1^2*z^3*zb*G[1][3] + 
    8280*s1*s2*z^3*zb*G[1][3] + 17280*s2^2*z^3*zb*G[1][3] + 
    10582*s1^2*z^4*zb*G[1][3] + 5652*s1*s2*z^4*zb*G[1][3] - 
    1212*s2^2*z^4*zb*G[1][3] + 792*s1^2*z^5*zb*G[1][3] + 
    4536*s1*s2*z^5*zb*G[1][3] + 1464*s2^2*z^5*zb*G[1][3] - 
    92*s1^2*z^6*zb*G[1][3] - 1098*s1*s2*z^6*zb*G[1][3] + 
    1646*s2^2*z^6*zb*G[1][3] - 548*s2^2*z^7*zb*G[1][3] + 
    72*s2^2*zb^2*G[1][3] + 1296*s1*s2*z*zb^2*G[1][3] - 
    15192*s2^2*z*zb^2*G[1][3] + 2952*s1^2*z^2*zb^2*G[1][3] - 
    31464*s1*s2*z^2*zb^2*G[1][3] + 5040*s2^2*z^2*zb^2*G[1][3] - 
    18960*s1^2*z^3*zb^2*G[1][3] + 3816*s1*s2*z^3*zb^2*G[1][3] - 
    27996*s2^2*z^3*zb^2*G[1][3] - 5640*s1^2*z^4*zb^2*G[1][3] - 
    13176*s1*s2*z^4*zb^2*G[1][3] + 4692*s2^2*z^4*zb^2*G[1][3] + 
    546*s1^2*z^5*zb^2*G[1][3] - 90*s1*s2*z^5*zb^2*G[1][3] - 
    4620*s2^2*z^5*zb^2*G[1][3] - 12*s1^2*z^6*zb^2*G[1][3] + 
    432*s1*s2*z^6*zb^2*G[1][3] + 1068*s2^2*z^6*zb^2*G[1][3] - 
    72*s2^2*z^7*zb^2*G[1][3] + 144*s1*s2*zb^3*G[1][3] - 
    216*s2^2*zb^3*G[1][3] - 792*s1^2*z*zb^3*G[1][3] - 
    1656*s1*s2*z*zb^3*G[1][3] + 13104*s2^2*z*zb^3*G[1][3] + 
    672*s1^2*z^2*zb^3*G[1][3] + 25416*s1*s2*z^2*zb^3*G[1][3] + 
    612*s2^2*z^2*zb^3*G[1][3] + 15920*s1^2*z^3*zb^3*G[1][3] - 
    6336*s1*s2*z^3*zb^3*G[1][3] + 15248*s2^2*z^3*zb^3*G[1][3] - 
    1614*s1^2*z^4*zb^3*G[1][3] + 6750*s1*s2*z^4*zb^3*G[1][3] - 
    516*s2^2*z^4*zb^3*G[1][3] - 180*s1^2*z^5*zb^3*G[1][3] - 
    576*s1*s2*z^5*zb^3*G[1][3] - 984*s2^2*z^5*zb^3*G[1][3] - 
    24*s1^2*z^6*zb^3*G[1][3] + 192*s2^2*z^6*zb^3*G[1][3] + 
    180*s1^2*zb^4*G[1][3] - 648*s1*s2*zb^4*G[1][3] + 396*s2^2*zb^4*G[1][3] + 
    650*s1^2*z*zb^4*G[1][3] - 1116*s1*s2*z*zb^4*G[1][3] - 
    4296*s2^2*z*zb^4*G[1][3] - 4752*s1^2*z^2*zb^4*G[1][3] - 
    7632*s1*s2*z^2*zb^4*G[1][3] - 2448*s2^2*z^2*zb^4*G[1][3] - 
    2660*s1^2*z^3*zb^4*G[1][3] + 4194*s1*s2*z^3*zb^4*G[1][3] - 
    3782*s2^2*z^3*zb^4*G[1][3] + 1304*s1^2*z^4*zb^4*G[1][3] - 
    2016*s1*s2*z^4*zb^4*G[1][3] + 2024*s2^2*z^4*zb^4*G[1][3] - 
    144*s2^2*z^5*zb^4*G[1][3] - 582*s1^2*zb^5*G[1][3] + 
    1188*s1*s2*zb^5*G[1][3] - 408*s2^2*zb^5*G[1][3] + 
    312*s1^2*z*zb^5*G[1][3] + 1224*s1*s2*z*zb^5*G[1][3] + 
    216*s2^2*z*zb^5*G[1][3] + 84*s1^2*z^2*zb^5*G[1][3] - 
    774*s1*s2*z^2*zb^5*G[1][3] + 498*s2^2*z^2*zb^5*G[1][3] - 
    408*s1^2*z^3*zb^5*G[1][3] - 576*s1*s2*z^3*zb^5*G[1][3] - 
    324*s2^2*z^3*zb^5*G[1][3] + 144*s1^2*z^4*zb^5*G[1][3] + 
    632*s1^2*zb^6*G[1][3] - 648*s1*s2*zb^6*G[1][3] + 180*s2^2*zb^6*G[1][3] + 
    486*s1^2*z*zb^6*G[1][3] + 234*s1*s2*z*zb^6*G[1][3] + 
    188*s2^2*z*zb^6*G[1][3] + 1140*s1^2*z^2*zb^6*G[1][3] + 
    432*s1*s2*z^2*zb^6*G[1][3] - 84*s2^2*z^2*zb^6*G[1][3] - 
    192*s1^2*z^3*zb^6*G[1][3] + 24*s2^2*z^3*zb^6*G[1][3] - 
    218*s1^2*zb^7*G[1][3] + 18*s1*s2*zb^7*G[1][3] - 12*s2^2*zb^7*G[1][3] - 
    692*s1^2*z*zb^7*G[1][3] + 72*s1^2*z^2*zb^7*G[1][3] + 
    54*s1*s2*z^3*G[1][4] + 162*s2^2*z^3*G[1][4] + 66*s1^2*z^4*G[1][4] + 
    513*s1*s2*z^4*G[1][4] + 195*s2^2*z^4*G[1][4] + 291*s1^2*z^5*G[1][4] + 
    90*s1*s2*z^5*G[1][4] - 48*s2^2*z^5*G[1][4] + 16*s1^2*z^6*G[1][4] - 
    21*s1*s2*z^6*G[1][4] + 59*s2^2*z^6*G[1][4] - 2*s1^2*z^7*G[1][4] + 
    3*s1*s2*z^7*G[1][4] - 2*s2^2*z^7*G[1][4] - 36*s2^2*z*zb*G[1][4] - 
    162*s1*s2*z^2*zb*G[1][4] - 288*s2^2*z^2*zb*G[1][4] - 
    126*s1^2*z^3*zb*G[1][4] - 1134*s1*s2*z^3*zb*G[1][4] - 
    588*s2^2*z^3*zb*G[1][4] - 930*s1^2*z^4*zb*G[1][4] - 
    1080*s1*s2*z^4*zb*G[1][4] - 579*s2^2*z^4*zb*G[1][4] - 
    399*s1^2*z^5*zb*G[1][4] + 72*s1*s2*z^5*zb*G[1][4] + 
    546*s2^2*z^5*zb*G[1][4] - 24*s1^2*z^6*zb*G[1][4] + 
    39*s1*s2*z^6*zb*G[1][4] - 550*s2^2*z^6*zb*G[1][4] + 
    4*s1^2*z^7*zb*G[1][4] - 6*s1*s2*z^7*zb*G[1][4] + 
    117*s2^2*z^7*zb*G[1][4] + 108*s2^2*zb^2*G[1][4] + 
    162*s1*s2*z*zb^2*G[1][4] - 54*s2^2*z*zb^2*G[1][4] - 
    18*s1^2*z^2*zb^2*G[1][4] + 594*s1*s2*z^2*zb^2*G[1][4] + 
    666*s2^2*z^2*zb^2*G[1][4] + 1074*s1^2*z^3*zb^2*G[1][4] + 
    2124*s1*s2*z^3*zb^2*G[1][4] + 1104*s2^2*z^3*zb^2*G[1][4] + 
    1155*s1^2*z^4*zb^2*G[1][4] + 423*s1*s2*z^4*zb^2*G[1][4] - 
    639*s2^2*z^4*zb^2*G[1][4] + 354*s1^2*z^5*zb^2*G[1][4] - 
    333*s1*s2*z^5*zb^2*G[1][4] + 492*s2^2*z^5*zb^2*G[1][4] - 
    45*s1^2*z^6*zb^2*G[1][4] + 198*s1*s2*z^6*zb^2*G[1][4] + 
    99*s2^2*z^6*zb^2*G[1][4] - 36*s2^2*z^7*zb^2*G[1][4] + 
    90*s1*s2*zb^3*G[1][4] - 180*s2^2*zb^3*G[1][4] + 186*s1^2*z*zb^3*G[1][4] - 
    414*s1*s2*z*zb^3*G[1][4] + 588*s2^2*z*zb^3*G[1][4] - 
    408*s1^2*z^2*zb^3*G[1][4] - 792*s1*s2*z^2*zb^3*G[1][4] - 
    618*s2^2*z^2*zb^3*G[1][4] - 1570*s1^2*z^3*zb^3*G[1][4] - 
    1224*s1*s2*z^3*zb^3*G[1][4] - 768*s2^2*z^3*zb^3*G[1][4] - 
    648*s1^2*z^4*zb^3*G[1][4] + 495*s1*s2*z^4*zb^3*G[1][4] + 
    936*s2^2*z^4*zb^3*G[1][4] - 123*s1^2*z^5*zb^3*G[1][4] - 
    450*s1*s2*z^5*zb^3*G[1][4] - 432*s2^2*z^5*zb^3*G[1][4] + 
    42*s1^2*z^6*zb^3*G[1][4] - 2*s2^2*z^6*zb^3*G[1][4] + 
    20*s2^2*z^7*zb^3*G[1][4] - 36*s1^2*zb^4*G[1][4] - 
    135*s1*s2*zb^4*G[1][4] - 69*s2^2*zb^4*G[1][4] - 501*s1^2*z*zb^4*G[1][4] + 
    882*s1*s2*z*zb^4*G[1][4] - 744*s2^2*z*zb^4*G[1][4] + 
    1188*s1^2*z^2*zb^4*G[1][4] + 729*s1*s2*z^2*zb^4*G[1][4] + 
    387*s2^2*z^2*zb^4*G[1][4] + 642*s1^2*z^3*zb^4*G[1][4] - 
    1053*s1*s2*z^3*zb^4*G[1][4] - 172*s2^2*z^3*zb^4*G[1][4] + 
    204*s1^2*z^4*zb^4*G[1][4] + 504*s1*s2*z^4*zb^4*G[1][4] - 
    356*s2^2*z^4*zb^4*G[1][4] - 90*s1^2*z^5*zb^4*G[1][4] + 
    222*s2^2*z^5*zb^4*G[1][4] + 20*s1^2*z^6*zb^4*G[1][4] - 
    60*s2^2*z^6*zb^4*G[1][4] + 258*s1^2*zb^5*G[1][4] - 
    216*s1*s2*zb^5*G[1][4] + 237*s2^2*zb^5*G[1][4] + 
    297*s1^2*z*zb^5*G[1][4] - 504*s1*s2*z*zb^5*G[1][4] + 
    246*s2^2*z*zb^5*G[1][4] - 240*s1^2*z^2*zb^5*G[1][4] - 
    153*s1*s2*z^2*zb^5*G[1][4] - 168*s1^2*z^3*zb^5*G[1][4] + 
    738*s1*s2*z^3*zb^5*G[1][4] + 447*s2^2*z^3*zb^5*G[1][4] + 
    18*s1^2*z^4*zb^5*G[1][4] - 294*s2^2*z^4*zb^5*G[1][4] - 
    60*s1^2*z^5*zb^5*G[1][4] + 60*s2^2*z^5*zb^5*G[1][4] - 
    399*s1^2*zb^6*G[1][4] + 237*s1*s2*zb^6*G[1][4] - 119*s2^2*zb^6*G[1][4] - 
    106*s1^2*z*zb^6*G[1][4] + 159*s1*s2*z*zb^6*G[1][4] + 
    2*s2^2*z*zb^6*G[1][4] - 447*s1^2*z^2*zb^6*G[1][4] - 
    414*s1*s2*z^2*zb^6*G[1][4] - 159*s2^2*z^2*zb^6*G[1][4] + 
    66*s1^2*z^3*zb^6*G[1][4] + 110*s2^2*z^3*zb^6*G[1][4] + 
    60*s1^2*z^4*zb^6*G[1][4] - 20*s2^2*z^4*zb^6*G[1][4] + 
    168*s1^2*zb^7*G[1][4] - 21*s1*s2*zb^7*G[1][4] + 14*s2^2*zb^7*G[1][4] + 
    287*s1^2*z*zb^7*G[1][4] + 6*s1*s2*z*zb^7*G[1][4] - 
    4*s2^2*z*zb^7*G[1][4] - 36*s1^2*z^2*zb^7*G[1][4] - 
    20*s1^2*z^3*zb^7*G[1][4] - 72*s2^2*z*G[1][5] - 90*s1*s2*z^2*G[1][5] + 
    558*s2^2*z^2*G[1][5] + 34*s1^2*z^3*G[1][5] + 822*s1*s2*z^3*G[1][5] - 
    1682*s2^2*z^3*G[1][5] + 248*s1^2*z^4*G[1][5] - 543*s1*s2*z^4*G[1][5] + 
    3527*s2^2*z^4*G[1][5] + 210*s1^2*z^5*G[1][5] + 558*s1*s2*z^5*G[1][5] - 
    3528*s2^2*z^5*G[1][5] - 116*s1^2*z^6*G[1][5] - 123*s1*s2*z^6*G[1][5] + 
    1967*s2^2*z^6*G[1][5] - 10*s1^2*z^7*G[1][5] + 15*s1*s2*z^7*G[1][5] - 
    399*s2^2*z^7*G[1][5] + 432*s2^2*zb*G[1][5] + 396*s1*s2*z*zb*G[1][5] - 
    2196*s2^2*z*zb*G[1][5] - 192*s1^2*z^2*zb*G[1][5] - 
    2430*s1*s2*z^2*zb*G[1][5] + 4182*s2^2*z^2*zb*G[1][5] - 
    230*s1^2*z^3*zb*G[1][5] - 282*s1*s2*z^3*zb*G[1][5] - 
    6112*s2^2*z^3*zb*G[1][5] - 1265*s1^2*z^4*zb*G[1][5] + 
    1608*s1*s2*z^4*zb*G[1][5] + 3293*s2^2*z^4*zb*G[1][5] + 
    231*s1^2*z^5*zb*G[1][5] - 2484*s1*s2*z^5*zb*G[1][5] - 
    1032*s2^2*z^5*zb*G[1][5] + 94*s1^2*z^6*zb*G[1][5] + 
    627*s1*s2*z^6*zb*G[1][5] - 523*s2^2*z^6*zb*G[1][5] - 
    4*s1^2*z^7*zb*G[1][5] + 6*s1*s2*z^7*zb*G[1][5] + 
    155*s2^2*z^7*zb*G[1][5] + 414*s1*s2*zb^2*G[1][5] - 
    810*s2^2*zb^2*G[1][5] + 570*s1^2*z*zb^2*G[1][5] - 
    1638*s1*s2*z*zb^2*G[1][5] + 4278*s2^2*z*zb^2*G[1][5] - 
    1050*s1^2*z^2*zb^2*G[1][5] + 9126*s1*s2*z^2*zb^2*G[1][5] - 
    6102*s2^2*z^2*zb^2*G[1][5] + 2226*s1^2*z^3*zb^2*G[1][5] - 
    8712*s1*s2*z^3*zb^2*G[1][5] + 8154*s2^2*z^3*zb^2*G[1][5] + 
    705*s1^2*z^4*zb^2*G[1][5] + 4689*s1*s2*z^4*zb^2*G[1][5] - 
    4137*s2^2*z^4*zb^2*G[1][5] - 483*s1^2*z^5*zb^2*G[1][5] + 
    423*s1*s2*z^5*zb^2*G[1][5] + 2586*s2^2*z^5*zb^2*G[1][5] + 
    51*s1^2*z^6*zb^2*G[1][5] - 414*s1*s2*z^6*zb^2*G[1][5] - 
    561*s2^2*z^6*zb^2*G[1][5] + 96*s2^2*z^7*zb^2*G[1][5] - 
    52*s1^2*zb^3*G[1][5] - 930*s1*s2*zb^3*G[1][5] + 422*s2^2*zb^3*G[1][5] - 
    794*s1^2*z*zb^3*G[1][5] + 1038*s1*s2*z*zb^3*G[1][5] - 
    3116*s2^2*z*zb^3*G[1][5] + 2160*s1^2*z^2*zb^3*G[1][5] - 
    6372*s1*s2*z^2*zb^3*G[1][5] + 2364*s2^2*z^2*zb^3*G[1][5] - 
    3678*s1^2*z^3*zb^3*G[1][5] + 7488*s1*s2*z^3*zb^3*G[1][5] - 
    2260*s2^2*z^3*zb^3*G[1][5] + 771*s1^2*z^4*zb^3*G[1][5] - 
    4653*s1*s2*z^4*zb^3*G[1][5] - 1368*s2^2*z^4*zb^3*G[1][5] + 
    51*s1^2*z^5*zb^3*G[1][5] + 738*s1*s2*z^5*zb^3*G[1][5] + 
    720*s2^2*z^5*zb^3*G[1][5] - 30*s1^2*z^6*zb^3*G[1][5] - 
    166*s2^2*z^6*zb^3*G[1][5] - 20*s2^2*z^7*zb^3*G[1][5] + 
    98*s1^2*zb^4*G[1][5] + 885*s1*s2*zb^4*G[1][5] - 5*s2^2*zb^4*G[1][5] + 
    248*s1^2*z*zb^4*G[1][5] + 138*s1*s2*z*zb^4*G[1][5] + 
    1378*s2^2*z*zb^4*G[1][5] - 732*s1^2*z^2*zb^4*G[1][5] - 
    513*s1*s2*z^2*zb^4*G[1][5] - 1245*s2^2*z^2*zb^4*G[1][5] + 
    1478*s1^2*z^3*zb^4*G[1][5] - 261*s1*s2*z^3*zb^4*G[1][5] + 
    2037*s2^2*z^3*zb^4*G[1][5] - 416*s1^2*z^4*zb^4*G[1][5] + 
    504*s1*s2*z^4*zb^4*G[1][5] - 456*s2^2*z^4*zb^4*G[1][5] + 
    114*s1^2*z^5*zb^4*G[1][5] - 78*s2^2*z^5*zb^4*G[1][5] - 
    20*s1^2*z^6*zb^4*G[1][5] + 60*s2^2*z^6*zb^4*G[1][5] - 
    195*s1^2*zb^5*G[1][5] - 612*s1*s2*zb^5*G[1][5] - 69*s2^2*zb^5*G[1][5] + 
    39*s1^2*z*zb^5*G[1][5] + 540*s1*s2*z*zb^5*G[1][5] - 
    84*s2^2*z*zb^5*G[1][5] - 30*s1^2*z^2*zb^5*G[1][5] + 
    495*s1*s2*z^2*zb^5*G[1][5] - 51*s2^2*z^2*zb^5*G[1][5] + 
    24*s1^2*z^3*zb^5*G[1][5] - 450*s1*s2*z^3*zb^5*G[1][5] - 
    351*s2^2*z^3*zb^5*G[1][5] - 162*s1^2*z^4*zb^5*G[1][5] + 
    270*s2^2*z^4*zb^5*G[1][5] + 60*s1^2*z^5*zb^5*G[1][5] - 
    60*s2^2*z^5*zb^5*G[1][5] + 239*s1^2*zb^6*G[1][5] + 
    195*s1*s2*zb^6*G[1][5] + 23*s2^2*zb^6*G[1][5] - 137*s1^2*z*zb^6*G[1][5] - 
    393*s1*s2*z*zb^6*G[1][5] - 120*s2^2*z*zb^6*G[1][5] - 
    99*s1^2*z^2*zb^6*G[1][5] + 198*s1*s2*z^2*zb^6*G[1][5] + 
    201*s2^2*z^2*zb^6*G[1][5] + 102*s1^2*z^3*zb^6*G[1][5] - 
    122*s2^2*z^3*zb^6*G[1][5] - 60*s1^2*z^4*zb^6*G[1][5] + 
    20*s2^2*z^4*zb^6*G[1][5] - 99*s1^2*zb^7*G[1][5] + 3*s1*s2*zb^7*G[1][5] - 
    2*s2^2*zb^7*G[1][5] + 105*s1^2*z*zb^7*G[1][5] - 6*s1*s2*z*zb^7*G[1][5] + 
    4*s2^2*z*zb^7*G[1][5] - 24*s1^2*z^2*zb^7*G[1][5] + 
    20*s1^2*z^3*zb^7*G[1][5] + 54*s1*s2*z^3*G[1][6] + 162*s2^2*z^3*G[1][6] + 
    66*s1^2*z^4*G[1][6] + 513*s1*s2*z^4*G[1][6] + 195*s2^2*z^4*G[1][6] + 
    291*s1^2*z^5*G[1][6] + 90*s1*s2*z^5*G[1][6] - 48*s2^2*z^5*G[1][6] + 
    16*s1^2*z^6*G[1][6] - 21*s1*s2*z^6*G[1][6] + 59*s2^2*z^6*G[1][6] - 
    2*s1^2*z^7*G[1][6] + 3*s1*s2*z^7*G[1][6] - 2*s2^2*z^7*G[1][6] - 
    36*s2^2*z*zb*G[1][6] - 198*s1*s2*z^2*zb*G[1][6] - 
    468*s2^2*z^2*zb*G[1][6] - 210*s1^2*z^3*zb*G[1][6] - 
    1422*s1*s2*z^3*zb*G[1][6] - 636*s2^2*z^3*zb*G[1][6] - 
    882*s1^2*z^4*zb*G[1][6] - 1080*s1*s2*z^4*zb*G[1][6] - 
    735*s2^2*z^4*zb*G[1][6] - 399*s1^2*z^5*zb*G[1][6] - 
    216*s1*s2*z^5*zb*G[1][6] - 114*s2^2*z^5*zb*G[1][6] - 
    70*s1^2*z^6*zb*G[1][6] + 75*s1*s2*z^6*zb*G[1][6] - 
    86*s2^2*z^6*zb*G[1][6] + 4*s1^2*z^7*zb*G[1][6] - 6*s1*s2*z^7*zb*G[1][6] + 
    25*s2^2*z^7*zb*G[1][6] + 36*s2^2*zb^2*G[1][6] + 
    162*s1*s2*z*zb^2*G[1][6] + 342*s2^2*z*zb^2*G[1][6] + 
    198*s1^2*z^2*zb^2*G[1][6] + 1044*s1*s2*z^2*zb^2*G[1][6] + 
    1692*s2^2*z^2*zb^2*G[1][6] + 1104*s1^2*z^3*zb^2*G[1][6] + 
    3528*s1*s2*z^3*zb^2*G[1][6] + 1044*s2^2*z^3*zb^2*G[1][6] + 
    1155*s1^2*z^4*zb^2*G[1][6] + 9*s1*s2*z^4*zb^2*G[1][6] + 
    1407*s2^2*z^4*zb^2*G[1][6] + 222*s1^2*z^5*zb^2*G[1][6] + 
    63*s1*s2*z^5*zb^2*G[1][6] + 144*s2^2*z^5*zb^2*G[1][6] + 
    9*s1^2*z^6*zb^2*G[1][6] - 18*s1*s2*z^6*zb^2*G[1][6] - 
    45*s2^2*z^6*zb^2*G[1][6] + 6*s2^2*z^7*zb^2*G[1][6] - 
    18*s1*s2*zb^3*G[1][6] - 36*s2^2*zb^3*G[1][6] - 66*s1^2*z*zb^3*G[1][6] - 
    162*s1*s2*z*zb^3*G[1][6] - 1284*s2^2*z*zb^3*G[1][6] - 
    1128*s1^2*z^2*zb^3*G[1][6] - 2412*s1*s2*z^2*zb^3*G[1][6] - 
    1680*s2^2*z^2*zb^3*G[1][6] - 842*s1^2*z^3*zb^3*G[1][6] - 
    1596*s1*s2*z^3*zb^3*G[1][6] - 1672*s2^2*z^3*zb^3*G[1][6] - 
    596*s1^2*z^4*zb^3*G[1][6] + 543*s1*s2*z^4*zb^3*G[1][6] - 
    686*s2^2*z^4*zb^3*G[1][6] - 33*s1^2*z^5*zb^3*G[1][6] - 
    18*s1*s2*z^5*zb^3*G[1][6] + 60*s2^2*z^5*zb^3*G[1][6] + 
    6*s1^2*z^6*zb^3*G[1][6] - 24*s2^2*z^6*zb^3*G[1][6] + 
    12*s1^2*zb^4*G[1][6] + 27*s1*s2*zb^4*G[1][6] + 33*s2^2*zb^4*G[1][6] + 
    837*s1^2*z*zb^4*G[1][6] - 234*s1*s2*z*zb^4*G[1][6] + 
    1500*s2^2*z*zb^4*G[1][6] + 768*s1^2*z^2*zb^4*G[1][6] + 
    1845*s1*s2*z^2*zb^4*G[1][6] + 843*s2^2*z^2*zb^4*G[1][6] + 
    320*s1^2*z^3*zb^4*G[1][6] - 573*s1*s2*z^3*zb^4*G[1][6] + 
    898*s2^2*z^3*zb^4*G[1][6] + 52*s1^2*z^4*zb^4*G[1][6] + 
    84*s1*s2*z^4*zb^4*G[1][6] - 92*s2^2*z^4*zb^4*G[1][6] - 
    24*s1^2*z^5*zb^4*G[1][6] + 36*s2^2*z^5*zb^4*G[1][6] - 
    222*s1^2*zb^5*G[1][6] + 108*s1*s2*zb^5*G[1][6] - 81*s2^2*zb^5*G[1][6] - 
    1083*s1^2*z*zb^5*G[1][6] + 108*s1*s2*z*zb^5*G[1][6] - 
    570*s2^2*z*zb^5*G[1][6] + 12*s1^2*z^2*zb^5*G[1][6] - 
    261*s1*s2*z^2*zb^5*G[1][6] - 306*s2^2*z^2*zb^5*G[1][6] - 
    36*s1^2*z^3*zb^5*G[1][6] - 18*s1*s2*z^3*zb^5*G[1][6] + 
    63*s2^2*z^3*zb^5*G[1][6] + 36*s1^2*z^4*zb^5*G[1][6] - 
    24*s2^2*z^4*zb^5*G[1][6] + 385*s1^2*zb^6*G[1][6] - 
    129*s1*s2*zb^6*G[1][6] + 47*s2^2*zb^6*G[1][6] + 292*s1^2*z*zb^6*G[1][6] + 
    147*s1*s2*z*zb^6*G[1][6] + 40*s2^2*z*zb^6*G[1][6] - 
    21*s1^2*z^2*zb^6*G[1][6] - 18*s1*s2*z^2*zb^6*G[1][6] - 
    15*s2^2*z^2*zb^6*G[1][6] - 24*s1^2*z^3*zb^6*G[1][6] + 
    6*s2^2*z^3*zb^6*G[1][6] - 178*s1^2*zb^7*G[1][6] + 3*s1*s2*zb^7*G[1][6] - 
    2*s2^2*zb^7*G[1][6] + 25*s1^2*z*zb^7*G[1][6] - 6*s1*s2*z*zb^7*G[1][6] + 
    4*s2^2*z*zb^7*G[1][6] + 6*s1^2*z^2*zb^7*G[1][6] + 36*s2^2*z^2*G[1][7] + 
    198*s1*s2*z^3*G[1][7] - 234*s2^2*z^3*G[1][7] + 132*s1^2*z^4*G[1][7] - 
    729*s1*s2*z^4*G[1][7] + 165*s2^2*z^4*G[1][7] - 408*s1^2*z^5*G[1][7] - 
    126*s1*s2*z^5*G[1][7] - 588*s2^2*z^5*G[1][7] - 92*s1^2*z^6*G[1][7] + 
    21*s1*s2*z^6*G[1][7] + 397*s2^2*z^6*G[1][7] + 2*s1^2*z^7*G[1][7] - 
    3*s1*s2*z^7*G[1][7] - 147*s2^2*z^7*G[1][7] - 252*s2^2*z*zb*G[1][7] - 
    702*s1*s2*z^2*zb*G[1][7] + 1152*s2^2*z^2*zb*G[1][7] - 
    330*s1^2*z^3*zb*G[1][7] + 2070*s1*s2*z^3*zb*G[1][7] - 
    948*s2^2*z^3*zb*G[1][7] + 807*s1^2*z^4*zb*G[1][7] + 
    1188*s1*s2*z^4*zb*G[1][7] + 2271*s2^2*z^4*zb*G[1][7] + 
    837*s1^2*z^5*zb*G[1][7] - 72*s1*s2*z^5*zb*G[1][7] - 
    822*s2^2*z^5*zb*G[1][7] + 56*s1^2*z^6*zb*G[1][7] + 
    69*s1*s2*z^6*zb*G[1][7] + 437*s2^2*z^6*zb*G[1][7] - 
    4*s1^2*z^7*zb*G[1][7] + 6*s1*s2*z^7*zb*G[1][7] - 37*s2^2*z^7*zb*G[1][7] + 
    216*s2^2*zb^2*G[1][7] + 450*s1*s2*z*zb^2*G[1][7] - 
    414*s2^2*z*zb^2*G[1][7] + 54*s1^2*z^2*zb^2*G[1][7] - 
    36*s1*s2*z^2*zb^2*G[1][7] - 1116*s2^2*z^2*zb^2*G[1][7] + 
    258*s1^2*z^3*zb^2*G[1][7] - 5112*s1*s2*z^3*zb^2*G[1][7] - 
    720*s2^2*z^3*zb^2*G[1][7] - 2085*s1^2*z^4*zb^2*G[1][7] + 
    1215*s1*s2*z^4*zb^2*G[1][7] - 1215*s2^2*z^4*zb^2*G[1][7] - 
    243*s1^2*z^5*zb^2*G[1][7] - 423*s1*s2*z^5*zb^2*G[1][7] - 
    312*s2^2*z^5*zb^2*G[1][7] - 3*s1^2*z^6*zb^2*G[1][7] + 
    18*s1*s2*z^6*zb^2*G[1][7] + 51*s2^2*z^6*zb^2*G[1][7] + 
    6*s2^2*z^7*zb^2*G[1][7] + 54*s1*s2*zb^3*G[1][7] - 504*s2^2*zb^3*G[1][7] + 
    174*s1^2*z*zb^3*G[1][7] - 1206*s1*s2*z*zb^3*G[1][7] + 
    1500*s2^2*z*zb^3*G[1][7] - 366*s1^2*z^2*zb^3*G[1][7] + 
    3420*s1*s2*z^2*zb^3*G[1][7] + 264*s2^2*z^2*zb^3*G[1][7] + 
    946*s1^2*z^3*zb^3*G[1][7] + 732*s1*s2*z^3*zb^3*G[1][7] + 
    1684*s2^2*z^3*zb^3*G[1][7] + 815*s1^2*z^4*zb^3*G[1][7] - 
    327*s1*s2*z^4*zb^3*G[1][7] + 468*s2^2*z^4*zb^3*G[1][7] - 
    3*s1^2*z^5*zb^3*G[1][7] + 18*s1*s2*z^5*zb^3*G[1][7] + 
    36*s2^2*z^5*zb^3*G[1][7] + 6*s1^2*z^6*zb^3*G[1][7] - 
    24*s2^2*z^6*zb^3*G[1][7] - 30*s1^2*zb^4*G[1][7] - 99*s1*s2*zb^4*G[1][7] + 
    399*s2^2*zb^4*G[1][7] - 402*s1^2*z*zb^4*G[1][7] + 
    558*s1*s2*z*zb^4*G[1][7] - 1092*s2^2*z*zb^4*G[1][7] + 
    288*s1^2*z^2*zb^4*G[1][7] - 1917*s1*s2*z^2*zb^4*G[1][7] - 
    339*s2^2*z^2*zb^4*G[1][7] - 634*s1^2*z^3*zb^4*G[1][7] + 
    789*s1*s2*z^3*zb^4*G[1][7] - 583*s2^2*z^3*zb^4*G[1][7] + 
    32*s1^2*z^4*zb^4*G[1][7] - 84*s1*s2*z^4*zb^4*G[1][7] - 
    112*s2^2*z^4*zb^4*G[1][7] - 24*s1^2*z^5*zb^4*G[1][7] + 
    36*s2^2*z^5*zb^4*G[1][7] + 111*s1^2*zb^5*G[1][7] + 
    72*s1*s2*zb^5*G[1][7] - 135*s2^2*zb^5*G[1][7] + 213*s1^2*z*zb^5*G[1][7] + 
    36*s1*s2*z*zb^5*G[1][7] + 270*s2^2*z*zb^5*G[1][7] - 
    36*s1^2*z^2*zb^5*G[1][7] - 99*s1*s2*z^2*zb^5*G[1][7] + 
    141*s2^2*z^2*zb^5*G[1][7] - 60*s1^2*z^3*zb^5*G[1][7] + 
    18*s1*s2*z^3*zb^5*G[1][7] + 93*s2^2*z^3*zb^5*G[1][7] + 
    36*s1^2*z^4*zb^5*G[1][7] - 24*s2^2*z^4*zb^5*G[1][7] - 
    107*s1^2*zb^6*G[1][7] - 15*s1*s2*zb^6*G[1][7] + 25*s2^2*zb^6*G[1][7] + 
    11*s1^2*z*zb^6*G[1][7] - 3*s1*s2*z*zb^6*G[1][7] - 6*s2^2*z*zb^6*G[1][7] + 
    75*s1^2*z^2*zb^6*G[1][7] + 18*s1*s2*z^2*zb^6*G[1][7] - 
    27*s2^2*z^2*zb^6*G[1][7] - 24*s1^2*z^3*zb^6*G[1][7] + 
    6*s2^2*z^3*zb^6*G[1][7] + 29*s1^2*zb^7*G[1][7] - 3*s1*s2*zb^7*G[1][7] + 
    2*s2^2*zb^7*G[1][7] - 37*s1^2*z*zb^7*G[1][7] + 6*s1*s2*z*zb^7*G[1][7] - 
    4*s2^2*z*zb^7*G[1][7] + 6*s1^2*z^2*zb^7*G[1][7]))/(s^4*(z - zb)^3) + 
 (Pi^2*s1^2*s2^2*z*(-1 + zb)*(-12*s1*s2^3*z^6*G[1][1] - 
    60*s1^2*s2^2*z^7*G[1][1] + 60*s1*s2^3*z^7*G[1][1] - 
    40*s1^3*s2*z^8*G[1][1] + 64*s1^2*s2^2*z^8*G[1][1] - 
    88*s1*s2^3*z^8*G[1][1] + 12*s1^3*s2*z^9*G[1][1] - 
    32*s1^2*s2^2*z^9*G[1][1] + 60*s1*s2^3*z^9*G[1][1] + 
    6*s1^3*s2*z^10*G[1][1] + 4*s1^2*s2^2*z^10*G[1][1] - 
    26*s1*s2^3*z^10*G[1][1] + 84*s1*s2^3*z^5*zb*G[1][1] + 
    360*s1^2*s2^2*z^6*zb*G[1][1] - 372*s1*s2^3*z^6*zb*G[1][1] + 
    220*s1^3*s2*z^7*zb*G[1][1] - 268*s1^2*s2^2*z^7*zb*G[1][1] + 
    448*s1*s2^3*z^7*zb*G[1][1] + 16*s1^3*s2*z^8*zb*G[1][1] + 
    124*s1^2*s2^2*z^8*zb*G[1][1] - 264*s1*s2^3*z^8*zb*G[1][1] - 
    12*s1^3*s2*z^9*zb*G[1][1] + 194*s1*s2^3*z^9*zb*G[1][1] - 
    6*s1^3*s2*z^10*zb*G[1][1] + 28*s1^2*s2^2*z^10*zb*G[1][1] - 
    34*s1*s2^3*z^10*zb*G[1][1] + 22*s1*s2^3*z^11*zb*G[1][1] - 
    216*s1*s2^3*z^4*zb^2*G[1][1] - 852*s1^2*s2^2*z^5*zb^2*G[1][1] + 
    864*s1*s2^3*z^5*zb^2*G[1][1] - 468*s1^3*s2*z^6*zb^2*G[1][1] + 
    168*s1^2*s2^2*z^6*zb^2*G[1][1] - 744*s1*s2^3*z^6*zb^2*G[1][1] - 
    364*s1^3*s2*z^7*zb^2*G[1][1] - 80*s1^2*s2^2*z^7*zb^2*G[1][1] + 
    372*s1*s2^3*z^7*zb^2*G[1][1] - 108*s1^3*s2*z^8*zb^2*G[1][1] - 
    116*s1^2*s2^2*z^8*zb^2*G[1][1] - 690*s1*s2^3*z^8*zb^2*G[1][1] - 
    18*s1^3*s2*z^9*zb^2*G[1][1] - 182*s1^2*s2^2*z^9*zb^2*G[1][1] + 
    136*s1*s2^3*z^9*zb^2*G[1][1] - 26*s1^2*s2^2*z^10*zb^2*G[1][1] - 
    124*s1*s2^3*z^10*zb^2*G[1][1] + 264*s1*s2^3*z^3*zb^3*G[1][1] + 
    1008*s1^2*s2^2*z^4*zb^3*G[1][1] - 936*s1*s2^3*z^4*zb^3*G[1][1] + 
    464*s1^3*s2*z^5*zb^3*G[1][1] + 796*s1^2*s2^2*z^5*zb^3*G[1][1] + 
    200*s1*s2^3*z^5*zb^3*G[1][1] + 1116*s1^3*s2*z^6*zb^3*G[1][1] - 
    188*s1^2*s2^2*z^6*zb^3*G[1][1] - 72*s1*s2^3*z^6*zb^3*G[1][1] + 
    624*s1^3*s2*z^7*zb^3*G[1][1] + 524*s1^2*s2^2*z^7*zb^3*G[1][1] + 
    1402*s1*s2^3*z^7*zb^3*G[1][1] + 276*s1^3*s2*z^8*zb^3*G[1][1] + 
    516*s1^2*s2^2*z^8*zb^3*G[1][1] - 18*s1*s2^3*z^8*zb^3*G[1][1] + 
    12*s1^3*s2*z^9*zb^3*G[1][1] + 168*s1^2*s2^2*z^9*zb^3*G[1][1] + 
    288*s1*s2^3*z^9*zb^3*G[1][1] - 156*s1*s2^3*z^2*zb^4*G[1][1] - 
    612*s1^2*s2^2*z^3*zb^4*G[1][1] + 444*s1*s2^3*z^3*zb^4*G[1][1] - 
    176*s1^3*s2*z^4*zb^4*G[1][1] - 1744*s1^2*s2^2*z^4*zb^4*G[1][1] + 
    760*s1*s2^3*z^4*zb^4*G[1][1] - 1568*s1^3*s2*z^5*zb^4*G[1][1] + 
    136*s1^2*s2^2*z^5*zb^4*G[1][1] - 180*s1*s2^3*z^5*zb^4*G[1][1] - 
    1548*s1^3*s2*z^6*zb^4*G[1][1] - 1068*s1^2*s2^2*z^6*zb^4*G[1][1] - 
    1714*s1*s2^3*z^6*zb^4*G[1][1] - 936*s1^3*s2*z^7*zb^4*G[1][1] - 
    1036*s1^2*s2^2*z^7*zb^4*G[1][1] - 706*s1*s2^3*z^7*zb^4*G[1][1] - 
    96*s1^3*s2*z^8*zb^4*G[1][1] - 436*s1^2*s2^2*z^8*zb^4*G[1][1] - 
    380*s1*s2^3*z^8*zb^4*G[1][1] + 36*s1*s2^3*z*zb^5*G[1][1] + 
    168*s1^2*s2^2*z^2*zb^5*G[1][1] - 36*s1*s2^3*z^2*zb^5*G[1][1] - 
    36*s1^3*s2*z^3*zb^5*G[1][1] + 1452*s1^2*s2^2*z^3*zb^5*G[1][1] - 
    912*s1*s2^3*z^3*zb^5*G[1][1] + 1160*s1^3*s2*z^4*zb^5*G[1][1] + 
    388*s1^2*s2^2*z^4*zb^5*G[1][1] - 120*s1*s2^3*z^4*zb^5*G[1][1] + 
    2244*s1^3*s2*z^5*zb^5*G[1][1] + 1132*s1^2*s2^2*z^5*zb^5*G[1][1] + 
    1266*s1*s2^3*z^5*zb^5*G[1][1] + 1692*s1^3*s2*z^6*zb^5*G[1][1] + 
    1708*s1^2*s2^2*z^6*zb^5*G[1][1] + 1510*s1*s2^3*z^6*zb^5*G[1][1] + 
    288*s1^3*s2*z^7*zb^5*G[1][1] + 640*s1^2*s2^2*z^7*zb^5*G[1][1] + 
    356*s1*s2^3*z^7*zb^5*G[1][1] - 12*s1^2*s2^2*z*zb^6*G[1][1] - 
    24*s1*s2^3*z*zb^6*G[1][1] + 44*s1^3*s2*z^2*zb^6*G[1][1] - 
    536*s1^2*s2^2*z^2*zb^6*G[1][1] + 392*s1*s2^3*z^2*zb^6*G[1][1] - 
    444*s1^3*s2*z^3*zb^6*G[1][1] - 608*s1^2*s2^2*z^3*zb^6*G[1][1] + 
    444*s1*s2^3*z^3*zb^6*G[1][1] - 2028*s1^3*s2*z^4*zb^6*G[1][1] - 
    604*s1^2*s2^2*z^4*zb^6*G[1][1] - 494*s1*s2^3*z^4*zb^6*G[1][1] - 
    2016*s1^3*s2*z^5*zb^6*G[1][1] - 1992*s1^2*s2^2*z^5*zb^6*G[1][1] - 
    1470*s1*s2^3*z^5*zb^6*G[1][1] - 456*s1^3*s2*z^6*zb^6*G[1][1] - 
    672*s1^2*s2^2*z^6*zb^6*G[1][1] - 276*s1*s2^3*z^6*zb^6*G[1][1] - 
    8*s1^3*s2*z*zb^7*G[1][1] + 68*s1^2*s2^2*z*zb^7*G[1][1] - 
    56*s1*s2^3*z*zb^7*G[1][1] + 76*s1^3*s2*z^2*zb^7*G[1][1] + 
    316*s1^2*s2^2*z^2*zb^7*G[1][1] - 312*s1*s2^3*z^2*zb^7*G[1][1] + 
    1128*s1^3*s2*z^3*zb^7*G[1][1] + 132*s1^2*s2^2*z^3*zb^7*G[1][1] - 
    10*s1*s2^3*z^3*zb^7*G[1][1] + 1716*s1^3*s2*z^4*zb^7*G[1][1] + 
    1388*s1^2*s2^2*z^4*zb^7*G[1][1] + 770*s1*s2^3*z^4*zb^7*G[1][1] + 
    456*s1^3*s2*z^5*zb^7*G[1][1] + 584*s1^2*s2^2*z^5*zb^7*G[1][1] + 
    160*s1*s2^3*z^5*zb^7*G[1][1] - 4*s1^3*s2*z*zb^8*G[1][1] - 
    56*s1^2*s2^2*z*zb^8*G[1][1] + 72*s1*s2^3*z*zb^8*G[1][1] - 
    354*s1^3*s2*z^2*zb^8*G[1][1] - 8*s1^2*s2^2*z^2*zb^8*G[1][1] + 
    108*s1*s2^3*z^2*zb^8*G[1][1] - 1008*s1^3*s2*z^3*zb^8*G[1][1] - 
    500*s1^2*s2^2*z^3*zb^8*G[1][1] - 206*s1*s2^3*z^3*zb^8*G[1][1] - 
    336*s1^3*s2*z^4*zb^8*G[1][1] - 380*s1^2*s2^2*z^4*zb^8*G[1][1] - 
    52*s1*s2^3*z^4*zb^8*G[1][1] + 48*s1^3*s2*z*zb^9*G[1][1] + 
    4*s1^2*s2^2*z*zb^9*G[1][1] - 36*s1*s2^3*z*zb^9*G[1][1] + 
    354*s1^3*s2*z^2*zb^9*G[1][1] + 72*s1^2*s2^2*z^2*zb^9*G[1][1] + 
    12*s1*s2^3*z^2*zb^9*G[1][1] + 192*s1^3*s2*z^3*zb^9*G[1][1] + 
    144*s1^2*s2^2*z^3*zb^9*G[1][1] + 6*s1*s2^3*z^3*zb^9*G[1][1] - 
    54*s1^3*s2*z*zb^10*G[1][1] - 2*s1^2*s2^2*z*zb^10*G[1][1] + 
    6*s1*s2^3*z*zb^10*G[1][1] - 72*s1^3*s2*z^2*zb^10*G[1][1] - 
    22*s1^2*s2^2*z^2*zb^10*G[1][1] + 12*s1^3*s2*z*zb^11*G[1][1] + 
    24*s1^2*s2^2*z^7*G[1][2] + 24*s1*s2^3*z^7*G[1][2] + 
    30*s1^3*s2*z^8*G[1][2] - 44*s1^2*s2^2*z^8*G[1][2] - 
    46*s1*s2^3*z^8*G[1][2] - 42*s1^3*s2*z^9*G[1][2] + 
    20*s1^2*s2^2*z^9*G[1][2] + 6*s1*s2^3*z^9*G[1][2] + 
    6*s1^3*s2*z^10*G[1][2] - 24*s1^2*s2^2*z^10*G[1][2] + 
    6*s1*s2^3*z^10*G[1][2] - 12*s1*s2^3*z^11*G[1][2] - 
    144*s1^2*s2^2*z^6*zb*G[1][2] - 144*s1*s2^3*z^6*zb*G[1][2] - 
    198*s1^3*s2*z^7*zb*G[1][2] + 200*s1^2*s2^2*z^7*zb*G[1][2] + 
    184*s1*s2^3*z^7*zb*G[1][2] + 214*s1^3*s2*z^8*zb*G[1][2] - 
    82*s1^2*s2^2*z^8*zb*G[1][2] + 22*s1*s2^3*z^8*zb*G[1][2] + 
    66*s1^3*s2*z^9*zb*G[1][2] + 144*s1^2*s2^2*z^9*zb*G[1][2] + 
    12*s1*s2^3*z^9*zb*G[1][2] - 6*s1^3*s2*z^10*zb*G[1][2] + 
    38*s1^2*s2^2*z^10*zb*G[1][2] + 66*s1*s2^3*z^10*zb*G[1][2] + 
    12*s1*s2^3*z^11*zb*G[1][2] + 360*s1^2*s2^2*z^5*zb^2*G[1][2] + 
    408*s1*s2^3*z^5*zb^2*G[1][2] + 570*s1^3*s2*z^6*zb^2*G[1][2] - 
    228*s1^2*s2^2*z^6*zb^2*G[1][2] - 276*s1*s2^3*z^6*zb^2*G[1][2] - 
    382*s1^3*s2*z^7*zb^2*G[1][2] + 72*s1^2*s2^2*z^7*zb^2*G[1][2] - 
    4*s1*s2^3*z^7*zb^2*G[1][2] - 552*s1^3*s2*z^8*zb^2*G[1][2] - 
    370*s1^2*s2^2*z^8*zb^2*G[1][2] - 264*s1*s2^3*z^8*zb^2*G[1][2] - 
    30*s1^3*s2*z^9*zb^2*G[1][2] - 260*s1^2*s2^2*z^9*zb^2*G[1][2] - 
    210*s1*s2^3*z^9*zb^2*G[1][2] - 14*s1^2*s2^2*z^10*zb^2*G[1][2] - 
    72*s1*s2^3*z^10*zb^2*G[1][2] - 480*s1^2*s2^2*z^4*zb^3*G[1][2] - 
    672*s1*s2^3*z^4*zb^3*G[1][2] - 942*s1^3*s2*z^5*zb^3*G[1][2] - 
    224*s1^2*s2^2*z^5*zb^3*G[1][2] + 20*s1*s2^3*z^5*zb^3*G[1][2] + 
    150*s1^3*s2*z^6*zb^3*G[1][2] - 212*s1^2*s2^2*z^6*zb^3*G[1][2] - 
    300*s1*s2^3*z^6*zb^3*G[1][2] + 1574*s1^3*s2*z^7*zb^3*G[1][2] + 
    780*s1^2*s2^2*z^7*zb^3*G[1][2] + 648*s1*s2^3*z^7*zb^3*G[1][2] + 
    360*s1^3*s2*z^8*zb^3*G[1][2] + 764*s1^2*s2^2*z^8*zb^3*G[1][2] + 
    624*s1*s2^3*z^8*zb^3*G[1][2] + 6*s1^3*s2*z^9*zb^3*G[1][2] + 
    96*s1^2*s2^2*z^9*zb^3*G[1][2] + 192*s1*s2^3*z^9*zb^3*G[1][2] + 
    360*s1^2*s2^2*z^3*zb^4*G[1][2] + 648*s1*s2^3*z^3*zb^4*G[1][2] + 
    990*s1^3*s2*z^4*zb^4*G[1][2] + 716*s1^2*s2^2*z^4*zb^4*G[1][2] + 
    604*s1*s2^3*z^4*zb^4*G[1][2] + 526*s1^3*s2*z^5*zb^4*G[1][2] + 
    1112*s1^2*s2^2*z^5*zb^4*G[1][2] + 748*s1*s2^3*z^5*zb^4*G[1][2] - 
    2450*s1^3*s2*z^6*zb^4*G[1][2] - 1184*s1^2*s2^2*z^6*zb^4*G[1][2] - 
    384*s1*s2^3*z^6*zb^4*G[1][2] - 1154*s1^3*s2*z^7*zb^4*G[1][2] - 
    1548*s1^2*s2^2*z^7*zb^4*G[1][2] - 1308*s1*s2^3*z^7*zb^4*G[1][2] - 
    52*s1^3*s2*z^8*zb^4*G[1][2] - 268*s1^2*s2^2*z^8*zb^4*G[1][2] - 
    336*s1*s2^3*z^8*zb^4*G[1][2] - 144*s1^2*s2^2*z^2*zb^5*G[1][2] - 
    336*s1*s2^3*z^2*zb^5*G[1][2] - 690*s1^3*s2*z^3*zb^5*G[1][2] - 
    600*s1^2*s2^2*z^3*zb^5*G[1][2] - 960*s1*s2^3*z^3*zb^5*G[1][2] - 
    1150*s1^3*s2*z^4*zb^5*G[1][2] - 2016*s1^2*s2^2*z^4*zb^5*G[1][2] - 
    1012*s1*s2^3*z^4*zb^5*G[1][2] + 2406*s1^3*s2*z^5*zb^5*G[1][2] + 
    548*s1^2*s2^2*z^5*zb^5*G[1][2] - 492*s1*s2^3*z^5*zb^5*G[1][2] + 
    2006*s1^3*s2*z^6*zb^5*G[1][2] + 2440*s1^2*s2^2*z^6*zb^5*G[1][2] + 
    1560*s1*s2^3*z^6*zb^5*G[1][2] + 160*s1^3*s2*z^7*zb^5*G[1][2] + 
    472*s1^2*s2^2*z^7*zb^5*G[1][2] + 456*s1*s2^3*z^7*zb^5*G[1][2] + 
    24*s1^2*s2^2*z*zb^6*G[1][2] + 72*s1*s2^3*z*zb^6*G[1][2] + 
    318*s1^3*s2*z^2*zb^6*G[1][2] + 196*s1^2*s2^2*z^2*zb^6*G[1][2] + 
    620*s1*s2^3*z^2*zb^6*G[1][2] + 1254*s1^3*s2*z^3*zb^6*G[1][2] + 
    1576*s1^2*s2^2*z^3*zb^6*G[1][2] + 972*s1*s2^3*z^3*zb^6*G[1][2] - 
    1426*s1^3*s2*z^4*zb^6*G[1][2] + 948*s1^2*s2^2*z^4*zb^6*G[1][2] + 
    912*s1*s2^3*z^4*zb^6*G[1][2] - 2346*s1^3*s2*z^5*zb^6*G[1][2] - 
    2548*s1^2*s2^2*z^5*zb^6*G[1][2] - 972*s1*s2^3*z^5*zb^6*G[1][2] - 
    276*s1^3*s2*z^6*zb^6*G[1][2] - 672*s1^2*s2^2*z^6*zb^6*G[1][2] - 
    456*s1*s2^3*z^6*zb^6*G[1][2] - 90*s1^3*s2*z*zb^7*G[1][2] - 
    16*s1^2*s2^2*z*zb^7*G[1][2] - 140*s1*s2^3*z*zb^7*G[1][2] - 
    830*s1^3*s2*z^2*zb^7*G[1][2] - 508*s1^2*s2^2*z^2*zb^7*G[1][2] - 
    572*s1*s2^3*z^2*zb^7*G[1][2] + 202*s1^3*s2*z^3*zb^7*G[1][2] - 
    1388*s1^2*s2^2*z^3*zb^7*G[1][2] - 672*s1*s2^3*z^3*zb^7*G[1][2] + 
    1966*s1^3*s2*z^4*zb^7*G[1][2] + 1380*s1^2*s2^2*z^4*zb^7*G[1][2] + 
    264*s1*s2^3*z^4*zb^7*G[1][2] + 356*s1^3*s2*z^5*zb^7*G[1][2] + 
    752*s1^2*s2^2*z^5*zb^7*G[1][2] + 288*s1*s2^3*z^5*zb^7*G[1][2] + 
    12*s1^3*s2*zb^8*G[1][2] - 6*s1*s2^3*zb^8*G[1][2] + 
    308*s1^3*s2*z*zb^8*G[1][2] + 36*s1^2*s2^2*z*zb^8*G[1][2] + 
    134*s1*s2^3*z*zb^8*G[1][2] + 396*s1^3*s2*z^2*zb^8*G[1][2] + 
    632*s1^2*s2^2*z^2*zb^8*G[1][2] + 306*s1*s2^3*z^2*zb^8*G[1][2] - 
    1054*s1^3*s2*z^3*zb^8*G[1][2] - 164*s1^2*s2^2*z^3*zb^8*G[1][2] - 
    380*s1^3*s2*z^4*zb^8*G[1][2] - 548*s1^2*s2^2*z^4*zb^8*G[1][2] - 
    96*s1*s2^3*z^4*zb^8*G[1][2] - 48*s1^3*s2*zb^9*G[1][2] + 
    2*s1^2*s2^2*zb^9*G[1][2] + 6*s1*s2^3*zb^9*G[1][2] - 
    280*s1^3*s2*z*zb^9*G[1][2] - 84*s1^2*s2^2*z*zb^9*G[1][2] - 
    72*s1*s2^3*z*zb^9*G[1][2] + 240*s1^3*s2*z^2*zb^9*G[1][2] - 
    142*s1^2*s2^2*z^2*zb^9*G[1][2] - 18*s1*s2^3*z^2*zb^9*G[1][2] + 
    288*s1^3*s2*z^3*zb^9*G[1][2] + 216*s1^2*s2^2*z^3*zb^9*G[1][2] + 
    12*s1*s2^3*z^3*zb^9*G[1][2] + 58*s1^3*s2*zb^10*G[1][2] - 
    2*s1^2*s2^2*zb^10*G[1][2] + 40*s1^3*s2*z*zb^10*G[1][2] + 
    40*s1^2*s2^2*z*zb^10*G[1][2] + 6*s1*s2^3*z*zb^10*G[1][2] - 
    124*s1^3*s2*z^2*zb^10*G[1][2] - 34*s1^2*s2^2*z^2*zb^10*G[1][2] - 
    22*s1^3*s2*zb^11*G[1][2] + 22*s1^3*s2*z*zb^11*G[1][2] + 
    6*s1^2*s2^2*z^6*G[1][3] + 18*s1*s2^3*z^6*G[1][3] + 22*s2^4*z^6*G[1][3] - 
    20*s1^3*s2*z^7*G[1][3] + 88*s1*s2^3*z^7*G[1][3] - 39*s2^4*z^7*G[1][3] - 
    29*s1^4*z^8*G[1][3] + 22*s1^3*s2*z^8*G[1][3] + 8*s1^2*s2^2*z^8*G[1][3] - 
    97*s1*s2^3*z^8*G[1][3] + 88*s2^4*z^8*G[1][3] + 36*s1^4*z^9*G[1][3] - 
    18*s1^3*s2*z^9*G[1][3] + 30*s1^2*s2^2*z^9*G[1][3] - 
    3*s1*s2^3*z^9*G[1][3] - 124*s2^4*z^9*G[1][3] - 8*s1^4*z^10*G[1][3] + 
    15*s1^3*s2*z^10*G[1][3] - 50*s1^2*s2^2*z^10*G[1][3] + 
    24*s1*s2^3*z^10*G[1][3] + 78*s2^4*z^10*G[1][3] + s1^4*z^11*G[1][3] - 
    s1^3*s2*z^11*G[1][3] + 3*s1^2*s2^2*z^11*G[1][3] - 
    32*s1*s2^3*z^11*G[1][3] - 25*s2^4*z^11*G[1][3] + 12*s2^4*z^3*zb*G[1][3] - 
    54*s2^4*z^4*zb*G[1][3] - 42*s1^2*s2^2*z^5*zb*G[1][3] - 
    126*s1*s2^3*z^5*zb*G[1][3] - 60*s2^4*z^5*zb*G[1][3] + 
    120*s1^3*s2*z^6*zb*G[1][3] + 6*s1^2*s2^2*z^6*zb*G[1][3] - 
    510*s1*s2^3*z^6*zb*G[1][3] + 179*s2^4*z^6*zb*G[1][3] + 
    183*s1^4*z^7*zb*G[1][3] - 28*s1^3*s2*z^7*zb*G[1][3] + 
    64*s1^2*s2^2*z^7*zb*G[1][3] + 358*s1*s2^3*z^7*zb*G[1][3] - 
    509*s2^4*z^7*zb*G[1][3] - 130*s1^4*z^8*zb*G[1][3] + 
    104*s1^3*s2*z^8*zb*G[1][3] - 258*s1^2*s2^2*z^8*zb*G[1][3] + 
    121*s1*s2^3*z^8*zb*G[1][3] + 646*s2^4*z^8*zb*G[1][3] - 
    6*s1^4*z^9*zb*G[1][3] + 2*s1^3*s2*z^9*zb*G[1][3] + 
    240*s1^2*s2^2*z^9*zb*G[1][3] - 46*s1*s2^3*z^9*zb*G[1][3] - 
    368*s2^4*z^9*zb*G[1][3] + s1^4*z^10*zb*G[1][3] - 
    7*s1^3*s2*z^10*zb*G[1][3] + 87*s1^2*s2^2*z^10*zb*G[1][3] + 
    156*s1*s2^3*z^10*zb*G[1][3] + 131*s2^4*z^10*zb*G[1][3] + 
    34*s1*s2^3*z^11*zb*G[1][3] - 12*s2^4*z^2*zb^2*G[1][3] + 
    72*s1*s2^3*z^3*zb^2*G[1][3] + 36*s2^4*z^3*zb^2*G[1][3] + 
    144*s1^2*s2^2*z^4*zb^2*G[1][3] + 84*s1*s2^3*z^4*zb^2*G[1][3] + 
    396*s2^4*z^4*zb^2*G[1][3] - 288*s1^3*s2*z^5*zb^2*G[1][3] - 
    150*s1^2*s2^2*z^5*zb^2*G[1][3] + 1650*s1*s2^3*z^5*zb^2*G[1][3] - 
    573*s2^4*z^5*zb^2*G[1][3] - 495*s1^4*z^6*zb^2*G[1][3] - 
    366*s1^3*s2*z^6*zb^2*G[1][3] - 324*s1^2*s2^2*z^6*zb^2*G[1][3] - 
    408*s1*s2^3*z^6*zb^2*G[1][3] + 1181*s2^4*z^6*zb^2*G[1][3] - 
    10*s1^4*z^7*zb^2*G[1][3] - 296*s1^3*s2*z^7*zb^2*G[1][3] + 
    622*s1^2*s2^2*z^7*zb^2*G[1][3] - 370*s1*s2^3*z^7*zb^2*G[1][3] - 
    1148*s2^4*z^7*zb^2*G[1][3] + 162*s1^4*z^8*zb^2*G[1][3] - 
    402*s1^3*s2*z^8*zb^2*G[1][3] - 318*s1^2*s2^2*z^8*zb^2*G[1][3] - 
    291*s1*s2^3*z^8*zb^2*G[1][3] + 576*s2^4*z^8*zb^2*G[1][3] - 
    11*s1^4*z^9*zb^2*G[1][3] - 34*s1^3*s2*z^9*zb^2*G[1][3] - 
    613*s1^2*s2^2*z^9*zb^2*G[1][3] - 373*s1*s2^3*z^9*zb^2*G[1][3] - 
    277*s2^4*z^9*zb^2*G[1][3] - 52*s1^2*s2^2*z^10*zb^2*G[1][3] - 
    196*s1*s2^3*z^10*zb^2*G[1][3] - 12*s2^4*z*zb^3*G[1][3] - 
    144*s1*s2^3*z^2*zb^3*G[1][3] + 48*s2^4*z^2*zb^3*G[1][3] - 
    168*s1^2*s2^2*z^3*zb^3*G[1][3] - 84*s1*s2^3*z^3*zb^3*G[1][3] - 
    596*s2^4*z^3*zb^3*G[1][3] + 376*s1^3*s2*z^4*zb^3*G[1][3] + 
    216*s1^2*s2^2*z^4*zb^3*G[1][3] - 2132*s1*s2^3*z^4*zb^3*G[1][3] + 
    237*s2^4*z^4*zb^3*G[1][3] + 769*s1^4*z^5*zb^3*G[1][3] + 
    1306*s1^3*s2*z^5*zb^3*G[1][3] + 1028*s1^2*s2^2*z^5*zb^3*G[1][3] - 
    1216*s1*s2^3*z^5*zb^3*G[1][3] - 803*s2^4*z^5*zb^3*G[1][3] + 
    744*s1^4*z^6*zb^3*G[1][3] + 1006*s1^3*s2*z^6*zb^3*G[1][3] - 
    838*s1^2*s2^2*z^6*zb^3*G[1][3] + 544*s1*s2^3*z^6*zb^3*G[1][3] + 
    454*s2^4*z^6*zb^3*G[1][3] - 316*s1^4*z^7*zb^3*G[1][3] + 
    1424*s1^3*s2*z^7*zb^3*G[1][3] + 164*s1^2*s2^2*z^7*zb^3*G[1][3] + 
    1040*s1*s2^3*z^7*zb^3*G[1][3] - 252*s2^4*z^7*zb^3*G[1][3] - 
    19*s1^4*z^8*zb^3*G[1][3] + 514*s1^3*s2*z^8*zb^3*G[1][3] + 
    1655*s1^2*s2^2*z^8*zb^3*G[1][3] + 857*s1*s2^3*z^8*zb^3*G[1][3] + 
    319*s2^4*z^8*zb^3*G[1][3] + 18*s1^3*s2*z^9*zb^3*G[1][3] + 
    360*s1^2*s2^2*z^9*zb^3*G[1][3] + 480*s1*s2^3*z^9*zb^3*G[1][3] + 
    12*s2^4*zb^4*G[1][3] + 72*s1*s2^3*z*zb^4*G[1][3] + 
    12*s2^4*z*zb^4*G[1][3] + 42*s1^2*s2^2*z^2*zb^4*G[1][3] + 
    330*s1*s2^3*z^2*zb^4*G[1][3] + 186*s2^4*z^2*zb^4*G[1][3] - 
    276*s1^3*s2*z^3*zb^4*G[1][3] - 96*s1^2*s2^2*z^3*zb^4*G[1][3] + 
    1236*s1*s2^3*z^3*zb^4*G[1][3] + 707*s2^4*z^3*zb^4*G[1][3] - 
    783*s1^4*z^4*zb^4*G[1][3] - 1816*s1^3*s2*z^4*zb^4*G[1][3] - 
    1664*s1^2*s2^2*z^4*zb^4*G[1][3] + 3064*s1*s2^3*z^4*zb^4*G[1][3] + 
    7*s2^4*z^4*zb^4*G[1][3] - 1648*s1^4*z^5*zb^4*G[1][3] - 
    2686*s1^3*s2*z^5*zb^4*G[1][3] + 702*s1^2*s2^2*z^5*zb^4*G[1][3] + 
    538*s1*s2^3*z^5*zb^4*G[1][3] + 454*s2^4*z^5*zb^4*G[1][3] - 
    60*s1^4*z^6*zb^4*G[1][3] - 2686*s1^3*s2*z^6*zb^4*G[1][3] - 
    212*s1^2*s2^2*z^6*zb^4*G[1][3] - 1384*s1*s2^3*z^6*zb^4*G[1][3] + 
    8*s2^4*z^6*zb^4*G[1][3] + 122*s1^4*z^7*zb^4*G[1][3] - 
    1726*s1^3*s2*z^7*zb^4*G[1][3] - 2812*s1^2*s2^2*z^7*zb^4*G[1][3] - 
    1748*s1*s2^3*z^7*zb^4*G[1][3] - 230*s2^4*z^7*zb^4*G[1][3] - 
    148*s1^3*s2*z^8*zb^4*G[1][3] - 1040*s1^2*s2^2*z^8*zb^4*G[1][3] - 
    716*s1*s2^3*z^8*zb^4*G[1][3] - 42*s2^4*zb^5*G[1][3] + 
    18*s1^2*s2^2*z*zb^5*G[1][3] - 222*s1*s2^3*z*zb^5*G[1][3] + 
    96*s1^3*s2*z^2*zb^5*G[1][3] + 114*s1^2*s2^2*z^2*zb^5*G[1][3] - 
    654*s1*s2^3*z^2*zb^5*G[1][3] - 519*s2^4*z^2*zb^5*G[1][3] + 
    561*s1^4*z^3*zb^5*G[1][3] + 1200*s1^3*s2*z^3*zb^5*G[1][3] + 
    1356*s1^2*s2^2*z^3*zb^5*G[1][3] - 2346*s1*s2^3*z^3*zb^5*G[1][3] - 
    391*s2^4*z^3*zb^5*G[1][3] + 1988*s1^4*z^4*zb^5*G[1][3] + 
    3820*s1^3*s2*z^4*zb^5*G[1][3] - 218*s1^2*s2^2*z^4*zb^5*G[1][3] - 
    2284*s1*s2^3*z^4*zb^5*G[1][3] - 254*s2^4*z^4*zb^5*G[1][3] + 
    858*s1^4*z^5*zb^5*G[1][3] + 4032*s1^3*s2*z^5*zb^5*G[1][3] + 
    84*s1^2*s2^2*z^5*zb^5*G[1][3] + 528*s1*s2^3*z^5*zb^5*G[1][3] - 
    198*s2^4*z^5*zb^5*G[1][3] - 130*s1^4*z^6*zb^5*G[1][3] + 
    2994*s1^3*s2*z^6*zb^5*G[1][3] + 3812*s1^2*s2^2*z^6*zb^5*G[1][3] + 
    2304*s1*s2^3*z^6*zb^5*G[1][3] + 46*s2^4*z^6*zb^5*G[1][3] + 
    448*s1^3*s2*z^7*zb^5*G[1][3] + 1784*s1^2*s2^2*z^7*zb^5*G[1][3] + 
    812*s1*s2^3*z^7*zb^5*G[1][3] + 52*s2^4*zb^6*G[1][3] - 
    8*s1^3*s2*z*zb^6*G[1][3] - 90*s1^2*s2^2*z*zb^6*G[1][3] + 
    322*s1*s2^3*z*zb^6*G[1][3] + 33*s2^4*z*zb^6*G[1][3] - 
    281*s1^4*z^2*zb^6*G[1][3] - 326*s1^3*s2*z^2*zb^6*G[1][3] - 
    640*s1^2*s2^2*z^2*zb^6*G[1][3] + 932*s1*s2^3*z^2*zb^6*G[1][3] + 
    511*s2^4*z^2*zb^6*G[1][3] - 1674*s1^4*z^3*zb^6*G[1][3] - 
    2708*s1^3*s2*z^3*zb^6*G[1][3] - 202*s1^2*s2^2*z^3*zb^6*G[1][3] + 
    2110*s1*s2^3*z^3*zb^6*G[1][3] + 124*s2^4*z^3*zb^6*G[1][3] - 
    1372*s1^4*z^4*zb^6*G[1][3] - 4708*s1^3*s2*z^4*zb^6*G[1][3] + 
    620*s1^2*s2^2*z^4*zb^6*G[1][3] + 758*s1*s2^3*z^4*zb^6*G[1][3] + 
    144*s2^4*z^4*zb^6*G[1][3] - 46*s1^4*z^5*zb^6*G[1][3] - 
    3596*s1^3*s2*z^5*zb^6*G[1][3] - 3868*s1^2*s2^2*z^5*zb^6*G[1][3] - 
    1738*s1*s2^3*z^5*zb^6*G[1][3] + 130*s2^4*z^5*zb^6*G[1][3] - 
    732*s1^3*s2*z^6*zb^6*G[1][3] - 2184*s1^2*s2^2*z^6*zb^6*G[1][3] - 
    732*s1*s2^3*z^6*zb^6*G[1][3] - 25*s2^4*zb^7*G[1][3] + 
    87*s1^4*z*zb^7*G[1][3] + 2*s1^3*s2*z*zb^7*G[1][3] + 
    160*s1^2*s2^2*z*zb^7*G[1][3] - 284*s1*s2^3*z*zb^7*G[1][3] - 
    89*s2^4*z*zb^7*G[1][3] + 992*s1^4*z^2*zb^7*G[1][3] + 
    854*s1^3*s2*z^2*zb^7*G[1][3] + 258*s1^2*s2^2*z^2*zb^7*G[1][3] - 
    836*s1*s2^3*z^2*zb^7*G[1][3] - 218*s2^4*z^2*zb^7*G[1][3] + 
    1380*s1^4*z^3*zb^7*G[1][3] + 3392*s1^3*s2*z^3*zb^7*G[1][3] - 
    884*s1^2*s2^2*z^3*zb^7*G[1][3] - 976*s1*s2^3*z^3*zb^7*G[1][3] + 
    20*s2^4*z^3*zb^7*G[1][3] + 230*s1^4*z^4*zb^7*G[1][3] + 
    3416*s1^3*s2*z^4*zb^7*G[1][3] + 2324*s1^2*s2^2*z^4*zb^7*G[1][3] + 
    670*s1*s2^3*z^4*zb^7*G[1][3] - 122*s2^4*z^4*zb^7*G[1][3] + 
    812*s1^3*s2*z^5*zb^7*G[1][3] + 2008*s1^2*s2^2*z^5*zb^7*G[1][3] + 
    448*s1*s2^3*z^5*zb^7*G[1][3] - 12*s1^4*zb^8*G[1][3] + 
    6*s1^3*s2*zb^8*G[1][3] + 12*s1^2*s2^2*zb^8*G[1][3] - 
    3*s1*s2^3*zb^8*G[1][3] + 5*s2^4*zb^8*G[1][3] - 352*s1^4*z*zb^8*G[1][3] - 
    68*s1^3*s2*z*zb^8*G[1][3] - 80*s1^2*s2^2*z*zb^8*G[1][3] + 
    173*s1*s2^3*z*zb^8*G[1][3] + 70*s2^4*z*zb^8*G[1][3] - 
    960*s1^4*z^2*zb^8*G[1][3] - 1233*s1^3*s2*z^2*zb^8*G[1][3] + 
    414*s1^2*s2^2*z^2*zb^8*G[1][3] + 432*s1*s2^3*z^2*zb^8*G[1][3] + 
    6*s2^4*z^2*zb^8*G[1][3] - 319*s1^4*z^3*zb^8*G[1][3] - 
    2313*s1^3*s2*z^3*zb^8*G[1][3] - 559*s1^2*s2^2*z^3*zb^8*G[1][3] - 
    84*s1*s2^3*z^3*zb^8*G[1][3] + 19*s2^4*z^3*zb^8*G[1][3] - 
    716*s1^3*s2*z^4*zb^8*G[1][3] - 1264*s1^2*s2^2*z^4*zb^8*G[1][3] - 
    148*s1*s2^3*z^4*zb^8*G[1][3] + 54*s1^4*zb^9*G[1][3] - 
    8*s1^3*s2*zb^9*G[1][3] - 16*s1^2*s2^2*zb^9*G[1][3] + 
    7*s1*s2^3*zb^9*G[1][3] - 4*s2^4*zb^9*G[1][3] + 388*s1^4*z*zb^9*G[1][3] + 
    158*s1^3*s2*z*zb^9*G[1][3] - 68*s1^2*s2^2*z*zb^9*G[1][3] - 
    82*s1*s2^3*z*zb^9*G[1][3] - 18*s2^4*z*zb^9*G[1][3] + 
    277*s1^4*z^2*zb^9*G[1][3] + 893*s1^3*s2*z^2*zb^9*G[1][3] - 
    67*s1^2*s2^2*z^2*zb^9*G[1][3] - 20*s1*s2^3*z^2*zb^9*G[1][3] + 
    11*s2^4*z^2*zb^9*G[1][3] + 480*s1^3*s2*z^3*zb^9*G[1][3] + 
    456*s1^2*s2^2*z^3*zb^9*G[1][3] + 18*s1*s2^3*z^3*zb^9*G[1][3] - 
    66*s1^4*zb^10*G[1][3] + 6*s1^3*s2*zb^10*G[1][3] + 
    10*s1^2*s2^2*zb^10*G[1][3] - 3*s1*s2^3*zb^10*G[1][3] + 
    4*s2^4*zb^10*G[1][3] - 131*s1^4*z*zb^10*G[1][3] - 
    138*s1^3*s2*z*zb^10*G[1][3] + 41*s1^2*s2^2*z*zb^10*G[1][3] + 
    7*s1*s2^3*z*zb^10*G[1][3] - s2^4*z*zb^10*G[1][3] - 
    196*s1^3*s2*z^2*zb^10*G[1][3] - 68*s1^2*s2^2*z^2*zb^10*G[1][3] + 
    25*s1^4*zb^11*G[1][3] - 2*s1^3*s2*zb^11*G[1][3] - 
    3*s1^2*s2^2*zb^11*G[1][3] + s1*s2^3*zb^11*G[1][3] - s2^4*zb^11*G[1][3] + 
    34*s1^3*s2*z*zb^11*G[1][3] + 12*s1^3*s2*z^6*zb*G[1][4] + 
    24*s1^2*s2^2*z^6*zb*G[1][4] + 18*s1*s2^3*z^6*zb*G[1][4] - 
    30*s1^3*s2*z^7*zb*G[1][4] - 30*s1^2*s2^2*z^7*zb*G[1][4] + 
    20*s1*s2^3*z^7*zb*G[1][4] + 47*s2^4*z^7*zb*G[1][4] + 
    18*s1^3*s2*z^8*zb*G[1][4] + 30*s1^2*s2^2*z^8*zb*G[1][4] + 
    9*s1*s2^3*z^8*zb*G[1][4] - 94*s2^4*z^8*zb*G[1][4] - 
    21*s1^3*s2*z^9*zb*G[1][4] + 18*s1^2*s2^2*z^9*zb*G[1][4] - 
    36*s1*s2^3*z^9*zb*G[1][4] + 90*s2^4*z^9*zb*G[1][4] + 
    3*s1^3*s2*z^10*zb*G[1][4] - 15*s1^2*s2^2*z^10*zb*G[1][4] + 
    37*s1*s2^3*z^10*zb*G[1][4] - 34*s2^4*z^10*zb*G[1][4] - 
    16*s1*s2^3*z^11*zb*G[1][4] - 12*s2^4*z^2*zb^2*G[1][4] + 
    54*s2^4*z^3*zb^2*G[1][4] - 18*s1*s2^3*z^4*zb^2*G[1][4] - 
    108*s2^4*z^4*zb^2*G[1][4] - 84*s1^3*s2*z^5*zb^2*G[1][4] - 
    150*s1^2*s2^2*z^5*zb^2*G[1][4] - 66*s1*s2^3*z^5*zb^2*G[1][4] + 
    108*s2^4*z^5*zb^2*G[1][4] + 12*s1^4*z^6*zb^2*G[1][4] + 
    234*s1^3*s2*z^6*zb^2*G[1][4] + 174*s1^2*s2^2*z^6*zb^2*G[1][4] - 
    143*s1*s2^3*z^6*zb^2*G[1][4] - 315*s2^4*z^6*zb^2*G[1][4] - 
    108*s1^3*s2*z^7*zb^2*G[1][4] - 108*s1^2*s2^2*z^7*zb^2*G[1][4] - 
    87*s1*s2^3*z^7*zb^2*G[1][4] + 512*s2^4*z^7*zb^2*G[1][4] + 
    123*s1^3*s2*z^8*zb^2*G[1][4] - 164*s1^2*s2^2*z^8*zb^2*G[1][4] + 
    177*s1*s2^3*z^8*zb^2*G[1][4] - 492*s2^4*z^8*zb^2*G[1][4] + 
    6*s1^3*s2*z^9*zb^2*G[1][4] + 77*s1^2*s2^2*z^9*zb^2*G[1][4] - 
    163*s1*s2^3*z^9*zb^2*G[1][4] + 184*s2^4*z^9*zb^2*G[1][4] + 
    26*s1^2*s2^2*z^10*zb^2*G[1][4] + 67*s1*s2^3*z^10*zb^2*G[1][4] + 
    6*s1*s2^3*z^11*zb^2*G[1][4] - 36*s2^4*z*zb^3*G[1][4] - 
    120*s1*s2^3*z^2*zb^3*G[1][4] + 192*s2^4*z^2*zb^3*G[1][4] + 
    558*s1*s2^3*z^3*zb^3*G[1][4] - 356*s2^4*z^3*zb^3*G[1][4] + 
    252*s1^3*s2*z^4*zb^3*G[1][4] + 324*s1^2*s2^2*z^4*zb^3*G[1][4] - 
    650*s1*s2^3*z^4*zb^3*G[1][4] + 344*s2^4*z^4*zb^3*G[1][4] - 
    84*s1^4*z^5*zb^3*G[1][4] - 762*s1^3*s2*z^5*zb^3*G[1][4] - 
    264*s1^2*s2^2*z^5*zb^3*G[1][4] + 903*s1*s2^3*z^5*zb^3*G[1][4] + 
    415*s2^4*z^5*zb^3*G[1][4] + 198*s1^3*s2*z^6*zb^3*G[1][4] - 
    12*s1^2*s2^2*z^6*zb^3*G[1][4] + 191*s1*s2^3*z^6*zb^3*G[1][4] - 
    1014*s2^4*z^6*zb^3*G[1][4] - 249*s1^3*s2*z^7*zb^3*G[1][4] + 
    512*s1^2*s2^2*z^7*zb^3*G[1][4] - 249*s1*s2^3*z^7*zb^3*G[1][4] + 
    1068*s2^4*z^7*zb^3*G[1][4] - 133*s1^3*s2*z^8*zb^3*G[1][4] - 
    112*s1^2*s2^2*z^8*zb^3*G[1][4] + 168*s1*s2^3*z^8*zb^3*G[1][4] - 
    384*s2^4*z^8*zb^3*G[1][4] - 3*s1^3*s2*z^9*zb^3*G[1][4] - 
    166*s1^2*s2^2*z^9*zb^3*G[1][4] - 57*s1*s2^3*z^9*zb^3*G[1][4] - 
    3*s1^2*s2^2*z^10*zb^3*G[1][4] - 35*s1*s2^3*z^10*zb^3*G[1][4] - 
    s1*s2^3*z^11*zb^3*G[1][4] - 12*s2^4*zb^4*G[1][4] - 
    120*s1*s2^3*z*zb^4*G[1][4] + 144*s2^4*z*zb^4*G[1][4] - 
    360*s1^2*s2^2*z^2*zb^4*G[1][4] + 618*s1*s2^3*z^2*zb^4*G[1][4] - 
    606*s2^4*z^2*zb^4*G[1][4] - 420*s1^3*s2*z^3*zb^4*G[1][4] + 
    984*s1^2*s2^2*z^3*zb^4*G[1][4] - 1746*s1*s2^3*z^3*zb^4*G[1][4] + 
    987*s2^4*z^3*zb^4*G[1][4] + 252*s1^4*z^4*zb^4*G[1][4] + 
    1248*s1^3*s2*z^4*zb^4*G[1][4] - 1662*s1^2*s2^2*z^4*zb^4*G[1][4] + 
    1354*s1*s2^3*z^4*zb^4*G[1][4] - 1505*s2^4*z^4*zb^4*G[1][4] + 
    18*s1^4*z^5*zb^4*G[1][4] + 198*s1^3*s2*z^5*zb^4*G[1][4] + 
    1272*s1^2*s2^2*z^5*zb^4*G[1][4] - 1704*s1*s2^3*z^5*zb^4*G[1][4] + 
    1400*s2^4*z^5*zb^4*G[1][4] + 114*s1^3*s2*z^6*zb^4*G[1][4] - 
    813*s1^2*s2^2*z^6*zb^4*G[1][4] + 105*s1*s2^3*z^6*zb^4*G[1][4] - 
    1182*s2^4*z^6*zb^4*G[1][4] + 472*s1^3*s2*z^7*zb^4*G[1][4] + 
    2*s1^2*s2^2*z^7*zb^4*G[1][4] + 276*s1*s2^3*z^7*zb^4*G[1][4] + 
    346*s2^4*z^7*zb^4*G[1][4] + 33*s1^3*s2*z^8*zb^4*G[1][4] + 
    437*s1^2*s2^2*z^8*zb^4*G[1][4] - 145*s1*s2^3*z^8*zb^4*G[1][4] + 
    15*s1^2*s2^2*z^9*zb^4*G[1][4] + 80*s1*s2^3*z^9*zb^4*G[1][4] - 
    s1^3*s2*z^10*zb^4*G[1][4] + 7*s1*s2^3*z^10*zb^4*G[1][4] + 
    30*s2^4*zb^5*G[1][4] + 282*s1*s2^3*z*zb^5*G[1][4] - 
    168*s2^4*z*zb^5*G[1][4] + 600*s1^2*s2^2*z^2*zb^5*G[1][4] - 
    984*s1*s2^3*z^2*zb^5*G[1][4] + 615*s2^4*z^2*zb^5*G[1][4] - 
    420*s1^4*z^3*zb^5*G[1][4] + 216*s1^3*s2*z^3*zb^5*G[1][4] - 
    1434*s1^2*s2^2*z^3*zb^5*G[1][4] + 2252*s1*s2^3*z^3*zb^5*G[1][4] - 
    447*s2^4*z^3*zb^5*G[1][4] - 144*s1^4*z^4*zb^5*G[1][4] - 
    2394*s1^3*s2*z^4*zb^5*G[1][4] + 1800*s1^2*s2^2*z^4*zb^5*G[1][4] - 
    882*s1*s2^3*z^4*zb^5*G[1][4] + 176*s2^4*z^4*zb^5*G[1][4] + 
    18*s1^4*z^5*zb^5*G[1][4] + 564*s1^3*s2*z^5*zb^5*G[1][4] - 
    854*s1^2*s2^2*z^5*zb^5*G[1][4] + 1458*s1*s2^3*z^5*zb^5*G[1][4] + 
    300*s2^4*z^5*zb^5*G[1][4] - 831*s1^3*s2*z^6*zb^5*G[1][4] + 
    185*s1^2*s2^2*z^6*zb^5*G[1][4] - 924*s1*s2^3*z^6*zb^5*G[1][4] - 
    16*s2^4*z^6*zb^5*G[1][4] - 120*s1^3*s2*z^7*zb^5*G[1][4] - 
    652*s1^2*s2^2*z^7*zb^5*G[1][4] + 361*s1*s2^3*z^7*zb^5*G[1][4] + 
    3*s1^3*s2*z^8*zb^5*G[1][4] - 27*s1^2*s2^2*z^8*zb^5*G[1][4] - 
    81*s1*s2^3*z^8*zb^5*G[1][4] + 7*s1^3*s2*z^9*zb^5*G[1][4] - 
    21*s1*s2^3*z^9*zb^5*G[1][4] - 22*s2^4*zb^6*G[1][4] + 
    18*s1^2*s2^2*z*zb^6*G[1][4] - 172*s1*s2^3*z*zb^6*G[1][4] + 
    43*s2^4*z*zb^6*G[1][4] + 252*s1^4*z^2*zb^6*G[1][4] + 
    36*s1^3*s2*z^2*zb^6*G[1][4] - 438*s1^2*s2^2*z^2*zb^6*G[1][4] + 
    423*s1*s2^3*z^2*zb^6*G[1][4] - 361*s2^4*z^2*zb^6*G[1][4] + 
    774*s1^4*z^3*zb^6*G[1][4] + 1006*s1^3*s2*z^3*zb^6*G[1][4] + 
    462*s1^2*s2^2*z^3*zb^6*G[1][4] - 1309*s1*s2^3*z^3*zb^6*G[1][4] + 
    248*s2^4*z^3*zb^6*G[1][4] - 248*s1^4*z^4*zb^6*G[1][4] + 
    1043*s1^3*s2*z^4*zb^6*G[1][4] - 403*s1^2*s2^2*z^4*zb^6*G[1][4] - 
    430*s1*s2^3*z^4*zb^6*G[1][4] - 128*s2^4*z^4*zb^6*G[1][4] + 
    30*s1^4*z^5*zb^6*G[1][4] + 543*s1^3*s2*z^5*zb^6*G[1][4] + 
    440*s1^2*s2^2*z^5*zb^6*G[1][4] + 639*s1*s2^3*z^5*zb^6*G[1][4] - 
    130*s2^4*z^5*zb^6*G[1][4] + 237*s1^3*s2*z^6*zb^6*G[1][4] + 
    671*s1^2*s2^2*z^6*zb^6*G[1][4] - 297*s1*s2^3*z^6*zb^6*G[1][4] - 
    18*s1^3*s2*z^7*zb^6*G[1][4] + 15*s1^2*s2^2*z^7*zb^6*G[1][4] + 
    10*s1*s2^3*z^7*zb^6*G[1][4] - 21*s1^3*s2*z^8*zb^6*G[1][4] + 
    35*s1*s2^3*z^8*zb^6*G[1][4] + 3*s2^4*zb^7*G[1][4] - 
    84*s1^4*z*zb^7*G[1][4] + 24*s1^3*s2*z*zb^7*G[1][4] + 
    72*s1^2*s2^2*z*zb^7*G[1][4] - 15*s1*s2^3*z*zb^7*G[1][4] + 
    69*s2^4*z*zb^7*G[1][4] - 732*s1^4*z^2*zb^7*G[1][4] - 
    408*s1^3*s2*z^2*zb^7*G[1][4] + 282*s1^2*s2^2*z^2*zb^7*G[1][4] + 
    177*s1*s2^3*z^2*zb^7*G[1][4] + 92*s2^4*z^2*zb^7*G[1][4] - 
    228*s1^4*z^3*zb^7*G[1][4] - 1053*s1^3*s2*z^3*zb^7*G[1][4] - 
    84*s1^2*s2^2*z^3*zb^7*G[1][4] + 603*s1*s2^3*z^3*zb^7*G[1][4] - 
    132*s2^4*z^3*zb^7*G[1][4] + 116*s1^4*z^4*zb^7*G[1][4] - 
    648*s1^3*s2*z^4*zb^7*G[1][4] - 385*s1^2*s2^2*z^4*zb^7*G[1][4] - 
    317*s1*s2^3*z^4*zb^7*G[1][4] + 122*s2^4*z^4*zb^7*G[1][4] - 
    318*s1^3*s2*z^5*zb^7*G[1][4] - 550*s1^2*s2^2*z^5*zb^7*G[1][4] + 
    65*s1*s2^3*z^5*zb^7*G[1][4] + 45*s1^3*s2*z^6*zb^7*G[1][4] + 
    15*s1^2*s2^2*z^6*zb^7*G[1][4] + 59*s1*s2^3*z^6*zb^7*G[1][4] + 
    35*s1^3*s2*z^7*zb^7*G[1][4] - 35*s1*s2^3*z^7*zb^7*G[1][4] + 
    12*s1^4*zb^8*G[1][4] - 6*s1^3*s2*zb^8*G[1][4] - 
    18*s1^2*s2^2*zb^8*G[1][4] + 6*s1*s2^3*zb^8*G[1][4] - 
    3*s2^4*zb^8*G[1][4] + 318*s1^4*z*zb^8*G[1][4] + 
    48*s1^3*s2*z*zb^8*G[1][4] - 162*s1^2*s2^2*z*zb^8*G[1][4] + 
    12*s1*s2^3*z*zb^8*G[1][4] - 70*s2^4*z*zb^8*G[1][4] + 
    534*s1^4*z^2*zb^8*G[1][4] + 564*s1^3*s2*z^2*zb^8*G[1][4] - 
    71*s1^2*s2^2*z^2*zb^8*G[1][4] - 207*s1*s2^3*z^2*zb^8*G[1][4] + 
    48*s2^4*z^2*zb^8*G[1][4] - 65*s1^4*z^3*zb^8*G[1][4] + 
    594*s1^3*s2*z^3*zb^8*G[1][4] + 212*s1^2*s2^2*z^3*zb^8*G[1][4] + 
    26*s1*s2^3*z^3*zb^8*G[1][4] - 19*s2^4*z^3*zb^8*G[1][4] + 
    315*s1^3*s2*z^4*zb^8*G[1][4] + 347*s1^2*s2^2*z^4*zb^8*G[1][4] + 
    49*s1*s2^3*z^4*zb^8*G[1][4] - 60*s1^3*s2*z^5*zb^8*G[1][4] - 
    27*s1^2*s2^2*z^5*zb^8*G[1][4] - 60*s1*s2^3*z^5*zb^8*G[1][4] - 
    35*s1^3*s2*z^6*zb^8*G[1][4] + 21*s1*s2^3*z^6*zb^8*G[1][4] - 
    54*s1^4*zb^9*G[1][4] + 2*s1^3*s2*zb^9*G[1][4] + 
    36*s1^2*s2^2*zb^9*G[1][4] - 7*s1*s2^3*zb^9*G[1][4] + 
    10*s2^4*zb^9*G[1][4] - 322*s1^4*z*zb^9*G[1][4] - 
    137*s1^3*s2*z*zb^9*G[1][4] + 80*s1^2*s2^2*z*zb^9*G[1][4] + 
    16*s1*s2^3*z*zb^9*G[1][4] + 14*s2^4*z*zb^9*G[1][4] - 
    93*s1^4*z^2*zb^9*G[1][4] - 326*s1^3*s2*z^2*zb^9*G[1][4] - 
    40*s1^2*s2^2*z^2*zb^9*G[1][4] + 21*s1*s2^3*z^2*zb^9*G[1][4] - 
    11*s2^4*z^2*zb^9*G[1][4] - 216*s1^3*s2*z^3*zb^9*G[1][4] - 
    136*s1^2*s2^2*z^3*zb^9*G[1][4] - 33*s1*s2^3*z^3*zb^9*G[1][4] + 
    45*s1^3*s2*z^4*zb^9*G[1][4] + 15*s1^2*s2^2*z^4*zb^9*G[1][4] + 
    25*s1*s2^3*z^4*zb^9*G[1][4] + 21*s1^3*s2*z^5*zb^9*G[1][4] - 
    7*s1*s2^3*z^5*zb^9*G[1][4] + 66*s1^4*zb^10*G[1][4] + 
    12*s1^3*s2*zb^10*G[1][4] - 21*s1^2*s2^2*zb^10*G[1][4] + 
    3*s1*s2^3*zb^10*G[1][4] - 6*s2^4*zb^10*G[1][4] + 
    97*s1^4*z*zb^10*G[1][4] + 89*s1^3*s2*z*zb^10*G[1][4] - 
    7*s1^2*s2^2*z*zb^10*G[1][4] - 2*s1*s2^3*z*zb^10*G[1][4] + 
    s2^4*z*zb^10*G[1][4] + 87*s1^3*s2*z^2*zb^10*G[1][4] + 
    23*s1^2*s2^2*z^2*zb^10*G[1][4] + 6*s1*s2^3*z^2*zb^10*G[1][4] - 
    18*s1^3*s2*z^3*zb^10*G[1][4] - 3*s1^2*s2^2*z^3*zb^10*G[1][4] - 
    4*s1*s2^3*z^3*zb^10*G[1][4] - 7*s1^3*s2*z^4*zb^10*G[1][4] + 
    s1*s2^3*z^4*zb^10*G[1][4] - 25*s1^4*zb^11*G[1][4] - 
    9*s1^3*s2*zb^11*G[1][4] + 3*s1^2*s2^2*zb^11*G[1][4] - 
    s1*s2^3*zb^11*G[1][4] + s2^4*zb^11*G[1][4] - 15*s1^3*s2*z*zb^11*G[1][4] + 
    3*s1^3*s2*z^2*zb^11*G[1][4] + s1^3*s2*z^3*zb^11*G[1][4] + 
    s2^4*z^3*G[1][5] - 2*s1*s2^3*z^4*G[1][5] - 4*s2^4*z^4*G[1][5] + 
    6*s1^2*s2^2*z^5*G[1][5] + 12*s1*s2^3*z^5*G[1][5] + 10*s2^4*z^5*G[1][5] + 
    12*s1^3*s2*z^6*G[1][5] + 9*s1^2*s2^2*z^6*G[1][5] - 
    9*s1*s2^3*z^6*G[1][5] - 32*s2^4*z^6*G[1][5] - 3*s1^3*s2*z^7*G[1][5] - 
    8*s1^2*s2^2*z^7*G[1][5] - s1*s2^3*z^7*G[1][5] + 110*s2^4*z^7*G[1][5] + 
    13*s1^4*z^8*G[1][5] - 3*s1^3*s2*z^8*G[1][5] + 10*s1^2*s2^2*z^8*G[1][5] - 
    44*s1*s2^3*z^8*G[1][5] - 212*s2^4*z^8*G[1][5] - 18*s1^4*z^9*G[1][5] - 
    40*s1^2*s2^2*z^9*G[1][5] + 81*s1*s2^3*z^9*G[1][5] + 
    214*s2^4*z^9*G[1][5] + 6*s1^4*z^10*G[1][5] - 7*s1^3*s2*z^10*G[1][5] + 
    26*s1^2*s2^2*z^10*G[1][5] - 57*s1*s2^3*z^10*G[1][5] - 
    112*s2^4*z^10*G[1][5] - s1^4*z^11*G[1][5] + s1^3*s2*z^11*G[1][5] - 
    3*s1^2*s2^2*z^11*G[1][5] + 20*s1*s2^3*z^11*G[1][5] + 
    25*s2^4*z^11*G[1][5] + 3*s2^4*z^2*zb*G[1][5] + 
    18*s1*s2^3*z^3*zb*G[1][5] - 24*s2^4*z^3*zb*G[1][5] - 
    48*s1^2*s2^2*z^4*zb*G[1][5] - 112*s1*s2^3*z^4*zb*G[1][5] + 
    20*s2^4*z^4*zb*G[1][5] - 72*s1^3*s2*z^5*zb*G[1][5] - 
    24*s1^2*s2^2*z^5*zb*G[1][5] + 141*s1*s2^3*z^5*zb*G[1][5] + 
    162*s2^4*z^5*zb*G[1][5] + 12*s1^4*z^6*zb*G[1][5] + 
    32*s1^3*s2*z^6*zb*G[1][5] + 17*s1^2*s2^2*z^6*zb*G[1][5] - 
    73*s1*s2^3*z^6*zb*G[1][5] - 654*s2^4*z^6*zb*G[1][5] - 
    71*s1^4*z^7*zb*G[1][5] + 2*s1^3*s2*z^7*zb*G[1][5] - 
    61*s1^2*s2^2*z^7*zb*G[1][5] + 314*s1*s2^3*z^7*zb*G[1][5] + 
    1112*s2^4*z^7*zb*G[1][5] + 58*s1^4*z^8*zb*G[1][5] - 
    4*s1^3*s2*z^8*zb*G[1][5] + 212*s1^2*s2^2*z^8*zb*G[1][5] - 
    495*s1*s2^3*z^8*zb*G[1][5] - 984*s2^4*z^8*zb*G[1][5] + 
    2*s1^4*z^9*zb*G[1][5] + 44*s1^3*s2*z^9*zb*G[1][5] - 
    69*s1^2*s2^2*z^9*zb*G[1][5] + 328*s1*s2^3*z^9*zb*G[1][5] + 
    462*s2^4*z^9*zb*G[1][5] - s1^4*z^10*zb*G[1][5] - 
    2*s1^3*s2*z^10*zb*G[1][5] - 29*s1^2*s2^2*z^10*zb*G[1][5] - 
    115*s1*s2^3*z^10*zb*G[1][5] - 97*s2^4*z^10*zb*G[1][5] - 
    6*s1*s2^3*z^11*zb*G[1][5] - 39*s2^4*z*zb^2*G[1][5] - 
    42*s1*s2^3*z^2*zb^2*G[1][5] + 186*s2^4*z^2*zb^2*G[1][5] + 
    174*s1^2*s2^2*z^3*zb^2*G[1][5] + 238*s1*s2^3*z^3*zb^2*G[1][5] - 
    180*s2^4*z^3*zb^2*G[1][5] + 162*s1^3*s2*z^4*zb^2*G[1][5] - 
    165*s1^2*s2^2*z^4*zb^2*G[1][5] - 210*s1*s2^3*z^4*zb^2*G[1][5] - 
    426*s2^4*z^4*zb^2*G[1][5] - 78*s1^4*z^5*zb^2*G[1][5] - 
    99*s1^3*s2*z^5*zb^2*G[1][5] + 378*s1^2*s2^2*z^5*zb^2*G[1][5] - 
    12*s1*s2^3*z^5*zb^2*G[1][5] + 1482*s2^4*z^5*zb^2*G[1][5] + 
    135*s1^4*z^6*zb^2*G[1][5] + 37*s1^3*s2*z^6*zb^2*G[1][5] - 
    144*s1^2*s2^2*z^6*zb^2*G[1][5] - 750*s1*s2^3*z^6*zb^2*G[1][5] - 
    1974*s2^4*z^6*zb^2*G[1][5] + 40*s1^4*z^7*zb^2*G[1][5] + 
    4*s1^3*s2*z^7*zb^2*G[1][5] - 350*s1^2*s2^2*z^7*zb^2*G[1][5] + 
    1221*s1*s2^3*z^7*zb^2*G[1][5] + 1356*s2^4*z^7*zb^2*G[1][5] - 
    108*s1^4*z^8*zb^2*G[1][5] - 102*s1^3*s2*z^8*zb^2*G[1][5] - 
    123*s1^2*s2^2*z^8*zb^2*G[1][5] - 750*s1*s2^3*z^8*zb^2*G[1][5] - 
    498*s2^4*z^8*zb^2*G[1][5] + 11*s1^4*z^9*zb^2*G[1][5] - 
    2*s1^3*s2*z^9*zb^2*G[1][5] + 239*s1^2*s2^2*z^9*zb^2*G[1][5] + 
    254*s1*s2^3*z^9*zb^2*G[1][5] + 93*s2^4*z^9*zb^2*G[1][5] + 
    8*s1^2*s2^2*z^10*zb^2*G[1][5] + 57*s1*s2^3*z^10*zb^2*G[1][5] - 
    6*s1*s2^3*z^11*zb^2*G[1][5] - 25*s2^4*zb^3*G[1][5] - 
    202*s1*s2^3*z*zb^3*G[1][5] + 256*s2^4*z*zb^3*G[1][5] - 
    402*s1^2*s2^2*z^2*zb^3*G[1][5] + 918*s1*s2^3*z^2*zb^3*G[1][5] - 
    1054*s2^4*z^2*zb^3*G[1][5] - 122*s1^3*s2*z^3*zb^3*G[1][5] + 
    888*s1^2*s2^2*z^3*zb^3*G[1][5] - 1962*s1*s2^3*z^3*zb^3*G[1][5] + 
    2012*s2^4*z^3*zb^3*G[1][5] + 208*s1^4*z^4*zb^3*G[1][5] - 
    52*s1^3*s2*z^4*zb^3*G[1][5] - 1547*s1^2*s2^2*z^4*zb^3*G[1][5] + 
    1836*s1*s2^3*z^4*zb^3*G[1][5] - 2048*s2^4*z^4*zb^3*G[1][5] - 
    35*s1^4*z^5*zb^3*G[1][5] + 259*s1^3*s2*z^5*zb^3*G[1][5] + 
    559*s1^2*s2^2*z^5*zb^3*G[1][5] + 586*s1*s2^3*z^5*zb^3*G[1][5] + 
    992*s2^4*z^5*zb^3*G[1][5] - 396*s1^4*z^6*zb^3*G[1][5] - 
    235*s1^3*s2*z^6*zb^3*G[1][5] + 606*s1^2*s2^2*z^6*zb^3*G[1][5] - 
    1572*s1*s2^3*z^6*zb^3*G[1][5] + 86*s2^4*z^6*zb^3*G[1][5] + 
    204*s1^4*z^7*zb^3*G[1][5] + 168*s1^3*s2*z^7*zb^3*G[1][5] + 
    576*s1^2*s2^2*z^7*zb^3*G[1][5] + 806*s1*s2^3*z^7*zb^3*G[1][5] - 
    284*s2^4*z^7*zb^3*G[1][5] + 19*s1^4*z^8*zb^3*G[1][5] - 
    15*s1^3*s2*z^8*zb^3*G[1][5] - 673*s1^2*s2^2*z^8*zb^3*G[1][5] - 
    215*s1*s2^3*z^8*zb^3*G[1][5] + 65*s2^4*z^8*zb^3*G[1][5] - 
    3*s1^3*s2*z^9*zb^3*G[1][5] - 74*s1^2*s2^2*z^9*zb^3*G[1][5] - 
    231*s1*s2^3*z^9*zb^3*G[1][5] + 3*s1^2*s2^2*z^10*zb^3*G[1][5] + 
    35*s1*s2^3*z^10*zb^3*G[1][5] + s1*s2^3*z^11*zb^3*G[1][5] - 
    12*s1*s2^3*zb^4*G[1][5] + 66*s2^4*zb^4*G[1][5] - 
    96*s1^2*s2^2*z*zb^4*G[1][5] + 598*s1*s2^3*z*zb^4*G[1][5] - 
    422*s2^4*z*zb^4*G[1][5] - 258*s1^3*s2*z^2*zb^4*G[1][5] + 
    1275*s1^2*s2^2*z^2*zb^4*G[1][5] - 2457*s1*s2^3*z^2*zb^4*G[1][5] + 
    1398*s2^4*z^2*zb^4*G[1][5] - 279*s1^4*z^3*zb^4*G[1][5] + 
    1097*s1^3*s2*z^3*zb^4*G[1][5] - 2542*s1^2*s2^2*z^3*zb^4*G[1][5] + 
    4559*s1*s2^3*z^3*zb^4*G[1][5] - 2508*s2^4*z^3*zb^4*G[1][5] - 
    345*s1^4*z^4*zb^4*G[1][5] - 1736*s1^3*s2*z^4*zb^4*G[1][5] + 
    3818*s1^2*s2^2*z^4*zb^4*G[1][5] - 5072*s1*s2^3*z^4*zb^4*G[1][5] + 
    2662*s2^4*z^4*zb^4*G[1][5] + 670*s1^4*z^5*zb^4*G[1][5] + 
    869*s1^3*s2*z^5*zb^4*G[1][5] - 2926*s1^2*s2^2*z^5*zb^4*G[1][5] + 
    2391*s1*s2^3*z^5*zb^4*G[1][5] - 1794*s2^4*z^5*zb^4*G[1][5] + 
    76*s1^4*z^6*zb^4*G[1][5] - 52*s1^3*s2*z^6*zb^4*G[1][5] - 
    801*s1^2*s2^2*z^6*zb^4*G[1][5] - 303*s1*s2^3*z^6*zb^4*G[1][5] + 
    714*s2^4*z^6*zb^4*G[1][5] - 122*s1^4*z^7*zb^4*G[1][5] + 
    60*s1^3*s2*z^7*zb^4*G[1][5] + 1136*s1^2*s2^2*z^7*zb^4*G[1][5] - 
    142*s1*s2^3*z^7*zb^4*G[1][5] - 116*s2^4*z^7*zb^4*G[1][5] + 
    19*s1^3*s2*z^8*zb^4*G[1][5] + 291*s1^2*s2^2*z^8*zb^4*G[1][5] + 
    525*s1*s2^3*z^8*zb^4*G[1][5] - 15*s1^2*s2^2*z^9*zb^4*G[1][5] - 
    80*s1*s2^3*z^9*zb^4*G[1][5] + s1^3*s2*z^10*zb^4*G[1][5] - 
    7*s1*s2^3*z^10*zb^4*G[1][5] + 6*s1^2*s2^2*zb^5*G[1][5] + 
    26*s1*s2^3*zb^5*G[1][5] - 54*s2^4*zb^5*G[1][5] + 
    42*s1^3*s2*z*zb^5*G[1][5] + 192*s1^2*s2^2*z*zb^5*G[1][5] - 
    531*s1*s2^3*z*zb^5*G[1][5] + 234*s2^4*z*zb^5*G[1][5] + 
    99*s1^4*z^2*zb^5*G[1][5] + 258*s1^3*s2*z^2*zb^5*G[1][5] - 
    1719*s1^2*s2^2*z^2*zb^5*G[1][5] + 1983*s1*s2^3*z^2*zb^5*G[1][5] - 
    558*s2^4*z^2*zb^5*G[1][5] + 991*s1^4*z^3*zb^5*G[1][5] - 
    734*s1^3*s2*z^3*zb^5*G[1][5] + 2073*s1^2*s2^2*z^3*zb^5*G[1][5] - 
    3080*s1*s2^3*z^3*zb^5*G[1][5] + 768*s2^4*z^3*zb^5*G[1][5] - 
    644*s1^4*z^4*zb^5*G[1][5] + 1906*s1^3*s2*z^4*zb^5*G[1][5] - 
    1538*s1^2*s2^2*z^4*zb^5*G[1][5] + 3114*s1*s2^3*z^4*zb^5*G[1][5] - 
    558*s2^4*z^4*zb^5*G[1][5] - 576*s1^4*z^5*zb^5*G[1][5] - 
    1347*s1^3*s2*z^5*zb^5*G[1][5] + 2916*s1^2*s2^2*z^5*zb^5*G[1][5] - 
    1473*s1*s2^3*z^5*zb^5*G[1][5] + 198*s2^4*z^5*zb^5*G[1][5] + 
    130*s1^4*z^6*zb^5*G[1][5] - 75*s1^3*s2*z^6*zb^5*G[1][5] - 
    1477*s1^2*s2^2*z^6*zb^5*G[1][5] + 576*s1*s2^3*z^6*zb^5*G[1][5] - 
    30*s2^4*z^6*zb^5*G[1][5] - 40*s1^3*s2*z^7*zb^5*G[1][5] - 
    676*s1^2*s2^2*z^7*zb^5*G[1][5] - 717*s1*s2^3*z^7*zb^5*G[1][5] - 
    3*s1^3*s2*z^8*zb^5*G[1][5] + 27*s1^2*s2^2*z^8*zb^5*G[1][5] + 
    81*s1*s2^3*z^8*zb^5*G[1][5] - 7*s1^3*s2*z^9*zb^5*G[1][5] + 
    21*s1*s2^3*z^9*zb^5*G[1][5] - 4*s1^3*s2*zb^6*G[1][5] - 
    15*s1^2*s2^2*zb^6*G[1][5] - 12*s1*s2^3*zb^6*G[1][5] + 
    12*s2^4*zb^6*G[1][5] - 25*s1^4*z*zb^6*G[1][5] - 
    35*s1^3*s2*z*zb^6*G[1][5] + 16*s1^2*s2^2*z*zb^6*G[1][5] + 
    118*s1*s2^3*z*zb^6*G[1][5] - 24*s2^4*z*zb^6*G[1][5] - 
    641*s1^4*z^2*zb^6*G[1][5] - 301*s1^3*s2*z^2*zb^6*G[1][5] + 
    1204*s1^2*s2^2*z^2*zb^6*G[1][5] - 380*s1*s2^3*z^2*zb^6*G[1][5] + 
    12*s2^4*z^2*zb^6*G[1][5] - 510*s1^4*z^3*zb^6*G[1][5] - 
    656*s1^3*s2*z^3*zb^6*G[1][5] - 1380*s1^2*s2^2*z^3*zb^6*G[1][5] + 
    333*s1*s2^3*z^3*zb^6*G[1][5] + 1160*s1^4*z^4*zb^6*G[1][5] + 
    277*s1^3*s2*z^4*zb^6*G[1][5] - 1317*s1^2*s2^2*z^4*zb^6*G[1][5] - 
    318*s1*s2^3*z^4*zb^6*G[1][5] + 16*s1^4*z^5*zb^6*G[1][5] + 
    641*s1^3*s2*z^5*zb^6*G[1][5] + 668*s1^2*s2^2*z^5*zb^6*G[1][5] - 
    269*s1*s2^3*z^5*zb^6*G[1][5] + 39*s1^3*s2*z^6*zb^6*G[1][5] + 
    1021*s1^2*s2^2*z^6*zb^6*G[1][5] + 573*s1*s2^3*z^6*zb^6*G[1][5] + 
    18*s1^3*s2*z^7*zb^6*G[1][5] - 15*s1^2*s2^2*z^7*zb^6*G[1][5] - 
    10*s1*s2^3*z^7*zb^6*G[1][5] + 21*s1^3*s2*z^8*zb^6*G[1][5] - 
    35*s1*s2^3*z^8*zb^6*G[1][5] + 3*s1^4*zb^7*G[1][5] + 
    2*s1^3*s2*zb^7*G[1][5] + 5*s1^2*s2^2*zb^7*G[1][5] - 
    10*s1*s2^3*zb^7*G[1][5] + 227*s1^4*z*zb^7*G[1][5] + 
    81*s1^3*s2*z*zb^7*G[1][5] - 283*s1^2*s2^2*z*zb^7*G[1][5] + 
    12*s1*s2^3*z*zb^7*G[1][5] + 736*s1^4*z^2*zb^7*G[1][5] + 
    779*s1^3*s2*z^2*zb^7*G[1][5] - 148*s1^2*s2^2*z^2*zb^7*G[1][5] - 
    30*s1*s2^3*z^2*zb^7*G[1][5] - 620*s1^4*z^3*zb^7*G[1][5] + 
    2*s1^3*s2*z^3*zb^7*G[1][5] + 1380*s1^2*s2^2*z^3*zb^7*G[1][5] + 
    108*s1*s2^3*z^3*zb^7*G[1][5] - 346*s1^4*z^4*zb^7*G[1][5] - 
    746*s1^3*s2*z^4*zb^7*G[1][5] - 49*s1^2*s2^2*z^4*zb^7*G[1][5] + 
    169*s1*s2^3*z^4*zb^7*G[1][5] - 38*s1^3*s2*z^5*zb^7*G[1][5] - 
    1002*s1^2*s2^2*z^5*zb^7*G[1][5] - 225*s1*s2^3*z^5*zb^7*G[1][5] - 
    45*s1^3*s2*z^6*zb^7*G[1][5] - 15*s1^2*s2^2*z^6*zb^7*G[1][5] - 
    59*s1*s2^3*z^6*zb^7*G[1][5] - 35*s1^3*s2*z^7*zb^7*G[1][5] + 
    35*s1*s2^3*z^7*zb^7*G[1][5] - 34*s1^4*zb^8*G[1][5] - 
    5*s1^3*s2*zb^8*G[1][5] + 24*s1^2*s2^2*zb^8*G[1][5] + 
    14*s1*s2^3*zb^8*G[1][5] - 362*s1^4*z*zb^8*G[1][5] - 
    305*s1^3*s2*z*zb^8*G[1][5] + 196*s1^2*s2^2*z*zb^8*G[1][5] + 
    6*s1*s2^3*z*zb^8*G[1][5] + 12*s1^4*z^2*zb^8*G[1][5] - 
    375*s1^3*s2*z^2*zb^8*G[1][5] - 453*s1^2*s2^2*z^2*zb^8*G[1][5] - 
    30*s1*s2^3*z^2*zb^8*G[1][5] + 384*s1^4*z^3*zb^8*G[1][5] + 
    525*s1^3*s2*z^3*zb^8*G[1][5] - 355*s1^2*s2^2*z^3*zb^8*G[1][5] - 
    32*s1*s2^3*z^3*zb^8*G[1][5] + 65*s1^3*s2*z^4*zb^8*G[1][5] + 
    605*s1^2*s2^2*z^4*zb^8*G[1][5] + 3*s1*s2^3*z^4*zb^8*G[1][5] + 
    60*s1^3*s2*z^5*zb^8*G[1][5] + 27*s1^2*s2^2*z^5*zb^8*G[1][5] + 
    60*s1*s2^3*z^5*zb^8*G[1][5] + 35*s1^3*s2*z^6*zb^8*G[1][5] - 
    21*s1*s2^3*z^6*zb^8*G[1][5] + 66*s1^4*zb^9*G[1][5] + 
    42*s1^3*s2*zb^9*G[1][5] - 32*s1^2*s2^2*zb^9*G[1][5] - 
    9*s1*s2^3*zb^9*G[1][5] + 118*s1^4*z*zb^9*G[1][5] + 
    237*s1^3*s2*z*zb^9*G[1][5] + 13*s1^2*s2^2*z*zb^9*G[1][5] + 
    7*s1*s2^3*z*zb^9*G[1][5] - 184*s1^4*z^2*zb^9*G[1][5] - 
    141*s1^3*s2*z^2*zb^9*G[1][5] + 224*s1^2*s2^2*z^2*zb^9*G[1][5] - 
    7*s1*s2^3*z^2*zb^9*G[1][5] - 72*s1^3*s2*z^3*zb^9*G[1][5] - 
    200*s1^2*s2^2*z^3*zb^9*G[1][5] + 27*s1*s2^3*z^3*zb^9*G[1][5] - 
    45*s1^3*s2*z^4*zb^9*G[1][5] - 15*s1^2*s2^2*z^4*zb^9*G[1][5] - 
    25*s1*s2^3*z^4*zb^9*G[1][5] - 21*s1^3*s2*z^5*zb^9*G[1][5] + 
    7*s1*s2^3*z^5*zb^9*G[1][5] - 34*s1^4*zb^10*G[1][5] - 
    45*s1^3*s2*zb^10*G[1][5] + 12*s1^2*s2^2*zb^10*G[1][5] + 
    2*s1*s2^3*zb^10*G[1][5] + 34*s1^4*z*zb^10*G[1][5] - 
    17*s1^3*s2*z*zb^10*G[1][5] - 41*s1^2*s2^2*z*zb^10*G[1][5] + 
    s1*s2^3*z*zb^10*G[1][5] + 37*s1^3*s2*z^2*zb^10*G[1][5] + 
    27*s1^2*s2^2*z^2*zb^10*G[1][5] - 6*s1*s2^3*z^2*zb^10*G[1][5] + 
    18*s1^3*s2*z^3*zb^10*G[1][5] + 3*s1^2*s2^2*z^3*zb^10*G[1][5] + 
    4*s1*s2^3*z^3*zb^10*G[1][5] + 7*s1^3*s2*z^4*zb^10*G[1][5] - 
    s1*s2^3*z^4*zb^10*G[1][5] + 11*s1^3*s2*zb^11*G[1][5] - 
    7*s1^3*s2*z*zb^11*G[1][5] - 3*s1^3*s2*z^2*zb^11*G[1][5] - 
    s1^3*s2*z^3*zb^11*G[1][5] - 12*s1^2*s2^2*z^6*zb*G[1][6] - 
    24*s1*s2^3*z^6*zb*G[1][6] - 12*s1^3*s2*z^7*zb*G[1][6] - 
    24*s1^2*s2^2*z^7*zb*G[1][6] + 42*s1*s2^3*z^7*zb*G[1][6] - 
    6*s1^3*s2*z^8*zb*G[1][6] + 42*s1^2*s2^2*z^8*zb*G[1][6] - 
    33*s1*s2^3*z^8*zb*G[1][6] + 9*s1^3*s2*z^9*zb*G[1][6] - 
    12*s1^2*s2^2*z^9*zb*G[1][6] - 3*s1^2*s2^2*z^10*zb*G[1][6] + 
    16*s1*s2^3*z^10*zb*G[1][6] - 5*s1*s2^3*z^11*zb*G[1][6] + 
    12*s1*s2^3*z^4*zb^2*G[1][6] + 84*s1^2*s2^2*z^5*zb^2*G[1][6] + 
    114*s1*s2^3*z^5*zb^2*G[1][6] + 72*s1^3*s2*z^6*zb^2*G[1][6] + 
    114*s1^2*s2^2*z^6*zb^2*G[1][6] - 192*s1*s2^3*z^6*zb^2*G[1][6] + 
    36*s1^3*s2*z^7*zb^2*G[1][6] - 198*s1^2*s2^2*z^7*zb^2*G[1][6] + 
    114*s1*s2^3*z^7*zb^2*G[1][6] - 45*s1^3*s2*z^8*zb^2*G[1][6] + 
    6*s1^2*s2^2*z^8*zb^2*G[1][6] + 69*s1*s2^3*z^8*zb^2*G[1][6] - 
    18*s1^3*s2*z^9*zb^2*G[1][6] + 36*s1^2*s2^2*z^9*zb^2*G[1][6] - 
    121*s1*s2^3*z^9*zb^2*G[1][6] + 6*s1^2*s2^2*z^10*zb^2*G[1][6] + 
    20*s1*s2^3*z^10*zb^2*G[1][6] + 6*s1*s2^3*z^11*zb^2*G[1][6] - 
    48*s1*s2^3*z^3*zb^3*G[1][6] - 216*s1^2*s2^2*z^4*zb^3*G[1][6] - 
    246*s1*s2^3*z^4*zb^3*G[1][6] - 168*s1^3*s2*z^5*zb^3*G[1][6] - 
    252*s1^2*s2^2*z^5*zb^3*G[1][6] + 321*s1*s2^3*z^5*zb^3*G[1][6] - 
    114*s1^3*s2*z^6*zb^3*G[1][6] + 354*s1^2*s2^2*z^6*zb^3*G[1][6] + 
    89*s1^3*s2*z^7*zb^3*G[1][6] + 186*s1^2*s2^2*z^7*zb^3*G[1][6] - 
    396*s1*s2^3*z^7*zb^3*G[1][6] + 97*s1^3*s2*z^8*zb^3*G[1][6] - 
    129*s1^2*s2^2*z^8*zb^3*G[1][6] + 357*s1*s2^3*z^8*zb^3*G[1][6] + 
    9*s1^3*s2*z^9*zb^3*G[1][6] - 48*s1^2*s2^2*z^9*zb^3*G[1][6] + 
    6*s1*s2^3*z^9*zb^3*G[1][6] - 3*s1^2*s2^2*z^10*zb^3*G[1][6] - 
    35*s1*s2^3*z^10*zb^3*G[1][6] - s1*s2^3*z^11*zb^3*G[1][6] + 
    72*s1*s2^3*z^2*zb^4*G[1][6] + 264*s1^2*s2^2*z^3*zb^4*G[1][6] + 
    324*s1*s2^3*z^3*zb^4*G[1][6] + 192*s1^3*s2*z^4*zb^4*G[1][6] + 
    342*s1^2*s2^2*z^4*zb^4*G[1][6] - 177*s1*s2^3*z^4*zb^4*G[1][6] + 
    234*s1^3*s2*z^5*zb^4*G[1][6] - 294*s1^2*s2^2*z^5*zb^4*G[1][6] - 
    477*s1*s2^3*z^5*zb^4*G[1][6] - 95*s1^3*s2*z^6*zb^4*G[1][6] - 
    474*s1^2*s2^2*z^6*zb^4*G[1][6] + 801*s1*s2^3*z^6*zb^4*G[1][6] - 
    194*s1^3*s2*z^7*zb^4*G[1][6] + 111*s1^2*s2^2*z^7*zb^4*G[1][6] - 
    434*s1*s2^3*z^7*zb^4*G[1][6] - 62*s1^3*s2*z^8*zb^4*G[1][6] + 
    177*s1^2*s2^2*z^8*zb^4*G[1][6] - 182*s1*s2^3*z^8*zb^4*G[1][6] + 
    21*s1^2*s2^2*z^9*zb^4*G[1][6] + 80*s1*s2^3*z^9*zb^4*G[1][6] + 
    s1^3*s2*z^10*zb^4*G[1][6] + 7*s1*s2^3*z^10*zb^4*G[1][6] - 
    48*s1*s2^3*z*zb^5*G[1][6] - 156*s1^2*s2^2*z^2*zb^5*G[1][6] - 
    276*s1*s2^3*z^2*zb^5*G[1][6] - 108*s1^3*s2*z^3*zb^5*G[1][6] - 
    288*s1^2*s2^2*z^3*zb^5*G[1][6] - 132*s1*s2^3*z^3*zb^5*G[1][6] - 
    312*s1^3*s2*z^4*zb^5*G[1][6] + 138*s1^2*s2^2*z^4*zb^5*G[1][6] + 
    771*s1*s2^3*z^4*zb^5*G[1][6] + 60*s1^3*s2*z^5*zb^5*G[1][6] + 
    336*s1^2*s2^2*z^5*zb^5*G[1][6] - 609*s1*s2^3*z^5*zb^5*G[1][6] + 
    196*s1^3*s2*z^6*zb^5*G[1][6] + 183*s1^2*s2^2*z^6*zb^5*G[1][6] + 
    26*s1*s2^3*z^6*zb^5*G[1][6] + 155*s1^3*s2*z^7*zb^5*G[1][6] - 
    318*s1^2*s2^2*z^7*zb^5*G[1][6] + 440*s1*s2^3*z^7*zb^5*G[1][6] - 
    3*s1^3*s2*z^8*zb^5*G[1][6] - 63*s1^2*s2^2*z^8*zb^5*G[1][6] - 
    81*s1*s2^3*z^8*zb^5*G[1][6] - 7*s1^3*s2*z^9*zb^5*G[1][6] - 
    21*s1*s2^3*z^9*zb^5*G[1][6] + 12*s1*s2^3*zb^6*G[1][6] + 
    36*s1^2*s2^2*z*zb^6*G[1][6] + 138*s1*s2^3*z*zb^6*G[1][6] + 
    24*s1^3*s2*z^2*zb^6*G[1][6] + 126*s1^2*s2^2*z^2*zb^6*G[1][6] + 
    246*s1*s2^3*z^2*zb^6*G[1][6] + 264*s1^3*s2*z^3*zb^6*G[1][6] - 
    114*s1^2*s2^2*z^3*zb^6*G[1][6] - 456*s1*s2^3*z^3*zb^6*G[1][6] + 
    8*s1^3*s2*z^4*zb^6*G[1][6] + 132*s1^2*s2^2*z^4*zb^6*G[1][6] - 
    66*s1*s2^3*z^4*zb^6*G[1][6] - 161*s1^3*s2*z^5*zb^6*G[1][6] - 
    339*s1^2*s2^2*z^5*zb^6*G[1][6] + 429*s1*s2^3*z^5*zb^6*G[1][6] - 
    192*s1^3*s2*z^6*zb^6*G[1][6] + 243*s1^2*s2^2*z^6*zb^6*G[1][6] - 
    474*s1*s2^3*z^6*zb^6*G[1][6] + 18*s1^3*s2*z^7*zb^6*G[1][6] + 
    105*s1^2*s2^2*z^7*zb^6*G[1][6] + 10*s1*s2^3*z^7*zb^6*G[1][6] + 
    21*s1^3*s2*z^8*zb^6*G[1][6] + 35*s1*s2^3*z^8*zb^6*G[1][6] - 
    30*s1*s2^3*zb^7*G[1][6] - 12*s1^2*s2^2*z*zb^7*G[1][6] - 
    135*s1*s2^3*z*zb^7*G[1][6] - 138*s1^3*s2*z^2*zb^7*G[1][6] + 
    126*s1^2*s2^2*z^2*zb^7*G[1][6] + 42*s1*s2^3*z^2*zb^7*G[1][6] - 
    83*s1^3*s2*z^3*zb^7*G[1][6] - 246*s1^2*s2^2*z^3*zb^7*G[1][6] + 
    330*s1*s2^3*z^3*zb^7*G[1][6] + 175*s1^3*s2*z^4*zb^7*G[1][6] + 
    57*s1^2*s2^2*z^4*zb^7*G[1][6] - 359*s1*s2^3*z^4*zb^7*G[1][6] + 
    151*s1^3*s2*z^5*zb^7*G[1][6] + 12*s1^2*s2^2*z^5*zb^7*G[1][6] + 
    226*s1*s2^3*z^5*zb^7*G[1][6] - 45*s1^3*s2*z^6*zb^7*G[1][6] - 
    105*s1^2*s2^2*z^6*zb^7*G[1][6] + 59*s1*s2^3*z^6*zb^7*G[1][6] - 
    35*s1^3*s2*z^7*zb^7*G[1][6] - 35*s1*s2^3*z^7*zb^7*G[1][6] - 
    6*s1^2*s2^2*zb^8*G[1][6] + 27*s1*s2^3*zb^8*G[1][6] + 
    42*s1^3*s2*z*zb^8*G[1][6] - 66*s1^2*s2^2*z*zb^8*G[1][6] + 
    51*s1*s2^3*z*zb^8*G[1][6] + 93*s1^3*s2*z^2*zb^8*G[1][6] + 
    54*s1^2*s2^2*z^2*zb^8*G[1][6] - 135*s1*s2^3*z^2*zb^8*G[1][6] - 
    140*s1^3*s2*z^3*zb^8*G[1][6] + 177*s1^2*s2^2*z^3*zb^8*G[1][6] + 
    68*s1*s2^3*z^3*zb^8*G[1][6] - 118*s1^3*s2*z^4*zb^8*G[1][6] - 
    129*s1^2*s2^2*z^4*zb^8*G[1][6] - 10*s1*s2^3*z^4*zb^8*G[1][6] + 
    60*s1^3*s2*z^5*zb^8*G[1][6] + 63*s1^2*s2^2*z^5*zb^8*G[1][6] - 
    60*s1*s2^3*z^5*zb^8*G[1][6] + 35*s1^3*s2*z^6*zb^8*G[1][6] + 
    21*s1*s2^3*z^6*zb^8*G[1][6] - 6*s1^3*s2*zb^9*G[1][6] + 
    12*s1^2*s2^2*zb^9*G[1][6] - 12*s1*s2^3*zb^9*G[1][6] - 
    43*s1^3*s2*z*zb^9*G[1][6] + 24*s1^2*s2^2*z*zb^9*G[1][6] + 
    3*s1*s2^3*z*zb^9*G[1][6] + 46*s1^3*s2*z^2*zb^9*G[1][6] - 
    108*s1^2*s2^2*z^2*zb^9*G[1][6] + 24*s1*s2^3*z^2*zb^9*G[1][6] + 
    93*s1^3*s2*z^3*zb^9*G[1][6] + 66*s1^2*s2^2*z^3*zb^9*G[1][6] - 
    27*s1*s2^3*z^3*zb^9*G[1][6] - 45*s1^3*s2*z^4*zb^9*G[1][6] - 
    21*s1^2*s2^2*z^4*zb^9*G[1][6] + 25*s1*s2^3*z^4*zb^9*G[1][6] - 
    21*s1^3*s2*z^5*zb^9*G[1][6] - 7*s1*s2^3*z^5*zb^9*G[1][6] + 
    7*s1^3*s2*zb^10*G[1][6] - 6*s1^2*s2^2*zb^10*G[1][6] + 
    3*s1*s2^3*zb^10*G[1][6] + s1^3*s2*z*zb^10*G[1][6] + 
    15*s1^2*s2^2*z*zb^10*G[1][6] - 6*s1*s2^3*z*zb^10*G[1][6] - 
    44*s1^3*s2*z^2*zb^10*G[1][6] - 9*s1^2*s2^2*z^2*zb^10*G[1][6] + 
    6*s1*s2^3*z^2*zb^10*G[1][6] + 18*s1^3*s2*z^3*zb^10*G[1][6] + 
    3*s1^2*s2^2*z^3*zb^10*G[1][6] - 4*s1*s2^3*z^3*zb^10*G[1][6] + 
    7*s1^3*s2*z^4*zb^10*G[1][6] + s1*s2^3*z^4*zb^10*G[1][6] - 
    2*s1^3*s2*zb^11*G[1][6] + 8*s1^3*s2*z*zb^11*G[1][6] - 
    3*s1^3*s2*z^2*zb^11*G[1][6] - s1^3*s2*z^3*zb^11*G[1][6] + 
    6*s1*s2^3*z^5*G[1][7] + 21*s1^2*s2^2*z^6*G[1][7] - 
    3*s1*s2^3*z^6*G[1][7] + 10*s1^3*s2*z^7*G[1][7] - 
    36*s1^2*s2^2*z^7*G[1][7] + 5*s1*s2^3*z^7*G[1][7] - 
    16*s1^3*s2*z^8*G[1][7] + 17*s1^2*s2^2*z^8*G[1][7] - 
    23*s1*s2^3*z^8*G[1][7] + 6*s1^3*s2*z^9*G[1][7] + 
    3*s1^2*s2^2*z^9*G[1][7] + 24*s1*s2^3*z^9*G[1][7] - 
    5*s1^2*s2^2*z^10*G[1][7] - 11*s1*s2^3*z^10*G[1][7] + 
    2*s1*s2^3*z^11*G[1][7] - 48*s1*s2^3*z^4*zb*G[1][7] - 
    132*s1^2*s2^2*z^5*zb*G[1][7] + 57*s1*s2^3*z^5*zb*G[1][7] - 
    49*s1^3*s2*z^6*zb*G[1][7] + 216*s1^2*s2^2*z^6*zb*G[1][7] - 
    98*s1*s2^3*z^6*zb*G[1][7] + 70*s1^3*s2*z^7*zb*G[1][7] - 
    62*s1^2*s2^2*z^7*zb*G[1][7] + 199*s1*s2^3*z^7*zb*G[1][7] - 
    4*s1^3*s2*z^8*zb*G[1][7] - 66*s1^2*s2^2*z^8*zb*G[1][7] - 
    157*s1*s2^3*z^8*zb*G[1][7] - 15*s1^3*s2*z^9*zb*G[1][7] + 
    36*s1^2*s2^2*z^9*zb*G[1][7] + 62*s1*s2^3*z^9*zb*G[1][7] - 
    2*s1^3*s2*z^10*zb*G[1][7] + 12*s1^2*s2^2*z^10*zb*G[1][7] - 
    16*s1*s2^3*z^10*zb*G[1][7] + s1*s2^3*z^11*zb*G[1][7] + 
    132*s1*s2^3*z^3*zb^2*G[1][7] + 309*s1^2*s2^2*z^4*zb^2*G[1][7] - 
    132*s1*s2^3*z^4*zb^2*G[1][7] + 72*s1^3*s2*z^5*zb^2*G[1][7] - 
    378*s1^2*s2^2*z^5*zb^2*G[1][7] + 168*s1*s2^3*z^5*zb^2*G[1][7] - 
    72*s1^3*s2*z^6*zb^2*G[1][7] - 243*s1^2*s2^2*z^6*zb^2*G[1][7] - 
    329*s1*s2^3*z^6*zb^2*G[1][7] - 92*s1^3*s2*z^7*zb^2*G[1][7] + 
    549*s1^2*s2^2*z^7*zb^2*G[1][7] + 163*s1*s2^3*z^7*zb^2*G[1][7] + 
    69*s1^3*s2*z^8*zb^2*G[1][7] - 181*s1^2*s2^2*z^8*zb^2*G[1][7] - 
    45*s1*s2^3*z^8*zb^2*G[1][7] + 23*s1^3*s2*z^9*zb^2*G[1][7] - 
    86*s1^2*s2^2*z^9*zb^2*G[1][7] + 35*s1*s2^3*z^9*zb^2*G[1][7] - 
    4*s1^2*s2^2*z^10*zb^2*G[1][7] + 14*s1*s2^3*z^10*zb^2*G[1][7] - 
    6*s1*s2^3*z^11*zb^2*G[1][7] - 168*s1*s2^3*z^2*zb^3*G[1][7] - 
    336*s1^2*s2^2*z^3*zb^3*G[1][7] + 18*s1*s2^3*z^3*zb^3*G[1][7] + 
    7*s1^3*s2*z^4*zb^3*G[1][7] + 90*s1^2*s2^2*z^4*zb^3*G[1][7] + 
    149*s1*s2^3*z^4*zb^3*G[1][7] - 37*s1^3*s2*z^5*zb^3*G[1][7] + 
    1124*s1^2*s2^2*z^5*zb^3*G[1][7] - 23*s1*s2^3*z^5*zb^3*G[1][7] + 
    159*s1^3*s2*z^6*zb^3*G[1][7] - 1287*s1^2*s2^2*z^6*zb^3*G[1][7] + 
    180*s1*s2^3*z^6*zb^3*G[1][7] - s1^3*s2*z^7*zb^3*G[1][7] + 
    70*s1^2*s2^2*z^7*zb^3*G[1][7] - 4*s1*s2^3*z^7*zb^3*G[1][7] - 
    125*s1^3*s2*z^8*zb^3*G[1][7] + 444*s1^2*s2^2*z^8*zb^3*G[1][7] - 
    80*s1*s2^3*z^8*zb^3*G[1][7] - 3*s1^3*s2*z^9*zb^3*G[1][7] + 
    20*s1^2*s2^2*z^9*zb^3*G[1][7] - 108*s1*s2^3*z^9*zb^3*G[1][7] + 
    3*s1^2*s2^2*z^10*zb^3*G[1][7] + 35*s1*s2^3*z^10*zb^3*G[1][7] + 
    s1*s2^3*z^11*zb^3*G[1][7] + 102*s1*s2^3*z*zb^4*G[1][7] + 
    159*s1^2*s2^2*z^2*zb^4*G[1][7] + 213*s1*s2^3*z^2*zb^4*G[1][7] - 
    118*s1^3*s2*z^3*zb^4*G[1][7] + 360*s1^2*s2^2*z^3*zb^4*G[1][7] - 
    491*s1*s2^3*z^3*zb^4*G[1][7] + 7*s1^3*s2*z^4*zb^4*G[1][7] - 
    1427*s1^2*s2^2*z^4*zb^4*G[1][7] + 223*s1*s2^3*z^4*zb^4*G[1][7] + 
    137*s1^3*s2*z^5*zb^4*G[1][7] + 927*s1^2*s2^2*z^5*zb^4*G[1][7] - 
    115*s1*s2^3*z^5*zb^4*G[1][7] - 296*s1^3*s2*z^6*zb^4*G[1][7] + 
    921*s1^2*s2^2*z^6*zb^4*G[1][7] - 299*s1*s2^3*z^6*zb^4*G[1][7] + 
    231*s1^3*s2*z^7*zb^4*G[1][7] - 1090*s1^2*s2^2*z^7*zb^4*G[1][7] + 
    126*s1*s2^3*z^7*zb^4*G[1][7] + 40*s1^3*s2*z^8*zb^4*G[1][7] - 
    109*s1^2*s2^2*z^8*zb^4*G[1][7] + 328*s1*s2^3*z^8*zb^4*G[1][7] - 
    21*s1^2*s2^2*z^9*zb^4*G[1][7] - 80*s1*s2^3*z^9*zb^4*G[1][7] - 
    s1^3*s2*z^10*zb^4*G[1][7] - 7*s1*s2^3*z^10*zb^4*G[1][7] - 
    24*s1*s2^3*zb^5*G[1][7] - 12*s1^2*s2^2*z*zb^5*G[1][7] - 
    219*s1*s2^3*z*zb^5*G[1][7] + 117*s1^3*s2*z^2*zb^5*G[1][7] - 
    324*s1^2*s2^2*z^2*zb^5*G[1][7] + 264*s1*s2^3*z^2*zb^5*G[1][7] + 
    228*s1^3*s2*z^3*zb^5*G[1][7] + 546*s1^2*s2^2*z^3*zb^5*G[1][7] + 
    241*s1*s2^3*z^3*zb^5*G[1][7] - 470*s1^3*s2*z^4*zb^5*G[1][7] + 
    321*s1^2*s2^2*z^4*zb^5*G[1][7] - 446*s1*s2^3*z^4*zb^5*G[1][7] + 
    306*s1^3*s2*z^5*zb^5*G[1][7] - 1750*s1^2*s2^2*z^5*zb^5*G[1][7] + 
    573*s1*s2^3*z^5*zb^5*G[1][7] - 70*s1^3*s2*z^6*zb^5*G[1][7] + 
    1210*s1^2*s2^2*z^6*zb^5*G[1][7] + 59*s1*s2^3*z^6*zb^5*G[1][7] - 
    121*s1^3*s2*z^7*zb^5*G[1][7] + 338*s1^2*s2^2*z^7*zb^5*G[1][7] - 
    550*s1*s2^3*z^7*zb^5*G[1][7] + 3*s1^3*s2*z^8*zb^5*G[1][7] + 
    63*s1^2*s2^2*z^8*zb^5*G[1][7] + 81*s1*s2^3*z^8*zb^5*G[1][7] + 
    7*s1^3*s2*z^9*zb^5*G[1][7] + 21*s1*s2^3*z^9*zb^5*G[1][7] - 
    9*s1^2*s2^2*zb^6*G[1][7] + 66*s1*s2^3*zb^6*G[1][7] - 
    44*s1^3*s2*z*zb^6*G[1][7] + 54*s1^2*s2^2*z*zb^6*G[1][7] + 
    62*s1*s2^3*z*zb^6*G[1][7] - 298*s1^3*s2*z^2*zb^6*G[1][7] + 
    155*s1^2*s2^2*z^2*zb^6*G[1][7] - 431*s1*s2^3*z^2*zb^6*G[1][7] + 
    270*s1^3*s2*z^3*zb^6*G[1][7] - 585*s1^2*s2^2*z^3*zb^6*G[1][7] + 
    405*s1*s2^3*z^3*zb^6*G[1][7] + 173*s1^3*s2*z^4*zb^6*G[1][7] + 
    1129*s1^2*s2^2*z^4*zb^6*G[1][7] - 196*s1*s2^3*z^4*zb^6*G[1][7] - 
    200*s1^3*s2*z^5*zb^6*G[1][7] - 480*s1^2*s2^2*z^5*zb^6*G[1][7] - 
    389*s1*s2^3*z^5*zb^6*G[1][7] + 138*s1^3*s2*z^6*zb^6*G[1][7] - 
    523*s1^2*s2^2*z^6*zb^6*G[1][7] + 528*s1*s2^3*z^6*zb^6*G[1][7] - 
    18*s1^3*s2*z^7*zb^6*G[1][7] - 105*s1^2*s2^2*z^7*zb^6*G[1][7] - 
    10*s1*s2^3*z^7*zb^6*G[1][7] - 21*s1^3*s2*z^8*zb^6*G[1][7] - 
    35*s1*s2^3*z^8*zb^6*G[1][7] + 5*s1^3*s2*zb^7*G[1][7] + 
    18*s1^2*s2^2*zb^7*G[1][7] - 59*s1*s2^3*zb^7*G[1][7] + 
    139*s1^3*s2*z*zb^7*G[1][7] - 104*s1^2*s2^2*z*zb^7*G[1][7] + 
    127*s1*s2^3*z*zb^7*G[1][7] + 83*s1^3*s2*z^2*zb^7*G[1][7] + 
    75*s1^2*s2^2*z^2*zb^7*G[1][7] + 20*s1*s2^3*z^2*zb^7*G[1][7] - 
    401*s1^3*s2*z^3*zb^7*G[1][7] - 174*s1^2*s2^2*z^3*zb^7*G[1][7] - 
    194*s1*s2^3*z^3*zb^7*G[1][7] + 135*s1^3*s2*z^4*zb^7*G[1][7] - 
    112*s1^2*s2^2*z^4*zb^7*G[1][7] + 390*s1*s2^3*z^4*zb^7*G[1][7] - 
    41*s1^3*s2*z^5*zb^7*G[1][7] + 416*s1^2*s2^2*z^5*zb^7*G[1][7] - 
    260*s1*s2^3*z^5*zb^7*G[1][7] + 45*s1^3*s2*z^6*zb^7*G[1][7] + 
    105*s1^2*s2^2*z^6*zb^7*G[1][7] - 59*s1*s2^3*z^6*zb^7*G[1][7] + 
    35*s1^3*s2*z^7*zb^7*G[1][7] + 35*s1*s2^3*z^7*zb^7*G[1][7] - 
    21*s1^3*s2*zb^8*G[1][7] - 6*s1^2*s2^2*zb^8*G[1][7] + 
    16*s1*s2^3*zb^8*G[1][7] - 113*s1^3*s2*z*zb^8*G[1][7] + 
    66*s1^2*s2^2*z*zb^8*G[1][7] - 77*s1*s2^3*z*zb^8*G[1][7] + 
    174*s1^3*s2*z^2*zb^8*G[1][7] - 40*s1^2*s2^2*z^2*zb^8*G[1][7] + 
    120*s1*s2^3*z^2*zb^8*G[1][7] + 83*s1^3*s2*z^3*zb^8*G[1][7] + 
    118*s1^2*s2^2*z^3*zb^8*G[1][7] - 130*s1*s2^3*z^3*zb^8*G[1][7] - 
    28*s1^3*s2*z^4*zb^8*G[1][7] - 163*s1^2*s2^2*z^4*zb^8*G[1][7] + 
    32*s1*s2^3*z^4*zb^8*G[1][7] - 60*s1^3*s2*z^5*zb^8*G[1][7] - 
    63*s1^2*s2^2*z^5*zb^8*G[1][7] + 60*s1*s2^3*z^5*zb^8*G[1][7] - 
    35*s1^3*s2*z^6*zb^8*G[1][7] - 21*s1*s2^3*z^6*zb^8*G[1][7] + 
    24*s1^3*s2*zb^9*G[1][7] - 3*s1^2*s2^2*zb^9*G[1][7] + 
    3*s1*s2^3*zb^9*G[1][7] - s1^3*s2*z*zb^9*G[1][7] - 
    6*s1^2*s2^2*z*zb^9*G[1][7] - 5*s1*s2^3*z*zb^9*G[1][7] - 
    98*s1^3*s2*z^2*zb^9*G[1][7] - 18*s1^2*s2^2*z^2*zb^9*G[1][7] - 
    s1*s2^3*z^2*zb^9*G[1][7] + 9*s1^3*s2*z^3*zb^9*G[1][7] + 
    26*s1^2*s2^2*z^3*zb^9*G[1][7] + 21*s1*s2^3*z^3*zb^9*G[1][7] + 
    45*s1^3*s2*z^4*zb^9*G[1][7] + 21*s1^2*s2^2*z^4*zb^9*G[1][7] - 
    25*s1*s2^3*z^4*zb^9*G[1][7] + 21*s1^3*s2*z^5*zb^9*G[1][7] + 
    7*s1*s2^3*z^5*zb^9*G[1][7] - 8*s1^3*s2*zb^10*G[1][7] - 
    s1*s2^3*zb^10*G[1][7] + 23*s1^3*s2*z*zb^10*G[1][7] + 
    2*s1^2*s2^2*z*zb^10*G[1][7] + 4*s1*s2^3*z*zb^10*G[1][7] + 
    10*s1^3*s2*z^2*zb^10*G[1][7] - s1^2*s2^2*z^2*zb^10*G[1][7] - 
    6*s1*s2^3*z^2*zb^10*G[1][7] - 18*s1^3*s2*z^3*zb^10*G[1][7] - 
    3*s1^2*s2^2*z^3*zb^10*G[1][7] + 4*s1*s2^3*z^3*zb^10*G[1][7] - 
    7*s1^3*s2*z^4*zb^10*G[1][7] - s1*s2^3*z^4*zb^10*G[1][7] - 
    4*s1^3*s2*z*zb^11*G[1][7] + 3*s1^3*s2*z^2*zb^11*G[1][7] + 
    s1^3*s2*z^3*zb^11*G[1][7]))/(3*s^4*(z - zb)^7) - 
 (2*Pi^2*s1^2*s2^2*z*(-1 + zb)*(z*G[1][3]^2 - zb*G[1][3]^2 + 
    2*zb*G[1][3]*G[1][4] - zb*G[1][4]^2 + 2*G[1][3]*G[1][5] - 
    2*z*G[1][3]*G[1][5] - G[1][4]*G[1][5] - G[1][5]^2 + z*G[1][5]^2 + 
    2*G[2][1]))/x^4 + 
 ((4*Pi^2*s1^2*s2^2*z*(-1 + zb)*(s2 - s2*z + s1*zb)*
     (z*G[1][3] - zb*G[1][3] + zb*G[1][4] + G[1][5] - z*G[1][5]))/
    (s*(z - zb)) + (2*Pi^2*s1^2*s2^2*z*(-1 + zb)*(-2*s2*z*G[1][3]^2 - 
      2*s1*z^2*G[1][3]^2 + s2*z^2*G[1][3]^2 - s2*z^3*G[1][3]^2 + 
      s1*z*zb*G[1][3]^2 + 3*s2*z*zb*G[1][3]^2 + 2*s1*z^2*zb*G[1][3]^2 + 
      s2*z^2*zb*G[1][3]^2 - s1*zb^2*G[1][3]^2 - s1*z*zb^2*G[1][3]^2 - 
      2*s2*z*zb^2*G[1][3]^2 + s1*zb^3*G[1][3]^2 - 2*s1*z*zb*G[1][3]*G[1][4] - 
      2*s2*z^2*zb*G[1][3]*G[1][4] + 2*s1*zb^2*G[1][3]*G[1][4] - 
      2*s2*zb^2*G[1][3]*G[1][4] + 4*s2*z*zb^2*G[1][3]*G[1][4] - 
      2*s1*zb^3*G[1][3]*G[1][4] + s1*z*zb*G[1][4]^2 - s2*z*zb*G[1][4]^2 + 
      s2*z^2*zb*G[1][4]^2 - s1*zb^2*G[1][4]^2 + 2*s2*zb^2*G[1][4]^2 - 
      2*s2*z*zb^2*G[1][4]^2 + s1*zb^3*G[1][4]^2 - 2*s2*G[1][3]*G[1][5] - 
      2*s1*z*G[1][3]*G[1][5] + 4*s2*z*G[1][3]*G[1][5] + 
      2*s1*z^2*G[1][3]*G[1][5] - 4*s2*z^2*G[1][3]*G[1][5] + 
      2*s2*z^3*G[1][3]*G[1][5] + 2*s2*zb*G[1][3]*G[1][5] + 
      4*s1*z*zb*G[1][3]*G[1][5] - 2*s2*z*zb*G[1][3]*G[1][5] - 
      4*s1*z^2*zb*G[1][3]*G[1][5] - 2*s1*zb^2*G[1][3]*G[1][5] + 
      2*s1*z*zb^2*G[1][3]*G[1][5] + s2*G[1][4]*G[1][5] + 
      s1*z*G[1][4]*G[1][5] - s2*z*G[1][4]*G[1][5] + s2*z^2*G[1][4]*G[1][5] - 
      s1*z*zb*G[1][4]*G[1][5] - s2*z*zb*G[1][4]*G[1][5] + 
      s1*zb^2*G[1][4]*G[1][5] + s2*G[1][5]^2 - 2*s2*z*G[1][5]^2 + 
      2*s2*z^2*G[1][5]^2 - s2*z^3*G[1][5]^2 + s1*zb*G[1][5]^2 - 
      s2*zb*G[1][5]^2 - 3*s1*z*zb*G[1][5]^2 + s2*z*zb*G[1][5]^2 + 
      2*s1*z^2*zb*G[1][5]^2 + s1*zb^2*G[1][5]^2 - s1*z*zb^2*G[1][5]^2 - 
      2*s2*G[2][1] - 2*s1*z*G[2][1] + 2*s2*z*G[2][1] - 2*s2*z^2*G[2][1] + 
      2*s1*z*zb*G[2][1] + 2*s2*z*zb*G[2][1] - 2*s1*zb^2*G[2][1]))/
    (s*(z - zb)))/x^3 + 
 (L*(((-16*I)*Pi*s1^3*s2^3*z^2*(-3 + z - zb)*(-1 + zb)^2)/s^2 - 
    (((16*I)/3)*Pi^3*s1^3*s2^3*z^2*(-2 + z - zb)*(-1 + zb)^2)/s^2 - 
    (4*Pi^2*s1^3*s2^3*z*(1 + z - zb)*(-1 + zb)*(-z - zb + 2*z*zb))/s^2 + 
    (4*Pi^2*s1^3*s2^3*z*(-1 + zb)*(4*z*G[1][1] - 2*z^2*G[1][1] - 
       2*z*zb*G[1][1] + 2*z^2*zb*G[1][1] - 2*z*zb^2*G[1][1] + 4*z*G[1][2] - 
       2*z^2*G[1][2] - 2*z*zb*G[1][2] + 2*z^2*zb*G[1][2] - 2*z*zb^2*G[1][2] + 
       7*z*G[1][3] - 3*z^2*G[1][3] + zb*G[1][3] - 4*z*zb*G[1][3] + 
       2*z^2*zb*G[1][3] - zb^2*G[1][3] - 2*z*zb^2*G[1][3] - zb*G[1][4] + 
       zb^2*G[1][4] - z*G[1][5] + z^2*G[1][5]))/s^2 - 
    ((4*I)*Pi*s1^3*s2^3*z*(-1 + zb)*(-2*z*G[1][1] - 2*z^2*G[1][1] + 
       4*z*zb*G[1][1] + 4*z^2*zb*G[1][1] - 4*z*zb^2*G[1][1] - 4*z^2*G[1][2] - 
       2*zb*G[1][2] + 4*z*zb*G[1][2] + 4*z^2*zb*G[1][2] + 2*zb^2*G[1][2] - 
       4*z*zb^2*G[1][2] + 2*z*G[1][3] - 6*z^2*G[1][3] - 2*zb*G[1][3] + 
       4*z*zb*G[1][3] + 8*z^2*zb*G[1][3] + 2*zb^2*G[1][3] - 
       8*z*zb^2*G[1][3] + zb*G[1][4] - z*zb*G[1][4] - z^2*zb*G[1][4] - 
       zb^2*G[1][4] + 3*z*zb^2*G[1][4] + G[1][5] - 3*z*G[1][5] + 
       2*z^2*G[1][5] + 3*z*zb*G[1][5] - 3*z^2*zb*G[1][5] - zb^2*G[1][5] + 
       z*zb^2*G[1][5]))/s^2 + ((2*I)*Pi*s1^3*s2^3*z*(-1 + zb)*
      (8*z*G[1][1]^2 - 4*z^2*G[1][1]^2 - 4*z*zb*G[1][1]^2 + 
       4*z^2*zb*G[1][1]^2 - 4*z*zb^2*G[1][1]^2 + 16*z*G[1][1]*G[1][2] - 
       8*z^2*G[1][1]*G[1][2] - 8*z*zb*G[1][1]*G[1][2] + 
       8*z^2*zb*G[1][1]*G[1][2] - 8*z*zb^2*G[1][1]*G[1][2] + 8*z*G[1][2]^2 - 
       4*z^2*G[1][2]^2 - 4*z*zb*G[1][2]^2 + 4*z^2*zb*G[1][2]^2 - 
       4*z*zb^2*G[1][2]^2 + 28*z*G[1][1]*G[1][3] - 12*z^2*G[1][1]*G[1][3] - 
       16*z*zb*G[1][1]*G[1][3] + 8*z^2*zb*G[1][1]*G[1][3] - 
       8*z*zb^2*G[1][1]*G[1][3] + 24*z*G[1][2]*G[1][3] - 
       8*z^2*G[1][2]*G[1][3] + 4*zb*G[1][2]*G[1][3] - 
       16*z*zb*G[1][2]*G[1][3] + 8*z^2*zb*G[1][2]*G[1][3] - 
       4*zb^2*G[1][2]*G[1][3] - 8*z*zb^2*G[1][2]*G[1][3] + 22*z*G[1][3]^2 - 
       6*z^2*G[1][3]^2 + 2*zb*G[1][3]^2 - 16*z*zb*G[1][3]^2 + 
       4*z^2*zb*G[1][3]^2 - 2*zb^2*G[1][3]^2 - 4*z*zb^2*G[1][3]^2 - 
       4*zb*G[1][2]*G[1][4] + 4*zb^2*G[1][2]*G[1][4] - 2*zb*G[1][3]*G[1][4] - 
       2*z*zb*G[1][3]*G[1][4] + 2*z^2*zb*G[1][3]*G[1][4] + 
       2*zb^2*G[1][3]*G[1][4] + 2*z*zb^2*G[1][3]*G[1][4] + z*zb*G[1][4]^2 - 
       z*zb^2*G[1][4]^2 - 4*z*G[1][1]*G[1][5] + 4*z^2*G[1][1]*G[1][5] + 
       2*G[1][3]*G[1][5] - 6*z*G[1][3]*G[1][5] + 4*z^2*G[1][3]*G[1][5] - 
       4*zb*G[1][3]*G[1][5] + 6*z*zb*G[1][3]*G[1][5] - 
       2*z^2*zb*G[1][3]*G[1][5] + 2*zb^2*G[1][3]*G[1][5] - 
       2*z*zb^2*G[1][3]*G[1][5] - G[1][4]*G[1][5] - z^2*G[1][4]*G[1][5] + 
       3*zb*G[1][4]*G[1][5] - z^2*zb*G[1][4]*G[1][5] - 
       2*zb^2*G[1][4]*G[1][5] + z*zb^2*G[1][4]*G[1][5] + z*G[1][5]^2 - 
       z^2*G[1][5]^2 - z*zb*G[1][5]^2 + z^2*zb*G[1][5]^2 + 2*G[2][1] + 
       2*z^2*G[2][1] - 2*zb*G[2][1] - 2*z^2*zb*G[2][1] + 2*z*zb^2*G[2][1]))/
     s^2))/x^2 + 
 (L*((2*Pi^2*s1^3*s2^3*z*(-1 + zb)*(4*s2*z + 3*s1*z^2 - 6*s2*z^2 + 2*s1*z^3 + 
       5*s2*z^3 + 2*s2*z^4 + 3*s1*z*zb + 8*s2*z*zb - 6*s1*z^2*zb - 
       12*s2*z^2*zb - 12*s1*z^3*zb - 3*s2*z^3*zb - 5*s2*z^4*zb - 2*s1*zb^2 - 
       2*s2*zb^2 + 3*s1*z*zb^2 - 15*s2*z*zb^2 + 12*s1*z^2*zb^2 + 
       21*s2*z^2*zb^2 + 8*s1*z^3*zb^2 + 5*s2*z^3*zb^2 + 5*s1*zb^3 + 
       2*s2*zb^3 - 13*s1*z*zb^3 + 4*s2*z*zb^3 - 5*s1*z^2*zb^3 - 
       8*s2*z^2*zb^3 - 3*s1*zb^4 + 5*s1*z*zb^4))/(s^3*(z - zb)) + 
    (((2*I)/3)*Pi^3*s1^3*s2^3*z*(-1 + zb)*(-32*s2*z - 20*s1*z^2 + 35*s2*z^2 + 
       4*s1*z^3 - 27*s2*z^3 + 8*s2*z^4 - 12*s1*z*zb + 49*s2*z*zb + 
       47*s1*z^2*zb - 32*s2*z^2*zb - 24*s1*z^3*zb + 19*s2*z^3*zb - 
       8*s2*z^4*zb - 4*s2*zb^2 - 3*s1*z*zb^2 - 25*s2*z*zb^2 - 
       11*s1*z^2*zb^2 + 13*s2*z^2*zb^2 + 16*s1*z^3*zb^2 + 8*s2*z^3*zb^2 + 
       4*s2*zb^3 + 3*s1*z*zb^3 + 8*s2*z*zb^3 - 8*s1*z^2*zb^3 - 
       16*s2*z^2*zb^3 + 8*s1*z*zb^4))/(s^3*(z - zb)) + 
    ((2*I)*Pi*s1^3*s2^3*z*(-1 + zb)*(-46*s2*z - 39*s1*z^2 + 28*s2*z^2 - 
       3*s1*z^3 - 34*s2*z^3 + 10*s2*z^4 - 2*s2*zb - 8*s1*z*zb + 86*s2*z*zb + 
       77*s1*z^2*zb - 8*s2*z^2*zb - 17*s1*z^3*zb + 19*s2*z^3*zb - 
       8*s2*z^4*zb - s1*zb^2 - 2*s2*zb^2 - 9*s1*z*zb^2 - 58*s2*z*zb^2 - 
       20*s1*z^2*zb^2 + 4*s2*z^2*zb^2 + 16*s1*z^3*zb^2 + 8*s2*z^3*zb^2 - 
       s1*zb^3 + 4*s2*zb^3 + 3*s1*z*zb^3 + 15*s2*z*zb^3 - 8*s1*z^2*zb^3 - 
       16*s2*z^2*zb^3 + 2*s1*zb^4 + 8*s1*z*zb^4))/(s^3*(z - zb)) - 
    (4*Pi^2*s1^3*s2^3*z*(-1 + zb)*(-8*s2*z*G[1][1] - 5*s1*z^2*G[1][1] + 
       9*s2*z^2*G[1][1] + s1*z^3*G[1][1] - 7*s2*z^3*G[1][1] + 
       2*s2*z^4*G[1][1] - 3*s1*z*zb*G[1][1] + 11*s2*z*zb*G[1][1] + 
       11*s1*z^2*zb*G[1][1] - 8*s2*z^2*zb*G[1][1] - 6*s1*z^3*zb*G[1][1] + 
       5*s2*z^3*zb*G[1][1] - 2*s2*z^4*zb*G[1][1] - 5*s2*z*zb^2*G[1][1] - 
       2*s1*z^2*zb^2*G[1][1] + 3*s2*z^2*zb^2*G[1][1] + 
       4*s1*z^3*zb^2*G[1][1] + 2*s2*z^3*zb^2*G[1][1] + 2*s2*z*zb^3*G[1][1] - 
       2*s1*z^2*zb^3*G[1][1] - 4*s2*z^2*zb^3*G[1][1] + 2*s1*z*zb^4*G[1][1] - 
       8*s2*z*G[1][2] - 6*s1*z^2*G[1][2] + 8*s2*z^2*G[1][2] + 
       2*s1*z^3*G[1][2] - 6*s2*z^3*G[1][2] + 2*s2*z^4*G[1][2] - 
       2*s1*z*zb*G[1][2] + 13*s2*z*zb*G[1][2] + 11*s1*z^2*zb*G[1][2] - 
       8*s2*z^2*zb*G[1][2] - 6*s1*z^3*zb*G[1][2] + 4*s2*z^3*zb*G[1][2] - 
       2*s2*z^4*zb*G[1][2] - s2*zb^2*G[1][2] - s1*z*zb^2*G[1][2] - 
       7*s2*z*zb^2*G[1][2] - 3*s1*z^2*zb^2*G[1][2] + 4*s2*z^2*zb^2*G[1][2] + 
       4*s1*z^3*zb^2*G[1][2] + 2*s2*z^3*zb^2*G[1][2] + s2*zb^3*G[1][2] + 
       s1*z*zb^3*G[1][2] + 2*s2*z*zb^3*G[1][2] - 2*s1*z^2*zb^3*G[1][2] - 
       4*s2*z^2*zb^3*G[1][2] + 2*s1*z*zb^4*G[1][2] - 14*s2*z*G[1][3] - 
       9*s1*z^2*G[1][3] + 14*s2*z^2*G[1][3] + s1*z^3*G[1][3] - 
       11*s2*z^3*G[1][3] + 3*s2*z^4*G[1][3] - 6*s1*z*zb*G[1][3] + 
       19*s2*z*zb*G[1][3] + 19*s1*z^2*zb*G[1][3] - 9*s2*z^2*zb*G[1][3] - 
       6*s1*z^3*zb*G[1][3] + 7*s2*z^3*zb*G[1][3] - 2*s2*z^4*zb*G[1][3] + 
       s1*zb^2*G[1][3] - s2*zb^2*G[1][3] - 7*s2*z*zb^2*G[1][3] - 
       6*s1*z^2*zb^2*G[1][3] + 4*s1*z^3*zb^2*G[1][3] + 
       2*s2*z^3*zb^2*G[1][3] - 2*s1*zb^3*G[1][3] + s2*zb^3*G[1][3] + 
       3*s1*z*zb^3*G[1][3] + 2*s2*z*zb^3*G[1][3] - 2*s1*z^2*zb^3*G[1][3] - 
       4*s2*z^2*zb^3*G[1][3] + s1*zb^4*G[1][3] + 2*s1*z*zb^4*G[1][3] + 
       s1*z*zb*G[1][4] + s2*z*zb*G[1][4] - s1*zb^2*G[1][4] + 
       s2*zb^2*G[1][4] - 3*s2*z*zb^2*G[1][4] + 2*s1*zb^3*G[1][4] - 
       s2*zb^3*G[1][4] - s1*z*zb^3*G[1][4] + 2*s2*z*zb^3*G[1][4] - 
       s1*zb^4*G[1][4] + 2*s2*z*G[1][5] + s1*z^2*G[1][5] - 4*s2*z^2*G[1][5] - 
       s1*z^3*G[1][5] + 3*s2*z^3*G[1][5] - s2*z^4*G[1][5] + s1*z*zb*G[1][5] - 
       2*s2*z*zb*G[1][5] - 3*s1*z^2*zb*G[1][5] + 3*s2*z^2*zb*G[1][5] + 
       2*s1*z^3*zb*G[1][5] - s2*z^3*zb*G[1][5]))/(s^3*(z - zb)) + 
    ((2*I)*Pi*s1^3*s2^3*z*(-1 + zb)*(8*s2*z*G[1][1] + 8*s1*z^2*G[1][1] - 
       8*s2*z^2*G[1][1] + 4*s1*z^3*G[1][1] + 6*s2*z^3*G[1][1] + 
       4*s2*z^4*G[1][1] - 16*s1*z^2*zb*G[1][1] - 24*s2*z^2*zb*G[1][1] - 
       24*s1*z^3*zb*G[1][1] - 6*s2*z^3*zb*G[1][1] - 8*s2*z^4*zb*G[1][1] + 
       12*s1*z*zb^2*G[1][1] - 6*s2*z*zb^2*G[1][1] + 24*s1*z^2*zb^2*G[1][1] + 
       44*s2*z^2*zb^2*G[1][1] + 16*s1*z^3*zb^2*G[1][1] + 
       8*s2*z^3*zb^2*G[1][1] - 24*s1*z*zb^3*G[1][1] - 2*s2*z*zb^3*G[1][1] - 
       8*s1*z^2*zb^3*G[1][1] - 16*s2*z^2*zb^3*G[1][1] + 8*s1*z*zb^4*G[1][1] - 
       8*s1*z^2*G[1][2] + 4*s2*z^2*G[1][2] + 18*s1*z^3*G[1][2] + 
       8*s2*z^4*G[1][2] + 12*s1*z*zb*G[1][2] + 24*s2*z*zb*G[1][2] - 
       4*s1*z^2*zb*G[1][2] - 36*s2*z^2*zb*G[1][2] - 34*s1*z^3*zb*G[1][2] - 
       8*s2*z^3*zb*G[1][2] - 8*s2*z^4*zb*G[1][2] - 4*s1*zb^2*G[1][2] - 
       4*s2*zb^2*G[1][2] + 2*s1*z*zb^2*G[1][2] - 32*s2*z*zb^2*G[1][2] + 
       20*s1*z^2*zb^2*G[1][2] + 48*s2*z^2*zb^2*G[1][2] + 
       16*s1*z^3*zb^2*G[1][2] + 8*s2*z^3*zb^2*G[1][2] + 8*s1*zb^3*G[1][2] + 
       4*s2*zb^3*G[1][2] - 22*s1*z*zb^3*G[1][2] + 8*s2*z*zb^3*G[1][2] - 
       8*s1*z^2*zb^3*G[1][2] - 16*s2*z^2*zb^3*G[1][2] - 4*s1*zb^4*G[1][2] + 
       8*s1*z*zb^4*G[1][2] - 10*s2*z*G[1][3] - 12*s1*z^2*G[1][3] + 
       6*s2*z^2*G[1][3] + 14*s1*z^3*G[1][3] - 8*s2*z^3*G[1][3] + 
       14*s2*z^4*G[1][3] + 2*s2*zb*G[1][3] + 4*s1*z*zb*G[1][3] + 
       48*s2*z*zb*G[1][3] + 12*s1*z^2*zb*G[1][3] - 50*s2*z^2*zb*G[1][3] - 
       50*s1*z^3*zb*G[1][3] - 2*s2*z^3*zb*G[1][3] - 16*s2*z^4*zb*G[1][3] - 
       6*s2*zb^2*G[1][3] + 12*s1*z*zb^2*G[1][3] - 50*s2*z*zb^2*G[1][3] + 
       22*s1*z^2*zb^2*G[1][3] + 70*s2*z^2*zb^2*G[1][3] + 
       32*s1*z^3*zb^2*G[1][3] + 16*s2*z^3*zb^2*G[1][3] + 2*s1*zb^3*G[1][3] + 
       4*s2*zb^3*G[1][3] - 34*s1*z*zb^3*G[1][3] + 14*s2*z*zb^3*G[1][3] - 
       16*s1*z^2*zb^3*G[1][3] - 32*s2*z^2*zb^3*G[1][3] - 2*s1*zb^4*G[1][3] + 
       16*s1*z*zb^4*G[1][3] - 2*s2*zb*G[1][4] - 2*s1*z^2*zb*G[1][4] - 
       2*s2*z^2*zb*G[1][4] + 6*s1*z^3*zb*G[1][4] + 2*s2*z^4*zb*G[1][4] - 
       2*s1*zb^2*G[1][4] + 2*s2*zb^2*G[1][4] + 8*s2*z*zb^2*G[1][4] - 
       6*s1*z^2*zb^2*G[1][4] - 3*s2*z^2*zb^2*G[1][4] - 
       6*s1*z^3*zb^2*G[1][4] - 4*s2*z^3*zb^2*G[1][4] + 2*s1*zb^3*G[1][4] + 
       6*s1*z*zb^3*G[1][4] - 11*s2*z*zb^3*G[1][4] + 4*s1*z^2*zb^3*G[1][4] + 
       10*s2*z^2*zb^3*G[1][4] - 6*s1*z*zb^4*G[1][4] - 4*s2*G[1][5] - 
       s1*z*G[1][5] + 12*s2*z*G[1][5] - 14*s2*z^2*G[1][5] + s1*z^3*G[1][5] + 
       12*s2*z^3*G[1][5] - 6*s2*z^4*G[1][5] - 3*s1*zb*G[1][5] + 
       8*s2*zb*G[1][5] + 11*s1*z*zb*G[1][5] - 28*s2*z*zb*G[1][5] - 
       17*s1*z^2*zb*G[1][5] + 24*s2*z^2*zb*G[1][5] + 9*s1*z^3*zb*G[1][5] - 
       10*s2*z^3*zb*G[1][5] + 6*s2*z^4*zb*G[1][5] + 5*s1*zb^2*G[1][5] - 
       4*s2*zb^2*G[1][5] - 10*s1*z*zb^2*G[1][5] + 20*s2*z*zb^2*G[1][5] + 
       15*s1*z^2*zb^2*G[1][5] - 12*s2*z^2*zb^2*G[1][5] - 
       10*s1*z^3*zb^2*G[1][5] - 4*s2*z^3*zb^2*G[1][5] - 4*s1*zb^3*G[1][5] - 
       6*s2*z*zb^3*G[1][5] + 4*s1*z^2*zb^3*G[1][5] + 6*s2*z^2*zb^3*G[1][5] + 
       2*s1*zb^4*G[1][5] - 2*s1*z*zb^4*G[1][5]))/(s^3*(z - zb)) - 
    (I*Pi*s1^3*s2^3*z*(-1 + zb)*(-32*s2*z*G[1][1]^2 - 20*s1*z^2*G[1][1]^2 + 
       32*s2*z^2*G[1][1]^2 + 4*s1*z^3*G[1][1]^2 - 24*s2*z^3*G[1][1]^2 + 
       8*s2*z^4*G[1][1]^2 - 12*s1*z*zb*G[1][1]^2 + 48*s2*z*zb*G[1][1]^2 + 
       44*s1*z^2*zb*G[1][1]^2 - 32*s2*z^2*zb*G[1][1]^2 - 
       24*s1*z^3*zb*G[1][1]^2 + 16*s2*z^3*zb*G[1][1]^2 - 
       8*s2*z^4*zb*G[1][1]^2 - 24*s2*z*zb^2*G[1][1]^2 - 
       8*s1*z^2*zb^2*G[1][1]^2 + 16*s2*z^2*zb^2*G[1][1]^2 + 
       16*s1*z^3*zb^2*G[1][1]^2 + 8*s2*z^3*zb^2*G[1][1]^2 + 
       8*s2*z*zb^3*G[1][1]^2 - 8*s1*z^2*zb^3*G[1][1]^2 - 
       16*s2*z^2*zb^3*G[1][1]^2 + 8*s1*z*zb^4*G[1][1]^2 - 
       64*s2*z*G[1][1]*G[1][2] - 48*s1*z^2*G[1][1]*G[1][2] + 
       64*s2*z^2*G[1][1]*G[1][2] + 16*s1*z^3*G[1][1]*G[1][2] - 
       48*s2*z^3*G[1][1]*G[1][2] + 16*s2*z^4*G[1][1]*G[1][2] - 
       16*s1*z*zb*G[1][1]*G[1][2] + 96*s2*z*zb*G[1][1]*G[1][2] + 
       80*s1*z^2*zb*G[1][1]*G[1][2] - 64*s2*z^2*zb*G[1][1]*G[1][2] - 
       48*s1*z^3*zb*G[1][1]*G[1][2] + 32*s2*z^3*zb*G[1][1]*G[1][2] - 
       16*s2*z^4*zb*G[1][1]*G[1][2] - 48*s2*z*zb^2*G[1][1]*G[1][2] - 
       16*s1*z^2*zb^2*G[1][1]*G[1][2] + 32*s2*z^2*zb^2*G[1][1]*G[1][2] + 
       32*s1*z^3*zb^2*G[1][1]*G[1][2] + 16*s2*z^3*zb^2*G[1][1]*G[1][2] + 
       16*s2*z*zb^3*G[1][1]*G[1][2] - 16*s1*z^2*zb^3*G[1][1]*G[1][2] - 
       32*s2*z^2*zb^3*G[1][1]*G[1][2] + 16*s1*z*zb^4*G[1][1]*G[1][2] - 
       32*s2*z*G[1][2]^2 - 24*s1*z^2*G[1][2]^2 + 32*s2*z^2*G[1][2]^2 + 
       8*s1*z^3*G[1][2]^2 - 24*s2*z^3*G[1][2]^2 + 8*s2*z^4*G[1][2]^2 - 
       8*s1*z*zb*G[1][2]^2 + 52*s2*z*zb*G[1][2]^2 + 40*s1*z^2*zb*G[1][2]^2 - 
       32*s2*z^2*zb*G[1][2]^2 - 24*s1*z^3*zb*G[1][2]^2 + 
       16*s2*z^3*zb*G[1][2]^2 - 8*s2*z^4*zb*G[1][2]^2 - 4*s2*zb^2*G[1][2]^2 - 
       28*s2*z*zb^2*G[1][2]^2 - 8*s1*z^2*zb^2*G[1][2]^2 + 
       16*s2*z^2*zb^2*G[1][2]^2 + 16*s1*z^3*zb^2*G[1][2]^2 + 
       8*s2*z^3*zb^2*G[1][2]^2 + 4*s2*zb^3*G[1][2]^2 + 
       8*s2*z*zb^3*G[1][2]^2 - 8*s1*z^2*zb^3*G[1][2]^2 - 
       16*s2*z^2*zb^3*G[1][2]^2 + 8*s1*z*zb^4*G[1][2]^2 - 
       112*s2*z*G[1][1]*G[1][3] - 72*s1*z^2*G[1][1]*G[1][3] + 
       104*s2*z^2*G[1][1]*G[1][3] + 8*s1*z^3*G[1][1]*G[1][3] - 
       80*s2*z^3*G[1][1]*G[1][3] + 24*s2*z^4*G[1][1]*G[1][3] - 
       40*s1*z*zb*G[1][1]*G[1][3] + 168*s2*z*zb*G[1][1]*G[1][3] + 
       152*s1*z^2*zb*G[1][1]*G[1][3] - 72*s2*z^2*zb*G[1][1]*G[1][3] - 
       48*s1*z^3*zb*G[1][1]*G[1][3] + 48*s2*z^3*zb*G[1][1]*G[1][3] - 
       16*s2*z^4*zb*G[1][1]*G[1][3] - 88*s2*z*zb^2*G[1][1]*G[1][3] - 
       48*s1*z^2*zb^2*G[1][1]*G[1][3] + 8*s2*z^2*zb^2*G[1][1]*G[1][3] + 
       32*s1*z^3*zb^2*G[1][1]*G[1][3] + 16*s2*z^3*zb^2*G[1][1]*G[1][3] + 
       16*s1*z*zb^3*G[1][1]*G[1][3] + 32*s2*z*zb^3*G[1][1]*G[1][3] - 
       16*s1*z^2*zb^3*G[1][1]*G[1][3] - 32*s2*z^2*zb^3*G[1][1]*G[1][3] + 
       16*s1*z*zb^4*G[1][1]*G[1][3] - 96*s2*z*G[1][2]*G[1][3] - 
       64*s1*z^2*G[1][2]*G[1][3] + 80*s2*z^2*G[1][2]*G[1][3] - 
       64*s2*z^3*G[1][2]*G[1][3] + 16*s2*z^4*G[1][2]*G[1][3] - 
       40*s1*z*zb*G[1][2]*G[1][3] + 136*s2*z*zb*G[1][2]*G[1][3] + 
       120*s1*z^2*zb*G[1][2]*G[1][3] - 48*s2*z^2*zb*G[1][2]*G[1][3] - 
       32*s1*z^3*zb*G[1][2]*G[1][3] + 48*s2*z^3*zb*G[1][2]*G[1][3] - 
       16*s2*z^4*zb*G[1][2]*G[1][3] + 8*s1*zb^2*G[1][2]*G[1][3] - 
       8*s2*zb^2*G[1][2]*G[1][3] + 8*s1*z*zb^2*G[1][2]*G[1][3] - 
       56*s2*z*zb^2*G[1][2]*G[1][3] - 40*s1*z^2*zb^2*G[1][2]*G[1][3] + 
       32*s1*z^3*zb^2*G[1][2]*G[1][3] + 16*s2*z^3*zb^2*G[1][2]*G[1][3] - 
       16*s1*zb^3*G[1][2]*G[1][3] + 8*s2*zb^3*G[1][2]*G[1][3] + 
       16*s1*z*zb^3*G[1][2]*G[1][3] + 16*s2*z*zb^3*G[1][2]*G[1][3] - 
       16*s1*z^2*zb^3*G[1][2]*G[1][3] - 32*s2*z^2*zb^3*G[1][2]*G[1][3] + 
       8*s1*zb^4*G[1][2]*G[1][3] + 16*s1*z*zb^4*G[1][2]*G[1][3] - 
       88*s2*z*G[1][3]^2 - 52*s1*z^2*G[1][3]^2 + 68*s2*z^2*G[1][3]^2 - 
       12*s1*z^3*G[1][3]^2 - 56*s2*z^3*G[1][3]^2 + 12*s2*z^4*G[1][3]^2 - 
       40*s1*z*zb*G[1][3]^2 + 128*s2*z*zb*G[1][3]^2 + 
       120*s1*z^2*zb*G[1][3]^2 - 20*s2*z^2*zb*G[1][3]^2 - 
       8*s1*z^3*zb*G[1][3]^2 + 40*s2*z^3*zb*G[1][3]^2 - 
       8*s2*z^4*zb*G[1][3]^2 + 4*s1*zb^2*G[1][3]^2 - 4*s2*zb^2*G[1][3]^2 + 
       4*s1*z*zb^2*G[1][3]^2 - 64*s2*z*zb^2*G[1][3]^2 - 
       52*s1*z^2*zb^2*G[1][3]^2 - 28*s2*z^2*zb^2*G[1][3]^2 + 
       16*s1*z^3*zb^2*G[1][3]^2 + 8*s2*z^3*zb^2*G[1][3]^2 - 
       8*s1*zb^3*G[1][3]^2 + 4*s2*zb^3*G[1][3]^2 + 24*s1*z*zb^3*G[1][3]^2 + 
       24*s2*z*zb^3*G[1][3]^2 - 8*s1*z^2*zb^3*G[1][3]^2 - 
       16*s2*z^2*zb^3*G[1][3]^2 + 4*s1*zb^4*G[1][3]^2 + 
       8*s1*z*zb^4*G[1][3]^2 - 4*s2*z^2*zb^2*G[1][1]*G[1][4] + 
       4*s2*z^3*zb^2*G[1][1]*G[1][4] + 4*s2*z*zb^3*G[1][1]*G[1][4] - 
       4*s2*z^2*zb^3*G[1][1]*G[1][4] + 8*s1*z*zb*G[1][2]*G[1][4] + 
       8*s2*z*zb*G[1][2]*G[1][4] + 4*s1*z^3*zb*G[1][2]*G[1][4] - 
       8*s1*zb^2*G[1][2]*G[1][4] + 8*s2*zb^2*G[1][2]*G[1][4] - 
       24*s2*z*zb^2*G[1][2]*G[1][4] - 4*s1*z^2*zb^2*G[1][2]*G[1][4] - 
       4*s1*z^3*zb^2*G[1][2]*G[1][4] + 16*s1*zb^3*G[1][2]*G[1][4] - 
       8*s2*zb^3*G[1][2]*G[1][4] - 8*s1*z*zb^3*G[1][2]*G[1][4] + 
       16*s2*z*zb^3*G[1][2]*G[1][4] + 4*s1*z^2*zb^3*G[1][2]*G[1][4] - 
       8*s1*zb^4*G[1][2]*G[1][4] + 4*s1*z*zb*G[1][3]*G[1][4] + 
       8*s2*z*zb*G[1][3]*G[1][4] + 4*s1*z^2*zb*G[1][3]*G[1][4] - 
       12*s2*z^2*zb*G[1][3]*G[1][4] - 4*s1*z^3*zb*G[1][3]*G[1][4] + 
       8*s2*z^3*zb*G[1][3]*G[1][4] - 4*s2*z^4*zb*G[1][3]*G[1][4] - 
       4*s1*zb^2*G[1][3]*G[1][4] + 4*s2*zb^2*G[1][3]*G[1][4] - 
       12*s2*z*zb^2*G[1][3]*G[1][4] - 8*s1*z^2*zb^2*G[1][3]*G[1][4] + 
       4*s2*z^2*zb^2*G[1][3]*G[1][4] + 4*s1*z^3*zb^2*G[1][3]*G[1][4] + 
       8*s1*zb^3*G[1][3]*G[1][4] - 4*s2*zb^3*G[1][3]*G[1][4] + 
       4*s2*z*zb^3*G[1][3]*G[1][4] + 4*s2*z^2*zb^3*G[1][3]*G[1][4] - 
       4*s1*zb^4*G[1][3]*G[1][4] - 4*s1*z*zb^4*G[1][3]*G[1][4] - 
       2*s2*z*zb*G[1][4]^2 - 2*s1*z^2*zb*G[1][4]^2 + 2*s2*z^2*zb*G[1][4]^2 - 
       s1*z^3*zb*G[1][4]^2 - 2*s2*z^3*zb*G[1][4]^2 + 
       3*s1*z^2*zb^2*G[1][4]^2 + 2*s2*z^2*zb^2*G[1][4]^2 + 
       s1*z^3*zb^2*G[1][4]^2 + 2*s2*z^3*zb^2*G[1][4]^2 - 
       2*s1*z*zb^3*G[1][4]^2 + 2*s2*z*zb^3*G[1][4]^2 - 
       s1*z^2*zb^3*G[1][4]^2 - 4*s2*z^2*zb^3*G[1][4]^2 + 
       2*s1*z*zb^4*G[1][4]^2 + 16*s2*z*G[1][1]*G[1][5] + 
       8*s1*z^2*G[1][1]*G[1][5] - 28*s2*z^2*G[1][1]*G[1][5] - 
       8*s1*z^3*G[1][1]*G[1][5] + 20*s2*z^3*G[1][1]*G[1][5] - 
       8*s2*z^4*G[1][1]*G[1][5] + 8*s1*z*zb*G[1][1]*G[1][5] - 
       20*s2*z*zb*G[1][1]*G[1][5] - 24*s1*z^2*zb*G[1][1]*G[1][5] + 
       20*s2*z^2*zb*G[1][1]*G[1][5] + 16*s1*z^3*zb*G[1][1]*G[1][5] + 
       8*s2*z*zb^2*G[1][1]*G[1][5] - 4*s2*z^2*zb^2*G[1][1]*G[1][5] - 
       4*s2*z^3*zb^2*G[1][1]*G[1][5] - 4*s2*z*zb^3*G[1][1]*G[1][5] + 
       4*s2*z^2*zb^3*G[1][1]*G[1][5] - 4*s1*z*zb*G[1][2]*G[1][5] + 
       8*s1*z^2*zb*G[1][2]*G[1][5] - 4*s1*z^3*zb*G[1][2]*G[1][5] + 
       4*s1*zb^2*G[1][2]*G[1][5] - 4*s1*z*zb^2*G[1][2]*G[1][5] - 
       4*s1*z^2*zb^2*G[1][2]*G[1][5] + 4*s1*z^3*zb^2*G[1][2]*G[1][5] - 
       4*s1*zb^3*G[1][2]*G[1][5] + 8*s1*z*zb^3*G[1][2]*G[1][5] - 
       4*s1*z^2*zb^3*G[1][2]*G[1][5] - 4*s2*G[1][3]*G[1][5] - 
       4*s1*z*G[1][3]*G[1][5] + 20*s2*z*G[1][3]*G[1][5] + 
       8*s1*z^2*G[1][3]*G[1][5] - 32*s2*z^2*G[1][3]*G[1][5] - 
       4*s1*z^3*G[1][3]*G[1][5] + 24*s2*z^3*G[1][3]*G[1][5] - 
       8*s2*z^4*G[1][3]*G[1][5] + 8*s2*zb*G[1][3]*G[1][5] + 
       20*s1*z*zb*G[1][3]*G[1][5] - 24*s2*z*zb*G[1][3]*G[1][5] - 
       32*s1*z^2*zb*G[1][3]*G[1][5] + 28*s2*z^2*zb*G[1][3]*G[1][5] + 
       12*s1*z^3*zb*G[1][3]*G[1][5] - 16*s2*z^3*zb*G[1][3]*G[1][5] + 
       4*s2*z^4*zb*G[1][3]*G[1][5] - 4*s1*zb^2*G[1][3]*G[1][5] - 
       4*s2*zb^2*G[1][3]*G[1][5] - 8*s1*z*zb^2*G[1][3]*G[1][5] + 
       16*s1*z^2*zb^2*G[1][3]*G[1][5] + 4*s2*z^2*zb^2*G[1][3]*G[1][5] - 
       4*s1*z^3*zb^2*G[1][3]*G[1][5] + 8*s1*zb^3*G[1][3]*G[1][5] - 
       8*s1*z*zb^3*G[1][3]*G[1][5] + 4*s2*z*zb^3*G[1][3]*G[1][5] - 
       4*s2*z^2*zb^3*G[1][3]*G[1][5] - 4*s1*zb^4*G[1][3]*G[1][5] + 
       4*s1*z*zb^4*G[1][3]*G[1][5] + 2*s2*G[1][4]*G[1][5] + 
       2*s1*z*G[1][4]*G[1][5] + 2*s2*z*G[1][4]*G[1][5] + 
       2*s1*z^2*G[1][4]*G[1][5] + 6*s2*z^2*G[1][4]*G[1][5] + 
       4*s1*z^3*G[1][4]*G[1][5] - 4*s2*z^3*G[1][4]*G[1][5] + 
       2*s2*z^4*G[1][4]*G[1][5] - 4*s2*zb*G[1][4]*G[1][5] - 
       5*s1*z*zb*G[1][4]*G[1][5] - 10*s2*z*zb*G[1][4]*G[1][5] - 
       4*s1*z^2*zb*G[1][4]*G[1][5] - 4*s2*z^2*zb*G[1][4]*G[1][5] - 
       s1*z^3*zb*G[1][4]*G[1][5] - 2*s2*z^3*zb*G[1][4]*G[1][5] + 
       2*s2*z^4*zb*G[1][4]*G[1][5] + 3*s1*zb^2*G[1][4]*G[1][5] + 
       3*s1*z*zb^2*G[1][4]*G[1][5] + 18*s2*z*zb^2*G[1][4]*G[1][5] + 
       5*s1*z^2*zb^2*G[1][4]*G[1][5] - s2*z^2*zb^2*G[1][4]*G[1][5] - 
       5*s1*z^3*zb^2*G[1][4]*G[1][5] - 3*s2*z^3*zb^2*G[1][4]*G[1][5] - 
       7*s1*zb^3*G[1][4]*G[1][5] + 2*s2*zb^3*G[1][4]*G[1][5] - 
       11*s2*z*zb^3*G[1][4]*G[1][5] + 3*s1*z^2*zb^3*G[1][4]*G[1][5] + 
       5*s2*z^2*zb^3*G[1][4]*G[1][5] + 4*s1*zb^4*G[1][4]*G[1][5] - 
       2*s1*z*zb^4*G[1][4]*G[1][5] - 4*s2*z*G[1][5]^2 - 2*s1*z^2*G[1][5]^2 + 
       7*s2*z^2*G[1][5]^2 + 2*s1*z^3*G[1][5]^2 - 5*s2*z^3*G[1][5]^2 + 
       2*s2*z^4*G[1][5]^2 - 2*s1*z*zb*G[1][5]^2 + 7*s2*z*zb*G[1][5]^2 + 
       8*s1*z^2*zb*G[1][5]^2 - 9*s2*z^2*zb*G[1][5]^2 - 
       6*s1*z^3*zb*G[1][5]^2 + 4*s2*z^3*zb*G[1][5]^2 - 
       2*s2*z^4*zb*G[1][5]^2 - 4*s2*z*zb^2*G[1][5]^2 - 
       4*s1*z^2*zb^2*G[1][5]^2 + 3*s2*z^2*zb^2*G[1][5]^2 + 
       4*s1*z^3*zb^2*G[1][5]^2 + s2*z^3*zb^2*G[1][5]^2 + 
       2*s1*z*zb^3*G[1][5]^2 + s2*z*zb^3*G[1][5]^2 - 
       2*s1*z^2*zb^3*G[1][5]^2 - s2*z^2*zb^3*G[1][5]^2 - 4*s2*G[2][1] - 
       4*s1*z*G[2][1] - 4*s2*z*G[2][1] - 4*s1*z^2*G[2][1] - 
       12*s2*z^2*G[2][1] - 8*s1*z^3*G[2][1] + 8*s2*z^3*G[2][1] - 
       4*s2*z^4*G[2][1] + 8*s2*zb*G[2][1] + 10*s1*z*zb*G[2][1] + 
       12*s2*z*zb*G[2][1] - 8*s1*z^2*zb*G[2][1] + 16*s2*z^2*zb*G[2][1] + 
       18*s1*z^3*zb*G[2][1] - 4*s2*z^3*zb*G[2][1] + 4*s2*z^4*zb*G[2][1] - 
       6*s1*zb^2*G[2][1] - 8*s2*zb^2*G[2][1] + 2*s1*z*zb^2*G[2][1] - 
       4*s2*z*zb^2*G[2][1] + 6*s1*z^2*zb^2*G[2][1] - 6*s2*z^2*zb^2*G[2][1] - 
       14*s1*z^3*zb^2*G[2][1] - 10*s2*z^3*zb^2*G[2][1] + 6*s1*zb^3*G[2][1] + 
       4*s2*zb^3*G[2][1] - 8*s1*z*zb^3*G[2][1] - 10*s2*z*zb^3*G[2][1] + 
       10*s1*z^2*zb^3*G[2][1] + 14*s2*z^2*zb^3*G[2][1] - 
       4*s1*z*zb^4*G[2][1]))/(s^3*(z - zb))))/x + 
 (s1^4*s2^4*z*(-1 + zb)*(72*z*G[1][1]^2 - 72*z*zb*G[1][1]^2 + 
    48*z^2*zb*G[1][1]^2 - 24*z^3*zb*G[1][1]^2 - 120*z^3*zb^2*G[1][1]^2 - 
    24*z*zb^3*G[1][1]^2 + 120*z^2*zb^3*G[1][1]^2 - 32*z*G[1][1]*G[1][2] + 
    240*z^2*G[1][1]*G[1][2] - 96*z^3*G[1][1]*G[1][2] + 
    80*z*zb*G[1][1]*G[1][2] - 576*z^2*zb*G[1][1]*G[1][2] + 
    336*z^3*zb*G[1][1]*G[1][2] + 96*z*zb^2*G[1][1]*G[1][2] + 
    96*z^2*zb^2*G[1][1]*G[1][2] - 240*z^3*zb^2*G[1][1]*G[1][2] - 
    144*z*zb^3*G[1][1]*G[1][2] + 240*z^2*zb^3*G[1][1]*G[1][2] + 
    168*z^2*G[1][2]^2 - 96*z^3*G[1][2]^2 + 120*zb*G[1][2]^2 - 
    120*z*zb*G[1][2]^2 - 288*z^2*zb*G[1][2]^2 + 216*z^3*zb*G[1][2]^2 - 
    264*zb^2*G[1][2]^2 + 384*z*zb^2*G[1][2]^2 - 120*z^3*zb^2*G[1][2]^2 + 
    144*zb^3*G[1][2]^2 - 264*z*zb^3*G[1][2]^2 + 120*z^2*zb^3*G[1][2]^2 + 
    16*z*G[1][1]*G[1][3] + 288*z^2*G[1][1]*G[1][3] - 96*z^3*G[1][1]*G[1][3] + 
    80*z*zb*G[1][1]*G[1][3] - 720*z^2*zb*G[1][1]*G[1][3] + 
    312*z^3*zb*G[1][1]*G[1][3] + 48*z*zb^2*G[1][1]*G[1][3] + 
    240*z^2*zb^2*G[1][1]*G[1][3] - 480*z^3*zb^2*G[1][1]*G[1][3] - 
    168*z*zb^3*G[1][1]*G[1][3] + 480*z^2*zb^3*G[1][1]*G[1][3] - 
    224*z*G[1][2]*G[1][3] + 744*z^2*G[1][2]*G[1][3] - 
    312*z^3*G[1][2]*G[1][3] + 240*zb*G[1][2]*G[1][3] + 
    128*z*zb*G[1][2]*G[1][3] - 1464*z^2*zb*G[1][2]*G[1][3] + 
    792*z^3*zb*G[1][2]*G[1][3] - 504*zb^2*G[1][2]*G[1][3] + 
    744*z*zb^2*G[1][2]*G[1][3] + 240*z^2*zb^2*G[1][2]*G[1][3] - 
    480*z^3*zb^2*G[1][2]*G[1][3] + 264*zb^3*G[1][2]*G[1][3] - 
    648*z*zb^3*G[1][2]*G[1][3] + 480*z^2*zb^3*G[1][2]*G[1][3] - 
    224*z*G[1][3]^2 + 600*z^2*G[1][3]^2 - 210*z^3*G[1][3]^2 + 
    96*zb*G[1][3]^2 + 320*z*zb*G[1][3]^2 - 1314*z^2*zb*G[1][3]^2 + 
    552*z^3*zb*G[1][3]^2 - 216*zb^2*G[1][3]^2 + 258*z*zb^2*G[1][3]^2 + 
    384*z^2*zb^2*G[1][3]^2 - 456*z^3*zb^2*G[1][3]^2 + 114*zb^3*G[1][3]^2 - 
    360*z*zb^3*G[1][3]^2 + 456*z^2*zb^3*G[1][3]^2 + 
    24*z^3*zb*G[1][1]*G[1][4] - 96*z^2*zb^2*G[1][1]*G[1][4] + 
    192*z^3*zb^2*G[1][1]*G[1][4] - 24*z*zb^3*G[1][1]*G[1][4] - 
    96*z^2*zb^3*G[1][1]*G[1][4] + 240*z^2*zb*G[1][2]*G[1][4] - 
    144*z^3*zb*G[1][2]*G[1][4] - 48*z*zb^2*G[1][2]*G[1][4] - 
    192*z^2*zb^2*G[1][2]*G[1][4] + 144*z^3*zb^2*G[1][2]*G[1][4] + 
    48*z*zb^3*G[1][2]*G[1][4] - 48*z^2*zb^3*G[1][2]*G[1][4] + 
    24*z*zb*G[1][3]*G[1][4] + 228*z^2*zb*G[1][3]*G[1][4] - 
    108*z^3*zb*G[1][3]*G[1][4] + 24*zb^2*G[1][3]*G[1][4] - 
    72*z*zb^2*G[1][3]*G[1][4] - 264*z^2*zb^2*G[1][3]*G[1][4] + 
    288*z^3*zb^2*G[1][3]*G[1][4] - 12*zb^3*G[1][3]*G[1][4] + 
    36*z*zb^3*G[1][3]*G[1][4] - 144*z^2*zb^3*G[1][3]*G[1][4] - 
    48*z^2*zb*G[1][4]^2 + 24*z^3*zb*G[1][4]^2 - 6*z*zb^2*G[1][4]^2 + 
    48*z^2*zb^2*G[1][4]^2 - 42*z^3*zb^2*G[1][4]^2 - 6*zb^3*G[1][4]^2 + 
    30*z^2*zb^3*G[1][4]^2 + 96*z*G[1][1]*G[1][5] - 96*z^2*G[1][1]*G[1][5] - 
    96*z*zb*G[1][1]*G[1][5] + 144*z^2*zb*G[1][1]*G[1][5] - 
    48*z^3*zb*G[1][1]*G[1][5] - 144*z*zb^2*G[1][1]*G[1][5] + 
    96*z^2*zb^2*G[1][1]*G[1][5] + 48*z^3*zb^2*G[1][1]*G[1][5] + 
    144*z*zb^3*G[1][1]*G[1][5] - 144*z^2*zb^3*G[1][1]*G[1][5] + 
    144*z*G[1][2]*G[1][5] - 264*z^2*G[1][2]*G[1][5] + 
    120*z^3*G[1][2]*G[1][5] - 240*zb*G[1][2]*G[1][5] + 
    192*z*zb*G[1][2]*G[1][5] + 264*z^2*zb*G[1][2]*G[1][5] - 
    216*z^3*zb*G[1][2]*G[1][5] + 456*zb^2*G[1][2]*G[1][5] - 
    744*z*zb^2*G[1][2]*G[1][5] + 192*z^2*zb^2*G[1][2]*G[1][5] + 
    96*z^3*zb^2*G[1][2]*G[1][5] - 216*zb^3*G[1][2]*G[1][5] + 
    408*z*zb^3*G[1][2]*G[1][5] - 192*z^2*zb^3*G[1][2]*G[1][5] + 
    264*z*G[1][3]*G[1][5] - 384*z^2*G[1][3]*G[1][5] + 
    120*z^3*G[1][3]*G[1][5] - 168*zb*G[1][3]*G[1][5] - 
    72*z*zb*G[1][3]*G[1][5] + 492*z^2*zb*G[1][3]*G[1][5] - 
    252*z^3*zb*G[1][3]*G[1][5] + 360*zb^2*G[1][3]*G[1][5] - 
    672*z*zb^2*G[1][3]*G[1][5] + 168*z^2*zb^2*G[1][3]*G[1][5] + 
    144*z^3*zb^2*G[1][3]*G[1][5] - 180*zb^3*G[1][3]*G[1][5] + 
    468*z*zb^3*G[1][3]*G[1][5] - 288*z^2*zb^3*G[1][3]*G[1][5] + 
    4*G[1][4]*G[1][5] + 20*z*G[1][4]*G[1][5] - 84*z^2*G[1][4]*G[1][5] + 
    52*z^3*G[1][4]*G[1][5] + 2*z^4*G[1][4]*G[1][5] + 68*zb*G[1][4]*G[1][5] - 
    376*z*zb*G[1][4]*G[1][5] + 480*z^2*zb*G[1][4]*G[1][5] - 
    184*z^3*zb*G[1][4]*G[1][5] - 4*z^4*zb*G[1][4]*G[1][5] - 
    204*zb^2*G[1][4]*G[1][5] + 636*z*zb^2*G[1][4]*G[1][5] - 
    504*z^2*zb^2*G[1][4]*G[1][5] + 108*z^3*zb^2*G[1][4]*G[1][5] + 
    112*zb^3*G[1][4]*G[1][5] - 280*z*zb^3*G[1][4]*G[1][5] + 
    156*z^2*zb^3*G[1][4]*G[1][5] + 2*zb^4*G[1][4]*G[1][5] - 
    4*z*zb^4*G[1][4]*G[1][5] - G[1][5]^2 - 56*z*G[1][5]^2 + 
    90*z^2*G[1][5]^2 - 32*z^3*G[1][5]^2 - z^4*G[1][5]^2 - 20*zb*G[1][5]^2 + 
    178*z*zb*G[1][5]^2 - 270*z^2*zb*G[1][5]^2 + 110*z^3*zb*G[1][5]^2 + 
    2*z^4*zb*G[1][5]^2 + 18*zb^2*G[1][5]^2 - 120*z*zb^2*G[1][5]^2 + 
    210*z^2*zb^2*G[1][5]^2 - 96*z^3*zb^2*G[1][5]^2 - 2*zb^3*G[1][5]^2 + 
    14*z*zb^3*G[1][5]^2 - 24*z^2*zb^3*G[1][5]^2 - zb^4*G[1][5]^2 + 
    2*z*zb^4*G[1][5]^2 - G[1][7]^2 - 8*z*G[1][7]^2 + 18*z^2*G[1][7]^2 - 
    8*z^3*G[1][7]^2 - z^4*G[1][7]^2 - 20*zb*G[1][7]^2 + 94*z*zb*G[1][7]^2 - 
    126*z^2*zb*G[1][7]^2 + 50*z^3*zb*G[1][7]^2 + 2*z^4*zb*G[1][7]^2 + 
    42*zb^2*G[1][7]^2 - 162*z*zb^2*G[1][7]^2 + 198*z^2*zb^2*G[1][7]^2 - 
    66*z^3*zb^2*G[1][7]^2 - 20*zb^3*G[1][7]^2 + 74*z*zb^3*G[1][7]^2 - 
    66*z^2*zb^3*G[1][7]^2 - zb^4*G[1][7]^2 + 2*z*zb^4*G[1][7]^2 + 
    24*z*G[2][1] + 24*z^2*G[2][1] - 40*z^3*G[2][1] + 4*z^4*G[2][1] - 
    24*zb*G[2][1] - 24*z*zb*G[2][1] + 240*z^2*zb*G[2][1] - 
    152*z^3*zb*G[2][1] - 8*z^4*zb*G[2][1] - 216*z*zb^2*G[2][1] - 
    48*z^2*zb^2*G[2][1] + 192*z^3*zb^2*G[2][1] + 16*zb^3*G[2][1] + 
    200*z*zb^3*G[2][1] - 192*z^2*zb^3*G[2][1] - 4*zb^4*G[2][1] + 
    8*z*zb^4*G[2][1] + 4*G[2][2] + 32*z*G[2][2] - 72*z^2*G[2][2] + 
    32*z^3*G[2][2] + 4*z^4*G[2][2] + 80*zb*G[2][2] - 376*z*zb*G[2][2] + 
    504*z^2*zb*G[2][2] - 200*z^3*zb*G[2][2] - 8*z^4*zb*G[2][2] - 
    168*zb^2*G[2][2] + 648*z*zb^2*G[2][2] - 792*z^2*zb^2*G[2][2] + 
    264*z^3*zb^2*G[2][2] + 80*zb^3*G[2][2] - 296*z*zb^3*G[2][2] + 
    264*z^2*zb^3*G[2][2] + 4*zb^4*G[2][2] - 8*z*zb^4*G[2][2] - 4*G[2][3] - 
    32*z*G[2][3] + 72*z^2*G[2][3] - 32*z^3*G[2][3] - 4*z^4*G[2][3] - 
    80*zb*G[2][3] + 376*z*zb*G[2][3] - 504*z^2*zb*G[2][3] + 
    200*z^3*zb*G[2][3] + 8*z^4*zb*G[2][3] + 168*zb^2*G[2][3] - 
    648*z*zb^2*G[2][3] + 792*z^2*zb^2*G[2][3] - 264*z^3*zb^2*G[2][3] - 
    80*zb^3*G[2][3] + 296*z*zb^3*G[2][3] - 264*z^2*zb^3*G[2][3] - 
    4*zb^4*G[2][3] + 8*z*zb^4*G[2][3]))/(12*s^4) - 
 ((I/12)*Pi*s1^3*s2^3*z*(-1 + zb)*(48*s2^2*z^2*G[1][1]^2 + 
    240*s1*s2*z^3*G[1][1]^2 - 144*s2^2*z^3*G[1][1]^2 + 
    160*s1^2*z^4*G[1][1]^2 - 228*s1*s2*z^4*G[1][1]^2 + 
    208*s2^2*z^4*G[1][1]^2 - 48*s1^2*z^5*G[1][1]^2 + 96*s1*s2*z^5*G[1][1]^2 - 
    156*s2^2*z^5*G[1][1]^2 - 24*s1^2*z^6*G[1][1]^2 - 24*s1*s2*z^6*G[1][1]^2 + 
    68*s2^2*z^6*G[1][1]^2 - 144*s2^2*z*zb*G[1][1]^2 - 
    480*s1*s2*z^2*zb*G[1][1]^2 + 336*s2^2*z^2*zb*G[1][1]^2 - 
    240*s1^2*z^3*zb*G[1][1]^2 + 60*s1*s2*z^3*zb*G[1][1]^2 - 
    288*s2^2*z^3*zb*G[1][1]^2 - 256*s1^2*z^4*zb*G[1][1]^2 - 
    84*s1*s2*z^4*zb*G[1][1]^2 + 24*s2^2*z^4*zb*G[1][1]^2 - 
    48*s1^2*z^5*zb*G[1][1]^2 - 192*s2^2*z^5*zb*G[1][1]^2 + 
    24*s1^2*z^6*zb*G[1][1]^2 - 48*s1*s2*z^6*zb*G[1][1]^2 + 
    52*s2^2*z^6*zb*G[1][1]^2 - 52*s2^2*z^7*zb*G[1][1]^2 + 
    48*s1*s2*z*zb^2*G[1][1]^2 + 192*s2^2*z*zb^2*G[1][1]^2 - 
    48*s1^2*z^2*zb^2*G[1][1]^2 + 948*s1*s2*z^2*zb^2*G[1][1]^2 - 
    432*s2^2*z^2*zb^2*G[1][1]^2 + 720*s1^2*z^3*zb^2*G[1][1]^2 - 
    132*s1*s2*z^3*zb^2*G[1][1]^2 + 384*s2^2*z^3*zb^2*G[1][1]^2 + 
    384*s1^2*z^4*zb^2*G[1][1]^2 + 312*s1*s2*z^4*zb^2*G[1][1]^2 + 
    456*s2^2*z^4*zb^2*G[1][1]^2 + 168*s1^2*z^5*zb^2*G[1][1]^2 + 
    96*s1*s2*z^5*zb^2*G[1][1]^2 + 120*s2^2*z^5*zb^2*G[1][1]^2 + 
    24*s1*s2*z^6*zb^2*G[1][1]^2 + 72*s2^2*z^6*zb^2*G[1][1]^2 + 
    32*s1^2*z*zb^3*G[1][1]^2 - 204*s1*s2*z*zb^3*G[1][1]^2 + 
    32*s2^2*z*zb^3*G[1][1]^2 - 240*s1^2*z^2*zb^3*G[1][1]^2 - 
    444*s1*s2*z^2*zb^3*G[1][1]^2 - 120*s2^2*z^2*zb^3*G[1][1]^2 - 
    768*s1^2*z^3*zb^3*G[1][1]^2 - 792*s1*s2*z^3*zb^3*G[1][1]^2 - 
    176*s2^2*z^3*zb^3*G[1][1]^2 - 576*s1^2*z^4*zb^3*G[1][1]^2 - 
    48*s1*s2*z^4*zb^3*G[1][1]^2 - 744*s2^2*z^4*zb^3*G[1][1]^2 - 
    48*s1^2*z^5*zb^3*G[1][1]^2 + 16*s1^2*z*zb^4*G[1][1]^2 + 
    180*s1*s2*z*zb^4*G[1][1]^2 - 132*s2^2*z*zb^4*G[1][1]^2 + 
    648*s1^2*z^2*zb^4*G[1][1]^2 + 192*s1*s2*z^2*zb^4*G[1][1]^2 + 
    228*s2^2*z^2*zb^4*G[1][1]^2 + 528*s1^2*z^3*zb^4*G[1][1]^2 + 
    816*s1*s2*z^3*zb^4*G[1][1]^2 + 368*s2^2*z^3*zb^4*G[1][1]^2 + 
    192*s1^2*z^4*zb^4*G[1][1]^2 - 240*s1*s2*z^4*zb^4*G[1][1]^2 + 
    88*s2^2*z^4*zb^4*G[1][1]^2 - 192*s1^2*z*zb^5*G[1][1]^2 - 
    72*s1*s2*z*zb^5*G[1][1]^2 + 96*s2^2*z*zb^5*G[1][1]^2 - 
    552*s1^2*z^2*zb^5*G[1][1]^2 - 288*s1*s2*z^2*zb^5*G[1][1]^2 - 
    156*s2^2*z^2*zb^5*G[1][1]^2 - 96*s1^2*z^3*zb^5*G[1][1]^2 - 
    12*s2^2*z^3*zb^5*G[1][1]^2 + 216*s1^2*z*zb^6*G[1][1]^2 + 
    48*s1*s2*z*zb^6*G[1][1]^2 - 24*s2^2*z*zb^6*G[1][1]^2 + 
    96*s1^2*z^2*zb^6*G[1][1]^2 + 24*s1*s2*z^2*zb^6*G[1][1]^2 - 
    48*s1^2*z*zb^7*G[1][1]^2 - 96*s1*s2*z^3*G[1][1]*G[1][2] - 
    192*s2^2*z^3*G[1][1]*G[1][2] - 112*s1^2*z^4*G[1][1]*G[1][2] + 
    336*s1*s2*z^4*G[1][1]*G[1][2] + 368*s2^2*z^4*G[1][1]*G[1][2] + 
    336*s1^2*z^5*G[1][1]*G[1][2] - 96*s1*s2*z^5*G[1][1]*G[1][2] - 
    48*s2^2*z^5*G[1][1]*G[1][2] - 48*s1^2*z^6*G[1][1]*G[1][2] + 
    144*s1*s2*z^6*G[1][1]*G[1][2] - 48*s2^2*z^6*G[1][1]*G[1][2] + 
    96*s2^2*z^7*G[1][1]*G[1][2] + 192*s1*s2*z^2*zb*G[1][1]*G[1][2] + 
    384*s2^2*z^2*zb*G[1][1]*G[1][2] + 240*s1^2*z^3*zb*G[1][1]*G[1][2] - 
    720*s1*s2*z^3*zb*G[1][1]*G[1][2] - 432*s2^2*z^3*zb*G[1][1]*G[1][2] - 
    656*s1^2*z^4*zb*G[1][1]*G[1][2] - 528*s1*s2*z^4*zb*G[1][1]*G[1][2] - 
    368*s2^2*z^4*zb*G[1][1]*G[1][2] - 672*s1^2*z^5*zb*G[1][1]*G[1][2] - 
    192*s1*s2*z^5*zb*G[1][1]*G[1][2] - 288*s2^2*z^5*zb*G[1][1]*G[1][2] + 
    48*s1^2*z^6*zb*G[1][1]*G[1][2] - 192*s1*s2*z^6*zb*G[1][1]*G[1][2] - 
    144*s2^2*z^6*zb*G[1][1]*G[1][2] - 96*s2^2*z^7*zb*G[1][1]*G[1][2] - 
    96*s1*s2*z*zb^2*G[1][1]*G[1][2] - 384*s2^2*z*zb^2*G[1][1]*G[1][2] - 
    144*s1^2*z^2*zb^2*G[1][1]*G[1][2] + 240*s1*s2*z^2*zb^2*G[1][1]*G[1][2] + 
    336*s2^2*z^2*zb^2*G[1][1]*G[1][2] + 336*s1^2*z^3*zb^2*G[1][1]*G[1][2] + 
    1968*s1*s2*z^3*zb^2*G[1][1]*G[1][2] + 48*s2^2*z^3*zb^2*G[1][1]*G[1][2] + 
    1824*s1^2*z^4*zb^2*G[1][1]*G[1][2] + 480*s1*s2*z^4*zb^2*G[1][1]*G[1][2] + 
    1248*s2^2*z^4*zb^2*G[1][1]*G[1][2] + 432*s1^2*z^5*zb^2*G[1][1]*G[1][2] + 
    288*s1*s2*z^5*zb^2*G[1][1]*G[1][2] + 528*s2^2*z^5*zb^2*G[1][1]*G[1][2] + 
    48*s1*s2*z^6*zb^2*G[1][1]*G[1][2] + 192*s2^2*z^6*zb^2*G[1][1]*G[1][2] + 
    16*s1^2*z*zb^3*G[1][1]*G[1][2] - 240*s1*s2*z*zb^3*G[1][1]*G[1][2] + 
    688*s2^2*z*zb^3*G[1][1]*G[1][2] - 240*s1^2*z^2*zb^3*G[1][1]*G[1][2] - 
    240*s1*s2*z^2*zb^3*G[1][1]*G[1][2] - 1104*s2^2*z^2*zb^3*G[1][1]*G[1][2] - 
    1440*s1^2*z^3*zb^3*G[1][1]*G[1][2] - 2880*s1*s2*z^3*zb^3*G[1][1]*
     G[1][2] + 288*s2^2*z^3*zb^3*G[1][1]*G[1][2] - 
    1440*s1^2*z^4*zb^3*G[1][1]*G[1][2] + 192*s1*s2*z^4*zb^3*G[1][1]*G[1][2] - 
    1632*s2^2*z^4*zb^3*G[1][1]*G[1][2] - 96*s1^2*z^5*zb^3*G[1][1]*G[1][2] - 
    192*s2^2*z^5*zb^3*G[1][1]*G[1][2] + 32*s1^2*z*zb^4*G[1][1]*G[1][2] + 
    432*s1*s2*z*zb^4*G[1][1]*G[1][2] - 448*s2^2*z*zb^4*G[1][1]*G[1][2] + 
    1296*s1^2*z^2*zb^4*G[1][1]*G[1][2] + 336*s1*s2*z^2*zb^4*G[1][1]*G[1][2] + 
    528*s2^2*z^2*zb^4*G[1][1]*G[1][2] + 1056*s1^2*z^3*zb^4*G[1][1]*G[1][2] + 
    1728*s1*s2*z^3*zb^4*G[1][1]*G[1][2] + 384*s2^2*z^3*zb^4*G[1][1]*G[1][2] + 
    384*s1^2*z^4*zb^4*G[1][1]*G[1][2] - 480*s1*s2*z^4*zb^4*G[1][1]*G[1][2] + 
    384*s2^2*z^4*zb^4*G[1][1]*G[1][2] - 384*s1^2*z*zb^5*G[1][1]*G[1][2] - 
    192*s1*s2*z*zb^5*G[1][1]*G[1][2] + 192*s2^2*z*zb^5*G[1][1]*G[1][2] - 
    1104*s1^2*z^2*zb^5*G[1][1]*G[1][2] - 576*s1*s2*z^2*zb^5*G[1][1]*G[1][2] - 
    144*s2^2*z^2*zb^5*G[1][1]*G[1][2] - 192*s1^2*z^3*zb^5*G[1][1]*G[1][2] - 
    96*s2^2*z^3*zb^5*G[1][1]*G[1][2] + 432*s1^2*z*zb^6*G[1][1]*G[1][2] + 
    96*s1*s2*z*zb^6*G[1][1]*G[1][2] - 48*s2^2*z*zb^6*G[1][1]*G[1][2] + 
    192*s1^2*z^2*zb^6*G[1][1]*G[1][2] + 48*s1*s2*z^2*zb^6*G[1][1]*G[1][2] - 
    96*s1^2*z*zb^7*G[1][1]*G[1][2] - 144*s1*s2*z^3*G[1][2]^2 - 
    96*s2^2*z^3*G[1][2]^2 - 168*s1^2*z^4*G[1][2]^2 + 
    228*s1*s2*z^4*G[1][2]^2 + 184*s2^2*z^4*G[1][2]^2 + 
    216*s1^2*z^5*G[1][2]^2 - 72*s1*s2*z^5*G[1][2]^2 - 24*s2^2*z^5*G[1][2]^2 - 
    24*s1^2*z^6*G[1][2]^2 + 72*s1*s2*z^6*G[1][2]^2 - 24*s2^2*z^6*G[1][2]^2 + 
    48*s2^2*z^7*G[1][2]^2 + 288*s1*s2*z^2*zb*G[1][2]^2 + 
    192*s2^2*z^2*zb*G[1][2]^2 + 408*s1^2*z^3*zb*G[1][2]^2 - 
    12*s1*s2*z^3*zb*G[1][2]^2 - 160*s1^2*z^4*zb*G[1][2]^2 - 
    252*s1*s2*z^4*zb*G[1][2]^2 - 184*s2^2*z^4*zb*G[1][2]^2 - 
    396*s1^2*z^5*zb*G[1][2]^2 - 72*s1*s2*z^5*zb*G[1][2]^2 - 
    144*s2^2*z^5*zb*G[1][2]^2 + 24*s1^2*z^6*zb*G[1][2]^2 - 
    96*s1*s2*z^6*zb*G[1][2]^2 - 72*s2^2*z^6*zb*G[1][2]^2 - 
    48*s2^2*z^7*zb*G[1][2]^2 - 144*s1*s2*z*zb^2*G[1][2]^2 - 
    288*s2^2*z*zb^2*G[1][2]^2 - 360*s1^2*z^2*zb^2*G[1][2]^2 - 
    900*s1*s2*z^2*zb^2*G[1][2]^2 - 408*s1^2*z^3*zb^2*G[1][2]^2 + 
    708*s1*s2*z^3*zb^2*G[1][2]^2 - 576*s2^2*z^3*zb^2*G[1][2]^2 + 
    900*s1^2*z^4*zb^2*G[1][2]^2 + 120*s1*s2*z^4*zb^2*G[1][2]^2 + 
    624*s2^2*z^4*zb^2*G[1][2]^2 + 192*s1^2*z^5*zb^2*G[1][2]^2 + 
    144*s1*s2*z^5*zb^2*G[1][2]^2 + 264*s2^2*z^5*zb^2*G[1][2]^2 + 
    24*s1*s2*z^6*zb^2*G[1][2]^2 + 96*s2^2*z^6*zb^2*G[1][2]^2 + 
    168*s1^2*z*zb^3*G[1][2]^2 + 348*s1*s2*z*zb^3*G[1][2]^2 + 
    656*s2^2*z*zb^3*G[1][2]^2 + 408*s1^2*z^2*zb^3*G[1][2]^2 + 
    1260*s1*s2*z^2*zb^3*G[1][2]^2 - 96*s2^2*z^2*zb^3*G[1][2]^2 - 
    392*s1^2*z^3*zb^3*G[1][2]^2 - 1560*s1*s2*z^3*zb^3*G[1][2]^2 + 
    672*s2^2*z^3*zb^3*G[1][2]^2 - 660*s1^2*z^4*zb^3*G[1][2]^2 + 
    144*s1*s2*z^4*zb^3*G[1][2]^2 - 816*s2^2*z^4*zb^3*G[1][2]^2 - 
    12*s1^2*z^5*zb^3*G[1][2]^2 - 96*s2^2*z^5*zb^3*G[1][2]^2 - 
    48*s1^2*zb^4*G[1][2]^2 - 48*s1*s2*zb^4*G[1][2]^2 + 
    24*s2^2*zb^4*G[1][2]^2 - 416*s1^2*z*zb^4*G[1][2]^2 - 
    396*s1*s2*z*zb^4*G[1][2]^2 - 632*s2^2*z*zb^4*G[1][2]^2 + 
    432*s1^2*z^2*zb^4*G[1][2]^2 - 432*s1*s2*z^2*zb^4*G[1][2]^2 - 
    72*s2^2*z^2*zb^4*G[1][2]^2 + 392*s1^2*z^3*zb^4*G[1][2]^2 + 
    1008*s1*s2*z^3*zb^4*G[1][2]^2 + 48*s2^2*z^3*zb^4*G[1][2]^2 + 
    88*s1^2*z^4*zb^4*G[1][2]^2 - 240*s1*s2*z^4*zb^4*G[1][2]^2 + 
    192*s2^2*z^4*zb^4*G[1][2]^2 + 168*s1^2*zb^5*G[1][2]^2 + 
    96*s1*s2*zb^5*G[1][2]^2 - 24*s2^2*zb^5*G[1][2]^2 + 
    132*s1^2*z*zb^5*G[1][2]^2 + 192*s1*s2*z*zb^5*G[1][2]^2 + 
    288*s2^2*z*zb^5*G[1][2]^2 - 552*s1^2*z^2*zb^5*G[1][2]^2 - 
    240*s1*s2*z^2*zb^5*G[1][2]^2 - 24*s2^2*z^2*zb^5*G[1][2]^2 - 
    48*s2^2*z^3*zb^5*G[1][2]^2 - 172*s1^2*zb^6*G[1][2]^2 - 
    48*s1*s2*zb^6*G[1][2]^2 + 168*s1^2*z*zb^6*G[1][2]^2 - 
    24*s2^2*z*zb^6*G[1][2]^2 + 72*s1^2*z^2*zb^6*G[1][2]^2 + 
    24*s1*s2*z^2*zb^6*G[1][2]^2 + 52*s1^2*zb^7*G[1][2]^2 - 
    52*s1^2*z*zb^7*G[1][2]^2 + 96*s1*s2*z^3*G[1][1]*G[1][3] - 
    480*s2^2*z^3*G[1][1]*G[1][3] + 32*s1^2*z^4*G[1][1]*G[1][3] - 
    360*s1*s2*z^4*G[1][1]*G[1][3] + 256*s2^2*z^4*G[1][1]*G[1][3] - 
    144*s1*s2*z^5*G[1][1]*G[1][3] + 72*s2^2*z^5*G[1][1]*G[1][3] - 
    96*s1^2*z^6*G[1][1]*G[1][3] + 144*s1*s2*z^6*G[1][1]*G[1][3] - 
    224*s2^2*z^6*G[1][1]*G[1][3] + 168*s2^2*z^7*G[1][1]*G[1][3] - 
    192*s1*s2*z^2*zb*G[1][1]*G[1][3] + 960*s2^2*z^2*zb*G[1][1]*G[1][3] + 
    120*s1*s2*z^3*zb*G[1][1]*G[1][3] + 240*s2^2*z^3*zb*G[1][1]*G[1][3] - 
    416*s1^2*z^4*zb*G[1][1]*G[1][3] + 408*s1*s2*z^4*zb*G[1][1]*G[1][3] - 
    104*s2^2*z^4*zb*G[1][1]*G[1][3] - 312*s1^2*z^5*zb*G[1][1]*G[1][3] + 
    144*s1*s2*z^5*zb*G[1][1]*G[1][3] - 432*s2^2*z^5*zb*G[1][1]*G[1][3] + 
    72*s1^2*z^6*zb*G[1][1]*G[1][3] - 336*s1*s2*z^6*zb*G[1][1]*G[1][3] + 
    56*s2^2*z^6*zb*G[1][1]*G[1][3] - 200*s2^2*z^7*zb*G[1][1]*G[1][3] + 
    96*s1*s2*z*zb^2*G[1][1]*G[1][3] - 672*s2^2*z*zb^2*G[1][1]*G[1][3] - 
    96*s1^2*z^2*zb^2*G[1][1]*G[1][3] + 648*s1*s2*z^2*zb^2*G[1][1]*G[1][3] - 
    576*s2^2*z^2*zb^2*G[1][1]*G[1][3] + 864*s1^2*z^3*zb^2*G[1][1]*G[1][3] + 
    552*s1*s2*z^3*zb^2*G[1][1]*G[1][3] - 1320*s2^2*z^3*zb^2*G[1][1]*G[1][3] + 
    1416*s1^2*z^4*zb^2*G[1][1]*G[1][3] - 192*s1*s2*z^4*zb^2*G[1][1]*G[1][3] + 
    1944*s2^2*z^4*zb^2*G[1][1]*G[1][3] + 600*s1^2*z^5*zb^2*G[1][1]*G[1][3] + 
    336*s1*s2*z^5*zb^2*G[1][1]*G[1][3] + 216*s2^2*z^5*zb^2*G[1][1]*G[1][3] + 
    96*s1*s2*z^6*zb^2*G[1][1]*G[1][3] + 336*s2^2*z^6*zb^2*G[1][1]*G[1][3] + 
    64*s1^2*z*zb^3*G[1][1]*G[1][3] - 792*s1*s2*z*zb^3*G[1][1]*G[1][3] + 
    1232*s2^2*z*zb^3*G[1][1]*G[1][3] - 672*s1^2*z^2*zb^3*G[1][1]*G[1][3] + 
    360*s1*s2*z^2*zb^3*G[1][1]*G[1][3] - 504*s2^2*z^2*zb^3*G[1][1]*G[1][3] - 
    1608*s1^2*z^3*zb^3*G[1][1]*G[1][3] - 3312*s1*s2*z^3*zb^3*G[1][1]*
     G[1][3] + 1064*s2^2*z^3*zb^3*G[1][1]*G[1][3] - 
    2016*s1^2*z^4*zb^3*G[1][1]*G[1][3] + 720*s1*s2*z^4*zb^3*G[1][1]*G[1][3] - 
    2352*s2^2*z^4*zb^3*G[1][1]*G[1][3] - 192*s1^2*z^5*zb^3*G[1][1]*G[1][3] - 
    192*s2^2*z^5*zb^3*G[1][1]*G[1][3] + 32*s1^2*z*zb^4*G[1][1]*G[1][3] + 
    744*s1*s2*z*zb^4*G[1][1]*G[1][3] - 832*s2^2*z*zb^4*G[1][1]*G[1][3] + 
    1944*s1^2*z^2*zb^4*G[1][1]*G[1][3] - 48*s1*s2*z^2*zb^4*G[1][1]*G[1][3] + 
    360*s2^2*z^2*zb^4*G[1][1]*G[1][3] + 1392*s1^2*z^3*zb^4*G[1][1]*G[1][3] + 
    2640*s1*s2*z^3*zb^4*G[1][1]*G[1][3] + 520*s2^2*z^3*zb^4*G[1][1]*G[1][3] + 
    768*s1^2*z^4*zb^4*G[1][1]*G[1][3] - 960*s1*s2*z^4*zb^4*G[1][1]*G[1][3] + 
    560*s2^2*z^4*zb^4*G[1][1]*G[1][3] - 576*s1^2*z*zb^5*G[1][1]*G[1][3] - 
    192*s1*s2*z*zb^5*G[1][1]*G[1][3] + 360*s2^2*z*zb^5*G[1][1]*G[1][3] - 
    1704*s1^2*z^2*zb^5*G[1][1]*G[1][3] - 768*s1*s2*z^2*zb^5*G[1][1]*G[1][3] - 
    264*s2^2*z^2*zb^5*G[1][1]*G[1][3] - 384*s1^2*z^3*zb^5*G[1][1]*G[1][3] - 
    120*s2^2*z^3*zb^5*G[1][1]*G[1][3] + 696*s1^2*z*zb^6*G[1][1]*G[1][3] + 
    96*s1*s2*z*zb^6*G[1][1]*G[1][3] - 72*s2^2*z*zb^6*G[1][1]*G[1][3] + 
    384*s1^2*z^2*zb^6*G[1][1]*G[1][3] + 96*s1*s2*z^2*zb^6*G[1][1]*G[1][3] - 
    192*s1^2*z*zb^7*G[1][1]*G[1][3] - 144*s2^2*z^2*G[1][2]*G[1][3] - 
    720*s1*s2*z^3*G[1][2]*G[1][3] - 360*s2^2*z^3*G[1][2]*G[1][3] - 
    592*s1^2*z^4*G[1][2]*G[1][3] + 456*s1*s2*z^4*G[1][2]*G[1][3] + 
    296*s2^2*z^4*G[1][2]*G[1][3] + 456*s1^2*z^5*G[1][2]*G[1][3] - 
    192*s1*s2*z^5*G[1][2]*G[1][3] + 216*s2^2*z^5*G[1][2]*G[1][3] - 
    72*s1^2*z^6*G[1][2]*G[1][3] + 192*s1*s2*z^6*G[1][2]*G[1][3] - 
    264*s2^2*z^6*G[1][2]*G[1][3] + 192*s2^2*z^7*G[1][2]*G[1][3] + 
    384*s2^2*z*zb*G[1][2]*G[1][3] + 1440*s1*s2*z^2*zb*G[1][2]*G[1][3] + 
    744*s2^2*z^2*zb*G[1][2]*G[1][3] + 1080*s1^2*z^3*zb*G[1][2]*G[1][3] + 
    264*s1*s2*z^3*zb*G[1][2]*G[1][3] + 744*s2^2*z^3*zb*G[1][2]*G[1][3] + 
    32*s1^2*z^4*zb*G[1][2]*G[1][3] - 408*s1*s2*z^4*zb*G[1][2]*G[1][3] - 
    728*s2^2*z^4*zb*G[1][2]*G[1][3] - 960*s1^2*z^5*zb*G[1][2]*G[1][3] - 
    384*s2^2*z^5*zb*G[1][2]*G[1][3] + 72*s1^2*z^6*zb*G[1][2]*G[1][3] - 
    288*s1*s2*z^6*zb*G[1][2]*G[1][3] - 120*s2^2*z^6*zb*G[1][2]*G[1][3] - 
    192*s2^2*z^7*zb*G[1][2]*G[1][3] - 48*s2^2*zb^2*G[1][2]*G[1][3] - 
    336*s1*s2*z*zb^2*G[1][2]*G[1][3] - 1848*s2^2*z*zb^2*G[1][2]*G[1][3] - 
    264*s1^2*z^2*zb^2*G[1][2]*G[1][3] - 3384*s1*s2*z^2*zb^2*G[1][2]*G[1][3] + 
    24*s2^2*z^2*zb^2*G[1][2]*G[1][3] - 1536*s1^2*z^3*zb^2*G[1][2]*G[1][3] + 
    2568*s1*s2*z^3*zb^2*G[1][2]*G[1][3] - 2520*s2^2*z^3*zb^2*G[1][2]*
     G[1][3] + 2160*s1^2*z^4*zb^2*G[1][2]*G[1][3] - 
    288*s1*s2*z^4*zb^2*G[1][2]*G[1][3] + 2208*s2^2*z^4*zb^2*G[1][2]*G[1][3] + 
    624*s1^2*z^5*zb^2*G[1][2]*G[1][3] + 192*s1*s2*z^5*zb^2*G[1][2]*G[1][3] + 
    552*s2^2*z^5*zb^2*G[1][2]*G[1][3] + 96*s1*s2*z^6*zb^2*G[1][2]*G[1][3] + 
    384*s2^2*z^6*zb^2*G[1][2]*G[1][3] + 120*s2^2*zb^3*G[1][2]*G[1][3] - 
    56*s1^2*z*zb^3*G[1][2]*G[1][3] + 504*s1*s2*z*zb^3*G[1][2]*G[1][3] + 
    2872*s2^2*z*zb^3*G[1][2]*G[1][3] + 96*s1^2*z^2*zb^3*G[1][2]*G[1][3] + 
    3432*s1*s2*z^2*zb^3*G[1][2]*G[1][3] - 696*s2^2*z^2*zb^3*G[1][2]*G[1][3] - 
    424*s1^2*z^3*zb^3*G[1][2]*G[1][3] - 5232*s1*s2*z^3*zb^3*G[1][2]*G[1][3] + 
    2424*s2^2*z^3*zb^3*G[1][2]*G[1][3] - 2160*s1^2*z^4*zb^3*G[1][2]*G[1][3] + 
    1200*s1*s2*z^4*zb^3*G[1][2]*G[1][3] - 2544*s2^2*z^4*zb^3*G[1][2]*
     G[1][3] - 120*s1^2*z^5*zb^3*G[1][2]*G[1][3] - 
    384*s2^2*z^5*zb^3*G[1][2]*G[1][3] + 24*s1^2*zb^4*G[1][2]*G[1][3] - 
    144*s1*s2*zb^4*G[1][2]*G[1][3] - 96*s2^2*zb^4*G[1][2]*G[1][3] - 
    8*s1^2*z*zb^4*G[1][2]*G[1][3] - 264*s1*s2*z*zb^4*G[1][2]*G[1][3] - 
    2080*s2^2*z*zb^4*G[1][2]*G[1][3] + 1488*s1^2*z^2*zb^4*G[1][2]*G[1][3] - 
    672*s1*s2*z^2*zb^4*G[1][2]*G[1][3] + 96*s2^2*z^2*zb^4*G[1][2]*G[1][3] + 
    1072*s1^2*z^3*zb^4*G[1][2]*G[1][3] + 3120*s1*s2*z^3*zb^4*G[1][2]*
     G[1][3] - 96*s2^2*z^3*zb^4*G[1][2]*G[1][3] + 560*s1^2*z^4*zb^4*G[1][2]*
     G[1][3] - 960*s1*s2*z^4*zb^4*G[1][2]*G[1][3] + 
    768*s2^2*z^4*zb^4*G[1][2]*G[1][3] + 240*s1*s2*zb^5*G[1][2]*G[1][3] + 
    48*s2^2*zb^5*G[1][2]*G[1][3] - 408*s1^2*z*zb^5*G[1][2]*G[1][3] - 
    48*s1*s2*z*zb^5*G[1][2]*G[1][3] + 744*s2^2*z*zb^5*G[1][2]*G[1][3] - 
    1656*s1^2*z^2*zb^5*G[1][2]*G[1][3] - 912*s1*s2*z^2*zb^5*G[1][2]*G[1][3] - 
    24*s2^2*z^2*zb^5*G[1][2]*G[1][3] - 192*s1^2*z^3*zb^5*G[1][2]*G[1][3] - 
    192*s2^2*z^3*zb^5*G[1][2]*G[1][3] - 56*s1^2*zb^6*G[1][2]*G[1][3] - 
    96*s1*s2*zb^6*G[1][2]*G[1][3] - 24*s2^2*zb^6*G[1][2]*G[1][3] + 
    672*s1^2*z*zb^6*G[1][2]*G[1][3] + 144*s1*s2*z*zb^6*G[1][2]*G[1][3] - 
    72*s2^2*z*zb^6*G[1][2]*G[1][3] + 336*s1^2*z^2*zb^6*G[1][2]*G[1][3] + 
    96*s1*s2*z^2*zb^6*G[1][2]*G[1][3] + 32*s1^2*zb^7*G[1][2]*G[1][3] - 
    200*s1^2*z*zb^7*G[1][2]*G[1][3] - 144*s2^2*z^2*G[1][3]^2 - 
    480*s1*s2*z^3*G[1][3]^2 - 432*s2^2*z^3*G[1][3]^2 - 
    352*s1^2*z^4*G[1][3]^2 - 216*s1*s2*z^4*G[1][3]^2 - 4*s2^2*z^4*G[1][3]^2 - 
    240*s1*s2*z^5*G[1][3]^2 + 288*s2^2*z^5*G[1][3]^2 - 
    108*s1^2*z^6*G[1][3]^2 + 144*s1*s2*z^6*G[1][3]^2 - 
    340*s2^2*z^6*G[1][3]^2 + 4*s1^2*z^7*G[1][3]^2 - 12*s1*s2*z^7*G[1][3]^2 + 
    176*s2^2*z^7*G[1][3]^2 + 384*s2^2*z*zb*G[1][3]^2 + 
    960*s1*s2*z^2*zb*G[1][3]^2 + 888*s2^2*z^2*zb*G[1][3]^2 + 
    536*s1^2*z^3*zb*G[1][3]^2 + 792*s1*s2*z^3*zb*G[1][3]^2 + 
    1200*s2^2*z^3*zb*G[1][3]^2 + 400*s1^2*z^4*zb*G[1][3]^2 + 
    888*s1*s2*z^4*zb*G[1][3]^2 - 172*s2^2*z^4*zb*G[1][3]^2 - 
    36*s1^2*z^5*zb*G[1][3]^2 + 264*s1*s2*z^5*zb*G[1][3]^2 - 
    144*s2^2*z^5*zb*G[1][3]^2 + 68*s1^2*z^6*zb*G[1][3]^2 - 
    180*s1*s2*z^6*zb*G[1][3]^2 + 20*s2^2*z^6*zb*G[1][3]^2 - 
    148*s2^2*z^7*zb*G[1][3]^2 - 48*s2^2*zb^2*G[1][3]^2 - 
    96*s1*s2*z*zb^2*G[1][3]^2 - 1632*s2^2*z*zb^2*G[1][3]^2 + 
    168*s1^2*z^2*zb^2*G[1][3]^2 - 2088*s1*s2*z^2*zb^2*G[1][3]^2 - 
    768*s2^2*z^2*zb^2*G[1][3]^2 - 840*s1^2*z^3*zb^2*G[1][3]^2 + 
    120*s1*s2*z^3*zb^2*G[1][3]^2 - 2784*s2^2*z^3*zb^2*G[1][3]^2 + 
    444*s1^2*z^4*zb^2*G[1][3]^2 - 1104*s1*s2*z^4*zb^2*G[1][3]^2 + 
    1332*s2^2*z^4*zb^2*G[1][3]^2 + 240*s1^2*z^5*zb^2*G[1][3]^2 - 
    84*s1*s2*z^5*zb^2*G[1][3]^2 - 12*s2^2*z^5*zb^2*G[1][3]^2 + 
    24*s1*s2*z^6*zb^2*G[1][3]^2 + 264*s2^2*z^6*zb^2*G[1][3]^2 + 
    120*s2^2*zb^3*G[1][3]^2 - 248*s1^2*z*zb^3*G[1][3]^2 - 
    120*s1*s2*z*zb^3*G[1][3]^2 + 2272*s2^2*z*zb^3*G[1][3]^2 - 
    480*s1^2*z^2*zb^3*G[1][3]^2 + 2376*s1*s2*z^2*zb^3*G[1][3]^2 + 
    480*s2^2*z^2*zb^3*G[1][3]^2 + 136*s1^2*z^3*zb^3*G[1][3]^2 - 
    2448*s1*s2*z^3*zb^3*G[1][3]^2 + 2128*s2^2*z^3*zb^3*G[1][3]^2 - 
    1092*s1^2*z^4*zb^3*G[1][3]^2 + 1284*s1*s2*z^4*zb^3*G[1][3]^2 - 
    1380*s2^2*z^4*zb^3*G[1][3]^2 - 108*s1^2*z^5*zb^3*G[1][3]^2 + 
    192*s1*s2*z^5*zb^3*G[1][3]^2 - 192*s2^2*z^5*zb^3*G[1][3]^2 + 
    88*s1^2*zb^4*G[1][3]^2 - 96*s1*s2*zb^4*G[1][3]^2 - 
    108*s2^2*zb^4*G[1][3]^2 + 440*s1^2*z*zb^4*G[1][3]^2 + 
    120*s1*s2*z*zb^4*G[1][3]^2 - 1520*s2^2*z*zb^4*G[1][3]^2 + 
    1044*s1^2*z^2*zb^4*G[1][3]^2 - 480*s1*s2*z^2*zb^4*G[1][3]^2 - 
    420*s2^2*z^2*zb^4*G[1][3]^2 + 452*s1^2*z^3*zb^4*G[1][3]^2 + 
    1788*s1*s2*z^3*zb^4*G[1][3]^2 - 256*s2^2*z^3*zb^4*G[1][3]^2 + 
    472*s1^2*z^4*zb^4*G[1][3]^2 - 1008*s1*s2*z^4*zb^4*G[1][3]^2 + 
    472*s2^2*z^4*zb^4*G[1][3]^2 - 192*s1^2*zb^5*G[1][3]^2 + 
    192*s1*s2*zb^5*G[1][3]^2 + 60*s2^2*zb^5*G[1][3]^2 - 
    564*s1^2*z*zb^5*G[1][3]^2 - 120*s1*s2*z*zb^5*G[1][3]^2 + 
    528*s2^2*z*zb^5*G[1][3]^2 - 996*s1^2*z^2*zb^5*G[1][3]^2 - 
    636*s1*s2*z^2*zb^5*G[1][3]^2 + 84*s2^2*z^2*zb^5*G[1][3]^2 - 
    192*s1^2*z^3*zb^5*G[1][3]^2 + 192*s1*s2*z^3*zb^5*G[1][3]^2 - 
    108*s2^2*z^3*zb^5*G[1][3]^2 + 140*s1^2*zb^6*G[1][3]^2 - 
    96*s1*s2*zb^6*G[1][3]^2 - 12*s2^2*zb^6*G[1][3]^2 + 
    488*s1^2*z*zb^6*G[1][3]^2 + 132*s1*s2*z*zb^6*G[1][3]^2 - 
    68*s2^2*z*zb^6*G[1][3]^2 + 264*s1^2*z^2*zb^6*G[1][3]^2 + 
    24*s1*s2*z^2*zb^6*G[1][3]^2 - 28*s1^2*zb^7*G[1][3]^2 + 
    12*s1*s2*zb^7*G[1][3]^2 - 4*s2^2*zb^7*G[1][3]^2 - 
    148*s1^2*z*zb^7*G[1][3]^2 - 96*s2^2*z^3*zb*G[1][1]*G[1][4] + 
    48*s1*s2*z^4*zb*G[1][1]*G[1][4] + 120*s2^2*z^4*zb*G[1][1]*G[1][4] + 
    168*s1^2*z^5*zb*G[1][1]*G[1][4] + 48*s2^2*z^5*zb*G[1][1]*G[1][4] - 
    24*s1^2*z^6*zb*G[1][1]*G[1][4] + 72*s1*s2*z^6*zb*G[1][1]*G[1][4] - 
    80*s2^2*z^6*zb*G[1][1]*G[1][4] + 56*s2^2*z^7*zb*G[1][1]*G[1][4] + 
    96*s2^2*z^2*zb^2*G[1][1]*G[1][4] - 288*s1*s2*z^3*zb^2*G[1][1]*G[1][4] + 
    48*s2^2*z^3*zb^2*G[1][1]*G[1][4] - 552*s1^2*z^4*zb^2*G[1][1]*G[1][4] - 
    24*s1*s2*z^4*zb^2*G[1][1]*G[1][4] - 288*s2^2*z^4*zb^2*G[1][1]*G[1][4] - 
    168*s1^2*z^5*zb^2*G[1][1]*G[1][4] - 288*s1*s2*z^5*zb^2*G[1][1]*G[1][4] + 
    24*s2^2*z^5*zb^2*G[1][1]*G[1][4] + 24*s1*s2*z^6*zb^2*G[1][1]*G[1][4] - 
    48*s2^2*z^6*zb^2*G[1][1]*G[1][4] - 12*s2^2*z^7*zb^2*G[1][1]*G[1][4] + 
    240*s1*s2*z^2*zb^3*G[1][1]*G[1][4] - 72*s2^2*z^2*zb^3*G[1][1]*G[1][4] + 
    600*s1^2*z^3*zb^3*G[1][1]*G[1][4] + 456*s1*s2*z^3*zb^3*G[1][1]*G[1][4] - 
    120*s2^2*z^3*zb^3*G[1][1]*G[1][4] + 672*s1^2*z^4*zb^3*G[1][1]*G[1][4] + 
    336*s1*s2*z^4*zb^3*G[1][1]*G[1][4] + 468*s2^2*z^4*zb^3*G[1][1]*G[1][4] + 
    48*s1^2*z^5*zb^3*G[1][1]*G[1][4] - 72*s1*s2*z^5*zb^3*G[1][1]*G[1][4] - 
    60*s2^2*z^5*zb^3*G[1][1]*G[1][4] + 4*s2^2*z^6*zb^3*G[1][1]*G[1][4] + 
    8*s2^2*z^7*zb^3*G[1][1]*G[1][4] - 312*s1^2*z^2*zb^4*G[1][1]*G[1][4] - 
    168*s1*s2*z^2*zb^4*G[1][1]*G[1][4] + 120*s2^2*z^2*zb^4*G[1][1]*G[1][4] - 
    744*s1^2*z^3*zb^4*G[1][1]*G[1][4] - 720*s1*s2*z^3*zb^4*G[1][1]*G[1][4] - 
    124*s2^2*z^3*zb^4*G[1][1]*G[1][4] - 240*s1^2*z^4*zb^4*G[1][1]*G[1][4] + 
    192*s1*s2*z^4*zb^4*G[1][1]*G[1][4] - 116*s2^2*z^4*zb^4*G[1][1]*G[1][4] + 
    60*s2^2*z^5*zb^4*G[1][1]*G[1][4] - 24*s2^2*z^6*zb^4*G[1][1]*G[1][4] + 
    96*s1^2*z*zb^5*G[1][1]*G[1][4] - 72*s1*s2*z*zb^5*G[1][1]*G[1][4] - 
    48*s2^2*z*zb^5*G[1][1]*G[1][4] + 552*s1^2*z^2*zb^5*G[1][1]*G[1][4] + 
    120*s1*s2*z^2*zb^5*G[1][1]*G[1][4] - 36*s2^2*z^2*zb^5*G[1][1]*G[1][4] + 
    216*s1^2*z^3*zb^5*G[1][1]*G[1][4] + 168*s1*s2*z^3*zb^5*G[1][1]*G[1][4] + 
    108*s2^2*z^3*zb^5*G[1][1]*G[1][4] - 84*s2^2*z^4*zb^5*G[1][1]*G[1][4] + 
    24*s2^2*z^5*zb^5*G[1][1]*G[1][4] - 192*s1^2*z*zb^6*G[1][1]*G[1][4] + 
    96*s1*s2*z*zb^6*G[1][1]*G[1][4] + 36*s2^2*z*zb^6*G[1][1]*G[1][4] - 
    216*s1^2*z^2*zb^6*G[1][1]*G[1][4] - 120*s1*s2*z^2*zb^6*G[1][1]*G[1][4] - 
    36*s2^2*z^2*zb^6*G[1][1]*G[1][4] + 32*s2^2*z^3*zb^6*G[1][1]*G[1][4] - 
    8*s2^2*z^4*zb^6*G[1][1]*G[1][4] + 96*s1^2*z*zb^7*G[1][1]*G[1][4] - 
    48*s1*s2*z^2*zb*G[1][2]*G[1][4] - 96*s2^2*z^2*zb*G[1][2]*G[1][4] + 
    24*s1^2*z^3*zb*G[1][2]*G[1][4] - 48*s1*s2*z^3*zb*G[1][2]*G[1][4] - 
    48*s2^2*z^3*zb*G[1][2]*G[1][4] - 96*s1^2*z^4*zb*G[1][2]*G[1][4] - 
    120*s1*s2*z^4*zb*G[1][2]*G[1][4] + 48*s1^2*z^5*zb*G[1][2]*G[1][4] + 
    72*s1*s2*z^5*zb*G[1][2]*G[1][4] + 4*s1^2*z^6*zb*G[1][2]*G[1][4] - 
    72*s1*s2*z^6*zb*G[1][2]*G[1][4] - 24*s2^2*z^6*zb*G[1][2]*G[1][4] + 
    48*s2^2*zb^2*G[1][2]*G[1][4] + 144*s1*s2*z*zb^2*G[1][2]*G[1][4] + 
    72*s2^2*z*zb^2*G[1][2]*G[1][4] - 120*s1^2*z^2*zb^2*G[1][2]*G[1][4] + 
    24*s1*s2*z^2*zb^2*G[1][2]*G[1][4] + 288*s2^2*z^2*zb^2*G[1][2]*G[1][4] + 
    168*s1^2*z^3*zb^2*G[1][2]*G[1][4] + 264*s1*s2*z^3*zb^2*G[1][2]*G[1][4] + 
    192*s2^2*z^3*zb^2*G[1][2]*G[1][4] + 48*s1*s2*z^4*zb^2*G[1][2]*G[1][4] + 
    48*s2^2*z^4*zb^2*G[1][2]*G[1][4] - 24*s1^2*z^5*zb^2*G[1][2]*G[1][4] + 
    96*s1*s2*z^5*zb^2*G[1][2]*G[1][4] + 24*s2^2*z^5*zb^2*G[1][2]*G[1][4] - 
    12*s1^2*z^6*zb^2*G[1][2]*G[1][4] + 72*s1*s2*z^6*zb^2*G[1][2]*G[1][4] + 
    24*s2^2*z^6*zb^2*G[1][2]*G[1][4] - 120*s2^2*zb^3*G[1][2]*G[1][4] + 
    216*s1^2*z*zb^3*G[1][2]*G[1][4] - 192*s1*s2*z*zb^3*G[1][2]*G[1][4] - 
    360*s2^2*z*zb^3*G[1][2]*G[1][4] + 48*s1^2*z^2*zb^3*G[1][2]*G[1][4] - 
    216*s1*s2*z^2*zb^3*G[1][2]*G[1][4] - 24*s2^2*z^2*zb^3*G[1][2]*G[1][4] - 
    268*s1^2*z^3*zb^3*G[1][2]*G[1][4] + 168*s1*s2*z^3*zb^3*G[1][2]*G[1][4] - 
    672*s2^2*z^3*zb^3*G[1][2]*G[1][4] + 96*s1^2*z^4*zb^3*G[1][2]*G[1][4] - 
    216*s1*s2*z^4*zb^3*G[1][2]*G[1][4] + 96*s2^2*z^4*zb^3*G[1][2]*G[1][4] + 
    12*s1^2*z^5*zb^3*G[1][2]*G[1][4] - 168*s1*s2*z^5*zb^3*G[1][2]*G[1][4] - 
    24*s2^2*z^5*zb^3*G[1][2]*G[1][4] - 72*s1^2*zb^4*G[1][2]*G[1][4] + 
    24*s1*s2*zb^4*G[1][2]*G[1][4] + 120*s2^2*zb^4*G[1][2]*G[1][4] - 
    336*s1^2*z*zb^4*G[1][2]*G[1][4] - 120*s1*s2*z*zb^4*G[1][2]*G[1][4] + 
    384*s2^2*z*zb^4*G[1][2]*G[1][4] + 60*s1^2*z^2*zb^4*G[1][2]*G[1][4] + 
    408*s1*s2*z^2*zb^4*G[1][2]*G[1][4] - 24*s2^2*z^2*zb^4*G[1][2]*G[1][4] + 
    156*s1^2*z^3*zb^4*G[1][2]*G[1][4] - 456*s1*s2*z^3*zb^4*G[1][2]*G[1][4] + 
    480*s2^2*z^3*zb^4*G[1][2]*G[1][4] - 60*s1^2*z^4*zb^4*G[1][2]*G[1][4] + 
    288*s1*s2*z^4*zb^4*G[1][2]*G[1][4] - 144*s2^2*z^4*zb^4*G[1][2]*G[1][4] - 
    12*s1^2*z^5*zb^4*G[1][2]*G[1][4] + 8*s1^2*z^6*zb^4*G[1][2]*G[1][4] + 
    168*s1^2*zb^5*G[1][2]*G[1][4] - 72*s2^2*zb^5*G[1][2]*G[1][4] + 
    132*s1^2*z*zb^5*G[1][2]*G[1][4] + 96*s1*s2*z*zb^5*G[1][2]*G[1][4] - 
    96*s2^2*z*zb^5*G[1][2]*G[1][4] + 48*s1^2*z^2*zb^5*G[1][2]*G[1][4] - 
    96*s1*s2*z^2*zb^5*G[1][2]*G[1][4] - 144*s2^2*z^2*zb^5*G[1][2]*G[1][4] - 
    36*s1^2*z^3*zb^5*G[1][2]*G[1][4] + 72*s1*s2*z^3*zb^5*G[1][2]*G[1][4] + 
    48*s2^2*z^3*zb^5*G[1][2]*G[1][4] + 36*s1^2*z^4*zb^5*G[1][2]*G[1][4] - 
    24*s1^2*z^5*zb^5*G[1][2]*G[1][4] - 116*s1^2*zb^6*G[1][2]*G[1][4] - 
    24*s1*s2*zb^6*G[1][2]*G[1][4] + 24*s2^2*zb^6*G[1][2]*G[1][4] - 
    60*s1^2*z*zb^6*G[1][2]*G[1][4] + 72*s1*s2*z*zb^6*G[1][2]*G[1][4] - 
    48*s1^2*z^2*zb^6*G[1][2]*G[1][4] - 72*s1*s2*z^2*zb^6*G[1][2]*G[1][4] - 
    36*s1^2*z^3*zb^6*G[1][2]*G[1][4] + 24*s1^2*z^4*zb^6*G[1][2]*G[1][4] + 
    20*s1^2*zb^7*G[1][2]*G[1][4] + 48*s1^2*z*zb^7*G[1][2]*G[1][4] + 
    12*s1^2*z^2*zb^7*G[1][2]*G[1][4] - 8*s1^2*z^3*zb^7*G[1][2]*G[1][4] - 
    48*s1*s2*z^2*zb*G[1][3]*G[1][4] - 96*s2^2*z^2*zb*G[1][3]*G[1][4] + 
    40*s1^2*z^3*zb*G[1][3]*G[1][4] - 120*s2^2*z^3*zb*G[1][3]*G[1][4] - 
    24*s1^2*z^4*zb*G[1][3]*G[1][4] - 192*s1*s2*z^4*zb*G[1][3]*G[1][4] + 
    48*s2^2*z^4*zb*G[1][3]*G[1][4] + 60*s1^2*z^5*zb*G[1][3]*G[1][4] + 
    96*s1*s2*z^5*zb*G[1][3]*G[1][4] + 24*s2^2*z^5*zb*G[1][3]*G[1][4] - 
    44*s1^2*z^6*zb*G[1][3]*G[1][4] - 84*s1*s2*z^6*zb*G[1][3]*G[1][4] - 
    52*s2^2*z^6*zb*G[1][3]*G[1][4] + 4*s1^2*z^7*zb*G[1][3]*G[1][4] - 
    12*s1*s2*z^7*zb*G[1][3]*G[1][4] - 12*s2^2*z^7*zb*G[1][3]*G[1][4] + 
    48*s2^2*zb^2*G[1][3]*G[1][4] + 144*s1*s2*z*zb^2*G[1][3]*G[1][4] + 
    24*s2^2*z*zb^2*G[1][3]*G[1][4] - 168*s1^2*z^2*zb^2*G[1][3]*G[1][4] - 
    96*s1*s2*z^2*zb^2*G[1][3]*G[1][4] + 456*s2^2*z^2*zb^2*G[1][3]*G[1][4] + 
    24*s1^2*z^3*zb^2*G[1][3]*G[1][4] + 336*s1*s2*z^3*zb^2*G[1][3]*G[1][4] + 
    360*s2^2*z^3*zb^2*G[1][3]*G[1][4] - 240*s1^2*z^4*zb^2*G[1][3]*G[1][4] + 
    12*s1*s2*z^4*zb^2*G[1][3]*G[1][4] - 204*s2^2*z^4*zb^2*G[1][3]*G[1][4] + 
    12*s1^2*z^5*zb^2*G[1][3]*G[1][4] + 36*s1*s2*z^5*zb^2*G[1][3]*G[1][4] + 
    72*s2^2*z^5*zb^2*G[1][3]*G[1][4] + 12*s1^2*z^6*zb^2*G[1][3]*G[1][4] + 
    192*s1*s2*z^6*zb^2*G[1][3]*G[1][4] + 144*s2^2*z^6*zb^2*G[1][3]*G[1][4] - 
    12*s2^2*z^7*zb^2*G[1][3]*G[1][4] - 120*s2^2*zb^3*G[1][3]*G[1][4] + 
    264*s1^2*z*zb^3*G[1][3]*G[1][4] - 240*s1*s2*z*zb^3*G[1][3]*G[1][4] - 
    192*s2^2*z*zb^3*G[1][3]*G[1][4] + 72*s1^2*z^2*zb^3*G[1][3]*G[1][4] - 
    24*s1*s2*z^2*zb^3*G[1][3]*G[1][4] - 696*s2^2*z^2*zb^3*G[1][3]*G[1][4] + 
    236*s1^2*z^3*zb^3*G[1][3]*G[1][4] + 192*s1*s2*z^3*zb^3*G[1][3]*G[1][4] - 
    504*s2^2*z^3*zb^3*G[1][3]*G[1][4] + 336*s1^2*z^4*zb^3*G[1][3]*G[1][4] + 
    72*s1*s2*z^4*zb^3*G[1][3]*G[1][4] + 324*s2^2*z^4*zb^3*G[1][3]*G[1][4] - 
    24*s1^2*z^5*zb^3*G[1][3]*G[1][4] - 444*s1*s2*z^5*zb^3*G[1][3]*G[1][4] - 
    288*s2^2*z^5*zb^3*G[1][3]*G[1][4] + 4*s2^2*z^6*zb^3*G[1][3]*G[1][4] + 
    8*s2^2*z^7*zb^3*G[1][3]*G[1][4] - 88*s1^2*zb^4*G[1][3]*G[1][4] + 
    48*s1*s2*zb^4*G[1][3]*G[1][4] + 96*s2^2*zb^4*G[1][3]*G[1][4] - 
    336*s1^2*z*zb^4*G[1][3]*G[1][4] + 192*s1*s2*z*zb^4*G[1][3]*G[1][4] + 
    360*s2^2*z*zb^4*G[1][3]*G[1][4] - 132*s1^2*z^2*zb^4*G[1][3]*G[1][4] + 
    576*s2^2*z^2*zb^4*G[1][3]*G[1][4] - 396*s1^2*z^3*zb^4*G[1][3]*G[1][4] - 
    816*s1*s2*z^3*zb^4*G[1][3]*G[1][4] + 92*s2^2*z^3*zb^4*G[1][3]*G[1][4] - 
    156*s1^2*z^4*zb^4*G[1][3]*G[1][4] + 528*s1*s2*z^4*zb^4*G[1][3]*G[1][4] - 
    20*s2^2*z^4*zb^4*G[1][3]*G[1][4] - 12*s1^2*z^5*zb^4*G[1][3]*G[1][4] + 
    60*s2^2*z^5*zb^4*G[1][3]*G[1][4] + 8*s1^2*z^6*zb^4*G[1][3]*G[1][4] - 
    24*s2^2*z^6*zb^4*G[1][3]*G[1][4] + 168*s1^2*zb^5*G[1][3]*G[1][4] - 
    120*s1*s2*zb^5*G[1][3]*G[1][4] - 24*s2^2*zb^5*G[1][3]*G[1][4] + 
    192*s1^2*z*zb^5*G[1][3]*G[1][4] - 96*s1*s2*z*zb^5*G[1][3]*G[1][4] - 
    264*s2^2*z*zb^5*G[1][3]*G[1][4] + 384*s1^2*z^2*zb^5*G[1][3]*G[1][4] + 
    276*s1*s2*z^2*zb^5*G[1][3]*G[1][4] - 192*s2^2*z^2*zb^5*G[1][3]*G[1][4] + 
    192*s1^2*z^3*zb^5*G[1][3]*G[1][4] + 60*s1*s2*z^3*zb^5*G[1][3]*G[1][4] + 
    144*s2^2*z^3*zb^5*G[1][3]*G[1][4] + 36*s1^2*z^4*zb^5*G[1][3]*G[1][4] - 
    84*s2^2*z^4*zb^5*G[1][3]*G[1][4] - 24*s1^2*z^5*zb^5*G[1][3]*G[1][4] + 
    24*s2^2*z^5*zb^5*G[1][3]*G[1][4] - 116*s1^2*zb^6*G[1][3]*G[1][4] + 
    84*s1*s2*zb^6*G[1][3]*G[1][4] - 12*s2^2*zb^6*G[1][3]*G[1][4] - 
    168*s1^2*z*zb^6*G[1][3]*G[1][4] + 60*s1*s2*z*zb^6*G[1][3]*G[1][4] + 
    84*s2^2*z*zb^6*G[1][3]*G[1][4] - 240*s1^2*z^2*zb^6*G[1][3]*G[1][4] - 
    144*s1*s2*z^2*zb^6*G[1][3]*G[1][4] - 60*s2^2*z^2*zb^6*G[1][3]*G[1][4] - 
    36*s1^2*z^3*zb^6*G[1][3]*G[1][4] + 32*s2^2*z^3*zb^6*G[1][3]*G[1][4] + 
    24*s1^2*z^4*zb^6*G[1][3]*G[1][4] - 8*s2^2*z^4*zb^6*G[1][3]*G[1][4] + 
    20*s1^2*zb^7*G[1][3]*G[1][4] - 24*s1*s2*zb^7*G[1][3]*G[1][4] + 
    8*s2^2*zb^7*G[1][3]*G[1][4] + 116*s1^2*z*zb^7*G[1][3]*G[1][4] + 
    12*s1*s2*z*zb^7*G[1][3]*G[1][4] - 4*s2^2*z*zb^7*G[1][3]*G[1][4] + 
    12*s1^2*z^2*zb^7*G[1][3]*G[1][4] - 8*s1^2*z^3*zb^7*G[1][3]*G[1][4] + 
    12*s2^2*z^2*zb*G[1][4]^2 + 24*s1*s2*z^3*zb*G[1][4]^2 - 
    12*s2^2*z^3*zb*G[1][4]^2 - 36*s1^2*z^4*zb*G[1][4]^2 - 
    54*s1*s2*z^4*zb*G[1][4]^2 + 33*s2^2*z^4*zb*G[1][4]^2 + 
    9*s1^2*z^5*zb*G[1][4]^2 + 12*s1*s2*z^5*zb*G[1][4]^2 - 
    48*s2^2*z^5*zb*G[1][4]^2 + 9*s1^2*z^6*zb*G[1][4]^2 + 
    3*s1*s2*z^6*zb*G[1][4]^2 + 14*s2^2*z^6*zb*G[1][4]^2 - 
    2*s1^2*z^7*zb*G[1][4]^2 + 6*s1*s2*z^7*zb*G[1][4]^2 + 
    11*s2^2*z^7*zb*G[1][4]^2 - 36*s2^2*z*zb^2*G[1][4]^2 - 
    48*s1*s2*z^2*zb^2*G[1][4]^2 + 78*s2^2*z^2*zb^2*G[1][4]^2 + 
    102*s1^2*z^3*zb^2*G[1][4]^2 + 24*s1*s2*z^3*zb^2*G[1][4]^2 - 
    282*s2^2*z^3*zb^2*G[1][4]^2 - 75*s1^2*z^4*zb^2*G[1][4]^2 + 
    6*s1*s2*z^4*zb^2*G[1][4]^2 + 195*s2^2*z^4*zb^2*G[1][4]^2 - 
    24*s1^2*z^5*zb^2*G[1][4]^2 - 18*s1*s2*z^5*zb^2*G[1][4]^2 - 
    15*s2^2*z^5*zb^2*G[1][4]^2 + 3*s1^2*z^6*zb^2*G[1][4]^2 - 
    36*s1*s2*z^6*zb^2*G[1][4]^2 - 72*s2^2*z^6*zb^2*G[1][4]^2 + 
    6*s2^2*z^7*zb^2*G[1][4]^2 - 24*s1*s2*z*zb^3*G[1][4]^2 + 
    87*s2^2*z*zb^3*G[1][4]^2 - 78*s1^2*z^2*zb^3*G[1][4]^2 + 
    360*s1*s2*z^2*zb^3*G[1][4]^2 + 48*s2^2*z^2*zb^3*G[1][4]^2 + 
    96*s1^2*z^3*zb^3*G[1][4]^2 - 342*s1*s2*z^3*zb^3*G[1][4]^2 + 
    228*s2^2*z^3*zb^3*G[1][4]^2 + 49*s1^2*z^4*zb^3*G[1][4]^2 + 
    141*s1*s2*z^4*zb^3*G[1][4]^2 - 153*s2^2*z^4*zb^3*G[1][4]^2 - 
    12*s1^2*z^5*zb^3*G[1][4]^2 + 72*s1*s2*z^5*zb^3*G[1][4]^2 + 
    132*s2^2*z^5*zb^3*G[1][4]^2 - 3*s1*s2*z^6*zb^3*G[1][4]^2 - 
    11*s2^2*z^6*zb^3*G[1][4]^2 - s2^2*z^7*zb^3*G[1][4]^2 + 
    9*s2^2*zb^4*G[1][4]^2 - 42*s1^2*z*zb^4*G[1][4]^2 - 
    72*s1*s2*z*zb^4*G[1][4]^2 - 135*s2^2*z*zb^4*G[1][4]^2 + 
    114*s1^2*z^2*zb^4*G[1][4]^2 - 186*s1*s2*z^2*zb^4*G[1][4]^2 - 
    147*s2^2*z^2*zb^4*G[1][4]^2 - 181*s1^2*z^3*zb^4*G[1][4]^2 + 
    219*s1*s2*z^3*zb^4*G[1][4]^2 - 40*s2^2*z^3*zb^4*G[1][4]^2 + 
    49*s1^2*z^4*zb^4*G[1][4]^2 - 135*s1*s2*z^4*zb^4*G[1][4]^2 - 
    22*s2^2*z^4*zb^4*G[1][4]^2 + 9*s1^2*z^5*zb^4*G[1][4]^2 + 
    9*s1*s2*z^5*zb^4*G[1][4]^2 - 5*s1^2*z^6*zb^4*G[1][4]^2 + 
    3*s2^2*z^6*zb^4*G[1][4]^2 + 30*s1^2*zb^5*G[1][4]^2 + 
    18*s1*s2*zb^5*G[1][4]^2 - 30*s2^2*zb^5*G[1][4]^2 + 
    12*s1^2*z*zb^5*G[1][4]^2 + 84*s1*s2*z*zb^5*G[1][4]^2 + 
    117*s2^2*z*zb^5*G[1][4]^2 - 66*s1*s2*z^2*zb^5*G[1][4]^2 + 
    84*s2^2*z^2*zb^5*G[1][4]^2 - 12*s1^2*z^3*zb^5*G[1][4]^2 + 
    30*s1*s2*z^3*zb^5*G[1][4]^2 - 51*s2^2*z^3*zb^5*G[1][4]^2 - 
    30*s1^2*z^4*zb^5*G[1][4]^2 - 9*s1*s2*z^4*zb^5*G[1][4]^2 + 
    9*s2^2*z^4*zb^5*G[1][4]^2 + 15*s1^2*z^5*zb^5*G[1][4]^2 - 
    3*s2^2*z^5*zb^5*G[1][4]^2 - 42*s1^2*zb^6*G[1][4]^2 - 
    30*s1*s2*zb^6*G[1][4]^2 + 21*s2^2*zb^6*G[1][4]^2 + 
    14*s1^2*z*zb^6*G[1][4]^2 - 15*s1*s2*z*zb^6*G[1][4]^2 - 
    48*s2^2*z*zb^6*G[1][4]^2 + 12*s1^2*z^2*zb^6*G[1][4]^2 + 
    21*s1*s2*z^2*zb^6*G[1][4]^2 + 24*s2^2*z^2*zb^6*G[1][4]^2 + 
    33*s1^2*z^3*zb^6*G[1][4]^2 + 3*s1*s2*z^3*zb^6*G[1][4]^2 - 
    4*s2^2*z^3*zb^6*G[1][4]^2 - 15*s1^2*z^4*zb^6*G[1][4]^2 + 
    s2^2*z^4*zb^6*G[1][4]^2 + 19*s1^2*zb^7*G[1][4]^2 + 
    12*s1*s2*zb^7*G[1][4]^2 - 4*s2^2*zb^7*G[1][4]^2 - 
    14*s1^2*z*zb^7*G[1][4]^2 - 6*s1*s2*z*zb^7*G[1][4]^2 + 
    2*s2^2*z*zb^7*G[1][4]^2 - 12*s1^2*z^2*zb^7*G[1][4]^2 + 
    5*s1^2*z^3*zb^7*G[1][4]^2 - 192*s1*s2*z^3*G[1][1]*G[1][5] - 
    120*s2^2*z^3*G[1][1]*G[1][5] - 144*s1^2*z^4*G[1][1]*G[1][5] + 
    144*s1*s2*z^4*G[1][1]*G[1][5] + 344*s2^2*z^4*G[1][1]*G[1][5] + 
    120*s1^2*z^5*G[1][1]*G[1][5] + 72*s1*s2*z^5*G[1][1]*G[1][5] - 
    420*s2^2*z^5*G[1][1]*G[1][5] + 24*s1^2*z^6*G[1][1]*G[1][5] - 
    24*s1*s2*z^6*G[1][1]*G[1][5] + 268*s2^2*z^6*G[1][1]*G[1][5] - 
    72*s2^2*z^7*G[1][1]*G[1][5] + 384*s1*s2*z^2*zb*G[1][1]*G[1][5] + 
    144*s2^2*z^2*zb*G[1][1]*G[1][5] + 240*s1^2*z^3*zb*G[1][1]*G[1][5] - 
    144*s1*s2*z^3*zb*G[1][1]*G[1][5] - 288*s2^2*z^3*zb*G[1][1]*G[1][5] + 
    120*s2^2*z^4*zb*G[1][1]*G[1][5] - 240*s1^2*z^5*zb*G[1][1]*G[1][5] - 
    312*s1*s2*z^5*zb*G[1][1]*G[1][5] + 144*s2^2*z^5*zb*G[1][1]*G[1][5] + 
    72*s1*s2*z^6*zb*G[1][1]*G[1][5] - 168*s2^2*z^6*zb*G[1][1]*G[1][5] + 
    48*s2^2*z^7*zb*G[1][1]*G[1][5] - 192*s1*s2*z*zb^2*G[1][1]*G[1][5] + 
    120*s2^2*z*zb^2*G[1][1]*G[1][5] - 48*s1^2*z^2*zb^2*G[1][1]*G[1][5] - 
    192*s1*s2*z^2*zb^2*G[1][1]*G[1][5] - 480*s2^2*z^2*zb^2*G[1][1]*G[1][5] - 
    504*s1^2*z^3*zb^2*G[1][1]*G[1][5] - 144*s1*s2*z^3*zb^2*G[1][1]*G[1][5] + 
    888*s2^2*z^3*zb^2*G[1][1]*G[1][5] + 552*s1^2*z^4*zb^2*G[1][1]*G[1][5] + 
    288*s1*s2*z^4*zb^2*G[1][1]*G[1][5] - 852*s2^2*z^4*zb^2*G[1][1]*G[1][5] + 
    312*s1*s2*z^5*zb^2*G[1][1]*G[1][5] + 408*s2^2*z^5*zb^2*G[1][1]*G[1][5] - 
    72*s1*s2*z^6*zb^2*G[1][1]*G[1][5] - 96*s2^2*z^6*zb^2*G[1][1]*G[1][5] + 
    12*s2^2*z^7*zb^2*G[1][1]*G[1][5] - 48*s1^2*z*zb^3*G[1][1]*G[1][5] + 
    480*s1*s2*z*zb^3*G[1][1]*G[1][5] - 248*s2^2*z*zb^3*G[1][1]*G[1][5] + 
    576*s1^2*z^2*zb^3*G[1][1]*G[1][5] - 624*s1*s2*z^2*zb^3*G[1][1]*G[1][5] + 
    456*s2^2*z^2*zb^3*G[1][1]*G[1][5] - 432*s1^2*z^3*zb^3*G[1][1]*G[1][5] + 
    1128*s1*s2*z^3*zb^3*G[1][1]*G[1][5] - 340*s2^2*z^3*zb^3*G[1][1]*G[1][5] - 
    144*s1^2*z^4*zb^3*G[1][1]*G[1][5] - 1056*s1*s2*z^4*zb^3*G[1][1]*G[1][5] + 
    84*s2^2*z^4*zb^3*G[1][1]*G[1][5] + 48*s1^2*z^5*zb^3*G[1][1]*G[1][5] + 
    72*s1*s2*z^5*zb^3*G[1][1]*G[1][5] + 60*s2^2*z^5*zb^3*G[1][1]*G[1][5] - 
    4*s2^2*z^6*zb^3*G[1][1]*G[1][5] - 8*s2^2*z^7*zb^3*G[1][1]*G[1][5] - 
    48*s1^2*z*zb^4*G[1][1]*G[1][5] - 360*s1*s2*z*zb^4*G[1][1]*G[1][5] + 
    204*s2^2*z*zb^4*G[1][1]*G[1][5] - 408*s1^2*z^2*zb^4*G[1][1]*G[1][5] + 
    168*s1*s2*z^2*zb^4*G[1][1]*G[1][5] - 312*s2^2*z^2*zb^4*G[1][1]*G[1][5] + 
    600*s1^2*z^3*zb^4*G[1][1]*G[1][5] - 96*s1*s2*z^3*zb^4*G[1][1]*G[1][5] + 
    204*s2^2*z^3*zb^4*G[1][1]*G[1][5] - 144*s1^2*z^4*zb^4*G[1][1]*G[1][5] + 
    288*s1*s2*z^4*zb^4*G[1][1]*G[1][5] - 60*s2^2*z^4*zb^4*G[1][1]*G[1][5] - 
    60*s2^2*z^5*zb^4*G[1][1]*G[1][5] + 24*s2^2*z^6*zb^4*G[1][1]*G[1][5] + 
    120*s1^2*z*zb^5*G[1][1]*G[1][5] + 192*s1*s2*z*zb^5*G[1][1]*G[1][5] - 
    60*s2^2*z*zb^5*G[1][1]*G[1][5] - 96*s1^2*z^2*zb^5*G[1][1]*G[1][5] - 
    24*s1*s2*z^2*zb^5*G[1][1]*G[1][5] + 84*s2^2*z^2*zb^5*G[1][1]*G[1][5] - 
    24*s1^2*z^3*zb^5*G[1][1]*G[1][5] - 168*s1*s2*z^3*zb^5*G[1][1]*G[1][5] - 
    84*s2^2*z^3*zb^5*G[1][1]*G[1][5] + 84*s2^2*z^4*zb^5*G[1][1]*G[1][5] - 
    24*s2^2*z^5*zb^5*G[1][1]*G[1][5] - 24*s1^2*z*zb^6*G[1][1]*G[1][5] - 
    72*s1*s2*z*zb^6*G[1][1]*G[1][5] - 12*s2^2*z*zb^6*G[1][1]*G[1][5] + 
    24*s1^2*z^2*zb^6*G[1][1]*G[1][5] + 72*s1*s2*z^2*zb^6*G[1][1]*G[1][5] + 
    36*s2^2*z^2*zb^6*G[1][1]*G[1][5] - 32*s2^2*z^3*zb^6*G[1][1]*G[1][5] + 
    8*s2^2*z^4*zb^6*G[1][1]*G[1][5] - 24*s2^2*z*G[1][2]*G[1][5] - 
    72*s1*s2*z^2*G[1][2]*G[1][5] - 12*s1^2*z^3*G[1][2]*G[1][5] + 
    144*s1*s2*z^3*G[1][2]*G[1][5] + 24*s2^2*z^3*G[1][2]*G[1][5] + 
    96*s1^2*z^4*G[1][2]*G[1][5] + 24*s1*s2*z^4*G[1][2]*G[1][5] + 
    264*s2^2*z^4*G[1][2]*G[1][5] - 108*s1^2*z^5*G[1][2]*G[1][5] - 
    72*s1*s2*z^5*G[1][2]*G[1][5] - 432*s2^2*z^5*G[1][2]*G[1][5] + 
    24*s1^2*z^6*G[1][2]*G[1][5] - 24*s1*s2*z^6*G[1][2]*G[1][5] + 
    264*s2^2*z^6*G[1][2]*G[1][5] - 96*s2^2*z^7*G[1][2]*G[1][5] + 
    120*s2^2*zb*G[1][2]*G[1][5] + 192*s1*s2*z*zb*G[1][2]*G[1][5] - 
    312*s2^2*z*zb*G[1][2]*G[1][5] - 36*s1^2*z^2*zb*G[1][2]*G[1][5] - 
    432*s1*s2*z^2*zb*G[1][2]*G[1][5] + 624*s2^2*z^2*zb*G[1][2]*G[1][5] - 
    172*s1^2*z^3*zb*G[1][2]*G[1][5] - 240*s1*s2*z^3*zb*G[1][2]*G[1][5] - 
    1176*s2^2*z^3*zb*G[1][2]*G[1][5] + 80*s1^2*z^4*zb*G[1][2]*G[1][5] + 
    528*s1*s2*z^4*zb*G[1][2]*G[1][5] + 576*s2^2*z^4*zb*G[1][2]*G[1][5] + 
    156*s1^2*z^5*zb*G[1][2]*G[1][5] - 192*s1*s2*z^5*zb*G[1][2]*G[1][5] + 
    120*s2^2*z^5*zb*G[1][2]*G[1][5] - 28*s1^2*z^6*zb*G[1][2]*G[1][5] + 
    144*s1*s2*z^6*zb*G[1][2]*G[1][5] - 48*s2^2*z^6*zb*G[1][2]*G[1][5] + 
    96*s2^2*z^7*zb*G[1][2]*G[1][5] + 72*s1*s2*zb^2*G[1][2]*G[1][5] - 
    360*s2^2*zb^2*G[1][2]*G[1][5] + 180*s1^2*z*zb^2*G[1][2]*G[1][5] - 
    720*s1*s2*z*zb^2*G[1][2]*G[1][5] + 960*s2^2*z*zb^2*G[1][2]*G[1][5] - 
    36*s1^2*z^2*zb^2*G[1][2]*G[1][5] + 2568*s1*s2*z^2*zb^2*G[1][2]*G[1][5] - 
    1200*s2^2*z^2*zb^2*G[1][2]*G[1][5] + 348*s1^2*z^3*zb^2*G[1][2]*G[1][5] - 
    2040*s1*s2*z^3*zb^2*G[1][2]*G[1][5] + 1944*s2^2*z^3*zb^2*G[1][2]*
     G[1][5] - 408*s1^2*z^4*zb^2*G[1][2]*G[1][5] + 
    144*s1*s2*z^4*zb^2*G[1][2]*G[1][5] - 1224*s2^2*z^4*zb^2*G[1][2]*G[1][5] - 
    96*s1^2*z^5*zb^2*G[1][2]*G[1][5] + 96*s1*s2*z^5*zb^2*G[1][2]*G[1][5] + 
    96*s2^2*z^5*zb^2*G[1][2]*G[1][5] + 12*s1^2*z^6*zb^2*G[1][2]*G[1][5] - 
    120*s1*s2*z^6*zb^2*G[1][2]*G[1][5] - 216*s2^2*z^6*zb^2*G[1][2]*G[1][5] - 
    36*s1^2*zb^3*G[1][2]*G[1][5] - 144*s1*s2*zb^3*G[1][2]*G[1][5] + 
    408*s2^2*zb^3*G[1][2]*G[1][5] - 540*s1^2*z*zb^3*G[1][2]*G[1][5] + 
    336*s1*s2*z*zb^3*G[1][2]*G[1][5] - 1008*s2^2*z*zb^3*G[1][2]*G[1][5] + 
    396*s1^2*z^2*zb^3*G[1][2]*G[1][5] - 2424*s1*s2*z^2*zb^3*G[1][2]*G[1][5] + 
    648*s2^2*z^2*zb^3*G[1][2]*G[1][5] - 240*s1^2*z^3*zb^3*G[1][2]*G[1][5] + 
    2952*s1*s2*z^3*zb^3*G[1][2]*G[1][5] - 888*s2^2*z^3*zb^3*G[1][2]*G[1][5] + 
    408*s1^2*z^4*zb^3*G[1][2]*G[1][5] - 888*s1*s2*z^4*zb^3*G[1][2]*G[1][5] + 
    624*s2^2*z^4*zb^3*G[1][2]*G[1][5] + 12*s1^2*z^5*zb^3*G[1][2]*G[1][5] + 
    168*s1*s2*z^5*zb^3*G[1][2]*G[1][5] + 216*s2^2*z^5*zb^3*G[1][2]*G[1][5] + 
    172*s1^2*zb^4*G[1][2]*G[1][5] + 192*s1*s2*zb^4*G[1][2]*G[1][5] - 
    240*s2^2*zb^4*G[1][2]*G[1][5] + 544*s1^2*z*zb^4*G[1][2]*G[1][5] + 
    384*s1*s2*z*zb^4*G[1][2]*G[1][5] + 528*s2^2*z*zb^4*G[1][2]*G[1][5] - 
    600*s1^2*z^2*zb^4*G[1][2]*G[1][5] - 24*s1*s2*z^2*zb^4*G[1][2]*G[1][5] - 
    96*s2^2*z^2*zb^4*G[1][2]*G[1][5] - 4*s1^2*z^3*zb^4*G[1][2]*G[1][5] - 
    744*s1*s2*z^3*zb^4*G[1][2]*G[1][5] + 48*s2^2*z^3*zb^4*G[1][2]*G[1][5] - 
    116*s1^2*z^4*zb^4*G[1][2]*G[1][5] + 192*s1*s2*z^4*zb^4*G[1][2]*G[1][5] - 
    240*s2^2*z^4*zb^4*G[1][2]*G[1][5] + 12*s1^2*z^5*zb^4*G[1][2]*G[1][5] - 
    8*s1^2*z^6*zb^4*G[1][2]*G[1][5] - 300*s1^2*zb^5*G[1][2]*G[1][5] - 
    216*s1*s2*zb^5*G[1][2]*G[1][5] + 96*s2^2*zb^5*G[1][2]*G[1][5] - 
    108*s1^2*z*zb^5*G[1][2]*G[1][5] - 72*s1*s2*z*zb^5*G[1][2]*G[1][5] - 
    168*s2^2*z*zb^5*G[1][2]*G[1][5] + 384*s1^2*z^2*zb^5*G[1][2]*G[1][5] + 
    360*s1*s2*z^2*zb^5*G[1][2]*G[1][5] + 24*s2^2*z^2*zb^5*G[1][2]*G[1][5] + 
    36*s1^2*z^3*zb^5*G[1][2]*G[1][5] - 72*s1*s2*z^3*zb^5*G[1][2]*G[1][5] + 
    48*s2^2*z^3*zb^5*G[1][2]*G[1][5] - 36*s1^2*z^4*zb^5*G[1][2]*G[1][5] + 
    24*s1^2*z^5*zb^5*G[1][2]*G[1][5] + 216*s1^2*zb^6*G[1][2]*G[1][5] + 
    96*s1*s2*zb^6*G[1][2]*G[1][5] - 24*s2^2*zb^6*G[1][2]*G[1][5] - 
    132*s1^2*z*zb^6*G[1][2]*G[1][5] - 120*s1*s2*z*zb^6*G[1][2]*G[1][5] + 
    24*s2^2*z*zb^6*G[1][2]*G[1][5] - 96*s1^2*z^2*zb^6*G[1][2]*G[1][5] + 
    24*s1*s2*z^2*zb^6*G[1][2]*G[1][5] + 36*s1^2*z^3*zb^6*G[1][2]*G[1][5] - 
    24*s1^2*z^4*zb^6*G[1][2]*G[1][5] - 52*s1^2*zb^7*G[1][2]*G[1][5] + 
    56*s1^2*z*zb^7*G[1][2]*G[1][5] - 12*s1^2*z^2*zb^7*G[1][2]*G[1][5] + 
    8*s1^2*z^3*zb^7*G[1][2]*G[1][5] - 24*s2^2*z*G[1][3]*G[1][5] - 
    48*s1*s2*z^2*G[1][3]*G[1][5] + 4*s1^2*z^3*G[1][3]*G[1][5] - 
    144*s1*s2*z^3*G[1][3]*G[1][5] - 96*s2^2*z^3*G[1][3]*G[1][5] - 
    160*s1^2*z^4*G[1][3]*G[1][5] + 132*s1*s2*z^4*G[1][3]*G[1][5] + 
    488*s2^2*z^4*G[1][3]*G[1][5] + 96*s1^2*z^5*G[1][3]*G[1][5] + 
    132*s1*s2*z^5*G[1][3]*G[1][5] - 672*s2^2*z^5*G[1][3]*G[1][5] + 
    64*s1^2*z^6*G[1][3]*G[1][5] - 84*s1*s2*z^6*G[1][3]*G[1][5] + 
    444*s2^2*z^6*G[1][3]*G[1][5] - 4*s1^2*z^7*G[1][3]*G[1][5] + 
    12*s1*s2*z^7*G[1][3]*G[1][5] - 140*s2^2*z^7*G[1][3]*G[1][5] + 
    72*s2^2*zb*G[1][3]*G[1][5] + 96*s1*s2*z*zb*G[1][3]*G[1][5] - 
    120*s2^2*z*zb*G[1][3]*G[1][5] - 60*s1^2*z^2*zb*G[1][3]*G[1][5] + 
    264*s1*s2*z^2*zb*G[1][3]*G[1][5] + 480*s2^2*z^2*zb*G[1][3]*G[1][5] + 
    396*s1^2*z^3*zb*G[1][3]*G[1][5] - 896*s2^2*z^3*zb*G[1][3]*G[1][5] + 
    16*s1^2*z^4*zb*G[1][3]*G[1][5] - 36*s1*s2*z^4*zb*G[1][3]*G[1][5] + 
    464*s2^2*z^4*zb*G[1][3]*G[1][5] - 348*s1^2*z^5*zb*G[1][3]*G[1][5] - 
    480*s1*s2*z^5*zb*G[1][3]*G[1][5] + 36*s2^2*z^5*zb*G[1][3]*G[1][5] + 
    144*s1*s2*z^6*zb*G[1][3]*G[1][5] - 152*s2^2*z^6*zb*G[1][3]*G[1][5] - 
    4*s1^2*z^7*zb*G[1][3]*G[1][5] + 12*s1*s2*z^7*zb*G[1][3]*G[1][5] + 
    116*s2^2*z^7*zb*G[1][3]*G[1][5] + 48*s1*s2*zb^2*G[1][3]*G[1][5] - 
    216*s2^2*zb^2*G[1][3]*G[1][5] + 132*s1^2*z*zb^2*G[1][3]*G[1][5] - 
    624*s1*s2*z*zb^2*G[1][3]*G[1][5] + 456*s2^2*z*zb^2*G[1][3]*G[1][5] - 
    396*s1^2*z^2*zb^2*G[1][3]*G[1][5] + 576*s1*s2*z^2*zb^2*G[1][3]*G[1][5] - 
    1056*s2^2*z^2*zb^2*G[1][3]*G[1][5] - 492*s1^2*z^3*zb^2*G[1][3]*G[1][5] - 
    1104*s1*s2*z^3*zb^2*G[1][3]*G[1][5] + 1608*s2^2*z^3*zb^2*G[1][3]*
     G[1][5] + 672*s1^2*z^4*zb^2*G[1][3]*G[1][5] + 
    840*s1*s2*z^4*zb^2*G[1][3]*G[1][5] - 1056*s2^2*z^4*zb^2*G[1][3]*G[1][5] + 
    96*s1^2*z^5*zb^2*G[1][3]*G[1][5] + 408*s1*s2*z^5*zb^2*G[1][3]*G[1][5] + 
    540*s2^2*z^5*zb^2*G[1][3]*G[1][5] - 12*s1^2*z^6*zb^2*G[1][3]*G[1][5] - 
    144*s1*s2*z^6*zb^2*G[1][3]*G[1][5] - 288*s2^2*z^6*zb^2*G[1][3]*G[1][5] + 
    12*s2^2*z^7*zb^2*G[1][3]*G[1][5] - 28*s1^2*zb^3*G[1][3]*G[1][5] - 
    72*s1*s2*zb^3*G[1][3]*G[1][5] + 264*s2^2*zb^3*G[1][3]*G[1][5] - 
    116*s1^2*z*zb^3*G[1][3]*G[1][5] + 864*s1*s2*z*zb^3*G[1][3]*G[1][5] - 
    464*s2^2*z*zb^3*G[1][3]*G[1][5] + 1188*s1^2*z^2*zb^3*G[1][3]*G[1][5] - 
    1080*s1*s2*z^2*zb^3*G[1][3]*G[1][5] + 744*s2^2*z^2*zb^3*G[1][3]*G[1][5] - 
    720*s1^2*z^3*zb^3*G[1][3]*G[1][5] + 1824*s1*s2*z^3*zb^3*G[1][3]*G[1][5] - 
    700*s2^2*z^3*zb^3*G[1][3]*G[1][5] - 372*s1^2*z^4*zb^3*G[1][3]*G[1][5] - 
    1596*s1*s2*z^4*zb^3*G[1][3]*G[1][5] - 120*s2^2*z^4*zb^3*G[1][3]*G[1][5] + 
    48*s1^2*z^5*zb^3*G[1][3]*G[1][5] + 60*s1*s2*z^5*zb^3*G[1][3]*G[1][5] + 
    288*s2^2*z^5*zb^3*G[1][3]*G[1][5] - 4*s2^2*z^6*zb^3*G[1][3]*G[1][5] - 
    8*s2^2*z^7*zb^3*G[1][3]*G[1][5] + 36*s1^2*zb^4*G[1][3]*G[1][5] + 
    60*s1*s2*zb^4*G[1][3]*G[1][5] - 184*s2^2*zb^4*G[1][3]*G[1][5] - 
    244*s1^2*z*zb^4*G[1][3]*G[1][5] - 420*s1*s2*z*zb^4*G[1][3]*G[1][5] + 
    256*s2^2*z*zb^4*G[1][3]*G[1][5] - 672*s1^2*z^2*zb^4*G[1][3]*G[1][5] - 
    204*s1*s2*z^2*zb^4*G[1][3]*G[1][5] - 408*s2^2*z^2*zb^4*G[1][3]*G[1][5] + 
    896*s1^2*z^3*zb^4*G[1][3]*G[1][5] + 36*s1*s2*z^3*zb^4*G[1][3]*G[1][5] + 
    528*s2^2*z^3*zb^4*G[1][3]*G[1][5] - 20*s1^2*z^4*zb^4*G[1][3]*G[1][5] + 
    528*s1*s2*z^4*zb^4*G[1][3]*G[1][5] - 156*s2^2*z^4*zb^4*G[1][3]*G[1][5] + 
    12*s1^2*z^5*zb^4*G[1][3]*G[1][5] - 60*s2^2*z^5*zb^4*G[1][3]*G[1][5] - 
    8*s1^2*z^6*zb^4*G[1][3]*G[1][5] + 24*s2^2*z^6*zb^4*G[1][3]*G[1][5] + 
    12*s1^2*zb^5*G[1][3]*G[1][5] - 84*s1*s2*zb^5*G[1][3]*G[1][5] + 
    48*s2^2*zb^5*G[1][3]*G[1][5] + 324*s1^2*z*zb^5*G[1][3]*G[1][5] + 
    384*s1*s2*z*zb^5*G[1][3]*G[1][5] - 132*s1^2*z^2*zb^5*G[1][3]*G[1][5] + 
    144*s1*s2*z^2*zb^5*G[1][3]*G[1][5] + 12*s2^2*z^2*zb^5*G[1][3]*G[1][5] - 
    192*s1^2*z^3*zb^5*G[1][3]*G[1][5] - 444*s1*s2*z^3*zb^5*G[1][3]*G[1][5] - 
    120*s2^2*z^3*zb^5*G[1][3]*G[1][5] - 36*s1^2*z^4*zb^5*G[1][3]*G[1][5] + 
    84*s2^2*z^4*zb^5*G[1][3]*G[1][5] + 24*s1^2*z^5*zb^5*G[1][3]*G[1][5] - 
    24*s2^2*z^5*zb^5*G[1][3]*G[1][5] - 40*s1^2*zb^6*G[1][3]*G[1][5] + 
    24*s1*s2*zb^6*G[1][3]*G[1][5] + 4*s2^2*zb^6*G[1][3]*G[1][5] - 
    68*s1^2*z*zb^6*G[1][3]*G[1][5] - 216*s1*s2*z*zb^6*G[1][3]*G[1][5] - 
    40*s2^2*z*zb^6*G[1][3]*G[1][5] + 96*s1^2*z^2*zb^6*G[1][3]*G[1][5] + 
    192*s1*s2*z^2*zb^6*G[1][3]*G[1][5] + 60*s2^2*z^2*zb^6*G[1][3]*G[1][5] + 
    36*s1^2*z^3*zb^6*G[1][3]*G[1][5] - 32*s2^2*z^3*zb^6*G[1][3]*G[1][5] - 
    24*s1^2*z^4*zb^6*G[1][3]*G[1][5] + 8*s2^2*z^4*zb^6*G[1][3]*G[1][5] + 
    16*s1^2*zb^7*G[1][3]*G[1][5] + 12*s1*s2*zb^7*G[1][3]*G[1][5] - 
    4*s2^2*zb^7*G[1][3]*G[1][5] - 12*s1^2*z*zb^7*G[1][3]*G[1][5] - 
    12*s1*s2*z*zb^7*G[1][3]*G[1][5] + 4*s2^2*z*zb^7*G[1][3]*G[1][5] - 
    12*s1^2*z^2*zb^7*G[1][3]*G[1][5] + 8*s1^2*z^3*zb^7*G[1][3]*G[1][5] + 
    6*s1*s2*z^2*G[1][4]*G[1][5] + 30*s2^2*z^2*G[1][4]*G[1][5] + 
    14*s1^2*z^3*G[1][4]*G[1][5] + 84*s1*s2*z^3*G[1][4]*G[1][5] + 
    8*s2^2*z^3*G[1][4]*G[1][5] + 16*s1^2*z^4*G[1][4]*G[1][5] - 
    48*s1*s2*z^4*G[1][4]*G[1][5] - 26*s2^2*z^4*G[1][4]*G[1][5] - 
    18*s1^2*z^5*G[1][4]*G[1][5] + 6*s1*s2*z^5*G[1][4]*G[1][5] + 
    48*s2^2*z^5*G[1][4]*G[1][5] + 20*s1^2*z^6*G[1][4]*G[1][5] - 
    6*s1*s2*z^6*G[1][4]*G[1][5] - 38*s2^2*z^6*G[1][4]*G[1][5] - 
    2*s1^2*z^7*G[1][4]*G[1][5] + 6*s1*s2*z^7*G[1][4]*G[1][5] + 
    8*s2^2*z^7*G[1][4]*G[1][5] + 12*s2^2*zb*G[1][4]*G[1][5] - 
    90*s2^2*z*zb*G[1][4]*G[1][5] - 36*s1^2*z^2*zb*G[1][4]*G[1][5] - 
    144*s1*s2*z^2*zb*G[1][4]*G[1][5] - 90*s2^2*z^2*zb*G[1][4]*G[1][5] + 
    4*s1^2*z^3*zb*G[1][4]*G[1][5] - 186*s1*s2*z^3*zb*G[1][4]*G[1][5] + 
    58*s2^2*z^3*zb*G[1][4]*G[1][5] - 86*s1^2*z^4*zb*G[1][4]*G[1][5] + 
    120*s1*s2*z^4*zb*G[1][4]*G[1][5] - 310*s2^2*z^4*zb*G[1][4]*G[1][5] + 
    6*s1^2*z^5*zb*G[1][4]*G[1][5] - 42*s1*s2*z^5*zb*G[1][4]*G[1][5] + 
    342*s2^2*z^5*zb*G[1][4]*G[1][5] + 10*s1^2*z^6*zb*G[1][4]*G[1][5] + 
    42*s1*s2*z^6*zb*G[1][4]*G[1][5] - 168*s2^2*z^6*zb*G[1][4]*G[1][5] + 
    60*s2^2*z^7*zb*G[1][4]*G[1][5] + 18*s1*s2*zb^2*G[1][4]*G[1][5] - 
    24*s2^2*zb^2*G[1][4]*G[1][5] + 42*s1^2*z*zb^2*G[1][4]*G[1][5] - 
    84*s1*s2*z*zb^2*G[1][4]*G[1][5] + 438*s2^2*z*zb^2*G[1][4]*G[1][5] - 
    12*s1^2*z^2*zb^2*G[1][4]*G[1][5] + 570*s1*s2*z^2*zb^2*G[1][4]*G[1][5] - 
    360*s2^2*z^2*zb^2*G[1][4]*G[1][5] + 6*s1^2*z^3*zb^2*G[1][4]*G[1][5] - 
    246*s1*s2*z^3*zb^2*G[1][4]*G[1][5] + 768*s2^2*z^3*zb^2*G[1][4]*G[1][5] + 
    162*s1^2*z^4*zb^2*G[1][4]*G[1][5] + 240*s1*s2*z^4*zb^2*G[1][4]*G[1][5] - 
    366*s2^2*z^4*zb^2*G[1][4]*G[1][5] - 42*s1^2*z^5*zb^2*G[1][4]*G[1][5] - 
    84*s1*s2*z^5*zb^2*G[1][4]*G[1][5] + 72*s2^2*z^5*zb^2*G[1][4]*G[1][5] - 
    30*s1^2*z^6*zb^2*G[1][4]*G[1][5] - 60*s1*s2*z^6*zb^2*G[1][4]*G[1][5] - 
    78*s2^2*z^6*zb^2*G[1][4]*G[1][5] - 8*s1^2*zb^3*G[1][4]*G[1][5] - 
    8*s2^2*zb^3*G[1][4]*G[1][5] - 130*s1^2*z*zb^3*G[1][4]*G[1][5] + 
    330*s1*s2*z*zb^3*G[1][4]*G[1][5] - 502*s2^2*z*zb^3*G[1][4]*G[1][5] + 
    474*s1^2*z^2*zb^3*G[1][4]*G[1][5] - 810*s1*s2*z^2*zb^3*G[1][4]*G[1][5] + 
    372*s2^2*z^2*zb^3*G[1][4]*G[1][5] - 514*s1^2*z^3*zb^3*G[1][4]*G[1][5] + 
    300*s1*s2*z^3*zb^3*G[1][4]*G[1][5] - 780*s2^2*z^3*zb^3*G[1][4]*G[1][5] + 
    4*s1^2*z^4*zb^3*G[1][4]*G[1][5] - 300*s1*s2*z^4*zb^3*G[1][4]*G[1][5] + 
    342*s2^2*z^4*zb^3*G[1][4]*G[1][5] + 96*s1^2*z^5*zb^3*G[1][4]*G[1][5] + 
    156*s1*s2*z^5*zb^3*G[1][4]*G[1][5] + 18*s2^2*z^5*zb^3*G[1][4]*G[1][5] + 
    6*s1*s2*z^6*zb^3*G[1][4]*G[1][5] + 18*s2^2*z^6*zb^3*G[1][4]*G[1][5] - 
    6*s2^2*z^7*zb^3*G[1][4]*G[1][5] + 62*s1^2*zb^4*G[1][4]*G[1][5] - 
    114*s1*s2*zb^4*G[1][4]*G[1][5] + 14*s2^2*zb^4*G[1][4]*G[1][5] - 
    142*s1^2*z*zb^4*G[1][4]*G[1][5] - 276*s1*s2*z*zb^4*G[1][4]*G[1][5] + 
    172*s2^2*z*zb^4*G[1][4]*G[1][5] - 168*s1^2*z^2*zb^4*G[1][4]*G[1][5] + 
    642*s1*s2*z^2*zb^4*G[1][4]*G[1][5] + 78*s2^2*z^2*zb^4*G[1][4]*G[1][5] + 
    496*s1^2*z^3*zb^4*G[1][4]*G[1][5] - 12*s1*s2*z^3*zb^4*G[1][4]*G[1][5] + 
    202*s2^2*z^3*zb^4*G[1][4]*G[1][5] - 184*s1^2*z^4*zb^4*G[1][4]*G[1][5] - 
    18*s1*s2*z^4*zb^4*G[1][4]*G[1][5] - 78*s2^2*z^4*zb^4*G[1][4]*G[1][5] - 
    6*s1^2*z^5*zb^4*G[1][4]*G[1][5] - 18*s1*s2*z^5*zb^4*G[1][4]*G[1][5] - 
    60*s2^2*z^5*zb^4*G[1][4]*G[1][5] + 2*s1^2*z^6*zb^4*G[1][4]*G[1][5] + 
    18*s2^2*z^6*zb^4*G[1][4]*G[1][5] - 18*s1^2*zb^5*G[1][4]*G[1][5] + 
    126*s1*s2*zb^5*G[1][4]*G[1][5] + 18*s2^2*zb^5*G[1][4]*G[1][5] + 
    246*s1^2*z*zb^5*G[1][4]*G[1][5] - 54*s1*s2*z*zb^5*G[1][4]*G[1][5] - 
    348*s1^2*z^2*zb^5*G[1][4]*G[1][5] - 228*s1*s2*z^2*zb^5*G[1][4]*G[1][5] - 
    174*s2^2*z^2*zb^5*G[1][4]*G[1][5] + 30*s1^2*z^3*zb^5*G[1][4]*G[1][5] + 
    24*s1*s2*z^3*zb^5*G[1][4]*G[1][5] + 6*s2^2*z^3*zb^5*G[1][4]*G[1][5] + 
    24*s1^2*z^4*zb^5*G[1][4]*G[1][5] + 18*s1*s2*z^4*zb^5*G[1][4]*G[1][5] + 
    66*s2^2*z^4*zb^5*G[1][4]*G[1][5] - 6*s1^2*z^5*zb^5*G[1][4]*G[1][5] - 
    18*s2^2*z^5*zb^5*G[1][4]*G[1][5] - 76*s1^2*zb^6*G[1][4]*G[1][5] - 
    24*s1*s2*zb^6*G[1][4]*G[1][5] - 16*s2^2*zb^6*G[1][4]*G[1][5] + 
    46*s1^2*z*zb^6*G[1][4]*G[1][5] + 78*s1*s2*z*zb^6*G[1][4]*G[1][5] + 
    16*s2^2*z*zb^6*G[1][4]*G[1][5] + 102*s1^2*z^2*zb^6*G[1][4]*G[1][5] - 
    6*s1*s2*z^2*zb^6*G[1][4]*G[1][5] + 24*s2^2*z^2*zb^6*G[1][4]*G[1][5] - 
    30*s1^2*z^3*zb^6*G[1][4]*G[1][5] - 6*s1*s2*z^3*zb^6*G[1][4]*G[1][5] - 
    24*s2^2*z^3*zb^6*G[1][4]*G[1][5] + 6*s1^2*z^4*zb^6*G[1][4]*G[1][5] + 
    6*s2^2*z^4*zb^6*G[1][4]*G[1][5] + 40*s1^2*zb^7*G[1][4]*G[1][5] - 
    6*s1*s2*zb^7*G[1][4]*G[1][5] + 2*s2^2*zb^7*G[1][4]*G[1][5] - 
    62*s1^2*z*zb^7*G[1][4]*G[1][5] + 12*s1^2*z^2*zb^7*G[1][4]*G[1][5] - 
    2*s1^2*z^3*zb^7*G[1][4]*G[1][5] - 6*s2^2*z*G[1][5]^2 - 
    69*s1*s2*z^2*G[1][5]^2 - 27*s2^2*z^2*G[1][5]^2 - 72*s1^2*z^3*G[1][5]^2 + 
    96*s1*s2*z^3*G[1][5]^2 + 49*s2^2*z^3*G[1][5]^2 + 138*s1^2*z^4*G[1][5]^2 + 
    15*s1*s2*z^4*G[1][5]^2 - 21*s2^2*z^4*G[1][5]^2 - 48*s1^2*z^5*G[1][5]^2 - 
    57*s1*s2*z^5*G[1][5]^2 + 15*s2^2*z^5*G[1][5]^2 - 20*s1^2*z^6*G[1][5]^2 + 
    21*s1*s2*z^6*G[1][5]^2 - 12*s2^2*z^6*G[1][5]^2 + 2*s1^2*z^7*G[1][5]^2 - 
    6*s1*s2*z^7*G[1][5]^2 + 2*s2^2*z^7*G[1][5]^2 + 48*s2^2*zb*G[1][5]^2 + 
    168*s1*s2*z*zb*G[1][5]^2 - 75*s2^2*z*zb*G[1][5]^2 + 
    147*s1^2*z^2*zb*G[1][5]^2 - 216*s1*s2*z^2*zb*G[1][5]^2 + 
    186*s2^2*z^2*zb*G[1][5]^2 - 224*s1^2*z^3*zb*G[1][5]^2 + 
    6*s1*s2*z^3*zb*G[1][5]^2 - 307*s2^2*z^3*zb*G[1][5]^2 - 
    42*s1^2*z^4*zb*G[1][5]^2 - 42*s1*s2*z^4*zb*G[1][5]^2 + 
    231*s2^2*z^4*zb*G[1][5]^2 + 129*s1^2*z^5*zb*G[1][5]^2 + 
    108*s1*s2*z^5*zb*G[1][5]^2 - 180*s2^2*z^5*zb*G[1][5]^2 - 
    12*s1^2*z^6*zb*G[1][5]^2 - 18*s1*s2*z^6*zb*G[1][5]^2 + 
    138*s2^2*z^6*zb*G[1][5]^2 + 2*s1^2*z^7*zb*G[1][5]^2 - 
    6*s1*s2*z^7*zb*G[1][5]^2 - 41*s2^2*z^7*zb*G[1][5]^2 - 
    15*s1*s2*zb^2*G[1][5]^2 - 150*s2^2*zb^2*G[1][5]^2 - 
    42*s1^2*z*zb^2*G[1][5]^2 - 294*s1*s2*z*zb^2*G[1][5]^2 + 
    222*s2^2*z*zb^2*G[1][5]^2 - 84*s1^2*z^2*zb^2*G[1][5]^2 + 
    633*s1*s2*z^2*zb^2*G[1][5]^2 - 117*s2^2*z^2*zb^2*G[1][5]^2 + 
    474*s1^2*z^3*zb^2*G[1][5]^2 - 231*s1*s2*z^3*zb^2*G[1][5]^2 + 
    129*s2^2*z^3*zb^2*G[1][5]^2 - 333*s1^2*z^4*zb^2*G[1][5]^2 - 
    45*s1*s2*z^4*zb^2*G[1][5]^2 + 12*s2^2*z^4*zb^2*G[1][5]^2 - 
    39*s1^2*z^5*zb^2*G[1][5]^2 - 78*s1*s2*z^5*zb^2*G[1][5]^2 - 
    153*s2^2*z^5*zb^2*G[1][5]^2 + 24*s1^2*z^6*zb^2*G[1][5]^2 + 
    30*s1*s2*z^6*zb^2*G[1][5]^2 + 60*s2^2*z^6*zb^2*G[1][5]^2 - 
    3*s2^2*z^7*zb^2*G[1][5]^2 + 9*s1^2*zb^3*G[1][5]^2 - 
    6*s1*s2*zb^3*G[1][5]^2 + 149*s2^2*zb^3*G[1][5]^2 + 
    21*s1^2*z*zb^3*G[1][5]^2 + 96*s1*s2*z*zb^3*G[1][5]^2 - 
    237*s2^2*z*zb^3*G[1][5]^2 - 351*s1^2*z^2*zb^3*G[1][5]^2 - 
    417*s1*s2*z^2*zb^3*G[1][5]^2 - 114*s2^2*z^2*zb^3*G[1][5]^2 + 
    121*s1^2*z^3*zb^3*G[1][5]^2 + 150*s1*s2*z^3*zb^3*G[1][5]^2 + 
    145*s2^2*z^3*zb^3*G[1][5]^2 + 251*s1^2*z^4*zb^3*G[1][5]^2 + 
    168*s1*s2*z^4*zb^3*G[1][5]^2 + 87*s2^2*z^4*zb^3*G[1][5]^2 - 
    51*s1^2*z^5*zb^3*G[1][5]^2 + 12*s1*s2*z^5*zb^3*G[1][5]^2 - 
    27*s2^2*z^5*zb^3*G[1][5]^2 - 3*s1*s2*z^6*zb^3*G[1][5]^2 - 
    8*s2^2*z^6*zb^3*G[1][5]^2 + 5*s2^2*z^7*zb^3*G[1][5]^2 - 
    19*s1^2*zb^4*G[1][5]^2 + 42*s1*s2*zb^4*G[1][5]^2 - 
    38*s2^2*zb^4*G[1][5]^2 + 255*s1^2*z*zb^4*G[1][5]^2 + 
    144*s1*s2*z*zb^4*G[1][5]^2 + 126*s2^2*z*zb^4*G[1][5]^2 + 
    138*s1^2*z^2*zb^4*G[1][5]^2 - 6*s1*s2*z^2*zb^4*G[1][5]^2 + 
    114*s2^2*z^2*zb^4*G[1][5]^2 - 395*s1^2*z^3*zb^4*G[1][5]^2 - 
    54*s1*s2*z^3*zb^4*G[1][5]^2 - 239*s2^2*z^3*zb^4*G[1][5]^2 + 
    20*s1^2*z^4*zb^4*G[1][5]^2 - 135*s1*s2*z^4*zb^4*G[1][5]^2 + 
    7*s2^2*z^4*zb^4*G[1][5]^2 + 9*s1*s2*z^5*zb^4*G[1][5]^2 + 
    45*s2^2*z^5*zb^4*G[1][5]^2 + s1^2*z^6*zb^4*G[1][5]^2 - 
    15*s2^2*z^6*zb^4*G[1][5]^2 - 60*s1^2*zb^5*G[1][5]^2 - 
    45*s1*s2*zb^5*G[1][5]^2 + 3*s2^2*zb^5*G[1][5]^2 - 
    231*s1^2*z*zb^5*G[1][5]^2 - 126*s1*s2*z*zb^5*G[1][5]^2 - 
    84*s2^2*z*zb^5*G[1][5]^2 + 222*s1^2*z^2*zb^5*G[1][5]^2 + 
    90*s1*s2*z^2*zb^5*G[1][5]^2 + 60*s2^2*z^2*zb^5*G[1][5]^2 + 
    75*s1^2*z^3*zb^5*G[1][5]^2 + 90*s1*s2*z^3*zb^5*G[1][5]^2 + 
    60*s2^2*z^3*zb^5*G[1][5]^2 - 3*s1^2*z^4*zb^5*G[1][5]^2 - 
    9*s1*s2*z^4*zb^5*G[1][5]^2 - 54*s2^2*z^4*zb^5*G[1][5]^2 - 
    3*s1^2*z^5*zb^5*G[1][5]^2 + 15*s2^2*z^5*zb^5*G[1][5]^2 + 
    100*s1^2*zb^6*G[1][5]^2 + 30*s1*s2*zb^6*G[1][5]^2 - 
    7*s2^2*zb^6*G[1][5]^2 - 25*s1^2*z*zb^6*G[1][5]^2 + 
    12*s1*s2*z*zb^6*G[1][5]^2 + 25*s2^2*z*zb^6*G[1][5]^2 - 
    84*s1^2*z^2*zb^6*G[1][5]^2 - 45*s1*s2*z^2*zb^6*G[1][5]^2 - 
    33*s2^2*z^2*zb^6*G[1][5]^2 + 6*s1^2*z^3*zb^6*G[1][5]^2 + 
    3*s1*s2*z^3*zb^6*G[1][5]^2 + 20*s2^2*z^3*zb^6*G[1][5]^2 + 
    3*s1^2*z^4*zb^6*G[1][5]^2 - 5*s2^2*z^4*zb^6*G[1][5]^2 - 
    34*s1^2*zb^7*G[1][5]^2 - 6*s1*s2*zb^7*G[1][5]^2 + 2*s2^2*zb^7*G[1][5]^2 + 
    38*s1^2*z*zb^7*G[1][5]^2 + 6*s1*s2*z*zb^7*G[1][5]^2 - 
    2*s2^2*z*zb^7*G[1][5]^2 - 3*s1^2*z^2*zb^7*G[1][5]^2 - 
    s1^2*z^3*zb^7*G[1][5]^2 - 12*s2^2*z^2*zb*G[1][6]^2 - 
    48*s1*s2*z^3*zb*G[1][6]^2 - 30*s2^2*z^3*zb*G[1][6]^2 - 
    24*s1^2*z^4*zb*G[1][6]^2 - 6*s1*s2*z^4*zb*G[1][6]^2 - 
    3*s2^2*z^4*zb*G[1][6]^2 + 9*s1^2*z^5*zb*G[1][6]^2 - 
    12*s1*s2*z^5*zb*G[1][6]^2 + 24*s2^2*z^5*zb*G[1][6]^2 + 
    s1^2*z^6*zb*G[1][6]^2 + 9*s1*s2*z^6*zb*G[1][6]^2 - 
    22*s2^2*z^6*zb*G[1][6]^2 + 5*s2^2*z^7*zb*G[1][6]^2 + 
    36*s2^2*z*zb^2*G[1][6]^2 + 96*s1*s2*z^2*zb^2*G[1][6]^2 + 
    12*s2^2*z^2*zb^2*G[1][6]^2 + 30*s1^2*z^3*zb^2*G[1][6]^2 + 
    48*s1*s2*z^3*zb^2*G[1][6]^2 + 174*s2^2*z^3*zb^2*G[1][6]^2 + 
    9*s1^2*z^4*zb^2*G[1][6]^2 + 72*s1*s2*z^4*zb^2*G[1][6]^2 - 
    93*s2^2*z^4*zb^2*G[1][6]^2 - 6*s1^2*z^5*zb^2*G[1][6]^2 - 
    18*s1*s2*z^5*zb^2*G[1][6]^2 + 39*s2^2*z^5*zb^2*G[1][6]^2 - 
    3*s1^2*z^6*zb^2*G[1][6]^2 - 12*s1*s2*z^6*zb^2*G[1][6]^2 + 
    6*s2^2*z^6*zb^2*G[1][6]^2 - 6*s2^2*z^7*zb^2*G[1][6]^2 - 
    99*s2^2*z*zb^3*G[1][6]^2 + 18*s1^2*z^2*zb^3*G[1][6]^2 - 
    264*s1*s2*z^2*zb^3*G[1][6]^2 - 60*s2^2*z^2*zb^3*G[1][6]^2 - 
    60*s1^2*z^3*zb^3*G[1][6]^2 + 96*s1*s2*z^3*zb^3*G[1][6]^2 - 
    156*s2^2*z^3*zb^3*G[1][6]^2 + 29*s1^2*z^4*zb^3*G[1][6]^2 - 
    75*s1*s2*z^4*zb^3*G[1][6]^2 + 63*s2^2*z^4*zb^3*G[1][6]^2 + 
    6*s1^2*z^5*zb^3*G[1][6]^2 + 42*s1*s2*z^5*zb^3*G[1][6]^2 - 
    42*s2^2*z^5*zb^3*G[1][6]^2 + 3*s1*s2*z^6*zb^3*G[1][6]^2 + 
    11*s2^2*z^6*zb^3*G[1][6]^2 + s2^2*z^7*zb^3*G[1][6]^2 + 
    3*s2^2*zb^4*G[1][6]^2 + 6*s1^2*z*zb^4*G[1][6]^2 + 
    36*s1*s2*z*zb^4*G[1][6]^2 + 93*s2^2*z*zb^4*G[1][6]^2 - 
    42*s1^2*z^2*zb^4*G[1][6]^2 + 120*s1*s2*z^2*zb^4*G[1][6]^2 + 
    111*s2^2*z^2*zb^4*G[1][6]^2 + 25*s1^2*z^3*zb^4*G[1][6]^2 - 
    57*s1*s2*z^3*zb^4*G[1][6]^2 - 8*s2^2*z^3*zb^4*G[1][6]^2 - 
    13*s1^2*z^4*zb^4*G[1][6]^2 - 21*s1*s2*z^4*zb^4*G[1][6]^2 + 
    22*s2^2*z^4*zb^4*G[1][6]^2 - 3*s1^2*z^5*zb^4*G[1][6]^2 - 
    9*s1*s2*z^5*zb^4*G[1][6]^2 + s1^2*z^6*zb^4*G[1][6]^2 - 
    3*s2^2*z^6*zb^4*G[1][6]^2 - 6*s1^2*zb^5*G[1][6]^2 + 
    6*s1*s2*zb^5*G[1][6]^2 - 6*s2^2*zb^5*G[1][6]^2 - 
    54*s1*s2*z*zb^5*G[1][6]^2 - 39*s2^2*z*zb^5*G[1][6]^2 + 
    18*s1^2*z^2*zb^5*G[1][6]^2 + 36*s1*s2*z^2*zb^5*G[1][6]^2 - 
    36*s2^2*z^2*zb^5*G[1][6]^2 + 6*s1^2*z^3*zb^5*G[1][6]^2 + 
    15*s2^2*z^3*zb^5*G[1][6]^2 + 12*s1^2*z^4*zb^5*G[1][6]^2 + 
    9*s1*s2*z^4*zb^5*G[1][6]^2 - 9*s2^2*z^4*zb^5*G[1][6]^2 - 
    3*s1^2*z^5*zb^5*G[1][6]^2 + 3*s2^2*z^5*zb^5*G[1][6]^2 + 
    18*s1^2*zb^6*G[1][6]^2 - 6*s1*s2*zb^6*G[1][6]^2 + 3*s2^2*zb^6*G[1][6]^2 - 
    14*s1^2*z*zb^6*G[1][6]^2 + 21*s1*s2*z*zb^6*G[1][6]^2 + 
    6*s2^2*z*zb^6*G[1][6]^2 - 9*s1*s2*z^2*zb^6*G[1][6]^2 - 
    6*s2^2*z^2*zb^6*G[1][6]^2 - 15*s1^2*z^3*zb^6*G[1][6]^2 - 
    3*s1*s2*z^3*zb^6*G[1][6]^2 + 4*s2^2*z^3*zb^6*G[1][6]^2 + 
    3*s1^2*z^4*zb^6*G[1][6]^2 - s2^2*z^4*zb^6*G[1][6]^2 - 
    11*s1^2*zb^7*G[1][6]^2 + 4*s1^2*z*zb^7*G[1][6]^2 + 
    6*s1^2*z^2*zb^7*G[1][6]^2 - s1^2*z^3*zb^7*G[1][6]^2 + 
    18*s1*s2*z^2*G[1][6]*G[1][7] + 30*s2^2*z^2*G[1][6]*G[1][7] + 
    22*s1^2*z^3*G[1][6]*G[1][7] + 72*s1*s2*z^3*G[1][6]*G[1][7] - 
    10*s2^2*z^3*G[1][6]*G[1][7] + 20*s1^2*z^4*G[1][6]*G[1][7] - 
    102*s1*s2*z^4*G[1][6]*G[1][7] - 26*s2^2*z^4*G[1][6]*G[1][7] - 
    42*s1^2*z^5*G[1][6]*G[1][7] + 18*s1*s2*z^5*G[1][6]*G[1][7] + 
    12*s2^2*z^5*G[1][6]*G[1][7] - 6*s1*s2*z^6*G[1][6]*G[1][7] - 
    2*s2^2*z^6*G[1][6]*G[1][7] - 4*s2^2*z^7*G[1][6]*G[1][7] - 
    12*s2^2*zb*G[1][6]*G[1][7] - 48*s1*s2*z*zb*G[1][6]*G[1][7] - 
    30*s2^2*z*zb*G[1][6]*G[1][7] - 48*s1^2*z^2*zb*G[1][6]*G[1][7] - 
    120*s1*s2*z^2*zb*G[1][6]*G[1][7] - 48*s2^2*z^2*zb*G[1][6]*G[1][7] - 
    46*s1^2*z^3*zb*G[1][6]*G[1][7] + 48*s1*s2*z^3*zb*G[1][6]*G[1][7] - 
    22*s2^2*z^3*zb*G[1][6]*G[1][7] + 56*s1^2*z^4*zb*G[1][6]*G[1][7] + 
    72*s1*s2*z^4*zb*G[1][6]*G[1][7] + 134*s2^2*z^4*zb*G[1][6]*G[1][7] + 
    36*s1^2*z^5*zb*G[1][6]*G[1][7] + 60*s1*s2*z^5*zb*G[1][6]*G[1][7] - 
    72*s2^2*z^5*zb*G[1][6]*G[1][7] + 2*s1^2*z^6*zb*G[1][6]*G[1][7] - 
    12*s1*s2*z^6*zb*G[1][6]*G[1][7] + 52*s2^2*z^6*zb*G[1][6]*G[1][7] - 
    2*s2^2*z^7*zb*G[1][6]*G[1][7] + 6*s1*s2*zb^2*G[1][6]*G[1][7] + 
    24*s2^2*zb^2*G[1][6]*G[1][7] + 18*s1^2*z*zb^2*G[1][6]*G[1][7] + 
    84*s1*s2*z*zb^2*G[1][6]*G[1][7] + 168*s2^2*z*zb^2*G[1][6]*G[1][7] + 
    90*s1^2*z^2*zb^2*G[1][6]*G[1][7] + 282*s1*s2*z^2*zb^2*G[1][6]*G[1][7] - 
    78*s2^2*z^2*zb^2*G[1][6]*G[1][7] - 42*s1^2*z^3*zb^2*G[1][6]*G[1][7] - 
    414*s1*s2*z^3*zb^2*G[1][6]*G[1][7] + 42*s2^2*z^3*zb^2*G[1][6]*G[1][7] - 
    78*s1^2*z^4*zb^2*G[1][6]*G[1][7] + 66*s1*s2*z^4*zb^2*G[1][6]*G[1][7] - 
    102*s2^2*z^4*zb^2*G[1][6]*G[1][7] + 6*s1^2*z^5*zb^2*G[1][6]*G[1][7] - 
    36*s1*s2*z^5*zb^2*G[1][6]*G[1][7] - 18*s2^2*z^5*zb^2*G[1][6]*G[1][7] + 
    6*s1^2*z^6*zb^2*G[1][6]*G[1][7] + 12*s1*s2*z^6*zb^2*G[1][6]*G[1][7] - 
    48*s2^2*z^6*zb^2*G[1][6]*G[1][7] + 12*s2^2*z^7*zb^2*G[1][6]*G[1][7] - 
    4*s1^2*zb^3*G[1][6]*G[1][7] - 12*s1*s2*zb^3*G[1][6]*G[1][7] - 
    26*s2^2*zb^3*G[1][6]*G[1][7] - 104*s1^2*z*zb^3*G[1][6]*G[1][7] - 
    60*s1*s2*z*zb^3*G[1][6]*G[1][7] - 226*s2^2*z*zb^3*G[1][6]*G[1][7] + 
    144*s1^2*z^2*zb^3*G[1][6]*G[1][7] - 138*s1*s2*z^2*zb^3*G[1][6]*G[1][7] + 
    132*s2^2*z^2*zb^3*G[1][6]*G[1][7] - 46*s1^2*z^3*zb^3*G[1][6]*G[1][7] + 
    360*s1*s2*z^3*zb^3*G[1][6]*G[1][7] + 24*s2^2*z^3*zb^3*G[1][6]*G[1][7] + 
    34*s1^2*z^4*zb^3*G[1][6]*G[1][7] - 132*s1*s2*z^4*zb^3*G[1][6]*G[1][7] + 
    24*s2^2*z^4*zb^3*G[1][6]*G[1][7] - 24*s1^2*z^5*zb^3*G[1][6]*G[1][7] - 
    12*s1*s2*z^5*zb^3*G[1][6]*G[1][7] + 96*s2^2*z^5*zb^3*G[1][6]*G[1][7] - 
    6*s1*s2*z^6*zb^3*G[1][6]*G[1][7] - 22*s2^2*z^6*zb^3*G[1][6]*G[1][7] - 
    2*s2^2*z^7*zb^3*G[1][6]*G[1][7] + 40*s1^2*zb^4*G[1][6]*G[1][7] + 
    24*s1*s2*zb^4*G[1][6]*G[1][7] + 16*s2^2*zb^4*G[1][6]*G[1][7] + 
    10*s1^2*z*zb^4*G[1][6]*G[1][7] + 36*s1*s2*z*zb^4*G[1][6]*G[1][7] + 
    130*s2^2*z*zb^4*G[1][6]*G[1][7] - 144*s1^2*z^2*zb^4*G[1][6]*G[1][7] - 
    168*s1*s2*z^2*zb^4*G[1][6]*G[1][7] - 84*s2^2*z^2*zb^4*G[1][6]*G[1][7] + 
    68*s1^2*z^3*zb^4*G[1][6]*G[1][7] + 48*s1*s2*z^3*zb^4*G[1][6]*G[1][7] - 
    28*s2^2*z^3*zb^4*G[1][6]*G[1][7] + 22*s1^2*z^4*zb^4*G[1][6]*G[1][7] + 
    42*s1*s2*z^4*zb^4*G[1][6]*G[1][7] - 40*s2^2*z^4*zb^4*G[1][6]*G[1][7] + 
    6*s1^2*z^5*zb^4*G[1][6]*G[1][7] + 18*s1*s2*z^5*zb^4*G[1][6]*G[1][7] - 
    2*s1^2*z^6*zb^4*G[1][6]*G[1][7] + 6*s2^2*z^6*zb^4*G[1][6]*G[1][7] - 
    30*s1^2*zb^5*G[1][6]*G[1][7] - 54*s1*s2*zb^5*G[1][6]*G[1][7] - 
    6*s2^2*zb^5*G[1][6]*G[1][7] + 120*s1^2*z*zb^5*G[1][6]*G[1][7] + 
    60*s1*s2*z*zb^5*G[1][6]*G[1][7] - 30*s2^2*z*zb^5*G[1][6]*G[1][7] - 
    48*s1^2*z^2*zb^5*G[1][6]*G[1][7] + 84*s1*s2*z^2*zb^5*G[1][6]*G[1][7] + 
    42*s2^2*z^2*zb^5*G[1][6]*G[1][7] - 24*s1^2*z^3*zb^5*G[1][6]*G[1][7] - 
    72*s1*s2*z^3*zb^5*G[1][6]*G[1][7] - 18*s2^2*z^3*zb^5*G[1][6]*G[1][7] - 
    24*s1^2*z^4*zb^5*G[1][6]*G[1][7] - 18*s1*s2*z^4*zb^5*G[1][6]*G[1][7] + 
    18*s2^2*z^4*zb^5*G[1][6]*G[1][7] + 6*s1^2*z^5*zb^5*G[1][6]*G[1][7] - 
    6*s2^2*z^5*zb^5*G[1][6]*G[1][7] - 32*s1^2*zb^6*G[1][6]*G[1][7] + 
    36*s1*s2*zb^6*G[1][6]*G[1][7] + 2*s2^2*zb^6*G[1][6]*G[1][7] - 
    28*s1^2*z*zb^6*G[1][6]*G[1][7] - 72*s1*s2*z*zb^6*G[1][6]*G[1][7] - 
    8*s2^2*z*zb^6*G[1][6]*G[1][7] + 36*s1^2*z^2*zb^6*G[1][6]*G[1][7] + 
    30*s1*s2*z^2*zb^6*G[1][6]*G[1][7] + 12*s2^2*z^2*zb^6*G[1][6]*G[1][7] + 
    30*s1^2*z^3*zb^6*G[1][6]*G[1][7] + 6*s1*s2*z^3*zb^6*G[1][6]*G[1][7] - 
    8*s2^2*z^3*zb^6*G[1][6]*G[1][7] - 6*s1^2*z^4*zb^6*G[1][6]*G[1][7] + 
    2*s2^2*z^4*zb^6*G[1][6]*G[1][7] + 26*s1^2*zb^7*G[1][6]*G[1][7] - 
    16*s1^2*z*zb^7*G[1][6]*G[1][7] - 12*s1^2*z^2*zb^7*G[1][6]*G[1][7] + 
    2*s1^2*z^3*zb^7*G[1][6]*G[1][7] + 6*s2^2*z*G[1][7]^2 + 
    21*s1*s2*z^2*G[1][7]^2 - 39*s2^2*z^2*G[1][7]^2 + 10*s1^2*z^3*G[1][7]^2 - 
    108*s1*s2*z^3*G[1][7]^2 + 71*s2^2*z^3*G[1][7]^2 - 52*s1^2*z^4*G[1][7]^2 + 
    99*s1*s2*z^4*G[1][7]^2 - 81*s2^2*z^4*G[1][7]^2 + 36*s1^2*z^5*G[1][7]^2 - 
    15*s1*s2*z^5*G[1][7]^2 + 63*s2^2*z^5*G[1][7]^2 + 6*s1^2*z^6*G[1][7]^2 + 
    3*s1*s2*z^6*G[1][7]^2 - 22*s2^2*z^6*G[1][7]^2 + 2*s2^2*z^7*G[1][7]^2 - 
    24*s2^2*zb*G[1][7]^2 - 48*s1*s2*z*zb*G[1][7]^2 + 
    105*s2^2*z*zb*G[1][7]^2 - 9*s1^2*z^2*zb*G[1][7]^2 + 
    156*s1*s2*z^2*zb*G[1][7]^2 - 138*s2^2*z^2*zb*G[1][7]^2 + 
    12*s1^2*z^3*zb*G[1][7]^2 + 95*s2^2*z^3*zb*G[1][7]^2 + 
    98*s1^2*z^4*zb*G[1][7]^2 - 120*s1*s2*z^4*zb*G[1][7]^2 - 
    31*s2^2*z^4*zb*G[1][7]^2 - 93*s1^2*z^5*zb*G[1][7]^2 + 
    30*s1*s2*z^5*zb*G[1][7]^2 - 12*s2^2*z^5*zb*G[1][7]^2 - 
    8*s1^2*z^6*zb*G[1][7]^2 - 18*s1*s2*z^6*zb*G[1][7]^2 + 
    10*s2^2*z^6*zb*G[1][7]^2 - 5*s2^2*z^7*zb*G[1][7]^2 - 
    9*s1*s2*zb^2*G[1][7]^2 + 66*s2^2*zb^2*G[1][7]^2 - 
    24*s1^2*z*zb^2*G[1][7]^2 + 174*s1*s2*z*zb^2*G[1][7]^2 - 
    264*s2^2*z*zb^2*G[1][7]^2 + 150*s1^2*z^2*zb^2*G[1][7]^2 - 
    471*s1*s2*z^2*zb^2*G[1][7]^2 + 405*s2^2*z^2*zb^2*G[1][7]^2 - 
    246*s1^2*z^3*zb^2*G[1][7]^2 + 417*s1*s2*z^3*zb^2*G[1][7]^2 - 
    279*s2^2*z^3*zb^2*G[1][7]^2 + 75*s1^2*z^4*zb^2*G[1][7]^2 - 
    183*s1*s2*z^4*zb^2*G[1][7]^2 + 72*s2^2*z^4*zb^2*G[1][7]^2 + 
    39*s1^2*z^5*zb^2*G[1][7]^2 + 90*s1*s2*z^5*zb^2*G[1][7]^2 - 
    9*s2^2*z^5*zb^2*G[1][7]^2 + 6*s1^2*z^6*zb^2*G[1][7]^2 - 
    18*s1*s2*z^6*zb^2*G[1][7]^2 + 12*s2^2*z^6*zb^2*G[1][7]^2 - 
    3*s2^2*z^7*zb^2*G[1][7]^2 + 5*s1^2*zb^3*G[1][7]^2 + 
    6*s1*s2*zb^3*G[1][7]^2 - 59*s2^2*zb^3*G[1][7]^2 - 
    11*s1^2*z*zb^3*G[1][7]^2 - 222*s1*s2*z*zb^3*G[1][7]^2 + 
    165*s2^2*z*zb^3*G[1][7]^2 - 153*s1^2*z^2*zb^3*G[1][7]^2 + 
    303*s1*s2*z^2*zb^3*G[1][7]^2 - 312*s2^2*z^2*zb^3*G[1][7]^2 + 
    263*s1^2*z^3*zb^3*G[1][7]^2 - 156*s1*s2*z^3*zb^3*G[1][7]^2 + 
    251*s2^2*z^3*zb^3*G[1][7]^2 - 107*s1^2*z^4*zb^3*G[1][7]^2 + 
    48*s1*s2*z^4*zb^3*G[1][7]^2 - 51*s2^2*z^4*zb^3*G[1][7]^2 + 
    3*s1^2*z^5*zb^3*G[1][7]^2 + 18*s1*s2*z^5*zb^3*G[1][7]^2 - 
    3*s2^2*z^5*zb^3*G[1][7]^2 + 3*s1*s2*z^6*zb^3*G[1][7]^2 + 
    10*s2^2*z^6*zb^3*G[1][7]^2 - s2^2*z^7*zb^3*G[1][7]^2 - 
    3*s1^2*zb^4*G[1][7]^2 + 42*s1*s2*zb^4*G[1][7]^2 + 
    16*s2^2*zb^4*G[1][7]^2 + 115*s1^2*z*zb^4*G[1][7]^2 + 
    126*s1*s2*z*zb^4*G[1][7]^2 + 46*s2^2*z*zb^4*G[1][7]^2 - 
    78*s1^2*z^2*zb^4*G[1][7]^2 - 84*s1*s2*z^2*zb^4*G[1][7]^2 + 
    6*s2^2*z^2*zb^4*G[1][7]^2 - 37*s1^2*z^3*zb^4*G[1][7]^2 - 
    54*s1*s2*z^3*zb^4*G[1][7]^2 - 61*s2^2*z^3*zb^4*G[1][7]^2 + 
    4*s1^2*z^4*zb^4*G[1][7]^2 - 21*s1*s2*z^4*zb^4*G[1][7]^2 + 
    5*s2^2*z^4*zb^4*G[1][7]^2 - 9*s1*s2*z^5*zb^4*G[1][7]^2 - 
    15*s2^2*z^5*zb^4*G[1][7]^2 - s1^2*z^6*zb^4*G[1][7]^2 + 
    3*s2^2*z^6*zb^4*G[1][7]^2 - 30*s1^2*zb^5*G[1][7]^2 - 
    63*s1*s2*zb^5*G[1][7]^2 + 3*s2^2*zb^5*G[1][7]^2 - 
    75*s1^2*z*zb^5*G[1][7]^2 - 6*s1*s2*z*zb^5*G[1][7]^2 - 
    66*s2^2*z*zb^5*G[1][7]^2 + 108*s1^2*z^2*zb^5*G[1][7]^2 + 
    36*s1*s2*z^2*zb^5*G[1][7]^2 + 60*s2^2*z^2*zb^5*G[1][7]^2 - 
    9*s1^2*z^3*zb^5*G[1][7]^2 + 24*s1*s2*z^3*zb^5*G[1][7]^2 - 
    6*s2^2*z^3*zb^5*G[1][7]^2 + 3*s1^2*z^4*zb^5*G[1][7]^2 + 
    9*s1*s2*z^4*zb^5*G[1][7]^2 + 12*s2^2*z^4*zb^5*G[1][7]^2 + 
    3*s1^2*z^5*zb^5*G[1][7]^2 - 3*s2^2*z^5*zb^5*G[1][7]^2 + 
    46*s1^2*zb^6*G[1][7]^2 + 24*s1*s2*zb^6*G[1][7]^2 - s2^2*zb^6*G[1][7]^2 - 
    19*s1^2*z*zb^6*G[1][7]^2 - 18*s1*s2*z*zb^6*G[1][7]^2 + 
    7*s2^2*z*zb^6*G[1][7]^2 - 18*s1^2*z^2*zb^6*G[1][7]^2 - 
    3*s1*s2*z^2*zb^6*G[1][7]^2 - 3*s2^2*z^2*zb^6*G[1][7]^2 - 
    6*s1^2*z^3*zb^6*G[1][7]^2 - 3*s1*s2*z^3*zb^6*G[1][7]^2 - 
    4*s2^2*z^3*zb^6*G[1][7]^2 - 3*s1^2*z^4*zb^6*G[1][7]^2 + 
    s2^2*z^4*zb^6*G[1][7]^2 - 18*s1^2*zb^7*G[1][7]^2 + 
    14*s1^2*z*zb^7*G[1][7]^2 + 3*s1^2*z^2*zb^7*G[1][7]^2 + 
    s1^2*z^3*zb^7*G[1][7]^2 + 24*s1*s2*z^2*G[2][1] + 16*s1^2*z^3*G[2][1] - 
    24*s1*s2*z^3*G[2][1] - 36*s2^2*z^3*G[2][1] + 8*s1^2*z^4*G[2][1] - 
    108*s1*s2*z^4*G[2][1] - 48*s1^2*z^5*G[2][1] + 24*s1*s2*z^5*G[2][1] - 
    72*s2^2*z^5*G[2][1] - 40*s1^2*z^6*G[2][1] + 72*s2^2*z^6*G[2][1] + 
    4*s1^2*z^7*G[2][1] - 12*s1*s2*z^7*G[2][1] - 24*s2^2*z^7*G[2][1] - 
    48*s2^2*zb*G[2][1] - 96*s1*s2*z*zb*G[2][1] + 120*s2^2*z*zb*G[2][1] - 
    24*s1^2*z^2*zb*G[2][1] + 144*s1*s2*z^2*zb*G[2][1] + 
    12*s2^2*z^2*zb*G[2][1] - 52*s1^2*z^3*zb*G[2][1] + 
    276*s1*s2*z^3*zb*G[2][1] + 168*s2^2*z^3*zb*G[2][1] + 
    140*s1^2*z^4*zb*G[2][1] - 24*s1*s2*z^4*zb*G[2][1] + 
    144*s2^2*z^4*zb*G[2][1] + 108*s1^2*z^5*zb*G[2][1] + 
    60*s1*s2*z^5*zb*G[2][1] + 12*s2^2*z^5*zb*G[2][1] + 
    32*s1^2*z^6*zb*G[2][1] + 60*s1*s2*z^6*zb*G[2][1] - 
    56*s2^2*z^6*zb*G[2][1] + 20*s2^2*z^7*zb*G[2][1] - 24*s1*s2*zb^2*G[2][1] + 
    96*s2^2*zb^2*G[2][1] - 48*s1^2*z*zb^2*G[2][1] + 
    144*s1*s2*z*zb^2*G[2][1] - 324*s2^2*z*zb^2*G[2][1] + 
    156*s1^2*z^2*zb^2*G[2][1] - 552*s1*s2*z^2*zb^2*G[2][1] - 
    228*s2^2*z^2*zb^2*G[2][1] - 96*s1^2*z^3*zb^2*G[2][1] + 
    72*s1*s2*z^3*zb^2*G[2][1] - 204*s2^2*z^3*zb^2*G[2][1] - 
    264*s1^2*z^4*zb^2*G[2][1] - 156*s1*s2*z^4*zb^2*G[2][1] - 
    336*s2^2*z^4*zb^2*G[2][1] - 192*s1*s2*z^5*zb^2*G[2][1] + 
    60*s2^2*z^5*zb^2*G[2][1] + 36*s2^2*z^6*zb^2*G[2][1] + 
    8*s1^2*zb^3*G[2][1] + 72*s1*s2*zb^3*G[2][1] - 84*s2^2*zb^3*G[2][1] + 
    4*s1^2*z*zb^3*G[2][1] - 12*s1*s2*z*zb^3*G[2][1] + 
    480*s2^2*z*zb^3*G[2][1] - 180*s1^2*z^2*zb^3*G[2][1] + 
    48*s1*s2*z^2*zb^3*G[2][1] + 264*s2^2*z^2*zb^3*G[2][1] + 
    448*s1^2*z^3*zb^3*G[2][1] + 120*s1*s2*z^3*zb^3*G[2][1] + 
    328*s2^2*z^3*zb^3*G[2][1] - 76*s1^2*z^4*zb^3*G[2][1] + 
    504*s1*s2*z^4*zb^3*G[2][1] + 284*s2^2*z^4*zb^3*G[2][1] - 
    48*s1^2*z^5*zb^3*G[2][1] - 96*s1*s2*z^5*zb^3*G[2][1] - 
    180*s2^2*z^5*zb^3*G[2][1] + 4*s1^2*zb^4*G[2][1] - 
    132*s1*s2*zb^4*G[2][1] + 60*s2^2*zb^4*G[2][1] + 88*s1^2*z*zb^4*G[2][1] + 
    216*s1*s2*z*zb^4*G[2][1] - 372*s2^2*z*zb^4*G[2][1] - 
    312*s1^2*z^2*zb^4*G[2][1] + 108*s1*s2*z^2*zb^4*G[2][1] - 
    180*s2^2*z^2*zb^4*G[2][1] - 72*s1^2*z^3*zb^4*G[2][1] - 
    792*s1*s2*z^3*zb^4*G[2][1] - 372*s2^2*z^3*zb^4*G[2][1] + 
    172*s1^2*z^4*zb^4*G[2][1] + 192*s1*s2*z^4*zb^4*G[2][1] + 
    172*s2^2*z^4*zb^4*G[2][1] - 48*s1^2*zb^5*G[2][1] + 
    96*s1*s2*zb^5*G[2][1] - 48*s2^2*zb^5*G[2][1] + 108*s1^2*z*zb^5*G[2][1] - 
    252*s1*s2*z*zb^5*G[2][1] + 156*s2^2*z*zb^5*G[2][1] + 
    264*s1^2*z^2*zb^5*G[2][1] + 480*s1*s2*z^2*zb^5*G[2][1] + 
    144*s2^2*z^2*zb^5*G[2][1] - 180*s1^2*z^3*zb^5*G[2][1] - 
    96*s1*s2*z^3*zb^5*G[2][1] - 48*s2^2*z^3*zb^5*G[2][1] + 
    24*s1^2*zb^6*G[2][1] - 24*s1*s2*zb^6*G[2][1] + 20*s2^2*zb^6*G[2][1] - 
    156*s1^2*z*zb^6*G[2][1] - 60*s1*s2*z*zb^6*G[2][1] - 
    32*s2^2*z*zb^6*G[2][1] + 36*s1^2*z^2*zb^6*G[2][1] + 4*s1^2*zb^7*G[2][1] + 
    12*s1*s2*zb^7*G[2][1] - 4*s2^2*zb^7*G[2][1] + 20*s1^2*z*zb^7*G[2][1] + 
    36*s1*s2*z^2*G[2][2] + 60*s2^2*z^2*G[2][2] + 44*s1^2*z^3*G[2][2] + 
    144*s1*s2*z^3*G[2][2] - 20*s2^2*z^3*G[2][2] + 40*s1^2*z^4*G[2][2] - 
    204*s1*s2*z^4*G[2][2] - 52*s2^2*z^4*G[2][2] - 84*s1^2*z^5*G[2][2] + 
    36*s1*s2*z^5*G[2][2] + 24*s2^2*z^5*G[2][2] - 12*s1*s2*z^6*G[2][2] - 
    4*s2^2*z^6*G[2][2] - 8*s2^2*z^7*G[2][2] - 24*s2^2*zb*G[2][2] - 
    96*s1*s2*z*zb*G[2][2] - 60*s2^2*z*zb*G[2][2] - 96*s1^2*z^2*zb*G[2][2] - 
    144*s1*s2*z^2*zb*G[2][2] - 96*s2^2*z^2*zb*G[2][2] + 
    76*s1^2*z^3*zb*G[2][2] + 48*s1*s2*z^3*zb*G[2][2] - 
    20*s2^2*z^3*zb*G[2][2] - 176*s1^2*z^4*zb*G[2][2] - 
    216*s1*s2*z^4*zb*G[2][2] - 248*s2^2*z^4*zb*G[2][2] + 
    60*s1^2*z^5*zb*G[2][2] + 120*s1*s2*z^5*zb*G[2][2] + 
    552*s2^2*z^5*zb*G[2][2] + 28*s1^2*z^6*zb*G[2][2] + 
    84*s1*s2*z^6*zb*G[2][2] - 368*s2^2*z^6*zb*G[2][2] + 
    136*s2^2*z^7*zb*G[2][2] + 12*s1*s2*zb^2*G[2][2] + 
    36*s1^2*z*zb^2*G[2][2] - 72*s1*s2*z*zb^2*G[2][2] + 
    552*s2^2*z*zb^2*G[2][2] - 228*s1^2*z^2*zb^2*G[2][2] + 
    588*s1*s2*z^2*zb^2*G[2][2] - 588*s2^2*z^2*zb^2*G[2][2] + 
    300*s1^2*z^3*zb^2*G[2][2] - 276*s1*s2*z^3*zb^2*G[2][2] + 
    1308*s2^2*z^3*zb^2*G[2][2] + 216*s1^2*z^4*zb^2*G[2][2] + 
    660*s1*s2*z^4*zb^2*G[2][2] - 1056*s2^2*z^4*zb^2*G[2][2] - 
    12*s1^2*z^5*zb^2*G[2][2] - 264*s1*s2*z^5*zb^2*G[2][2] + 
    504*s2^2*z^5*zb^2*G[2][2] - 12*s1^2*z^6*zb^2*G[2][2] - 
    72*s1*s2*z^6*zb^2*G[2][2] - 264*s2^2*z^6*zb^2*G[2][2] + 
    12*s2^2*z^7*zb^2*G[2][2] - 8*s1^2*zb^3*G[2][2] + 24*s1*s2*zb^3*G[2][2] + 
    68*s2^2*zb^3*G[2][2] + 56*s1^2*z*zb^3*G[2][2] + 
    648*s1*s2*z*zb^3*G[2][2] - 776*s2^2*z*zb^3*G[2][2] + 
    792*s1^2*z^2*zb^3*G[2][2] - 1116*s1*s2*z^2*zb^3*G[2][2] + 
    456*s2^2*z^2*zb^3*G[2][2] - 1216*s1^2*z^3*zb^3*G[2][2] + 
    240*s1*s2*z^3*zb^3*G[2][2] - 792*s2^2*z^3*zb^3*G[2][2] + 
    40*s1^2*z^4*zb^3*G[2][2] - 540*s1*s2*z^4*zb^3*G[2][2] + 
    312*s2^2*z^4*zb^3*G[2][2] - 12*s1^2*z^5*zb^3*G[2][2] + 
    192*s1*s2*z^5*zb^3*G[2][2] + 108*s2^2*z^5*zb^3*G[2][2] - 
    4*s2^2*z^6*zb^3*G[2][2] - 8*s2^2*z^7*zb^3*G[2][2] + 8*s1^2*zb^4*G[2][2] - 
    120*s1*s2*zb^4*G[2][2] - 76*s2^2*zb^4*G[2][2] - 580*s1^2*z*zb^4*G[2][2] - 
    576*s1*s2*z*zb^4*G[2][2] + 296*s2^2*z*zb^4*G[2][2] + 
    156*s1^2*z^2*zb^4*G[2][2] + 480*s1*s2*z^2*zb^4*G[2][2] + 
    228*s2^2*z^2*zb^4*G[2][2] + 728*s1^2*z^3*zb^4*G[2][2] + 
    420*s1*s2*z^3*zb^4*G[2][2] - 76*s2^2*z^3*zb^4*G[2][2] - 
    44*s1^2*z^4*zb^4*G[2][2] + 44*s2^2*z^4*zb^4*G[2][2] + 
    12*s1^2*z^5*zb^4*G[2][2] - 60*s2^2*z^5*zb^4*G[2][2] - 
    8*s1^2*z^6*zb^4*G[2][2] + 24*s2^2*z^6*zb^4*G[2][2] + 
    180*s1^2*zb^5*G[2][2] + 84*s1*s2*zb^5*G[2][2] + 36*s2^2*zb^5*G[2][2] + 
    492*s1^2*z*zb^5*G[2][2] + 192*s1*s2*z*zb^5*G[2][2] - 
    816*s1^2*z^2*zb^5*G[2][2] - 120*s1*s2*z^2*zb^5*G[2][2] - 
    96*s2^2*z^2*zb^5*G[2][2] - 12*s1^2*z^3*zb^5*G[2][2] - 
    192*s1*s2*z^3*zb^5*G[2][2] - 84*s2^2*z^3*zb^5*G[2][2] - 
    36*s1^2*z^4*zb^5*G[2][2] + 84*s2^2*z^4*zb^5*G[2][2] + 
    24*s1^2*z^5*zb^5*G[2][2] - 24*s2^2*z^5*zb^5*G[2][2] - 
    308*s1^2*zb^6*G[2][2] - 8*s2^2*zb^6*G[2][2] + 140*s1^2*z*zb^6*G[2][2] - 
    60*s1*s2*z*zb^6*G[2][2] - 28*s2^2*z*zb^6*G[2][2] + 
    216*s1^2*z^2*zb^6*G[2][2] + 72*s1*s2*z^2*zb^6*G[2][2] + 
    60*s2^2*z^2*zb^6*G[2][2] + 36*s1^2*z^3*zb^6*G[2][2] - 
    32*s2^2*z^3*zb^6*G[2][2] - 24*s1^2*z^4*zb^6*G[2][2] + 
    8*s2^2*z^4*zb^6*G[2][2] + 132*s1^2*zb^7*G[2][2] - 
    136*s1^2*z*zb^7*G[2][2] - 12*s1^2*z^2*zb^7*G[2][2] + 
    8*s1^2*z^3*zb^7*G[2][2] - 48*s1*s2*z^2*zb*G[2][3] - 
    120*s1^2*z^3*zb*G[2][3] - 48*s1*s2*z^3*zb*G[2][3] - 
    144*s2^2*z^3*zb*G[2][3] + 216*s1^2*z^4*zb*G[2][3] + 
    144*s1*s2*z^4*zb*G[2][3] + 360*s2^2*z^4*zb*G[2][3] - 
    72*s1^2*z^5*zb*G[2][3] + 48*s1*s2*z^5*zb*G[2][3] - 
    360*s2^2*z^5*zb*G[2][3] - 24*s1^2*z^6*zb*G[2][3] - 
    96*s1*s2*z^6*zb*G[2][3] + 216*s2^2*z^6*zb*G[2][3] - 
    72*s2^2*z^7*zb*G[2][3] + 96*s1*s2*z*zb^2*G[2][3] + 
    312*s1^2*z^2*zb^2*G[2][3] + 288*s1*s2*z^2*zb^2*G[2][3] + 
    288*s2^2*z^2*zb^2*G[2][3] - 336*s1^2*z^3*zb^2*G[2][3] - 
    288*s1*s2*z^3*zb^2*G[2][3] - 408*s2^2*z^3*zb^2*G[2][3] - 
    96*s1^2*z^4*zb^2*G[2][3] - 384*s1*s2*z^4*zb^2*G[2][3] + 
    168*s2^2*z^4*zb^2*G[2][3] + 96*s1^2*z^5*zb^2*G[2][3] + 
    288*s1*s2*z^5*zb^2*G[2][3] - 120*s2^2*z^5*zb^2*G[2][3] + 
    24*s1^2*z^6*zb^2*G[2][3] + 72*s2^2*z^6*zb^2*G[2][3] - 
    48*s1*s2*zb^3*G[2][3] - 264*s1^2*z*zb^3*G[2][3] - 
    432*s1*s2*z*zb^3*G[2][3] - 144*s2^2*z*zb^3*G[2][3] - 
    192*s1^2*z^2*zb^3*G[2][3] - 96*s1*s2*z^2*zb^3*G[2][3] - 
    264*s2^2*z^2*zb^3*G[2][3] + 648*s1^2*z^3*zb^3*G[2][3] + 
    768*s1*s2*z^3*zb^3*G[2][3] + 552*s2^2*z^3*zb^3*G[2][3] - 
    168*s1^2*z^4*zb^3*G[2][3] - 192*s1*s2*z^4*zb^3*G[2][3] - 
    192*s2^2*z^4*zb^3*G[2][3] - 24*s1^2*z^5*zb^3*G[2][3] + 
    48*s2^2*z^5*zb^3*G[2][3] + 72*s1^2*zb^4*G[2][3] + 
    192*s1*s2*zb^4*G[2][3] + 528*s1^2*z*zb^4*G[2][3] + 
    480*s1*s2*z*zb^4*G[2][3] + 312*s2^2*z*zb^4*G[2][3] - 
    504*s1^2*z^2*zb^4*G[2][3] - 480*s1*s2*z^2*zb^4*G[2][3] - 
    168*s2^2*z^2*zb^4*G[2][3] - 144*s1^2*z^3*zb^4*G[2][3] - 
    192*s1*s2*z^3*zb^4*G[2][3] - 96*s2^2*z^3*zb^4*G[2][3] + 
    48*s1^2*z^4*zb^4*G[2][3] - 48*s2^2*z^4*zb^4*G[2][3] - 
    216*s1^2*zb^5*G[2][3] - 240*s1*s2*zb^5*G[2][3] - 
    192*s1^2*z*zb^5*G[2][3] - 48*s1*s2*z*zb^5*G[2][3] - 
    192*s2^2*z*zb^5*G[2][3] + 456*s1^2*z^2*zb^5*G[2][3] + 
    288*s1*s2*z^2*zb^5*G[2][3] + 168*s2^2*z^2*zb^5*G[2][3] - 
    48*s1^2*z^3*zb^5*G[2][3] + 24*s2^2*z^3*zb^5*G[2][3] + 
    216*s1^2*zb^6*G[2][3] + 96*s1*s2*zb^6*G[2][3] - 144*s1^2*z*zb^6*G[2][3] - 
    96*s1*s2*z*zb^6*G[2][3] + 24*s2^2*z*zb^6*G[2][3] - 
    72*s1^2*z^2*zb^6*G[2][3] - 24*s2^2*z^2*zb^6*G[2][3] - 
    72*s1^2*zb^7*G[2][3] + 72*s1^2*z*zb^7*G[2][3]))/(s^4*(z - zb)^3) - 
 (Pi^2*s1^2*s2^2*z*(-1 + zb)*(336*s1*s2^3*z^6*G[1][1]^2 + 
    672*s1^2*s2^2*z^7*G[1][1]^2 - 504*s1*s2^3*z^7*G[1][1]^2 + 
    336*s1^3*s2*z^8*G[1][1]^2 + 1512*s1*s2^3*z^8*G[1][1]^2 + 
    168*s1^3*s2*z^9*G[1][1]^2 - 1512*s1*s2^3*z^9*G[1][1]^2 + 
    168*s1^2*s2^2*z^10*G[1][1]^2 + 840*s1*s2^3*z^10*G[1][1]^2 - 
    168*s1*s2^3*z^11*G[1][1]^2 - 2352*s1*s2^3*z^5*zb*G[1][1]^2 - 
    4032*s1^2*s2^2*z^6*zb*G[1][1]^2 + 3360*s1*s2^3*z^6*zb*G[1][1]^2 - 
    1680*s1^3*s2*z^7*zb*G[1][1]^2 - 672*s1^2*s2^2*z^7*zb*G[1][1]^2 - 
    8904*s1*s2^3*z^7*zb*G[1][1]^2 - 1680*s1^3*s2*z^8*zb*G[1][1]^2 + 
    840*s1^2*s2^2*z^8*zb*G[1][1]^2 + 6888*s1*s2^3*z^8*zb*G[1][1]^2 + 
    168*s1^3*s2*z^9*zb*G[1][1]^2 - 2016*s1^2*s2^2*z^9*zb*G[1][1]^2 - 
    3192*s1*s2^3*z^9*zb*G[1][1]^2 + 168*s1^2*s2^2*z^10*zb*G[1][1]^2 + 
    168*s1*s2^3*z^10*zb*G[1][1]^2 + 168*s1*s2^3*z^11*zb*G[1][1]^2 + 
    6048*s1*s2^3*z^4*zb^2*G[1][1]^2 + 8736*s1^2*s2^2*z^5*zb^2*G[1][1]^2 - 
    6216*s1*s2^3*z^5*zb^2*G[1][1]^2 + 2688*s1^3*s2*z^6*zb^2*G[1][1]^2 + 
    7056*s1^2*s2^2*z^6*zb^2*G[1][1]^2 + 17640*s1*s2^3*z^6*zb^2*G[1][1]^2 + 
    6888*s1^3*s2*z^7*zb^2*G[1][1]^2 - 7056*s1^2*s2^2*z^7*zb^2*G[1][1]^2 - 
    7560*s1*s2^3*z^7*zb^2*G[1][1]^2 - 672*s1^3*s2*z^8*zb^2*G[1][1]^2 + 
    8232*s1^2*s2^2*z^8*zb^2*G[1][1]^2 + 1848*s1*s2^3*z^8*zb^2*G[1][1]^2 - 
    504*s1^3*s2*z^9*zb^2*G[1][1]^2 - 336*s1^2*s2^2*z^9*zb^2*G[1][1]^2 + 
    2016*s1*s2^3*z^9*zb^2*G[1][1]^2 - 1008*s1*s2^3*z^10*zb^2*G[1][1]^2 - 
    7392*s1*s2^3*z^3*zb^3*G[1][1]^2 - 8064*s1^2*s2^2*z^4*zb^3*G[1][1]^2 + 
    1344*s1*s2^3*z^4*zb^3*G[1][1]^2 - 672*s1^3*s2*z^5*zb^3*G[1][1]^2 - 
    20496*s1^2*s2^2*z^5*zb^3*G[1][1]^2 - 13272*s1*s2^3*z^5*zb^3*G[1][1]^2 - 
    13440*s1^3*s2*z^6*zb^3*G[1][1]^2 + 16296*s1^2*s2^2*z^6*zb^3*G[1][1]^2 - 
    6888*s1*s2^3*z^6*zb^3*G[1][1]^2 - 840*s1^3*s2*z^7*zb^3*G[1][1]^2 - 
    12264*s1^2*s2^2*z^7*zb^3*G[1][1]^2 + 5544*s1*s2^3*z^7*zb^3*G[1][1]^2 + 
    3360*s1^3*s2*z^8*zb^3*G[1][1]^2 - 2352*s1^2*s2^2*z^8*zb^3*G[1][1]^2 - 
    5544*s1*s2^3*z^8*zb^3*G[1][1]^2 + 168*s1^3*s2*z^9*zb^3*G[1][1]^2 - 
    336*s1^2*s2^2*z^9*zb^3*G[1][1]^2 + 2688*s1*s2^3*z^9*zb^3*G[1][1]^2 + 
    4368*s1*s2^3*z^2*zb^4*G[1][1]^2 + 2016*s1^2*s2^2*z^3*zb^4*G[1][1]^2 + 
    7224*s1*s2^3*z^3*zb^4*G[1][1]^2 - 2352*s1^3*s2*z^4*zb^4*G[1][1]^2 + 
    24864*s1^2*s2^2*z^4*zb^4*G[1][1]^2 + 1848*s1*s2^3*z^4*zb^4*G[1][1]^2 + 
    12600*s1^3*s2*z^5*zb^4*G[1][1]^2 - 11760*s1^2*s2^2*z^5*zb^4*G[1][1]^2 + 
    18648*s1*s2^3*z^5*zb^4*G[1][1]^2 + 6720*s1^3*s2*z^6*zb^4*G[1][1]^2 + 
    2184*s1^2*s2^2*z^6*zb^4*G[1][1]^2 - 6552*s1*s2^3*z^6*zb^4*G[1][1]^2 - 
    8400*s1^3*s2*z^7*zb^4*G[1][1]^2 + 8232*s1^2*s2^2*z^7*zb^4*G[1][1]^2 + 
    5040*s1*s2^3*z^7*zb^4*G[1][1]^2 - 1344*s1^3*s2*z^8*zb^4*G[1][1]^2 + 
    2688*s1^2*s2^2*z^8*zb^4*G[1][1]^2 - 4704*s1*s2^3*z^8*zb^4*G[1][1]^2 - 
    1008*s1*s2^3*z*zb^5*G[1][1]^2 + 1344*s1^2*s2^2*z^2*zb^5*G[1][1]^2 - 
    7392*s1*s2^3*z^2*zb^5*G[1][1]^2 + 2352*s1^3*s2*z^3*zb^5*G[1][1]^2 - 
    12096*s1^2*s2^2*z^3*zb^5*G[1][1]^2 - 504*s1*s2^3*z^3*zb^5*G[1][1]^2 - 
    4368*s1^3*s2*z^4*zb^5*G[1][1]^2 - 4200*s1^2*s2^2*z^4*zb^5*G[1][1]^2 - 
    10920*s1*s2^3*z^4*zb^5*G[1][1]^2 - 10920*s1^3*s2*z^5*zb^5*G[1][1]^2 + 
    10248*s1^2*s2^2*z^5*zb^5*G[1][1]^2 - 1512*s1*s2^3*z^5*zb^5*G[1][1]^2 + 
    10416*s1^3*s2*z^6*zb^5*G[1][1]^2 - 8736*s1^2*s2^2*z^6*zb^5*G[1][1]^2 - 
    1512*s1*s2^3*z^6*zb^5*G[1][1]^2 + 4032*s1^3*s2*z^7*zb^5*G[1][1]^2 - 
    7728*s1^2*s2^2*z^7*zb^5*G[1][1]^2 + 6384*s1*s2^3*z^7*zb^5*G[1][1]^2 - 
    672*s1^2*s2^2*z*zb^6*G[1][1]^2 + 2184*s1*s2^3*z*zb^6*G[1][1]^2 - 
    672*s1^3*s2*z^2*zb^6*G[1][1]^2 + 336*s1^2*s2^2*z^2*zb^6*G[1][1]^2 + 
    3192*s1*s2^3*z^2*zb^6*G[1][1]^2 - 840*s1^3*s2*z^3*zb^6*G[1][1]^2 + 
    8400*s1^2*s2^2*z^3*zb^6*G[1][1]^2 + 840*s1*s2^3*z^3*zb^6*G[1][1]^2 + 
    7392*s1^3*s2*z^4*zb^6*G[1][1]^2 - 6888*s1^2*s2^2*z^4*zb^6*G[1][1]^2 + 
    4200*s1*s2^3*z^4*zb^6*G[1][1]^2 - 7392*s1^3*s2*z^5*zb^6*G[1][1]^2 + 
    2184*s1^2*s2^2*z^5*zb^6*G[1][1]^2 + 672*s1*s2^3*z^5*zb^6*G[1][1]^2 - 
    6384*s1^3*s2*z^6*zb^6*G[1][1]^2 + 10752*s1^2*s2^2*z^6*zb^6*G[1][1]^2 - 
    6384*s1*s2^3*z^6*zb^6*G[1][1]^2 + 1008*s1^2*s2^2*z*zb^7*G[1][1]^2 - 
    1512*s1*s2^3*z*zb^7*G[1][1]^2 + 672*s1^3*s2*z^2*zb^7*G[1][1]^2 - 
    2184*s1^2*s2^2*z^2*zb^7*G[1][1]^2 + 168*s1*s2^3*z^2*zb^7*G[1][1]^2 - 
    1848*s1^3*s2*z^3*zb^7*G[1][1]^2 - 1176*s1^2*s2^2*z^3*zb^7*G[1][1]^2 - 
    840*s1*s2^3*z^3*zb^7*G[1][1]^2 + 4032*s1^3*s2*z^4*zb^7*G[1][1]^2 + 
    1008*s1^2*s2^2*z^4*zb^7*G[1][1]^2 - 1176*s1*s2^3*z^4*zb^7*G[1][1]^2 + 
    6384*s1^3*s2*z^5*zb^7*G[1][1]^2 - 7728*s1^2*s2^2*z^5*zb^7*G[1][1]^2 + 
    4032*s1*s2^3*z^5*zb^7*G[1][1]^2 - 336*s1^2*s2^2*z*zb^8*G[1][1]^2 + 
    336*s1*s2^3*z*zb^8*G[1][1]^2 + 1680*s1^2*s2^2*z^2*zb^8*G[1][1]^2 - 
    336*s1*s2^3*z^2*zb^8*G[1][1]^2 - 2352*s1^3*s2*z^3*zb^8*G[1][1]^2 + 
    504*s1^2*s2^2*z^3*zb^8*G[1][1]^2 + 504*s1*s2^3*z^3*zb^8*G[1][1]^2 - 
    4704*s1^3*s2*z^4*zb^8*G[1][1]^2 + 2688*s1^2*s2^2*z^4*zb^8*G[1][1]^2 - 
    1344*s1*s2^3*z^4*zb^8*G[1][1]^2 - 168*s1^2*s2^2*z*zb^9*G[1][1]^2 + 
    1008*s1^3*s2*z^2*zb^9*G[1][1]^2 - 840*s1^2*s2^2*z^2*zb^9*G[1][1]^2 + 
    2688*s1^3*s2*z^3*zb^9*G[1][1]^2 - 336*s1^2*s2^2*z^3*zb^9*G[1][1]^2 + 
    168*s1*s2^3*z^3*zb^9*G[1][1]^2 - 168*s1^3*s2*z*zb^10*G[1][1]^2 + 
    168*s1^2*s2^2*z*zb^10*G[1][1]^2 - 1008*s1^3*s2*z^2*zb^10*G[1][1]^2 + 
    168*s1^3*s2*z*zb^11*G[1][1]^2 + 672*s1*s2^3*z^6*G[1][1]*G[1][2] + 
    2016*s1^2*s2^2*z^7*G[1][1]*G[1][2] - 336*s1*s2^3*z^7*G[1][1]*G[1][2] + 
    1344*s1^3*s2*z^8*G[1][1]*G[1][2] - 392*s1^2*s2^2*z^8*G[1][1]*G[1][2] + 
    2016*s1*s2^3*z^8*G[1][1]*G[1][2] - 336*s1^3*s2*z^9*G[1][1]*G[1][2] + 
    112*s1^2*s2^2*z^9*G[1][1]*G[1][2] - 2352*s1*s2^3*z^9*G[1][1]*G[1][2] - 
    56*s1^2*s2^2*z^10*G[1][1]*G[1][2] + 1344*s1*s2^3*z^10*G[1][1]*G[1][2] - 
    336*s1*s2^3*z^11*G[1][1]*G[1][2] - 4704*s1*s2^3*z^5*zb*G[1][1]*G[1][2] - 
    12096*s1^2*s2^2*z^6*zb*G[1][1]*G[1][2] + 2688*s1*s2^3*z^6*zb*G[1][1]*
     G[1][2] - 7392*s1^3*s2*z^7*zb*G[1][1]*G[1][2] + 
    56*s1^2*s2^2*z^7*zb*G[1][1]*G[1][2] - 13104*s1*s2^3*z^7*zb*G[1][1]*
     G[1][2] + 952*s1^2*s2^2*z^8*zb*G[1][1]*G[1][2] + 
    11424*s1*s2^3*z^8*zb*G[1][1]*G[1][2] + 1008*s1^3*s2*z^9*zb*G[1][1]*
     G[1][2] - 392*s1^2*s2^2*z^9*zb*G[1][1]*G[1][2] - 
    5040*s1*s2^3*z^9*zb*G[1][1]*G[1][2] + 56*s1^2*s2^2*z^10*zb*G[1][1]*
     G[1][2] + 672*s1*s2^3*z^10*zb*G[1][1]*G[1][2] + 
    336*s1*s2^3*z^11*zb*G[1][1]*G[1][2] + 12096*s1*s2^3*z^4*zb^2*G[1][1]*
     G[1][2] + 27552*s1^2*s2^2*z^5*zb^2*G[1][1]*G[1][2] - 
    2352*s1*s2^3*z^5*zb^2*G[1][1]*G[1][2] + 15456*s1^3*s2*z^6*zb^2*G[1][1]*
     G[1][2] + 13944*s1^2*s2^2*z^6*zb^2*G[1][1]*G[1][2] + 
    28224*s1*s2^3*z^6*zb^2*G[1][1]*G[1][2] + 7728*s1^3*s2*z^7*zb^2*G[1][1]*
     G[1][2] - 11816*s1^2*s2^2*z^7*zb^2*G[1][1]*G[1][2] - 
    14448*s1*s2^3*z^7*zb^2*G[1][1]*G[1][2] - 5376*s1^3*s2*z^8*zb^2*G[1][1]*
     G[1][2] + 2240*s1^2*s2^2*z^8*zb^2*G[1][1]*G[1][2] + 
    2016*s1*s2^3*z^8*zb^2*G[1][1]*G[1][2] - 1008*s1^3*s2*z^9*zb^2*G[1][1]*
     G[1][2] + 952*s1^2*s2^2*z^9*zb^2*G[1][1]*G[1][2] + 
    2016*s1*s2^3*z^9*zb^2*G[1][1]*G[1][2] - 2016*s1*s2^3*z^10*zb^2*G[1][1]*
     G[1][2] - 14784*s1*s2^3*z^3*zb^3*G[1][1]*G[1][2] - 
    29568*s1^2*s2^2*z^4*zb^3*G[1][1]*G[1][2] - 10752*s1*s2^3*z^4*zb^3*G[1][1]*
     G[1][2] - 14784*s1^3*s2*z^5*zb^3*G[1][1]*G[1][2] - 
    47432*s1^2*s2^2*z^5*zb^3*G[1][1]*G[1][2] - 26544*s1*s2^3*z^5*zb^3*G[1][1]*
     G[1][2] - 23520*s1^3*s2*z^6*zb^3*G[1][1]*G[1][2] + 
    27832*s1^2*s2^2*z^6*zb^3*G[1][1]*G[1][2] - 6048*s1*s2^3*z^6*zb^3*G[1][1]*
     G[1][2] + 8400*s1^3*s2*z^7*zb^3*G[1][1]*G[1][2] + 
    6720*s1^2*s2^2*z^7*zb^3*G[1][1]*G[1][2] + 11760*s1*s2^3*z^7*zb^3*G[1][1]*
     G[1][2] + 6720*s1^3*s2*z^8*zb^3*G[1][1]*G[1][2] - 
    8176*s1^2*s2^2*z^8*zb^3*G[1][1]*G[1][2] - 6048*s1*s2^3*z^8*zb^3*G[1][1]*
     G[1][2] + 336*s1^3*s2*z^9*zb^3*G[1][1]*G[1][2] - 
    672*s1^2*s2^2*z^9*zb^3*G[1][1]*G[1][2] + 5376*s1*s2^3*z^9*zb^3*G[1][1]*
     G[1][2] + 8736*s1*s2^3*z^2*zb^4*G[1][1]*G[1][2] + 
    14112*s1^2*s2^2*z^3*zb^4*G[1][1]*G[1][2] + 24528*s1*s2^3*z^3*zb^4*G[1][1]*
     G[1][2] + 5376*s1^3*s2*z^4*zb^4*G[1][1]*G[1][2] + 
    62888*s1^2*s2^2*z^4*zb^4*G[1][1]*G[1][2] + 15456*s1*s2^3*z^4*zb^4*G[1][1]*
     G[1][2] + 28560*s1^3*s2*z^5*zb^4*G[1][1]*G[1][2] - 
    16520*s1^2*s2^2*z^5*zb^4*G[1][1]*G[1][2] + 23856*s1*s2^3*z^5*zb^4*G[1][1]*
     G[1][2] - 38864*s1^2*s2^2*z^6*zb^4*G[1][1]*G[1][2] - 
    14784*s1*s2^3*z^6*zb^4*G[1][1]*G[1][2] - 16800*s1^3*s2*z^7*zb^4*G[1][1]*
     G[1][2] + 18480*s1^2*s2^2*z^7*zb^4*G[1][1]*G[1][2] + 
    3360*s1*s2^3*z^7*zb^4*G[1][1]*G[1][2] - 2688*s1^3*s2*z^8*zb^4*G[1][1]*
     G[1][2] + 5376*s1^2*s2^2*z^8*zb^4*G[1][1]*G[1][2] - 
    9408*s1*s2^3*z^8*zb^4*G[1][1]*G[1][2] - 2016*s1*s2^3*z*zb^5*G[1][1]*
     G[1][2] - 1344*s1^2*s2^2*z^2*zb^5*G[1][1]*G[1][2] - 
    18816*s1*s2^3*z^2*zb^5*G[1][1]*G[1][2] + 672*s1^3*s2*z^3*zb^5*G[1][1]*
     G[1][2] - 36120*s1^2*s2^2*z^3*zb^5*G[1][1]*G[1][2] - 
    15120*s1*s2^3*z^3*zb^5*G[1][1]*G[1][2] - 14784*s1^3*s2*z^4*zb^5*G[1][1]*
     G[1][2] - 15512*s1^2*s2^2*z^4*zb^5*G[1][1]*G[1][2] - 
    14112*s1*s2^3*z^4*zb^5*G[1][1]*G[1][2] - 11760*s1^3*s2*z^5*zb^5*G[1][1]*
     G[1][2] + 60368*s1^2*s2^2*z^5*zb^5*G[1][1]*G[1][2] + 
    2352*s1*s2^3*z^5*zb^5*G[1][1]*G[1][2] + 20832*s1^3*s2*z^6*zb^5*G[1][1]*
     G[1][2] - 12320*s1^2*s2^2*z^6*zb^5*G[1][1]*G[1][2] + 
    2016*s1*s2^3*z^6*zb^5*G[1][1]*G[1][2] + 8064*s1^3*s2*z^7*zb^5*G[1][1]*
     G[1][2] - 15456*s1^2*s2^2*z^7*zb^5*G[1][1]*G[1][2] + 
    12768*s1*s2^3*z^7*zb^5*G[1][1]*G[1][2] - 672*s1^2*s2^2*z*zb^6*G[1][1]*
     G[1][2] + 5040*s1*s2^3*z*zb^6*G[1][1]*G[1][2] - 
    672*s1^3*s2*z^2*zb^6*G[1][1]*G[1][2] + 5992*s1^2*s2^2*z^2*zb^6*G[1][1]*
     G[1][2] + 13440*s1*s2^3*z^2*zb^6*G[1][1]*G[1][2] + 
    1680*s1^3*s2*z^3*zb^6*G[1][1]*G[1][2] + 21448*s1^2*s2^2*z^3*zb^6*G[1][1]*
     G[1][2] + 2352*s1*s2^3*z^3*zb^6*G[1][1]*G[1][2] + 
    10752*s1^3*s2*z^4*zb^6*G[1][1]*G[1][2] - 38976*s1^2*s2^2*z^4*zb^6*G[1][1]*
     G[1][2] + 2016*s1*s2^3*z^4*zb^6*G[1][1]*G[1][2] - 
    14784*s1^3*s2*z^5*zb^6*G[1][1]*G[1][2] - 8512*s1^2*s2^2*z^5*zb^6*G[1][1]*
     G[1][2] - 672*s1*s2^3*z^5*zb^6*G[1][1]*G[1][2] - 
    12768*s1^3*s2*z^6*zb^6*G[1][1]*G[1][2] + 21504*s1^2*s2^2*z^6*zb^6*G[1][1]*
     G[1][2] - 12768*s1*s2^3*z^6*zb^6*G[1][1]*G[1][2] + 
    1064*s1^2*s2^2*z*zb^7*G[1][1]*G[1][2] - 4368*s1*s2^3*z*zb^7*G[1][1]*
     G[1][2] + 672*s1^3*s2*z^2*zb^7*G[1][1]*G[1][2] - 
    6104*s1^2*s2^2*z^2*zb^7*G[1][1]*G[1][2] - 2016*s1*s2^3*z^2*zb^7*G[1][1]*
     G[1][2] - 3024*s1^3*s2*z^3*zb^7*G[1][1]*G[1][2] + 
    8512*s1^2*s2^2*z^3*zb^7*G[1][1]*G[1][2] + 1680*s1*s2^3*z^3*zb^7*G[1][1]*
     G[1][2] + 8064*s1^3*s2*z^4*zb^7*G[1][1]*G[1][2] + 
    15792*s1^2*s2^2*z^4*zb^7*G[1][1]*G[1][2] - 2016*s1*s2^3*z^4*zb^7*G[1][1]*
     G[1][2] + 12768*s1^3*s2*z^5*zb^7*G[1][1]*G[1][2] - 
    15456*s1^2*s2^2*z^5*zb^7*G[1][1]*G[1][2] + 8064*s1*s2^3*z^5*zb^7*G[1][1]*
     G[1][2] - 392*s1^2*s2^2*z*zb^8*G[1][1]*G[1][2] + 
    1344*s1*s2^3*z*zb^8*G[1][1]*G[1][2] + 392*s1^2*s2^2*z^2*zb^8*G[1][1]*
     G[1][2] - 1344*s1*s2^3*z^2*zb^8*G[1][1]*G[1][2] - 
    4704*s1^3*s2*z^3*zb^8*G[1][1]*G[1][2] - 7280*s1^2*s2^2*z^3*zb^8*G[1][1]*
     G[1][2] + 1008*s1*s2^3*z^3*zb^8*G[1][1]*G[1][2] - 
    9408*s1^3*s2*z^4*zb^8*G[1][1]*G[1][2] + 5376*s1^2*s2^2*z^4*zb^8*G[1][1]*
     G[1][2] - 2688*s1*s2^3*z^4*zb^8*G[1][1]*G[1][2] + 
    56*s1^2*s2^2*z*zb^9*G[1][1]*G[1][2] + 2016*s1^3*s2*z^2*zb^9*G[1][1]*
     G[1][2] + 1064*s1^2*s2^2*z^2*zb^9*G[1][1]*G[1][2] + 
    5376*s1^3*s2*z^3*zb^9*G[1][1]*G[1][2] - 672*s1^2*s2^2*z^3*zb^9*G[1][1]*
     G[1][2] + 336*s1*s2^3*z^3*zb^9*G[1][1]*G[1][2] - 
    336*s1^3*s2*z*zb^10*G[1][1]*G[1][2] - 56*s1^2*s2^2*z*zb^10*G[1][1]*
     G[1][2] - 2016*s1^3*s2*z^2*zb^10*G[1][1]*G[1][2] + 
    336*s1^3*s2*z*zb^11*G[1][1]*G[1][2] + 336*s1*s2^3*z^6*G[1][2]^2 + 
    1008*s1^2*s2^2*z^7*G[1][2]^2 - 168*s1*s2^3*z^7*G[1][2]^2 + 
    672*s1^3*s2*z^8*G[1][2]^2 + 1008*s1*s2^3*z^8*G[1][2]^2 - 
    168*s1^3*s2*z^9*G[1][2]^2 - 336*s1^2*s2^2*z^9*G[1][2]^2 - 
    1176*s1*s2^3*z^9*G[1][2]^2 + 168*s1^2*s2^2*z^10*G[1][2]^2 + 
    672*s1*s2^3*z^10*G[1][2]^2 - 168*s1*s2^3*z^11*G[1][2]^2 - 
    2352*s1*s2^3*z^5*zb*G[1][2]^2 - 6048*s1^2*s2^2*z^6*zb*G[1][2]^2 + 
    1344*s1*s2^3*z^6*zb*G[1][2]^2 - 3696*s1^3*s2*z^7*zb*G[1][2]^2 - 
    1848*s1^2*s2^2*z^7*zb*G[1][2]^2 - 6888*s1*s2^3*z^7*zb*G[1][2]^2 - 
    336*s1^3*s2*z^8*zb*G[1][2]^2 + 2856*s1^2*s2^2*z^8*zb*G[1][2]^2 + 
    5712*s1*s2^3*z^8*zb*G[1][2]^2 + 504*s1^3*s2*z^9*zb*G[1][2]^2 - 
    1176*s1^2*s2^2*z^9*zb*G[1][2]^2 - 2520*s1*s2^3*z^9*zb*G[1][2]^2 - 
    168*s1^2*s2^2*z^10*zb*G[1][2]^2 + 336*s1*s2^3*z^10*zb*G[1][2]^2 + 
    168*s1*s2^3*z^11*zb*G[1][2]^2 + 6048*s1*s2^3*z^4*zb^2*G[1][2]^2 + 
    13776*s1^2*s2^2*z^5*zb^2*G[1][2]^2 - 1176*s1*s2^3*z^5*zb^2*G[1][2]^2 + 
    7728*s1^3*s2*z^6*zb^2*G[1][2]^2 + 14448*s1^2*s2^2*z^6*zb^2*G[1][2]^2 + 
    16128*s1*s2^3*z^6*zb^2*G[1][2]^2 + 6048*s1^3*s2*z^7*zb^2*G[1][2]^2 - 
    11088*s1^2*s2^2*z^7*zb^2*G[1][2]^2 - 6552*s1*s2^3*z^7*zb^2*G[1][2]^2 - 
    2352*s1^3*s2*z^8*zb^2*G[1][2]^2 + 2688*s1^2*s2^2*z^8*zb^2*G[1][2]^2 + 
    1008*s1*s2^3*z^8*zb^2*G[1][2]^2 - 504*s1^3*s2*z^9*zb^2*G[1][2]^2 + 
    1848*s1^2*s2^2*z^9*zb^2*G[1][2]^2 + 1008*s1*s2^3*z^9*zb^2*G[1][2]^2 - 
    1008*s1*s2^3*z^10*zb^2*G[1][2]^2 - 7392*s1*s2^3*z^3*zb^3*G[1][2]^2 - 
    14784*s1^2*s2^2*z^4*zb^3*G[1][2]^2 - 5376*s1*s2^3*z^4*zb^3*G[1][2]^2 - 
    7392*s1^3*s2*z^5*zb^3*G[1][2]^2 - 40152*s1^2*s2^2*z^5*zb^3*G[1][2]^2 - 
    18312*s1*s2^3*z^5*zb^3*G[1][2]^2 - 17808*s1^3*s2*z^6*zb^3*G[1][2]^2 + 
    16296*s1^2*s2^2*z^6*zb^3*G[1][2]^2 - 7056*s1*s2^3*z^6*zb^3*G[1][2]^2 + 
    1848*s1^3*s2*z^7*zb^3*G[1][2]^2 + 3528*s1^2*s2^2*z^7*zb^3*G[1][2]^2 + 
    5544*s1*s2^3*z^7*zb^3*G[1][2]^2 + 3360*s1^3*s2*z^8*zb^3*G[1][2]^2 - 
    8232*s1^2*s2^2*z^8*zb^3*G[1][2]^2 - 3024*s1*s2^3*z^8*zb^3*G[1][2]^2 + 
    168*s1^3*s2*z^9*zb^3*G[1][2]^2 - 336*s1^2*s2^2*z^9*zb^3*G[1][2]^2 + 
    2688*s1*s2^3*z^9*zb^3*G[1][2]^2 + 4368*s1*s2^3*z^2*zb^4*G[1][2]^2 + 
    7056*s1^2*s2^2*z^3*zb^4*G[1][2]^2 + 12264*s1*s2^3*z^3*zb^4*G[1][2]^2 + 
    2688*s1^3*s2*z^4*zb^4*G[1][2]^2 + 53424*s1^2*s2^2*z^4*zb^4*G[1][2]^2 + 
    14448*s1*s2^3*z^4*zb^4*G[1][2]^2 + 23520*s1^3*s2*z^5*zb^4*G[1][2]^2 + 
    2352*s1^2*s2^2*z^5*zb^4*G[1][2]^2 + 22008*s1*s2^3*z^5*zb^4*G[1][2]^2 + 
    7056*s1^3*s2*z^6*zb^4*G[1][2]^2 - 22848*s1^2*s2^2*z^6*zb^4*G[1][2]^2 - 
    5376*s1*s2^3*z^6*zb^4*G[1][2]^2 - 8232*s1^3*s2*z^7*zb^4*G[1][2]^2 + 
    16128*s1^2*s2^2*z^7*zb^4*G[1][2]^2 + 1680*s1*s2^3*z^7*zb^4*G[1][2]^2 - 
    1344*s1^3*s2*z^8*zb^4*G[1][2]^2 + 2688*s1^2*s2^2*z^8*zb^4*G[1][2]^2 - 
    4704*s1*s2^3*z^8*zb^4*G[1][2]^2 - 1008*s1*s2^3*z*zb^5*G[1][2]^2 - 
    672*s1^2*s2^2*z^2*zb^5*G[1][2]^2 - 9408*s1*s2^3*z^2*zb^5*G[1][2]^2 + 
    336*s1^3*s2*z^3*zb^5*G[1][2]^2 - 36456*s1^2*s2^2*z^3*zb^5*G[1][2]^2 - 
    12600*s1*s2^3*z^3*zb^5*G[1][2]^2 - 15792*s1^3*s2*z^4*zb^5*G[1][2]^2 - 
    32424*s1^2*s2^2*z^4*zb^5*G[1][2]^2 - 20496*s1*s2^3*z^4*zb^5*G[1][2]^2 - 
    17640*s1^3*s2*z^5*zb^5*G[1][2]^2 + 33432*s1^2*s2^2*z^5*zb^5*G[1][2]^2 - 
    3864*s1*s2^3*z^5*zb^5*G[1][2]^2 + 9408*s1^3*s2*z^6*zb^5*G[1][2]^2 - 
    12600*s1^2*s2^2*z^6*zb^5*G[1][2]^2 + 1008*s1*s2^3*z^6*zb^5*G[1][2]^2 + 
    4032*s1^3*s2*z^7*zb^5*G[1][2]^2 - 7728*s1^2*s2^2*z^7*zb^5*G[1][2]^2 + 
    6384*s1*s2^3*z^7*zb^5*G[1][2]^2 - 336*s1^2*s2^2*z*zb^6*G[1][2]^2 + 
    2520*s1*s2^3*z*zb^6*G[1][2]^2 - 336*s1^3*s2*z^2*zb^6*G[1][2]^2 + 
    12432*s1^2*s2^2*z^2*zb^6*G[1][2]^2 + 8736*s1*s2^3*z^2*zb^6*G[1][2]^2 + 
    5376*s1^3*s2*z^3*zb^6*G[1][2]^2 + 36624*s1^2*s2^2*z^3*zb^6*G[1][2]^2 + 
    11256*s1*s2^3*z^3*zb^6*G[1][2]^2 + 17136*s1^3*s2*z^4*zb^6*G[1][2]^2 - 
    17808*s1^2*s2^2*z^4*zb^6*G[1][2]^2 + 7728*s1*s2^3*z^4*zb^6*G[1][2]^2 - 
    4872*s1^3*s2*z^5*zb^6*G[1][2]^2 - 1680*s1^2*s2^2*z^5*zb^6*G[1][2]^2 - 
    336*s1*s2^3*z^5*zb^6*G[1][2]^2 - 6384*s1^3*s2*z^6*zb^6*G[1][2]^2 + 
    10752*s1^2*s2^2*z^6*zb^6*G[1][2]^2 - 6384*s1*s2^3*z^6*zb^6*G[1][2]^2 - 
    2184*s1^2*s2^2*z*zb^7*G[1][2]^2 - 2520*s1*s2^3*z*zb^7*G[1][2]^2 - 
    1008*s1^3*s2*z^2*zb^7*G[1][2]^2 - 18312*s1^2*s2^2*z^2*zb^7*G[1][2]^2 - 
    5040*s1*s2^3*z^2*zb^7*G[1][2]^2 - 8568*s1^3*s2*z^3*zb^7*G[1][2]^2 - 
    1512*s1^2*s2^2*z^3*zb^7*G[1][2]^2 - 4200*s1*s2^3*z^3*zb^7*G[1][2]^2 + 
    672*s1^3*s2*z^4*zb^7*G[1][2]^2 + 8904*s1^2*s2^2*z^4*zb^7*G[1][2]^2 - 
    1008*s1*s2^3*z^4*zb^7*G[1][2]^2 + 6384*s1^3*s2*z^5*zb^7*G[1][2]^2 - 
    7728*s1^2*s2^2*z^5*zb^7*G[1][2]^2 + 4032*s1*s2^3*z^5*zb^7*G[1][2]^2 + 
    336*s1^2*s2^2*zb^8*G[1][2]^2 + 168*s1^3*s2*z*zb^8*G[1][2]^2 + 
    4704*s1^2*s2^2*z*zb^8*G[1][2]^2 + 1344*s1*s2^3*z*zb^8*G[1][2]^2 + 
    2352*s1^3*s2*z^2*zb^8*G[1][2]^2 + 5208*s1^2*s2^2*z^2*zb^8*G[1][2]^2 + 
    1344*s1*s2^3*z^2*zb^8*G[1][2]^2 + 168*s1^3*s2*z^3*zb^8*G[1][2]^2 - 
    5376*s1^2*s2^2*z^3*zb^8*G[1][2]^2 + 504*s1*s2^3*z^3*zb^8*G[1][2]^2 - 
    4704*s1^3*s2*z^4*zb^8*G[1][2]^2 + 2688*s1^2*s2^2*z^4*zb^8*G[1][2]^2 - 
    1344*s1*s2^3*z^4*zb^8*G[1][2]^2 - 672*s1^2*s2^2*zb^9*G[1][2]^2 - 
    336*s1^3*s2*z*zb^9*G[1][2]^2 - 2016*s1^2*s2^2*z*zb^9*G[1][2]^2 - 
    336*s1*s2^3*z*zb^9*G[1][2]^2 + 1344*s1^2*s2^2*z^2*zb^9*G[1][2]^2 + 
    2688*s1^3*s2*z^3*zb^9*G[1][2]^2 - 336*s1^2*s2^2*z^3*zb^9*G[1][2]^2 + 
    168*s1*s2^3*z^3*zb^9*G[1][2]^2 + 336*s1^2*s2^2*zb^10*G[1][2]^2 - 
    168*s1^2*s2^2*z*zb^10*G[1][2]^2 - 1008*s1^3*s2*z^2*zb^10*G[1][2]^2 + 
    168*s1^3*s2*z*zb^11*G[1][2]^2 + 1344*s1*s2^3*z^6*G[1][1]*G[1][3] + 
    3360*s1^2*s2^2*z^7*G[1][1]*G[1][3] - 1344*s1*s2^3*z^7*G[1][1]*G[1][3] + 
    2016*s1^3*s2*z^8*G[1][1]*G[1][3] - 392*s1^2*s2^2*z^8*G[1][1]*G[1][3] + 
    5040*s1*s2^3*z^8*G[1][1]*G[1][3] + 112*s1^2*s2^2*z^9*G[1][1]*G[1][3] - 
    5376*s1*s2^3*z^9*G[1][1]*G[1][3] + 280*s1^2*s2^2*z^10*G[1][1]*G[1][3] + 
    3024*s1*s2^3*z^10*G[1][1]*G[1][3] - 672*s1*s2^3*z^11*G[1][1]*G[1][3] - 
    9408*s1*s2^3*z^5*zb*G[1][1]*G[1][3] - 20160*s1^2*s2^2*z^6*zb*G[1][1]*
     G[1][3] + 9408*s1*s2^3*z^6*zb*G[1][1]*G[1][3] - 
    10752*s1^3*s2*z^7*zb*G[1][1]*G[1][3] - 1288*s1^2*s2^2*z^7*zb*G[1][1]*
     G[1][3] - 31248*s1*s2^3*z^7*zb*G[1][1]*G[1][3] - 
    3360*s1^3*s2*z^8*zb*G[1][1]*G[1][3] + 1288*s1^2*s2^2*z^8*zb*G[1][1]*
     G[1][3] + 25200*s1*s2^3*z^8*zb*G[1][1]*G[1][3] + 
    336*s1^3*s2*z^9*zb*G[1][1]*G[1][3] - 4424*s1^2*s2^2*z^9*zb*G[1][1]*
     G[1][3] - 12432*s1*s2^3*z^9*zb*G[1][1]*G[1][3] + 
    56*s1^2*s2^2*z^10*zb*G[1][1]*G[1][3] + 1680*s1*s2^3*z^10*zb*G[1][1]*
     G[1][3] + 336*s1*s2^3*z^11*zb*G[1][1]*G[1][3] + 
    24192*s1*s2^3*z^4*zb^2*G[1][1]*G[1][3] + 45024*s1^2*s2^2*z^5*zb^2*G[1][1]*
     G[1][3] - 14784*s1*s2^3*z^5*zb^2*G[1][1]*G[1][3] + 
    20832*s1^3*s2*z^6*zb^2*G[1][1]*G[1][3] + 28056*s1^2*s2^2*z^6*zb^2*G[1][1]*
     G[1][3] + 65856*s1*s2^3*z^6*zb^2*G[1][1]*G[1][3] + 
    21504*s1^3*s2*z^7*zb^2*G[1][1]*G[1][3] - 17864*s1^2*s2^2*z^7*zb^2*G[1][1]*
     G[1][3] - 29904*s1*s2^3*z^7*zb^2*G[1][1]*G[1][3] - 
    672*s1^3*s2*z^8*zb^2*G[1][1]*G[1][3] + 20720*s1^2*s2^2*z^8*zb^2*G[1][1]*
     G[1][3] + 12768*s1*s2^3*z^8*zb^2*G[1][1]*G[1][3] - 
    672*s1^3*s2*z^9*zb^2*G[1][1]*G[1][3] + 2296*s1^2*s2^2*z^9*zb^2*G[1][1]*
     G[1][3] + 3024*s1*s2^3*z^9*zb^2*G[1][1]*G[1][3] + 
    336*s1^2*s2^2*z^10*zb^2*G[1][1]*G[1][3] - 2016*s1*s2^3*z^10*zb^2*G[1][1]*
     G[1][3] - 29568*s1*s2^3*z^3*zb^3*G[1][1]*G[1][3] - 
    45696*s1^2*s2^2*z^4*zb^3*G[1][1]*G[1][3] - 8064*s1*s2^3*z^4*zb^3*G[1][1]*
     G[1][3] - 16128*s1^3*s2*z^5*zb^3*G[1][1]*G[1][3] - 
    88424*s1^2*s2^2*z^5*zb^3*G[1][1]*G[1][3] - 59136*s1*s2^3*z^5*zb^3*G[1][1]*
     G[1][3] - 50400*s1^3*s2*z^6*zb^3*G[1][1]*G[1][3] + 
    41608*s1^2*s2^2*z^6*zb^3*G[1][1]*G[1][3] - 20832*s1*s2^3*z^6*zb^3*G[1][1]*
     G[1][3] - 8400*s1^3*s2*z^7*zb^3*G[1][1]*G[1][3] - 
    32592*s1^2*s2^2*z^7*zb^3*G[1][1]*G[1][3] + 4704*s1*s2^3*z^7*zb^3*G[1][1]*
     G[1][3] + 4704*s1^3*s2*z^8*zb^3*G[1][1]*G[1][3] - 
    17584*s1^2*s2^2*z^8*zb^3*G[1][1]*G[1][3] - 14784*s1*s2^3*z^8*zb^3*G[1][1]*
     G[1][3] + 336*s1^3*s2*z^9*zb^3*G[1][1]*G[1][3] - 
    3360*s1^2*s2^2*z^9*zb^3*G[1][1]*G[1][3] + 5376*s1*s2^3*z^9*zb^3*G[1][1]*
     G[1][3] + 17472*s1*s2^3*z^2*zb^4*G[1][1]*G[1][3] + 
    18144*s1^2*s2^2*z^3*zb^4*G[1][1]*G[1][3] + 38976*s1*s2^3*z^3*zb^4*G[1][1]*
     G[1][3] + 672*s1^3*s2*z^4*zb^4*G[1][1]*G[1][3] + 
    112616*s1^2*s2^2*z^4*zb^4*G[1][1]*G[1][3] + 26544*s1*s2^3*z^4*zb^4*
     G[1][1]*G[1][3] + 53760*s1^3*s2*z^5*zb^4*G[1][1]*G[1][3] - 
    18536*s1^2*s2^2*z^5*zb^4*G[1][1]*G[1][3] + 68544*s1*s2^3*z^5*zb^4*G[1][1]*
     G[1][3] + 34608*s1^3*s2*z^6*zb^4*G[1][1]*G[1][3] + 
    5152*s1^2*s2^2*z^6*zb^4*G[1][1]*G[1][3] - 3696*s1*s2^3*z^6*zb^4*G[1][1]*
     G[1][3] - 10416*s1^3*s2*z^7*zb^4*G[1][1]*G[1][3] + 
    45024*s1^2*s2^2*z^7*zb^4*G[1][1]*G[1][3] + 21504*s1*s2^3*z^7*zb^4*G[1][1]*
     G[1][3] - 2688*s1^3*s2*z^8*zb^4*G[1][1]*G[1][3] + 
    14784*s1^2*s2^2*z^8*zb^4*G[1][1]*G[1][3] - 9408*s1*s2^3*z^8*zb^4*G[1][1]*
     G[1][3] - 4032*s1*s2^3*z*zb^5*G[1][1]*G[1][3] + 
    1344*s1^2*s2^2*z^2*zb^5*G[1][1]*G[1][3] - 33600*s1*s2^3*z^2*zb^5*G[1][1]*
     G[1][3] + 5376*s1^3*s2*z^3*zb^5*G[1][1]*G[1][3] - 
    60312*s1^2*s2^2*z^3*zb^5*G[1][1]*G[1][3] - 20496*s1*s2^3*z^3*zb^5*G[1][1]*
     G[1][3] - 23520*s1^3*s2*z^4*zb^5*G[1][1]*G[1][3] - 
    36008*s1^2*s2^2*z^4*zb^5*G[1][1]*G[1][3] - 48720*s1*s2^3*z^4*zb^5*G[1][1]*
     G[1][3] - 53088*s1^3*s2*z^5*zb^5*G[1][1]*G[1][3] + 
    29792*s1^2*s2^2*z^5*zb^5*G[1][1]*G[1][3] - 21840*s1*s2^3*z^5*zb^5*G[1][1]*
     G[1][3] + 7728*s1^3*s2*z^6*zb^5*G[1][1]*G[1][3] - 
    52640*s1^2*s2^2*z^6*zb^5*G[1][1]*G[1][3] - 20496*s1*s2^3*z^6*zb^5*G[1][1]*
     G[1][3] + 8064*s1^3*s2*z^7*zb^5*G[1][1]*G[1][3] - 
    34272*s1^2*s2^2*z^7*zb^5*G[1][1]*G[1][3] + 12768*s1*s2^3*z^7*zb^5*G[1][1]*
     G[1][3] - 2016*s1^2*s2^2*z*zb^6*G[1][1]*G[1][3] + 
    9408*s1*s2^3*z*zb^6*G[1][1]*G[1][3] - 2016*s1^3*s2*z^2*zb^6*G[1][1]*
     G[1][3] + 6664*s1^2*s2^2*z^2*zb^6*G[1][1]*G[1][3] + 
    20832*s1*s2^3*z^2*zb^6*G[1][1]*G[1][3] + 40936*s1^2*s2^2*z^3*zb^6*G[1][1]*
     G[1][3] + 13104*s1*s2^3*z^3*zb^6*G[1][1]*G[1][3] + 
    38976*s1^3*s2*z^4*zb^6*G[1][1]*G[1][3] - 19824*s1^2*s2^2*z^4*zb^6*G[1][1]*
     G[1][3] + 25536*s1*s2^3*z^4*zb^6*G[1][1]*G[1][3] + 
    2688*s1^3*s2*z^5*zb^6*G[1][1]*G[1][3] + 28784*s1^2*s2^2*z^5*zb^6*G[1][1]*
     G[1][3] + 19152*s1*s2^3*z^5*zb^6*G[1][1]*G[1][3] - 
    12768*s1^3*s2*z^6*zb^6*G[1][1]*G[1][3] + 45024*s1^2*s2^2*z^6*zb^6*G[1][1]*
     G[1][3] - 12768*s1*s2^3*z^6*zb^6*G[1][1]*G[1][3] + 
    3080*s1^2*s2^2*z*zb^7*G[1][1]*G[1][3] - 7392*s1*s2^3*z*zb^7*G[1][1]*
     G[1][3] + 2016*s1^3*s2*z^2*zb^7*G[1][1]*G[1][3] - 
    10472*s1^2*s2^2*z^2*zb^7*G[1][1]*G[1][3] - 4032*s1*s2^3*z^2*zb^7*G[1][1]*
     G[1][3] - 13776*s1^3*s2*z^3*zb^7*G[1][1]*G[1][3] - 
    3248*s1^2*s2^2*z^3*zb^7*G[1][1]*G[1][3] - 8064*s1*s2^3*z^3*zb^7*G[1][1]*
     G[1][3] - 6720*s1^3*s2*z^4*zb^7*G[1][1]*G[1][3] - 
    7056*s1^2*s2^2*z^4*zb^7*G[1][1]*G[1][3] - 14112*s1*s2^3*z^4*zb^7*G[1][1]*
     G[1][3] + 12768*s1^3*s2*z^5*zb^7*G[1][1]*G[1][3] - 
    34272*s1^2*s2^2*z^5*zb^7*G[1][1]*G[1][3] + 8064*s1*s2^3*z^5*zb^7*G[1][1]*
     G[1][3] - 1064*s1^2*s2^2*z*zb^8*G[1][1]*G[1][3] + 
    2016*s1*s2^3*z*zb^8*G[1][1]*G[1][3] + 2352*s1^3*s2*z^2*zb^8*G[1][1]*
     G[1][3] + 4424*s1^2*s2^2*z^2*zb^8*G[1][1]*G[1][3] + 
    3024*s1^3*s2*z^3*zb^8*G[1][1]*G[1][3] + 2464*s1^2*s2^2*z^3*zb^8*G[1][1]*
     G[1][3] + 5376*s1*s2^3*z^3*zb^8*G[1][1]*G[1][3] - 
    9408*s1^3*s2*z^4*zb^8*G[1][1]*G[1][3] + 14784*s1^2*s2^2*z^4*zb^8*G[1][1]*
     G[1][3] - 2688*s1*s2^3*z^4*zb^8*G[1][1]*G[1][3] - 
    336*s1^3*s2*z*zb^9*G[1][1]*G[1][3] - 280*s1^2*s2^2*z*zb^9*G[1][1]*
     G[1][3] - 336*s1^3*s2*z^2*zb^9*G[1][1]*G[1][3] - 
    1624*s1^2*s2^2*z^2*zb^9*G[1][1]*G[1][3] - 672*s1*s2^3*z^2*zb^9*G[1][1]*
     G[1][3] + 5376*s1^3*s2*z^3*zb^9*G[1][1]*G[1][3] - 
    3360*s1^2*s2^2*z^3*zb^9*G[1][1]*G[1][3] + 336*s1*s2^3*z^3*zb^9*G[1][1]*
     G[1][3] + 280*s1^2*s2^2*z*zb^10*G[1][1]*G[1][3] - 
    2016*s1^3*s2*z^2*zb^10*G[1][1]*G[1][3] + 336*s1^2*s2^2*z^2*zb^10*G[1][1]*
     G[1][3] + 336*s1^3*s2*z*zb^11*G[1][1]*G[1][3] + 
    1008*s1*s2^3*z^6*G[1][2]*G[1][3] + 2688*s1^2*s2^2*z^7*G[1][2]*G[1][3] - 
    336*s1*s2^3*z^7*G[1][2]*G[1][3] + 1680*s1^3*s2*z^8*G[1][2]*G[1][3] + 
    952*s1^2*s2^2*z^8*G[1][2]*G[1][3] + 3024*s1*s2^3*z^8*G[1][2]*G[1][3] + 
    336*s1^3*s2*z^9*G[1][2]*G[1][3] - 896*s1^2*s2^2*z^9*G[1][2]*G[1][3] - 
    3024*s1*s2^3*z^9*G[1][2]*G[1][3] + 616*s1^2*s2^2*z^10*G[1][2]*G[1][3] + 
    1680*s1*s2^3*z^10*G[1][2]*G[1][3] - 336*s1*s2^3*z^11*G[1][2]*G[1][3] - 
    7056*s1*s2^3*z^5*zb*G[1][2]*G[1][3] - 16128*s1^2*s2^2*z^6*zb*G[1][2]*
     G[1][3] + 3024*s1*s2^3*z^6*zb*G[1][2]*G[1][3] - 
    8736*s1^3*s2*z^7*zb*G[1][2]*G[1][3] - 8344*s1^2*s2^2*z^7*zb*G[1][2]*
     G[1][3] - 19824*s1*s2^3*z^7*zb*G[1][2]*G[1][3] - 
    4368*s1^3*s2*z^8*zb*G[1][2]*G[1][3] + 5320*s1^2*s2^2*z^8*zb*G[1][2]*
     G[1][3] + 13776*s1*s2^3*z^8*zb*G[1][2]*G[1][3] - 
    336*s1^3*s2*z^9*zb*G[1][2]*G[1][3] - 4088*s1^2*s2^2*z^9*zb*G[1][2]*
     G[1][3] - 6720*s1*s2^3*z^9*zb*G[1][2]*G[1][3] - 
    952*s1^2*s2^2*z^10*zb*G[1][2]*G[1][3] + 336*s1*s2^3*z^10*zb*G[1][2]*
     G[1][3] + 336*s1*s2^3*z^11*zb*G[1][2]*G[1][3] + 
    18144*s1*s2^3*z^4*zb^2*G[1][2]*G[1][3] + 36288*s1^2*s2^2*z^5*zb^2*G[1][2]*
     G[1][3] - 2016*s1*s2^3*z^5*zb^2*G[1][2]*G[1][3] + 
    15792*s1^3*s2*z^6*zb^2*G[1][2]*G[1][3] + 38808*s1^2*s2^2*z^6*zb^2*G[1][2]*
     G[1][3] + 46032*s1*s2^3*z^6*zb^2*G[1][2]*G[1][3] + 
    20160*s1^3*s2*z^7*zb^2*G[1][2]*G[1][3] - 17864*s1^2*s2^2*z^7*zb^2*G[1][2]*
     G[1][3] - 14448*s1*s2^3*z^7*zb^2*G[1][2]*G[1][3] + 
    3024*s1^3*s2*z^8*zb^2*G[1][2]*G[1][3] + 10304*s1^2*s2^2*z^8*zb^2*G[1][2]*
     G[1][3] + 6384*s1*s2^3*z^8*zb^2*G[1][2]*G[1][3] - 
    336*s1^3*s2*z^9*zb^2*G[1][2]*G[1][3] + 8344*s1^2*s2^2*z^9*zb^2*G[1][2]*
     G[1][3] + 4368*s1*s2^3*z^9*zb^2*G[1][2]*G[1][3] + 
    336*s1^2*s2^2*z^10*zb^2*G[1][2]*G[1][3] - 2016*s1*s2^3*z^10*zb^2*G[1][2]*
     G[1][3] - 22176*s1*s2^3*z^3*zb^3*G[1][2]*G[1][3] - 
    37632*s1^2*s2^2*z^4*zb^3*G[1][2]*G[1][3] - 15456*s1*s2^3*z^4*zb^3*G[1][2]*
     G[1][3] - 8400*s1^3*s2*z^5*zb^3*G[1][2]*G[1][3] - 
    90776*s1^2*s2^2*z^5*zb^3*G[1][2]*G[1][3] - 51408*s1*s2^3*z^5*zb^3*G[1][2]*
     G[1][3] - 42000*s1^3*s2*z^6*zb^3*G[1][2]*G[1][3] + 
    26824*s1^2*s2^2*z^6*zb^3*G[1][2]*G[1][3] - 19152*s1*s2^3*z^6*zb^3*G[1][2]*
     G[1][3] - 14784*s1^3*s2*z^7*zb^3*G[1][2]*G[1][3] - 
    2352*s1^2*s2^2*z^7*zb^3*G[1][2]*G[1][3] + 3696*s1*s2^3*z^7*zb^3*G[1][2]*
     G[1][3] + 2352*s1^3*s2*z^8*zb^3*G[1][2]*G[1][3] - 
    31360*s1^2*s2^2*z^8*zb^3*G[1][2]*G[1][3] - 13776*s1*s2^3*z^8*zb^3*G[1][2]*
     G[1][3] + 336*s1^3*s2*z^9*zb^3*G[1][2]*G[1][3] - 
    3360*s1^2*s2^2*z^9*zb^3*G[1][2]*G[1][3] + 5376*s1*s2^3*z^9*zb^3*G[1][2]*
     G[1][3] + 13104*s1*s2^3*z^2*zb^4*G[1][2]*G[1][3] + 
    16128*s1^2*s2^2*z^3*zb^4*G[1][2]*G[1][3] + 33264*s1*s2^3*z^3*zb^4*G[1][2]*
     G[1][3] - 8736*s1^3*s2*z^4*zb^4*G[1][2]*G[1][3] + 
    109256*s1^2*s2^2*z^4*zb^4*G[1][2]*G[1][3] + 35952*s1*s2^3*z^4*zb^4*
     G[1][2]*G[1][3] + 39984*s1^3*s2*z^5*zb^4*G[1][2]*G[1][3] - 
    1736*s1^2*s2^2*z^5*zb^4*G[1][2]*G[1][3] + 52752*s1*s2^3*z^5*zb^4*G[1][2]*
     G[1][3] + 37968*s1^3*s2*z^6*zb^4*G[1][2]*G[1][3] - 
    35504*s1^2*s2^2*z^6*zb^4*G[1][2]*G[1][3] - 2688*s1*s2^3*z^6*zb^4*G[1][2]*
     G[1][3] - 4704*s1^3*s2*z^7*zb^4*G[1][2]*G[1][3] + 
    60144*s1^2*s2^2*z^7*zb^4*G[1][2]*G[1][3] + 18144*s1*s2^3*z^7*zb^4*G[1][2]*
     G[1][3] - 2688*s1^3*s2*z^8*zb^4*G[1][2]*G[1][3] + 
    14784*s1^2*s2^2*z^8*zb^4*G[1][2]*G[1][3] - 9408*s1*s2^3*z^8*zb^4*G[1][2]*
     G[1][3] - 3024*s1*s2^3*z*zb^5*G[1][2]*G[1][3] - 
    25200*s1*s2^3*z^2*zb^5*G[1][2]*G[1][3] + 14784*s1^3*s2*z^3*zb^5*G[1][2]*
     G[1][3] - 66696*s1^2*s2^2*z^3*zb^5*G[1][2]*G[1][3] - 
    25872*s1*s2^3*z^3*zb^5*G[1][2]*G[1][3] - 8064*s1^3*s2*z^4*zb^5*G[1][2]*
     G[1][3] - 41384*s1^2*s2^2*z^4*zb^5*G[1][2]*G[1][3] - 
    43344*s1*s2^3*z^4*zb^5*G[1][2]*G[1][3] - 52080*s1^3*s2*z^5*zb^5*G[1][2]*
     G[1][3] + 68096*s1^2*s2^2*z^5*zb^5*G[1][2]*G[1][3] - 
    12768*s1*s2^3*z^5*zb^5*G[1][2]*G[1][3] + 1008*s1^3*s2*z^6*zb^5*G[1][2]*
     G[1][3] - 59024*s1^2*s2^2*z^6*zb^5*G[1][2]*G[1][3] - 
    15456*s1*s2^3*z^6*zb^5*G[1][2]*G[1][3] + 8064*s1^3*s2*z^7*zb^5*G[1][2]*
     G[1][3] - 34272*s1^2*s2^2*z^7*zb^5*G[1][2]*G[1][3] + 
    12768*s1*s2^3*z^7*zb^5*G[1][2]*G[1][3] - 1344*s1^2*s2^2*z*zb^6*G[1][2]*
     G[1][3] + 6720*s1*s2^3*z*zb^6*G[1][2]*G[1][3] - 
    8400*s1^3*s2*z^2*zb^6*G[1][2]*G[1][3] + 18760*s1^2*s2^2*z^2*zb^6*G[1][2]*
     G[1][3] + 17136*s1*s2^3*z^2*zb^6*G[1][2]*G[1][3] - 
    16800*s1^3*s2*z^3*zb^6*G[1][2]*G[1][3] + 49000*s1^2*s2^2*z^3*zb^6*G[1][2]*
     G[1][3] + 17136*s1*s2^3*z^3*zb^6*G[1][2]*G[1][3] + 
    36288*s1^3*s2*z^4*zb^6*G[1][2]*G[1][3] - 53088*s1^2*s2^2*z^4*zb^6*G[1][2]*
     G[1][3] + 15792*s1*s2^3*z^4*zb^6*G[1][2]*G[1][3] + 
    7728*s1^3*s2*z^5*zb^6*G[1][2]*G[1][3] + 22400*s1^2*s2^2*z^5*zb^6*G[1][2]*
     G[1][3] + 12432*s1*s2^3*z^5*zb^6*G[1][2]*G[1][3] - 
    12768*s1^3*s2*z^6*zb^6*G[1][2]*G[1][3] + 45024*s1^2*s2^2*z^6*zb^6*G[1][2]*
     G[1][3] - 12768*s1*s2^3*z^6*zb^6*G[1][2]*G[1][3] + 
    2352*s1^3*s2*z*zb^7*G[1][2]*G[1][3] - 2632*s1^2*s2^2*z*zb^7*G[1][2]*
     G[1][3] - 5040*s1*s2^3*z*zb^7*G[1][2]*G[1][3] + 
    15792*s1^3*s2*z^2*zb^7*G[1][2]*G[1][3] - 25256*s1^2*s2^2*z^2*zb^7*G[1][2]*
     G[1][3] - 5040*s1*s2^3*z^2*zb^7*G[1][2]*G[1][3] - 
    7392*s1^3*s2*z^3*zb^7*G[1][2]*G[1][3] + 16240*s1^2*s2^2*z^3*zb^7*G[1][2]*
     G[1][3] - 5712*s1*s2^3*z^3*zb^7*G[1][2]*G[1][3] - 
    10080*s1^3*s2*z^4*zb^7*G[1][2]*G[1][3] + 8064*s1^2*s2^2*z^4*zb^7*G[1][2]*
     G[1][3] - 8400*s1*s2^3*z^4*zb^7*G[1][2]*G[1][3] + 
    12768*s1^3*s2*z^5*zb^7*G[1][2]*G[1][3] - 34272*s1^2*s2^2*z^5*zb^7*G[1][2]*
     G[1][3] + 8064*s1*s2^3*z^5*zb^7*G[1][2]*G[1][3] - 
    336*s1^3*s2*zb^8*G[1][2]*G[1][3] + 672*s1^2*s2^2*zb^8*G[1][2]*G[1][3] - 
    6048*s1^3*s2*z*zb^8*G[1][2]*G[1][3] + 7336*s1^2*s2^2*z*zb^8*G[1][2]*
     G[1][3] + 1344*s1*s2^3*z*zb^8*G[1][2]*G[1][3] - 
    6384*s1^3*s2*z^2*zb^8*G[1][2]*G[1][3] + 1736*s1^2*s2^2*z^2*zb^8*G[1][2]*
     G[1][3] + 336*s1*s2^3*z^2*zb^8*G[1][2]*G[1][3] + 
    4032*s1^3*s2*z^3*zb^8*G[1][2]*G[1][3] - 11312*s1^2*s2^2*z^3*zb^8*G[1][2]*
     G[1][3] + 3024*s1*s2^3*z^3*zb^8*G[1][2]*G[1][3] - 
    9408*s1^3*s2*z^4*zb^8*G[1][2]*G[1][3] + 14784*s1^2*s2^2*z^4*zb^8*G[1][2]*
     G[1][3] - 2688*s1*s2^3*z^4*zb^8*G[1][2]*G[1][3] + 
    1008*s1^3*s2*zb^9*G[1][2]*G[1][3] - 1344*s1^2*s2^2*zb^9*G[1][2]*G[1][3] + 
    4704*s1^3*s2*z*zb^9*G[1][2]*G[1][3] - 2632*s1^2*s2^2*z*zb^9*G[1][2]*
     G[1][3] + 1008*s1^3*s2*z^2*zb^9*G[1][2]*G[1][3] + 
    4424*s1^2*s2^2*z^2*zb^9*G[1][2]*G[1][3] - 336*s1*s2^3*z^2*zb^9*G[1][2]*
     G[1][3] + 5376*s1^3*s2*z^3*zb^9*G[1][2]*G[1][3] - 
    3360*s1^2*s2^2*z^3*zb^9*G[1][2]*G[1][3] + 336*s1*s2^3*z^3*zb^9*G[1][2]*
     G[1][3] - 1008*s1^3*s2*zb^10*G[1][2]*G[1][3] + 
    672*s1^2*s2^2*zb^10*G[1][2]*G[1][3] - 1344*s1^3*s2*z*zb^10*G[1][2]*
     G[1][3] - 728*s1^2*s2^2*z*zb^10*G[1][2]*G[1][3] - 
    2016*s1^3*s2*z^2*zb^10*G[1][2]*G[1][3] + 336*s1^2*s2^2*z^2*zb^10*G[1][2]*
     G[1][3] + 336*s1^3*s2*zb^11*G[1][2]*G[1][3] + 
    336*s1^3*s2*z*zb^11*G[1][2]*G[1][3] + 504*s1^2*s2^2*z^6*G[1][3]^2 + 
    1680*s1*s2^3*z^6*G[1][3]^2 + 336*s2^4*z^6*G[1][3]^2 + 
    1344*s1^3*s2*z^7*G[1][3]^2 + 4368*s1^2*s2^2*z^7*G[1][3]^2 + 
    504*s1*s2^3*z^7*G[1][3]^2 + 840*s1^4*z^8*G[1][3]^2 + 
    2688*s1^3*s2*z^8*G[1][3]^2 + 1456*s1^2*s2^2*z^8*G[1][3]^2 + 
    3528*s1*s2^3*z^8*G[1][3]^2 + 1008*s2^4*z^8*G[1][3]^2 + 
    336*s1^3*s2*z^9*G[1][3]^2 - 560*s1^2*s2^2*z^9*G[1][3]^2 - 
    2688*s1*s2^3*z^9*G[1][3]^2 - 1344*s2^4*z^9*G[1][3]^2 + 
    784*s1^2*s2^2*z^10*G[1][3]^2 + 1512*s1*s2^3*z^10*G[1][3]^2 + 
    1344*s2^4*z^10*G[1][3]^2 - 168*s1*s2^3*z^11*G[1][3]^2 - 
    672*s2^4*z^11*G[1][3]^2 + 168*s2^4*z^12*G[1][3]^2 - 
    3528*s1^2*s2^2*z^5*zb*G[1][3]^2 - 11760*s1*s2^3*z^5*zb*G[1][3]^2 - 
    2352*s2^4*z^5*zb*G[1][3]^2 - 8064*s1^3*s2*z^6*zb*G[1][3]^2 - 
    25704*s1^2*s2^2*z^6*zb*G[1][3]^2 - 1344*s1*s2^3*z^6*zb*G[1][3]^2 + 
    336*s2^4*z^6*zb*G[1][3]^2 - 4704*s1^4*z^7*zb*G[1][3]^2 - 
    15792*s1^3*s2*z^7*zb*G[1][3]^2 - 13216*s1^2*s2^2*z^7*zb*G[1][3]^2 - 
    24696*s1*s2^3*z^7*zb*G[1][3]^2 - 6552*s2^4*z^7*zb*G[1][3]^2 - 
    1344*s1^4*z^8*zb*G[1][3]^2 - 6384*s1^3*s2*z^8*zb*G[1][3]^2 + 
    1288*s1^2*s2^2*z^8*zb*G[1][3]^2 + 11256*s1*s2^3*z^8*zb*G[1][3]^2 + 
    5880*s2^4*z^8*zb*G[1][3]^2 - 672*s1^3*s2*z^9*zb*G[1][3]^2 - 
    5768*s1^2*s2^2*z^9*zb*G[1][3]^2 - 7728*s1*s2^3*z^9*zb*G[1][3]^2 - 
    5880*s2^4*z^9*zb*G[1][3]^2 - 1120*s1^2*s2^2*z^10*zb*G[1][3]^2 + 
    504*s1*s2^3*z^10*zb*G[1][3]^2 + 2520*s2^4*z^10*zb*G[1][3]^2 - 
    168*s1*s2^3*z^11*zb*G[1][3]^2 - 672*s2^4*z^11*zb*G[1][3]^2 - 
    840*s2^4*z^2*zb^2*G[1][3]^2 + 4368*s2^4*z^3*zb^2*G[1][3]^2 + 
    10584*s1^2*s2^2*z^4*zb^2*G[1][3]^2 + 31920*s1*s2^3*z^4*zb^2*G[1][3]^2 - 
    2352*s2^4*z^4*zb^2*G[1][3]^2 + 18816*s1^3*s2*z^5*zb^2*G[1][3]^2 + 
    56280*s1^2*s2^2*z^5*zb^2*G[1][3]^2 + 6216*s1*s2^3*z^5*zb^2*G[1][3]^2 + 
    8400*s2^4*z^5*zb^2*G[1][3]^2 + 10248*s1^4*z^6*zb^2*G[1][3]^2 + 
    38976*s1^3*s2*z^6*zb^2*G[1][3]^2 + 61152*s1^2*s2^2*z^6*zb^2*G[1][3]^2 + 
    66696*s1*s2^3*z^6*zb^2*G[1][3]^2 + 12096*s2^4*z^6*zb^2*G[1][3]^2 + 
    8736*s1^4*z^7*zb^2*G[1][3]^2 + 32592*s1^3*s2*z^7*zb^2*G[1][3]^2 - 
    2072*s1^2*s2^2*z^7*zb^2*G[1][3]^2 - 7896*s1*s2^3*z^7*zb^2*G[1][3]^2 - 
    5208*s2^4*z^7*zb^2*G[1][3]^2 + 504*s1^4*z^8*zb^2*G[1][3]^2 + 
    6048*s1^3*s2*z^8*zb^2*G[1][3]^2 + 19544*s1^2*s2^2*z^8*zb^2*G[1][3]^2 + 
    16632*s1*s2^3*z^8*zb^2*G[1][3]^2 + 8064*s2^4*z^8*zb^2*G[1][3]^2 + 
    168*s1^3*s2*z^9*zb^2*G[1][3]^2 + 9016*s1^2*s2^2*z^9*zb^2*G[1][3]^2 + 
    1344*s1*s2^3*z^9*zb^2*G[1][3]^2 - 1848*s2^4*z^9*zb^2*G[1][3]^2 + 
    672*s1^2*s2^2*z^10*zb^2*G[1][3]^2 + 672*s1*s2^3*z^10*zb^2*G[1][3]^2 + 
    840*s2^4*z^10*zb^2*G[1][3]^2 - 840*s2^4*z*zb^3*G[1][3]^2 - 
    6720*s1*s2^3*z^2*zb^3*G[1][3]^2 + 5544*s2^4*z^2*zb^3*G[1][3]^2 - 
    17640*s1^2*s2^2*z^3*zb^3*G[1][3]^2 - 11760*s1*s2^3*z^3*zb^3*G[1][3]^2 - 
    24864*s2^4*z^3*zb^3*G[1][3]^2 - 18816*s1^3*s2*z^4*zb^3*G[1][3]^2 - 
    51912*s1^2*s2^2*z^4*zb^3*G[1][3]^2 - 80976*s1*s2^3*z^4*zb^3*G[1][3]^2 + 
    20496*s2^4*z^4*zb^3*G[1][3]^2 - 10584*s1^4*z^5*zb^3*G[1][3]^2 - 
    57456*s1^3*s2*z^5*zb^3*G[1][3]^2 - 148400*s1^2*s2^2*z^5*zb^3*G[1][3]^2 - 
    43512*s1*s2^3*z^5*zb^3*G[1][3]^2 - 37800*s2^4*z^5*zb^3*G[1][3]^2 - 
    23016*s1^4*z^6*zb^3*G[1][3]^2 - 71568*s1^3*s2*z^6*zb^3*G[1][3]^2 - 
    1736*s1^2*s2^2*z^6*zb^3*G[1][3]^2 - 52584*s1*s2^3*z^6*zb^3*G[1][3]^2 - 
    2856*s2^4*z^6*zb^3*G[1][3]^2 - 4032*s1^4*z^7*zb^3*G[1][3]^2 - 
    28056*s1^3*s2*z^7*zb^3*G[1][3]^2 - 34440*s1^2*s2^2*z^7*zb^3*G[1][3]^2 - 
    19992*s1*s2^3*z^7*zb^3*G[1][3]^2 - 2688*s2^4*z^7*zb^3*G[1][3]^2 - 
    1008*s1^3*s2*z^8*zb^3*G[1][3]^2 - 32032*s1^2*s2^2*z^8*zb^3*G[1][3]^2 - 
    9912*s1*s2^3*z^8*zb^3*G[1][3]^2 - 3696*s2^4*z^8*zb^3*G[1][3]^2 + 
    168*s1^3*s2*z^9*zb^3*G[1][3]^2 - 5376*s1^2*s2^2*z^9*zb^3*G[1][3]^2 - 
    336*s1*s2^3*z^9*zb^3*G[1][3]^2 - 336*s2^4*z^9*zb^3*G[1][3]^2 + 
    3528*s2^4*z*zb^4*G[1][3]^2 + 40320*s1*s2^3*z^2*zb^4*G[1][3]^2 - 
    11928*s2^4*z^2*zb^4*G[1][3]^2 + 80136*s1^2*s2^2*z^3*zb^4*G[1][3]^2 - 
    7560*s1*s2^3*z^3*zb^4*G[1][3]^2 + 49056*s2^4*z^3*zb^4*G[1][3]^2 + 
    5880*s1^4*z^4*zb^4*G[1][3]^2 + 65184*s1^3*s2*z^4*zb^4*G[1][3]^2 + 
    75320*s1^2*s2^2*z^4*zb^4*G[1][3]^2 + 168504*s1*s2^3*z^4*zb^4*G[1][3]^2 - 
    35280*s2^4*z^4*zb^4*G[1][3]^2 + 29736*s1^4*z^5*zb^4*G[1][3]^2 + 
    72240*s1^3*s2*z^5*zb^4*G[1][3]^2 + 115864*s1^2*s2^2*z^5*zb^4*G[1][3]^2 + 
    168*s1*s2^3*z^5*zb^4*G[1][3]^2 + 54600*s2^4*z^5*zb^4*G[1][3]^2 + 
    14280*s1^4*z^6*zb^4*G[1][3]^2 + 72240*s1^3*s2*z^6*zb^4*G[1][3]^2 - 
    1568*s1^2*s2^2*z^6*zb^4*G[1][3]^2 + 57624*s1*s2^3*z^6*zb^4*G[1][3]^2 - 
    7728*s2^4*z^6*zb^4*G[1][3]^2 + 4872*s1^3*s2*z^7*zb^4*G[1][3]^2 + 
    67536*s1^2*s2^2*z^7*zb^4*G[1][3]^2 + 21168*s1*s2^3*z^7*zb^4*G[1][3]^2 + 
    6048*s2^4*z^7*zb^4*G[1][3]^2 - 1344*s1^3*s2*z^8*zb^4*G[1][3]^2 + 
    19152*s1^2*s2^2*z^8*zb^4*G[1][3]^2 - 2688*s1*s2^3*z^8*zb^4*G[1][3]^2 + 
    504*s2^4*z^8*zb^4*G[1][3]^2 - 3360*s1*s2^3*z*zb^5*G[1][3]^2 - 
    5880*s2^4*z*zb^5*G[1][3]^2 - 1344*s1^2*s2^2*z^2*zb^5*G[1][3]^2 - 
    65520*s1*s2^3*z^2*zb^5*G[1][3]^2 + 10920*s2^4*z^2*zb^5*G[1][3]^2 - 
    5880*s1^4*z^3*zb^5*G[1][3]^2 + 4032*s1^3*s2*z^3*zb^5*G[1][3]^2 - 
    144648*s1^2*s2^2*z^3*zb^5*G[1][3]^2 + 26712*s1*s2^3*z^3*zb^5*G[1][3]^2 - 
    45528*s2^4*z^3*zb^5*G[1][3]^2 - 15624*s1^4*z^4*zb^5*G[1][3]^2 - 
    109872*s1^3*s2*z^4*zb^5*G[1][3]^2 + 14896*s1^2*s2^2*z^4*zb^5*G[1][3]^2 - 
    163128*s1*s2^3*z^4*zb^5*G[1][3]^2 + 22344*s2^4*z^4*zb^5*G[1][3]^2 - 
    28560*s1^4*z^5*zb^5*G[1][3]^2 - 52584*s1^3*s2*z^5*zb^5*G[1][3]^2 - 
    79072*s1^2*s2^2*z^5*zb^5*G[1][3]^2 + 28056*s1*s2^3*z^5*zb^5*G[1][3]^2 - 
    31584*s2^4*z^5*zb^5*G[1][3]^2 - 336*s1^4*z^6*zb^5*G[1][3]^2 - 
    29568*s1^3*s2*z^6*zb^5*G[1][3]^2 - 52136*s1^2*s2^2*z^6*zb^5*G[1][3]^2 - 
    51240*s1*s2^3*z^6*zb^5*G[1][3]^2 + 3696*s2^4*z^6*zb^5*G[1][3]^2 + 
    5040*s1^3*s2*z^7*zb^5*G[1][3]^2 - 40992*s1^2*s2^2*z^7*zb^5*G[1][3]^2 + 
    7392*s1*s2^3*z^7*zb^5*G[1][3]^2 - 1008*s2^4*z^7*zb^5*G[1][3]^2 - 
    1344*s1^2*s2^2*z*zb^6*G[1][3]^2 + 7560*s1*s2^3*z*zb^6*G[1][3]^2 + 
    4872*s2^4*z*zb^6*G[1][3]^2 + 3528*s1^4*z^2*zb^6*G[1][3]^2 - 
    5712*s1^3*s2*z^2*zb^6*G[1][3]^2 + 17416*s1^2*s2^2*z^2*zb^6*G[1][3]^2 + 
    43512*s1*s2^3*z^2*zb^6*G[1][3]^2 - 3528*s2^4*z^2*zb^6*G[1][3]^2 + 
    15624*s1^4*z^3*zb^6*G[1][3]^2 + 11424*s1^3*s2*z^3*zb^6*G[1][3]^2 + 
    92176*s1^2*s2^2*z^3*zb^6*G[1][3]^2 - 9576*s1*s2^3*z^3*zb^6*G[1][3]^2 + 
    21000*s2^4*z^3*zb^6*G[1][3]^2 + 14280*s1^4*z^4*zb^6*G[1][3]^2 + 
    102816*s1^3*s2*z^4*zb^6*G[1][3]^2 - 42840*s1^2*s2^2*z^4*zb^6*G[1][3]^2 + 
    67032*s1*s2^3*z^4*zb^6*G[1][3]^2 - 5040*s2^4*z^4*zb^6*G[1][3]^2 + 
    10416*s1^4*z^5*zb^6*G[1][3]^2 + 11592*s1^3*s2*z^5*zb^6*G[1][3]^2 + 
    81032*s1^2*s2^2*z^5*zb^6*G[1][3]^2 + 6384*s1*s2^3*z^5*zb^6*G[1][3]^2 + 
    7392*s2^4*z^5*zb^6*G[1][3]^2 - 1176*s1^4*z^6*zb^6*G[1][3]^2 - 
    2016*s1^3*s2*z^6*zb^6*G[1][3]^2 + 43008*s1^2*s2^2*z^6*zb^6*G[1][3]^2 - 
    2016*s1*s2^3*z^6*zb^6*G[1][3]^2 - 1176*s2^4*z^6*zb^6*G[1][3]^2 - 
    1176*s1^4*z*zb^7*G[1][3]^2 + 2016*s1^3*s2*z*zb^7*G[1][3]^2 - 
    616*s1^2*s2^2*z*zb^7*G[1][3]^2 - 5544*s1*s2^3*z*zb^7*G[1][3]^2 - 
    2016*s2^4*z*zb^7*G[1][3]^2 - 10920*s1^4*z^2*zb^7*G[1][3]^2 + 
    8064*s1^3*s2*z^2*zb^7*G[1][3]^2 - 21392*s1^2*s2^2*z^2*zb^7*G[1][3]^2 - 
    11928*s1*s2^3*z^2*zb^7*G[1][3]^2 - 672*s2^4*z^2*zb^7*G[1][3]^2 - 
    14112*s1^4*z^3*zb^7*G[1][3]^2 - 38808*s1^3*s2*z^3*zb^7*G[1][3]^2 - 
    11144*s1^2*s2^2*z^3*zb^7*G[1][3]^2 - 3192*s1*s2^3*z^3*zb^7*G[1][3]^2 - 
    4032*s2^4*z^3*zb^7*G[1][3]^2 - 5040*s1^4*z^4*zb^7*G[1][3]^2 - 
    36624*s1^3*s2*z^4*zb^7*G[1][3]^2 - 15792*s1^2*s2^2*z^4*zb^7*G[1][3]^2 - 
    19320*s1*s2^3*z^4*zb^7*G[1][3]^2 - 1008*s1^4*z^5*zb^7*G[1][3]^2 + 
    7392*s1^3*s2*z^5*zb^7*G[1][3]^2 - 40992*s1^2*s2^2*z^5*zb^7*G[1][3]^2 + 
    5040*s1*s2^3*z^5*zb^7*G[1][3]^2 + 168*s1^4*zb^8*G[1][3]^2 - 
    336*s1^3*s2*zb^8*G[1][3]^2 + 336*s1^2*s2^2*zb^8*G[1][3]^2 + 
    4200*s1^4*z*zb^8*G[1][3]^2 - 5040*s1^3*s2*z*zb^8*G[1][3]^2 + 
    3808*s1^2*s2^2*z*zb^8*G[1][3]^2 + 1176*s1*s2^3*z*zb^8*G[1][3]^2 + 
    336*s2^4*z*zb^8*G[1][3]^2 + 12096*s1^4*z^2*zb^8*G[1][3]^2 + 
    4032*s1^3*s2*z^2*zb^8*G[1][3]^2 + 4592*s1^2*s2^2*z^2*zb^8*G[1][3]^2 + 
    1008*s1*s2^3*z^2*zb^8*G[1][3]^2 + 504*s2^4*z^2*zb^8*G[1][3]^2 + 
    4704*s1^4*z^3*zb^8*G[1][3]^2 + 23688*s1^3*s2*z^3*zb^8*G[1][3]^2 + 
    3808*s1^2*s2^2*z^3*zb^8*G[1][3]^2 + 4872*s1*s2^3*z^3*zb^8*G[1][3]^2 + 
    504*s1^4*z^4*zb^8*G[1][3]^2 - 2688*s1^3*s2*z^4*zb^8*G[1][3]^2 + 
    19152*s1^2*s2^2*z^4*zb^8*G[1][3]^2 - 1344*s1*s2^3*z^4*zb^8*G[1][3]^2 - 
    672*s1^4*zb^9*G[1][3]^2 + 1008*s1^3*s2*zb^9*G[1][3]^2 - 
    672*s1^2*s2^2*zb^9*G[1][3]^2 - 5544*s1^4*z*zb^9*G[1][3]^2 + 
    3192*s1^3*s2*z*zb^9*G[1][3]^2 - 1624*s1^2*s2^2*z*zb^9*G[1][3]^2 + 
    168*s1*s2^3*z*zb^9*G[1][3]^2 - 5544*s1^4*z^2*zb^9*G[1][3]^2 - 
    7056*s1^3*s2*z^2*zb^9*G[1][3]^2 + 392*s1^2*s2^2*z^2*zb^9*G[1][3]^2 - 
    672*s1*s2^3*z^2*zb^9*G[1][3]^2 - 336*s1^4*z^3*zb^9*G[1][3]^2 - 
    336*s1^3*s2*z^3*zb^9*G[1][3]^2 - 5376*s1^2*s2^2*z^3*zb^9*G[1][3]^2 + 
    168*s1*s2^3*z^3*zb^9*G[1][3]^2 + 1008*s1^4*zb^10*G[1][3]^2 - 
    1008*s1^3*s2*zb^10*G[1][3]^2 + 336*s1^2*s2^2*zb^10*G[1][3]^2 + 
    3192*s1^4*z*zb^10*G[1][3]^2 - 224*s1^2*s2^2*z*zb^10*G[1][3]^2 + 
    840*s1^4*z^2*zb^10*G[1][3]^2 + 672*s1^3*s2*z^2*zb^10*G[1][3]^2 + 
    672*s1^2*s2^2*z^2*zb^10*G[1][3]^2 - 672*s1^4*zb^11*G[1][3]^2 + 
    336*s1^3*s2*zb^11*G[1][3]^2 - 672*s1^4*z*zb^11*G[1][3]^2 - 
    168*s1^3*s2*z*zb^11*G[1][3]^2 + 168*s1^4*zb^12*G[1][3]^2 - 
    112*s1^2*s2^2*z^10*zb^2*G[1][1]*G[1][4] + 896*s1^2*s2^2*z^9*zb^3*G[1][1]*
     G[1][4] - 3136*s1^2*s2^2*z^8*zb^4*G[1][1]*G[1][4] + 
    6272*s1^2*s2^2*z^7*zb^5*G[1][1]*G[1][4] - 7840*s1^2*s2^2*z^6*zb^6*G[1][1]*
     G[1][4] + 6272*s1^2*s2^2*z^5*zb^7*G[1][1]*G[1][4] - 
    3136*s1^2*s2^2*z^4*zb^8*G[1][1]*G[1][4] + 896*s1^2*s2^2*z^3*zb^9*G[1][1]*
     G[1][4] - 112*s1^2*s2^2*z^2*zb^10*G[1][1]*G[1][4] - 
    336*s1^3*s2*z^7*zb*G[1][2]*G[1][4] - 672*s1^2*s2^2*z^7*zb*G[1][2]*
     G[1][4] - 336*s1*s2^3*z^7*zb*G[1][2]*G[1][4] + 
    336*s1^2*s2^2*z^8*zb*G[1][2]*G[1][4] - 168*s1^2*s2^2*z^9*zb*G[1][2]*
     G[1][4] + 168*s1^2*s2^2*z^10*zb*G[1][2]*G[1][4] + 
    672*s1*s2^3*z^5*zb^2*G[1][2]*G[1][4] + 2352*s1^3*s2*z^6*zb^2*G[1][2]*
     G[1][4] + 4368*s1^2*s2^2*z^6*zb^2*G[1][2]*G[1][4] + 
    336*s1*s2^3*z^6*zb^2*G[1][2]*G[1][4] - 2016*s1^2*s2^2*z^7*zb^2*G[1][2]*
     G[1][4] + 1680*s1*s2^3*z^7*zb^2*G[1][2]*G[1][4] + 
    1008*s1^2*s2^2*z^8*zb^2*G[1][2]*G[1][4] - 1176*s1^2*s2^2*z^9*zb^2*G[1][2]*
     G[1][4] - 168*s1^2*s2^2*z^10*zb^2*G[1][2]*G[1][4] - 
    2688*s1*s2^3*z^4*zb^3*G[1][2]*G[1][4] - 7056*s1^3*s2*z^5*zb^3*G[1][2]*
     G[1][4] - 10080*s1^2*s2^2*z^5*zb^3*G[1][2]*G[1][4] + 
    672*s1*s2^3*z^5*zb^3*G[1][2]*G[1][4] - 336*s1^3*s2*z^6*zb^3*G[1][2]*
     G[1][4] + 1008*s1^2*s2^2*z^6*zb^3*G[1][2]*G[1][4] - 
    5040*s1*s2^3*z^6*zb^3*G[1][2]*G[1][4] - 336*s1^2*s2^2*z^7*zb^3*G[1][2]*
     G[1][4] - 2352*s1*s2^3*z^7*zb^3*G[1][2]*G[1][4] + 
    3360*s1^2*s2^2*z^8*zb^3*G[1][2]*G[1][4] + 1344*s1^2*s2^2*z^9*zb^3*G[1][2]*
     G[1][4] + 4032*s1*s2^3*z^3*zb^4*G[1][2]*G[1][4] + 
    11760*s1^3*s2*z^4*zb^4*G[1][2]*G[1][4] + 9744*s1^2*s2^2*z^4*zb^4*G[1][2]*
     G[1][4] + 672*s1*s2^3*z^4*zb^4*G[1][2]*G[1][4] + 
    3360*s1^3*s2*z^5*zb^4*G[1][2]*G[1][4] + 8736*s1^2*s2^2*z^5*zb^4*G[1][2]*
     G[1][4] + 4032*s1*s2^3*z^5*zb^4*G[1][2]*G[1][4] - 
    1344*s1^3*s2*z^6*zb^4*G[1][2]*G[1][4] - 2688*s1^2*s2^2*z^6*zb^4*G[1][2]*
     G[1][4] + 9072*s1*s2^3*z^6*zb^4*G[1][2]*G[1][4] + 
    336*s1^3*s2*z^7*zb^4*G[1][2]*G[1][4] - 6384*s1^2*s2^2*z^7*zb^4*G[1][2]*
     G[1][4] + 1008*s1*s2^3*z^7*zb^4*G[1][2]*G[1][4] - 
    4704*s1^2*s2^2*z^8*zb^4*G[1][2]*G[1][4] - 2688*s1*s2^3*z^2*zb^5*G[1][2]*
     G[1][4] - 11760*s1^3*s2*z^3*zb^5*G[1][2]*G[1][4] - 
    2016*s1^2*s2^2*z^3*zb^5*G[1][2]*G[1][4] - 4368*s1*s2^3*z^3*zb^5*G[1][2]*
     G[1][4] - 11088*s1^3*s2*z^4*zb^5*G[1][2]*G[1][4] - 
    15792*s1^2*s2^2*z^4*zb^5*G[1][2]*G[1][4] + 672*s1*s2^3*z^4*zb^5*G[1][2]*
     G[1][4] + 4368*s1^3*s2*z^5*zb^5*G[1][2]*G[1][4] - 
    672*s1^2*s2^2*z^5*zb^5*G[1][2]*G[1][4] - 12768*s1*s2^3*z^5*zb^5*G[1][2]*
     G[1][4] - 672*s1^3*s2*z^6*zb^5*G[1][2]*G[1][4] + 
    9072*s1^2*s2^2*z^6*zb^5*G[1][2]*G[1][4] - 4368*s1*s2^3*z^6*zb^5*G[1][2]*
     G[1][4] + 9408*s1^2*s2^2*z^7*zb^5*G[1][2]*G[1][4] + 
    672*s1*s2^3*z*zb^6*G[1][2]*G[1][4] + 7056*s1^3*s2*z^2*zb^6*G[1][2]*
     G[1][4] - 3024*s1^2*s2^2*z^2*zb^6*G[1][2]*G[1][4] + 
    4368*s1*s2^3*z^2*zb^6*G[1][2]*G[1][4] + 17472*s1^3*s2*z^3*zb^6*G[1][2]*
     G[1][4] + 7392*s1^2*s2^2*z^3*zb^6*G[1][2]*G[1][4] - 
    1008*s1*s2^3*z^3*zb^6*G[1][2]*G[1][4] - 3024*s1^3*s2*z^4*zb^6*G[1][2]*
     G[1][4] + 10080*s1^2*s2^2*z^4*zb^6*G[1][2]*G[1][4] + 
    7392*s1*s2^3*z^4*zb^6*G[1][2]*G[1][4] - 672*s1^3*s2*z^5*zb^6*G[1][2]*
     G[1][4] - 7392*s1^2*s2^2*z^5*zb^6*G[1][2]*G[1][4] + 
    7392*s1*s2^3*z^5*zb^6*G[1][2]*G[1][4] - 11760*s1^2*s2^2*z^6*zb^6*G[1][2]*
     G[1][4] - 2352*s1^3*s2*z*zb^7*G[1][2]*G[1][4] + 
    2016*s1^2*s2^2*z*zb^7*G[1][2]*G[1][4] - 1344*s1*s2^3*z*zb^7*G[1][2]*
     G[1][4] - 14448*s1^3*s2*z^2*zb^7*G[1][2]*G[1][4] + 
    3024*s1^2*s2^2*z^2*zb^7*G[1][2]*G[1][4] - 1008*s1*s2^3*z^2*zb^7*G[1][2]*
     G[1][4] - 4704*s1^3*s2*z^3*zb^7*G[1][2]*G[1][4] - 
    10416*s1^2*s2^2*z^3*zb^7*G[1][2]*G[1][4] - 1008*s1*s2^3*z^3*zb^7*G[1][2]*
     G[1][4] + 2352*s1^3*s2*z^4*zb^7*G[1][2]*G[1][4] + 
    672*s1^2*s2^2*z^4*zb^7*G[1][2]*G[1][4] - 6048*s1*s2^3*z^4*zb^7*G[1][2]*
     G[1][4] + 9408*s1^2*s2^2*z^5*zb^7*G[1][2]*G[1][4] + 
    336*s1^3*s2*zb^8*G[1][2]*G[1][4] - 336*s1^2*s2^2*zb^8*G[1][2]*G[1][4] + 
    6048*s1^3*s2*z*zb^8*G[1][2]*G[1][4] - 3360*s1^2*s2^2*z*zb^8*G[1][2]*
     G[1][4] + 672*s1*s2^3*z*zb^8*G[1][2]*G[1][4] + 
    8736*s1^3*s2*z^2*zb^8*G[1][2]*G[1][4] + 2688*s1^2*s2^2*z^2*zb^8*G[1][2]*
     G[1][4] - 336*s1*s2^3*z^2*zb^8*G[1][2]*G[1][4] - 
    1008*s1^3*s2*z^3*zb^8*G[1][2]*G[1][4] + 3696*s1^2*s2^2*z^3*zb^8*G[1][2]*
     G[1][4] + 2352*s1*s2^3*z^3*zb^8*G[1][2]*G[1][4] - 
    4704*s1^2*s2^2*z^4*zb^8*G[1][2]*G[1][4] - 1008*s1^3*s2*zb^9*G[1][2]*
     G[1][4] + 672*s1^2*s2^2*zb^9*G[1][2]*G[1][4] - 
    5040*s1^3*s2*z*zb^9*G[1][2]*G[1][4] + 840*s1^2*s2^2*z*zb^9*G[1][2]*
     G[1][4] - 1344*s1^3*s2*z^2*zb^9*G[1][2]*G[1][4] - 
    2520*s1^2*s2^2*z^2*zb^9*G[1][2]*G[1][4] - 336*s1*s2^3*z^2*zb^9*G[1][2]*
     G[1][4] + 1344*s1^2*s2^2*z^3*zb^9*G[1][2]*G[1][4] + 
    1008*s1^3*s2*zb^10*G[1][2]*G[1][4] - 336*s1^2*s2^2*zb^10*G[1][2]*
     G[1][4] + 1344*s1^3*s2*z*zb^10*G[1][2]*G[1][4] + 
    504*s1^2*s2^2*z*zb^10*G[1][2]*G[1][4] - 168*s1^2*s2^2*z^2*zb^10*G[1][2]*
     G[1][4] - 336*s1^3*s2*zb^11*G[1][2]*G[1][4] + 
    336*s1^4*z^7*zb*G[1][3]*G[1][4] + 672*s1^3*s2*z^7*zb*G[1][3]*G[1][4] + 
    168*s1*s2^3*z^7*zb*G[1][3]*G[1][4] + 336*s2^4*z^7*zb*G[1][3]*G[1][4] - 
    672*s1^3*s2*z^8*zb*G[1][3]*G[1][4] + 672*s1^2*s2^2*z^8*zb*G[1][3]*
     G[1][4] - 672*s2^4*z^8*zb*G[1][3]*G[1][4] + 504*s1^3*s2*z^9*zb*G[1][3]*
     G[1][4] - 168*s1^2*s2^2*z^9*zb*G[1][3]*G[1][4] + 
    504*s1*s2^3*z^9*zb*G[1][3]*G[1][4] + 1344*s2^4*z^9*zb*G[1][3]*G[1][4] + 
    336*s1^2*s2^2*z^10*zb*G[1][3]*G[1][4] - 336*s1*s2^3*z^10*zb*G[1][3]*
     G[1][4] - 1008*s2^4*z^10*zb*G[1][3]*G[1][4] + 
    168*s1*s2^3*z^11*zb*G[1][3]*G[1][4] + 336*s2^4*z^11*zb*G[1][3]*G[1][4] - 
    336*s2^4*z^3*zb^2*G[1][3]*G[1][4] + 336*s1*s2^3*z^4*zb^2*G[1][3]*
     G[1][4] + 1680*s2^4*z^4*zb^2*G[1][3]*G[1][4] - 
    336*s1^2*s2^2*z^5*zb^2*G[1][3]*G[1][4] - 336*s1*s2^3*z^5*zb^2*G[1][3]*
     G[1][4] - 3024*s2^4*z^5*zb^2*G[1][3]*G[1][4] - 
    2352*s1^4*z^6*zb^2*G[1][3]*G[1][4] - 4368*s1^3*s2*z^6*zb^2*G[1][3]*
     G[1][4] + 672*s1^2*s2^2*z^6*zb^2*G[1][3]*G[1][4] - 
    2184*s1*s2^3*z^6*zb^2*G[1][3]*G[1][4] + 4032*s1^3*s2*z^7*zb^2*G[1][3]*
     G[1][4] - 4368*s1^2*s2^2*z^7*zb^2*G[1][3]*G[1][4] + 
    1848*s1*s2^3*z^7*zb^2*G[1][3]*G[1][4] + 3696*s2^4*z^7*zb^2*G[1][3]*
     G[1][4] - 2352*s1^3*s2*z^8*zb^2*G[1][3]*G[1][4] + 
    672*s1^2*s2^2*z^8*zb^2*G[1][3]*G[1][4] - 3192*s1*s2^3*z^8*zb^2*G[1][3]*
     G[1][4] - 7728*s2^4*z^8*zb^2*G[1][3]*G[1][4] - 
    672*s1^3*s2*z^9*zb^2*G[1][3]*G[1][4] - 2184*s1^2*s2^2*z^9*zb^2*G[1][3]*
     G[1][4] + 1848*s1*s2^3*z^9*zb^2*G[1][3]*G[1][4] + 
    5040*s2^4*z^9*zb^2*G[1][3]*G[1][4] - 448*s1^2*s2^2*z^10*zb^2*G[1][3]*
     G[1][4] - 1008*s1*s2^3*z^10*zb^2*G[1][3]*G[1][4] - 
    1680*s2^4*z^10*zb^2*G[1][3]*G[1][4] - 1008*s2^4*z^2*zb^3*G[1][3]*
     G[1][4] - 3696*s1*s2^3*z^3*zb^3*G[1][3]*G[1][4] + 
    4704*s2^4*z^3*zb^3*G[1][3]*G[1][4] + 3360*s1^2*s2^2*z^4*zb^3*G[1][3]*
     G[1][4] + 11760*s1*s2^3*z^4*zb^3*G[1][3]*G[1][4] - 
    9744*s2^4*z^4*zb^3*G[1][3]*G[1][4] + 7056*s1^4*z^5*zb^3*G[1][3]*G[1][4] + 
    11088*s1^3*s2*z^5*zb^3*G[1][3]*G[1][4] - 5376*s1^2*s2^2*z^5*zb^3*G[1][3]*
     G[1][4] - 10416*s1*s2^3*z^5*zb^3*G[1][3]*G[1][4] + 
    17136*s2^4*z^5*zb^3*G[1][3]*G[1][4] + 336*s1^4*z^6*zb^3*G[1][3]*G[1][4] - 
    8400*s1^3*s2*z^6*zb^3*G[1][3]*G[1][4] + 9408*s1^2*s2^2*z^6*zb^3*G[1][3]*
     G[1][4] + 6216*s1*s2^3*z^6*zb^3*G[1][3]*G[1][4] - 
    16128*s2^4*z^6*zb^3*G[1][3]*G[1][4] + 2520*s1^3*s2*z^7*zb^3*G[1][3]*
     G[1][4] + 3024*s1^2*s2^2*z^7*zb^3*G[1][3]*G[1][4] + 
    3024*s1*s2^3*z^7*zb^3*G[1][3]*G[1][4] + 17472*s2^4*z^7*zb^3*G[1][3]*
     G[1][4] + 4368*s1^3*s2*z^8*zb^3*G[1][3]*G[1][4] + 
    5712*s1^2*s2^2*z^8*zb^3*G[1][3]*G[1][4] - 4200*s1*s2^3*z^8*zb^3*G[1][3]*
     G[1][4] - 8400*s2^4*z^8*zb^3*G[1][3]*G[1][4] + 
    168*s1^3*s2*z^9*zb^3*G[1][3]*G[1][4] + 3248*s1^2*s2^2*z^9*zb^3*G[1][3]*
     G[1][4] + 2352*s1*s2^3*z^9*zb^3*G[1][3]*G[1][4] + 
    3024*s2^4*z^9*zb^3*G[1][3]*G[1][4] - 336*s2^4*z*zb^4*G[1][3]*G[1][4] - 
    3696*s1*s2^3*z^2*zb^4*G[1][3]*G[1][4] + 4032*s2^4*z^2*zb^4*G[1][3]*
     G[1][4] - 16128*s1^2*s2^2*z^3*zb^4*G[1][3]*G[1][4] + 
    21168*s1*s2^3*z^3*zb^4*G[1][3]*G[1][4] - 13440*s2^4*z^3*zb^4*G[1][3]*
     G[1][4] - 11760*s1^4*z^4*zb^4*G[1][3]*G[1][4] - 
    10752*s1^3*s2*z^4*zb^4*G[1][3]*G[1][4] + 34608*s1^2*s2^2*z^4*zb^4*G[1][3]*
     G[1][4] - 48384*s1*s2^3*z^4*zb^4*G[1][3]*G[1][4] + 
    13440*s2^4*z^4*zb^4*G[1][3]*G[1][4] - 2688*s1^4*z^5*zb^4*G[1][3]*
     G[1][4] + 1680*s1^3*s2*z^5*zb^4*G[1][3]*G[1][4] - 
    32592*s1^2*s2^2*z^5*zb^4*G[1][3]*G[1][4] + 45024*s1*s2^3*z^5*zb^4*G[1][3]*
     G[1][4] - 9744*s2^4*z^5*zb^4*G[1][3]*G[1][4] + 
    336*s1^4*z^6*zb^4*G[1][3]*G[1][4] + 5208*s1^3*s2*z^6*zb^4*G[1][3]*
     G[1][4] - 336*s1^2*s2^2*z^6*zb^4*G[1][3]*G[1][4] - 
    24192*s1*s2^3*z^6*zb^4*G[1][3]*G[1][4] - 5712*s2^4*z^6*zb^4*G[1][3]*
     G[1][4] - 10920*s1^3*s2*z^7*zb^4*G[1][3]*G[1][4] - 
    13104*s1^2*s2^2*z^7*zb^4*G[1][3]*G[1][4] + 10080*s1*s2^3*z^7*zb^4*G[1][3]*
     G[1][4] + 2016*s2^4*z^7*zb^4*G[1][3]*G[1][4] - 
    1344*s1^3*s2*z^8*zb^4*G[1][3]*G[1][4] - 10192*s1^2*s2^2*z^8*zb^4*G[1][3]*
     G[1][4] - 2016*s1*s2^3*z^8*zb^4*G[1][3]*G[1][4] - 
    2016*s2^4*z^8*zb^4*G[1][3]*G[1][4] + 336*s1*s2^3*z*zb^5*G[1][3]*G[1][4] + 
    1344*s2^4*z*zb^5*G[1][3]*G[1][4] + 3360*s1^2*s2^2*z^2*zb^5*G[1][3]*
     G[1][4] + 7728*s1*s2^3*z^2*zb^5*G[1][3]*G[1][4] - 
    7392*s2^4*z^2*zb^5*G[1][3]*G[1][4] + 11760*s1^4*z^3*zb^5*G[1][3]*
     G[1][4] - 10752*s1^3*s2*z^3*zb^5*G[1][3]*G[1][4] + 
    26880*s1^2*s2^2*z^3*zb^5*G[1][3]*G[1][4] - 33096*s1*s2^3*z^3*zb^5*G[1][3]*
     G[1][4] + 21504*s2^4*z^3*zb^5*G[1][3]*G[1][4] + 
    9744*s1^4*z^4*zb^5*G[1][3]*G[1][4] + 34272*s1^3*s2*z^4*zb^5*G[1][3]*
     G[1][4] - 70560*s1^2*s2^2*z^4*zb^5*G[1][3]*G[1][4] + 
    55776*s1*s2^3*z^4*zb^5*G[1][3]*G[1][4] - 20160*s2^4*z^4*zb^5*G[1][3]*
     G[1][4] - 2688*s1^4*z^5*zb^5*G[1][3]*G[1][4] - 
    28560*s1^3*s2*z^5*zb^5*G[1][3]*G[1][4] + 69888*s1^2*s2^2*z^5*zb^5*G[1][3]*
     G[1][4] - 43176*s1*s2^3*z^5*zb^5*G[1][3]*G[1][4] + 
    15456*s2^4*z^5*zb^5*G[1][3]*G[1][4] + 336*s1^4*z^6*zb^5*G[1][3]*G[1][4] + 
    17976*s1^3*s2*z^6*zb^5*G[1][3]*G[1][4] - 1008*s1^2*s2^2*z^6*zb^5*G[1][3]*
     G[1][4] + 9072*s1*s2^3*z^6*zb^5*G[1][3]*G[1][4] + 
    1008*s2^4*z^6*zb^5*G[1][3]*G[1][4] + 3696*s1^3*s2*z^7*zb^5*G[1][3]*
     G[1][4] + 20720*s1^2*s2^2*z^7*zb^5*G[1][3]*G[1][4] - 
    3360*s1*s2^3*z^7*zb^5*G[1][3]*G[1][4] - 336*s1^2*s2^2*z*zb^6*G[1][3]*
     G[1][4] - 1680*s2^4*z*zb^6*G[1][3]*G[1][4] - 7056*s1^4*z^2*zb^6*G[1][3]*
     G[1][4] + 11088*s1^3*s2*z^2*zb^6*G[1][3]*G[1][4] - 
    8736*s1^2*s2^2*z^2*zb^6*G[1][3]*G[1][4] - 5880*s1*s2^3*z^2*zb^6*G[1][3]*
     G[1][4] + 5712*s2^4*z^2*zb^6*G[1][3]*G[1][4] - 
    21504*s1^4*z^3*zb^6*G[1][3]*G[1][4] + 8064*s1^3*s2*z^3*zb^6*G[1][3]*
     G[1][4] - 5040*s1^2*s2^2*z^3*zb^6*G[1][3]*G[1][4] + 
    22344*s1*s2^3*z^3*zb^6*G[1][3]*G[1][4] - 14784*s2^4*z^3*zb^6*G[1][3]*
     G[1][4] + 9744*s1^4*z^4*zb^6*G[1][3]*G[1][4] - 
    33600*s1^3*s2*z^4*zb^6*G[1][3]*G[1][4] + 31920*s1^2*s2^2*z^4*zb^6*G[1][3]*
     G[1][4] - 25368*s1*s2^3*z^4*zb^6*G[1][3]*G[1][4] + 
    12096*s2^4*z^4*zb^6*G[1][3]*G[1][4] - 2688*s1^4*z^5*zb^6*G[1][3]*
     G[1][4] + 14448*s1^3*s2*z^5*zb^6*G[1][3]*G[1][4] - 
    46032*s1^2*s2^2*z^5*zb^6*G[1][3]*G[1][4] + 19320*s1*s2^3*z^5*zb^6*G[1][3]*
     G[1][4] - 10416*s2^4*z^5*zb^6*G[1][3]*G[1][4] + 
    336*s1^4*z^6*zb^6*G[1][3]*G[1][4] - 10416*s1^3*s2*z^6*zb^6*G[1][3]*
     G[1][4] - 16576*s1^2*s2^2*z^6*zb^6*G[1][3]*G[1][4] + 
    1680*s1*s2^3*z^6*zb^6*G[1][3]*G[1][4] + 2016*s2^4*z^6*zb^6*G[1][3]*
     G[1][4] + 2352*s1^4*z*zb^7*G[1][3]*G[1][4] - 4368*s1^3*s2*z*zb^7*G[1][3]*
     G[1][4] + 2688*s1^2*s2^2*z*zb^7*G[1][3]*G[1][4] - 
    1008*s1*s2^3*z*zb^7*G[1][3]*G[1][4] + 672*s2^4*z*zb^7*G[1][3]*G[1][4] + 
    19152*s1^4*z^2*zb^7*G[1][3]*G[1][4] - 21168*s1^3*s2*z^2*zb^7*G[1][3]*
     G[1][4] + 4704*s1^2*s2^2*z^2*zb^7*G[1][3]*G[1][4] + 
    2520*s1*s2^3*z^2*zb^7*G[1][3]*G[1][4] - 1008*s2^4*z^2*zb^7*G[1][3]*
     G[1][4] + 6720*s1^4*z^3*zb^7*G[1][3]*G[1][4] + 
    14616*s1^3*s2*z^3*zb^7*G[1][3]*G[1][4] - 7728*s1^2*s2^2*z^3*zb^7*G[1][3]*
     G[1][4] - 8064*s1*s2^3*z^3*zb^7*G[1][3]*G[1][4] + 
    2688*s2^4*z^3*zb^7*G[1][3]*G[1][4] - 9072*s1^4*z^4*zb^7*G[1][3]*G[1][4] + 
    12096*s1^3*s2*z^4*zb^7*G[1][3]*G[1][4] + 7728*s1^2*s2^2*z^4*zb^7*G[1][3]*
     G[1][4] + 3192*s1*s2^3*z^4*zb^7*G[1][3]*G[1][4] + 
    2016*s1^4*z^5*zb^7*G[1][3]*G[1][4] + 1344*s1^3*s2*z^5*zb^7*G[1][3]*
     G[1][4] + 20720*s1^2*s2^2*z^5*zb^7*G[1][3]*G[1][4] - 
    5712*s1*s2^3*z^5*zb^7*G[1][3]*G[1][4] - 336*s1^4*zb^8*G[1][3]*G[1][4] + 
    672*s1^3*s2*zb^8*G[1][3]*G[1][4] - 336*s1^2*s2^2*zb^8*G[1][3]*G[1][4] - 
    8064*s1^4*z*zb^8*G[1][3]*G[1][4] + 11088*s1^3*s2*z*zb^8*G[1][3]*G[1][4] - 
    3696*s1^2*s2^2*z*zb^8*G[1][3]*G[1][4] + 672*s1*s2^3*z*zb^8*G[1][3]*
     G[1][4] - 17136*s1^4*z^2*zb^8*G[1][3]*G[1][4] + 
    7896*s1^3*s2*z^2*zb^8*G[1][3]*G[1][4] + 3024*s1^2*s2^2*z^2*zb^8*G[1][3]*
     G[1][4] - 336*s1*s2^3*z^2*zb^8*G[1][3]*G[1][4] - 
    336*s2^4*z^2*zb^8*G[1][3]*G[1][4] + 5376*s1^4*z^3*zb^8*G[1][3]*G[1][4] - 
    15624*s1^3*s2*z^3*zb^8*G[1][3]*G[1][4] - 336*s1^2*s2^2*z^3*zb^8*G[1][3]*
     G[1][4] + 1680*s1*s2^3*z^3*zb^8*G[1][3]*G[1][4] + 
    1008*s1^4*z^4*zb^8*G[1][3]*G[1][4] - 2016*s1^3*s2*z^4*zb^8*G[1][3]*
     G[1][4] - 10192*s1^2*s2^2*z^4*zb^8*G[1][3]*G[1][4] + 
    1344*s1*s2^3*z^4*zb^8*G[1][3]*G[1][4] + 1344*s1^4*zb^9*G[1][3]*G[1][4] - 
    2016*s1^3*s2*zb^9*G[1][3]*G[1][4] + 672*s1^2*s2^2*zb^9*G[1][3]*G[1][4] + 
    10080*s1^4*z*zb^9*G[1][3]*G[1][4] - 8568*s1^3*s2*z*zb^9*G[1][3]*G[1][4] + 
    840*s1^2*s2^2*z*zb^9*G[1][3]*G[1][4] + 5040*s1^4*z^2*zb^9*G[1][3]*
     G[1][4] + 4536*s1^3*s2*z^2*zb^9*G[1][3]*G[1][4] - 
    2016*s1^2*s2^2*z^2*zb^9*G[1][3]*G[1][4] - 336*s1*s2^3*z^2*zb^9*G[1][3]*
     G[1][4] - 2352*s1^4*z^3*zb^9*G[1][3]*G[1][4] + 
    3696*s1^3*s2*z^3*zb^9*G[1][3]*G[1][4] + 3248*s1^2*s2^2*z^3*zb^9*G[1][3]*
     G[1][4] - 168*s1*s2^3*z^3*zb^9*G[1][3]*G[1][4] - 
    2016*s1^4*zb^10*G[1][3]*G[1][4] + 2016*s1^3*s2*zb^10*G[1][3]*G[1][4] - 
    336*s1^2*s2^2*zb^10*G[1][3]*G[1][4] - 5376*s1^4*z*zb^10*G[1][3]*G[1][4] + 
    1344*s1^3*s2*z*zb^10*G[1][3]*G[1][4] + 504*s1^2*s2^2*z*zb^10*G[1][3]*
     G[1][4] - 2352*s1^3*s2*z^2*zb^10*G[1][3]*G[1][4] - 
    448*s1^2*s2^2*z^2*zb^10*G[1][3]*G[1][4] + 1344*s1^4*zb^11*G[1][3]*
     G[1][4] - 672*s1^3*s2*zb^11*G[1][3]*G[1][4] + 
    1008*s1^4*z*zb^11*G[1][3]*G[1][4] + 504*s1^3*s2*z*zb^11*G[1][3]*G[1][4] - 
    336*s1^4*zb^12*G[1][3]*G[1][4] - 168*s1^4*z^7*zb*G[1][4]^2 - 
    336*s1^3*s2*z^7*zb*G[1][4]^2 - 37*s1^2*s2^2*z^7*zb*G[1][4]^2 - 
    168*s2^4*z^7*zb*G[1][4]^2 + 336*s1^3*s2*z^8*zb*G[1][4]^2 + 
    37*s1^2*s2^2*z^8*zb*G[1][4]^2 + 672*s2^4*z^8*zb*G[1][4]^2 + 
    37*s1^2*s2^2*z^9*zb*G[1][4]^2 - 1008*s2^4*z^9*zb*G[1][4]^2 - 
    37*s1^2*s2^2*z^10*zb*G[1][4]^2 + 672*s2^4*z^10*zb*G[1][4]^2 - 
    168*s2^4*z^11*zb*G[1][4]^2 + 168*s2^4*z^3*zb^2*G[1][4]^2 - 
    168*s1*s2^3*z^4*zb^2*G[1][4]^2 - 672*s2^4*z^4*zb^2*G[1][4]^2 + 
    168*s1^2*s2^2*z^5*zb^2*G[1][4]^2 + 336*s1*s2^3*z^5*zb^2*G[1][4]^2 + 
    840*s2^4*z^5*zb^2*G[1][4]^2 + 1176*s1^4*z^6*zb^2*G[1][4]^2 + 
    2184*s1^3*s2*z^6*zb^2*G[1][4]^2 - 77*s1^2*s2^2*z^6*zb^2*G[1][4]^2 - 
    168*s1*s2^3*z^6*zb^2*G[1][4]^2 + 840*s2^4*z^6*zb^2*G[1][4]^2 - 
    2016*s1^3*s2*z^7*zb^2*G[1][4]^2 - 17*s1^2*s2^2*z^7*zb^2*G[1][4]^2 - 
    4200*s2^4*z^7*zb^2*G[1][4]^2 - 252*s1^3*s2*z^8*zb^2*G[1][4]^2 - 
    505*s1^2*s2^2*z^8*zb^2*G[1][4]^2 + 84*s1*s2^3*z^8*zb^2*G[1][4]^2 + 
    5712*s2^4*z^8*zb^2*G[1][4]^2 + 259*s1^2*s2^2*z^9*zb^2*G[1][4]^2 - 
    252*s1*s2^3*z^9*zb^2*G[1][4]^2 - 3528*s2^4*z^9*zb^2*G[1][4]^2 + 
    130*s1^2*s2^2*z^10*zb^2*G[1][4]^2 + 84*s1*s2^3*z^10*zb^2*G[1][4]^2 + 
    840*s2^4*z^10*zb^2*G[1][4]^2 + 504*s2^4*z^2*zb^3*G[1][4]^2 + 
    1848*s1*s2^3*z^3*zb^3*G[1][4]^2 - 2520*s2^4*z^3*zb^3*G[1][4]^2 - 
    1680*s1^2*s2^2*z^4*zb^3*G[1][4]^2 - 5544*s1*s2^3*z^4*zb^3*G[1][4]^2 + 
    5712*s2^4*z^4*zb^3*G[1][4]^2 - 3528*s1^4*z^5*zb^3*G[1][4]^2 - 
    5544*s1^3*s2*z^5*zb^3*G[1][4]^2 + 2415*s1^2*s2^2*z^5*zb^3*G[1][4]^2 + 
    6384*s1*s2^3*z^5*zb^3*G[1][4]^2 - 9240*s2^4*z^5*zb^3*G[1][4]^2 - 
    168*s1^4*z^6*zb^3*G[1][4]^2 + 4200*s1^3*s2*z^6*zb^3*G[1][4]^2 - 
    1085*s1^2*s2^2*z^6*zb^3*G[1][4]^2 - 3276*s1*s2^3*z^6*zb^3*G[1][4]^2 + 
    12600*s2^4*z^6*zb^3*G[1][4]^2 + 1932*s1^3*s2*z^7*zb^3*G[1][4]^2 + 
    2210*s1^2*s2^2*z^7*zb^3*G[1][4]^2 - 168*s1*s2^3*z^7*zb^3*G[1][4]^2 - 
    12264*s2^4*z^7*zb^3*G[1][4]^2 - 652*s1^2*s2^2*z^8*zb^3*G[1][4]^2 + 
    1764*s1*s2^3*z^8*zb^3*G[1][4]^2 + 6720*s2^4*z^8*zb^3*G[1][4]^2 - 
    1040*s1^2*s2^2*z^9*zb^3*G[1][4]^2 - 420*s1*s2^3*z^9*zb^3*G[1][4]^2 - 
    1512*s2^4*z^9*zb^3*G[1][4]^2 + 168*s2^4*z*zb^4*G[1][4]^2 + 
    1848*s1*s2^3*z^2*zb^4*G[1][4]^2 - 2184*s2^4*z^2*zb^4*G[1][4]^2 + 
    8064*s1^2*s2^2*z^3*zb^4*G[1][4]^2 - 11592*s1*s2^3*z^3*zb^4*G[1][4]^2 + 
    6552*s2^4*z^3*zb^4*G[1][4]^2 + 5880*s1^4*z^4*zb^4*G[1][4]^2 + 
    5376*s1^3*s2*z^4*zb^4*G[1][4]^2 - 16513*s1^2*s2^2*z^4*zb^4*G[1][4]^2 + 
    23856*s1*s2^3*z^4*zb^4*G[1][4]^2 - 6720*s2^4*z^4*zb^4*G[1][4]^2 + 
    1344*s1^4*z^5*zb^4*G[1][4]^2 - 504*s1^3*s2*z^5*zb^4*G[1][4]^2 + 
    13027*s1^2*s2^2*z^5*zb^4*G[1][4]^2 - 23184*s1*s2^3*z^5*zb^4*G[1][4]^2 - 
    840*s2^4*z^5*zb^4*G[1][4]^2 - 168*s1^4*z^6*zb^4*G[1][4]^2 - 
    6636*s1^3*s2*z^6*zb^4*G[1][4]^2 - 9814*s1^2*s2^2*z^6*zb^4*G[1][4]^2 + 
    12936*s1*s2^3*z^6*zb^4*G[1][4]^2 + 6552*s2^4*z^6*zb^4*G[1][4]^2 - 
    84*s1^3*s2*z^7*zb^4*G[1][4]^2 + 1428*s1^2*s2^2*z^7*zb^4*G[1][4]^2 - 
    6132*s1*s2^3*z^7*zb^4*G[1][4]^2 - 4536*s2^4*z^7*zb^4*G[1][4]^2 + 
    3724*s1^2*s2^2*z^8*zb^4*G[1][4]^2 + 504*s1*s2^3*z^8*zb^4*G[1][4]^2 + 
    1008*s2^4*z^8*zb^4*G[1][4]^2 - 168*s1*s2^3*z*zb^5*G[1][4]^2 - 
    504*s2^4*z*zb^5*G[1][4]^2 - 1680*s1^2*s2^2*z^2*zb^5*G[1][4]^2 - 
    3528*s1*s2^3*z^2*zb^5*G[1][4]^2 + 4200*s2^4*z^2*zb^5*G[1][4]^2 - 
    5880*s1^4*z^3*zb^5*G[1][4]^2 + 5376*s1^3*s2*z^3*zb^5*G[1][4]^2 - 
    15239*s1^2*s2^2*z^3*zb^5*G[1][4]^2 + 17808*s1*s2^3*z^3*zb^5*G[1][4]^2 - 
    11760*s2^4*z^3*zb^5*G[1][4]^2 - 4872*s1^4*z^4*zb^5*G[1][4]^2 - 
    17808*s1^3*s2*z^4*zb^5*G[1][4]^2 + 36505*s1^2*s2^2*z^4*zb^5*G[1][4]^2 - 
    28392*s1*s2^3*z^4*zb^5*G[1][4]^2 + 15120*s2^4*z^4*zb^5*G[1][4]^2 + 
    1344*s1^4*z^5*zb^5*G[1][4]^2 + 17052*s1^3*s2*z^5*zb^5*G[1][4]^2 - 
    21616*s1^2*s2^2*z^5*zb^5*G[1][4]^2 + 18648*s1*s2^3*z^5*zb^5*G[1][4]^2 - 
    9240*s2^4*z^5*zb^5*G[1][4]^2 - 168*s1^4*z^6*zb^5*G[1][4]^2 - 
    1344*s1^3*s2*z^6*zb^5*G[1][4]^2 + 10150*s1^2*s2^2*z^6*zb^5*G[1][4]^2 - 
    3024*s1*s2^3*z^6*zb^5*G[1][4]^2 + 2184*s2^4*z^6*zb^5*G[1][4]^2 + 
    252*s1^3*s2*z^7*zb^5*G[1][4]^2 - 8792*s1^2*s2^2*z^7*zb^5*G[1][4]^2 + 
    1596*s1*s2^3*z^7*zb^5*G[1][4]^2 + 168*s1^2*s2^2*z*zb^6*G[1][4]^2 + 
    168*s1*s2^3*z*zb^6*G[1][4]^2 + 336*s2^4*z*zb^6*G[1][4]^2 + 
    3528*s1^4*z^2*zb^6*G[1][4]^2 - 5544*s1^3*s2*z^2*zb^6*G[1][4]^2 + 
    5649*s1^2*s2^2*z^2*zb^6*G[1][4]^2 + 2520*s1*s2^3*z^2*zb^6*G[1][4]^2 - 
    2352*s2^4*z^2*zb^6*G[1][4]^2 + 10752*s1^4*z^3*zb^6*G[1][4]^2 - 
    3696*s1^3*s2*z^3*zb^6*G[1][4]^2 + 4501*s1^2*s2^2*z^3*zb^6*G[1][4]^2 - 
    11760*s1*s2^3*z^3*zb^6*G[1][4]^2 + 6048*s2^4*z^3*zb^6*G[1][4]^2 - 
    4872*s1^4*z^4*zb^6*G[1][4]^2 + 16212*s1^3*s2*z^4*zb^6*G[1][4]^2 - 
    26740*s1^2*s2^2*z^4*zb^6*G[1][4]^2 + 16380*s1*s2^3*z^4*zb^6*G[1][4]^2 - 
    7392*s2^4*z^4*zb^6*G[1][4]^2 + 1344*s1^4*z^5*zb^6*G[1][4]^2 - 
    13440*s1^3*s2*z^5*zb^6*G[1][4]^2 + 10766*s1^2*s2^2*z^5*zb^6*G[1][4]^2 - 
    9660*s1*s2^3*z^5*zb^6*G[1][4]^2 + 4368*s2^4*z^5*zb^6*G[1][4]^2 - 
    168*s1^4*z^6*zb^6*G[1][4]^2 + 1764*s1^3*s2*z^6*zb^6*G[1][4]^2 + 
    7336*s1^2*s2^2*z^6*zb^6*G[1][4]^2 - 588*s1*s2^3*z^6*zb^6*G[1][4]^2 - 
    1008*s2^4*z^6*zb^6*G[1][4]^2 - 1176*s1^4*z*zb^7*G[1][4]^2 + 
    2184*s1^3*s2*z*zb^7*G[1][4]^2 - 1603*s1^2*s2^2*z*zb^7*G[1][4]^2 - 
    9576*s1^4*z^2*zb^7*G[1][4]^2 + 10584*s1^3*s2*z^2*zb^7*G[1][4]^2 - 
    4487*s1^2*s2^2*z^2*zb^7*G[1][4]^2 - 588*s1*s2^3*z^2*zb^7*G[1][4]^2 - 
    3360*s1^4*z^3*zb^7*G[1][4]^2 - 7476*s1^3*s2*z^3*zb^7*G[1][4]^2 + 
    8078*s1^2*s2^2*z^3*zb^7*G[1][4]^2 + 2688*s1*s2^3*z^3*zb^7*G[1][4]^2 + 
    4536*s1^4*z^4*zb^7*G[1][4]^2 - 3192*s1^3*s2*z^4*zb^7*G[1][4]^2 + 
    6132*s1^2*s2^2*z^4*zb^7*G[1][4]^2 - 3108*s1*s2^3*z^4*zb^7*G[1][4]^2 - 
    1008*s1^4*z^5*zb^7*G[1][4]^2 + 2604*s1^3*s2*z^5*zb^7*G[1][4]^2 - 
    9968*s1^2*s2^2*z^5*zb^7*G[1][4]^2 + 2772*s1*s2^3*z^5*zb^7*G[1][4]^2 + 
    168*s1^4*zb^8*G[1][4]^2 - 336*s1^3*s2*zb^8*G[1][4]^2 + 
    205*s1^2*s2^2*zb^8*G[1][4]^2 + 4032*s1^4*z*zb^8*G[1][4]^2 - 
    5544*s1^3*s2*z*zb^8*G[1][4]^2 + 2329*s1^2*s2^2*z*zb^8*G[1][4]^2 + 
    8568*s1^4*z^2*zb^8*G[1][4]^2 - 3948*s1^3*s2*z^2*zb^8*G[1][4]^2 - 
    1738*s1^2*s2^2*z^2*zb^8*G[1][4]^2 - 168*s1*s2^3*z^2*zb^8*G[1][4]^2 - 
    2688*s1^4*z^3*zb^8*G[1][4]^2 + 7140*s1^3*s2*z^3*zb^8*G[1][4]^2 - 
    4604*s1^2*s2^2*z^3*zb^8*G[1][4]^2 + 252*s1*s2^3*z^3*zb^8*G[1][4]^2 - 
    504*s1^4*z^4*zb^8*G[1][4]^2 - 840*s1^3*s2*z^4*zb^8*G[1][4]^2 + 
    4900*s1^2*s2^2*z^4*zb^8*G[1][4]^2 - 672*s1*s2^3*z^4*zb^8*G[1][4]^2 - 
    672*s1^4*zb^9*G[1][4]^2 + 1008*s1^3*s2*zb^9*G[1][4]^2 - 
    410*s1^2*s2^2*zb^9*G[1][4]^2 - 5040*s1^4*z*zb^9*G[1][4]^2 + 
    4284*s1^3*s2*z*zb^9*G[1][4]^2 - 517*s1^2*s2^2*z*zb^9*G[1][4]^2 - 
    2520*s1^4*z^2*zb^9*G[1][4]^2 - 2184*s1^3*s2*z^2*zb^9*G[1][4]^2 + 
    2135*s1^2*s2^2*z^2*zb^9*G[1][4]^2 + 1176*s1^4*z^3*zb^9*G[1][4]^2 - 
    1260*s1^3*s2*z^3*zb^9*G[1][4]^2 - 1544*s1^2*s2^2*z^3*zb^9*G[1][4]^2 + 
    84*s1*s2^3*z^3*zb^9*G[1][4]^2 + 1008*s1^4*zb^10*G[1][4]^2 - 
    1008*s1^3*s2*zb^10*G[1][4]^2 + 205*s1^2*s2^2*zb^10*G[1][4]^2 + 
    2688*s1^4*z*zb^10*G[1][4]^2 - 672*s1^3*s2*z*zb^10*G[1][4]^2 - 
    377*s1^2*s2^2*z*zb^10*G[1][4]^2 + 1092*s1^3*s2*z^2*zb^10*G[1][4]^2 + 
    214*s1^2*s2^2*z^2*zb^10*G[1][4]^2 - 672*s1^4*zb^11*G[1][4]^2 + 
    336*s1^3*s2*zb^11*G[1][4]^2 - 504*s1^4*z*zb^11*G[1][4]^2 - 
    252*s1^3*s2*z*zb^11*G[1][4]^2 + 168*s1^4*zb^12*G[1][4]^2 - 
    336*s1*s2^3*z^6*G[1][1]*G[1][5] - 672*s1^2*s2^2*z^7*G[1][1]*G[1][5] + 
    1008*s1*s2^3*z^7*G[1][1]*G[1][5] - 336*s1^3*s2*z^8*G[1][1]*G[1][5] + 
    1008*s1^2*s2^2*z^8*G[1][1]*G[1][5] - 2016*s1*s2^3*z^8*G[1][1]*G[1][5] + 
    336*s1^3*s2*z^9*G[1][1]*G[1][5] - 336*s1^2*s2^2*z^9*G[1][1]*G[1][5] + 
    2352*s1*s2^3*z^9*G[1][1]*G[1][5] - 1344*s1*s2^3*z^10*G[1][1]*G[1][5] + 
    336*s1*s2^3*z^11*G[1][1]*G[1][5] + 2352*s1*s2^3*z^5*zb*G[1][1]*G[1][5] + 
    4032*s1^2*s2^2*z^6*zb*G[1][1]*G[1][5] - 6384*s1*s2^3*z^6*zb*G[1][1]*
     G[1][5] + 1680*s1^3*s2*z^7*zb*G[1][1]*G[1][5] - 
    5040*s1^2*s2^2*z^7*zb*G[1][1]*G[1][5] + 11088*s1*s2^3*z^7*zb*G[1][1]*
     G[1][5] - 1008*s1^3*s2*z^8*zb*G[1][1]*G[1][5] - 
    336*s1^2*s2^2*z^8*zb*G[1][1]*G[1][5] - 11424*s1*s2^3*z^8*zb*G[1][1]*
     G[1][5] - 672*s1^3*s2*z^9*zb*G[1][1]*G[1][5] + 
    1512*s1^2*s2^2*z^9*zb*G[1][1]*G[1][5] + 5712*s1*s2^3*z^9*zb*G[1][1]*
     G[1][5] - 168*s1^2*s2^2*z^10*zb*G[1][1]*G[1][5] - 
    1344*s1*s2^3*z^10*zb*G[1][1]*G[1][5] - 6048*s1*s2^3*z^4*zb^2*G[1][1]*
     G[1][5] - 8736*s1^2*s2^2*z^5*zb^2*G[1][1]*G[1][5] + 
    13440*s1*s2^3*z^5*zb^2*G[1][1]*G[1][5] - 2688*s1^3*s2*z^6*zb^2*G[1][1]*
     G[1][5] + 5712*s1^2*s2^2*z^6*zb^2*G[1][1]*G[1][5] - 
    19488*s1*s2^3*z^6*zb^2*G[1][1]*G[1][5] - 1344*s1^3*s2*z^7*zb^2*G[1][1]*
     G[1][5] + 11424*s1^2*s2^2*z^7*zb^2*G[1][1]*G[1][5] + 
    17136*s1*s2^3*z^7*zb^2*G[1][1]*G[1][5] + 3696*s1^3*s2*z^8*zb^2*G[1][1]*
     G[1][5] - 8344*s1^2*s2^2*z^8*zb^2*G[1][1]*G[1][5] - 
    6384*s1*s2^3*z^8*zb^2*G[1][1]*G[1][5] + 336*s1^3*s2*z^9*zb^2*G[1][1]*
     G[1][5] + 168*s1^2*s2^2*z^9*zb^2*G[1][1]*G[1][5] + 
    1344*s1*s2^3*z^9*zb^2*G[1][1]*G[1][5] - 224*s1^2*s2^2*z^10*zb^2*G[1][1]*
     G[1][5] + 7392*s1*s2^3*z^3*zb^3*G[1][1]*G[1][5] + 
    8064*s1^2*s2^2*z^4*zb^3*G[1][1]*G[1][5] - 10080*s1*s2^3*z^4*zb^3*G[1][1]*
     G[1][5] + 672*s1^3*s2*z^5*zb^3*G[1][1]*G[1][5] + 
    6384*s1^2*s2^2*z^5*zb^3*G[1][1]*G[1][5] + 8400*s1*s2^3*z^5*zb^3*G[1][1]*
     G[1][5] + 8064*s1^3*s2*z^6*zb^3*G[1][1]*G[1][5] - 
    32592*s1^2*s2^2*z^6*zb^3*G[1][1]*G[1][5] - 3360*s1*s2^3*z^6*zb^3*G[1][1]*
     G[1][5] - 6384*s1^3*s2*z^7*zb^3*G[1][1]*G[1][5] + 
    13384*s1^2*s2^2*z^7*zb^3*G[1][1]*G[1][5] - 3360*s1*s2^3*z^7*zb^3*G[1][1]*
     G[1][5] - 2352*s1^3*s2*z^8*zb^3*G[1][1]*G[1][5] + 
    2968*s1^2*s2^2*z^8*zb^3*G[1][1]*G[1][5] + 1008*s1*s2^3*z^8*zb^3*G[1][1]*
     G[1][5] + 1792*s1^2*s2^2*z^9*zb^3*G[1][1]*G[1][5] - 
    4368*s1*s2^3*z^2*zb^4*G[1][1]*G[1][5] - 2016*s1^2*s2^2*z^3*zb^4*G[1][1]*
     G[1][5] - 1680*s1*s2^3*z^3*zb^4*G[1][1]*G[1][5] + 
    2352*s1^3*s2*z^4*zb^4*G[1][1]*G[1][5] - 17136*s1^2*s2^2*z^4*zb^4*G[1][1]*
     G[1][5] + 10080*s1*s2^3*z^4*zb^4*G[1][1]*G[1][5] - 
    10416*s1^3*s2*z^5*zb^4*G[1][1]*G[1][5] + 34944*s1^2*s2^2*z^5*zb^4*G[1][1]*
     G[1][5] - 11760*s1*s2^3*z^5*zb^4*G[1][1]*G[1][5] + 
    2016*s1^3*s2*z^6*zb^4*G[1][1]*G[1][5] + 168*s1^2*s2^2*z^6*zb^4*G[1][1]*
     G[1][5] + 10080*s1*s2^3*z^6*zb^4*G[1][1]*G[1][5] + 
    6048*s1^3*s2*z^7*zb^4*G[1][1]*G[1][5] - 9688*s1^2*s2^2*z^7*zb^4*G[1][1]*
     G[1][5] - 2352*s1*s2^3*z^7*zb^4*G[1][1]*G[1][5] - 
    6272*s1^2*s2^2*z^8*zb^4*G[1][1]*G[1][5] + 1008*s1*s2^3*z*zb^5*G[1][1]*
     G[1][5] - 1344*s1^2*s2^2*z^2*zb^5*G[1][1]*G[1][5] + 
    5712*s1*s2^3*z^2*zb^5*G[1][1]*G[1][5] - 2352*s1^3*s2*z^3*zb^5*G[1][1]*
     G[1][5] + 10416*s1^2*s2^2*z^3*zb^5*G[1][1]*G[1][5] - 
    9744*s1*s2^3*z^3*zb^5*G[1][1]*G[1][5] + 4368*s1^3*s2*z^4*zb^5*G[1][1]*
     G[1][5] - 11760*s1^2*s2^2*z^4*zb^5*G[1][1]*G[1][5] + 
    6048*s1*s2^3*z^4*zb^5*G[1][1]*G[1][5] + 5376*s1^3*s2*z^5*zb^5*G[1][1]*
     G[1][5] - 20776*s1^2*s2^2*z^5*zb^5*G[1][1]*G[1][5] - 
    3696*s1*s2^3*z^5*zb^5*G[1][1]*G[1][5] - 7392*s1^3*s2*z^6*zb^5*G[1][1]*
     G[1][5] + 10920*s1^2*s2^2*z^6*zb^5*G[1][1]*G[1][5] + 
    672*s1*s2^3*z^6*zb^5*G[1][1]*G[1][5] + 12544*s1^2*s2^2*z^7*zb^5*G[1][1]*
     G[1][5] + 672*s1^2*s2^2*z*zb^6*G[1][1]*G[1][5] - 
    2016*s1*s2^3*z*zb^6*G[1][1]*G[1][5] + 672*s1^3*s2*z^2*zb^6*G[1][1]*
     G[1][5] - 336*s1^2*s2^2*z^2*zb^6*G[1][1]*G[1][5] + 
    672*s1*s2^3*z^2*zb^6*G[1][1]*G[1][5] + 672*s1^3*s2*z^3*zb^6*G[1][1]*
     G[1][5] - 3360*s1^2*s2^2*z^3*zb^6*G[1][1]*G[1][5] + 
    3024*s1*s2^3*z^3*zb^6*G[1][1]*G[1][5] - 5712*s1^3*s2*z^4*zb^6*G[1][1]*
     G[1][5] + 21112*s1^2*s2^2*z^4*zb^6*G[1][1]*G[1][5] - 
    2352*s1*s2^3*z^4*zb^6*G[1][1]*G[1][5] + 4368*s1^3*s2*z^5*zb^6*G[1][1]*
     G[1][5] - 2408*s1^2*s2^2*z^5*zb^6*G[1][1]*G[1][5] + 
    672*s1*s2^3*z^5*zb^6*G[1][1]*G[1][5] - 15680*s1^2*s2^2*z^6*zb^6*G[1][1]*
     G[1][5] - 1008*s1^2*s2^2*z*zb^7*G[1][1]*G[1][5] + 
    1008*s1*s2^3*z*zb^7*G[1][1]*G[1][5] - 672*s1^3*s2*z^2*zb^7*G[1][1]*
     G[1][5] + 1680*s1^2*s2^2*z^2*zb^7*G[1][1]*G[1][5] - 
    2016*s1*s2^3*z^2*zb^7*G[1][1]*G[1][5] + 1680*s1^3*s2*z^3*zb^7*G[1][1]*
     G[1][5] - 8232*s1^2*s2^2*z^3*zb^7*G[1][1]*G[1][5] + 
    1344*s1*s2^3*z^3*zb^7*G[1][1]*G[1][5] - 1008*s1^3*s2*z^4*zb^7*G[1][1]*
     G[1][5] - 4984*s1^2*s2^2*z^4*zb^7*G[1][1]*G[1][5] - 
    336*s1*s2^3*z^4*zb^7*G[1][1]*G[1][5] + 12544*s1^2*s2^2*z^5*zb^7*G[1][1]*
     G[1][5] + 336*s1^2*s2^2*z*zb^8*G[1][1]*G[1][5] + 
    1400*s1^2*s2^2*z^2*zb^8*G[1][1]*G[1][5] + 4536*s1^2*s2^2*z^3*zb^8*G[1][1]*
     G[1][5] - 6272*s1^2*s2^2*z^4*zb^8*G[1][1]*G[1][5] - 
    224*s1^2*s2^2*z*zb^9*G[1][1]*G[1][5] - 1568*s1^2*s2^2*z^2*zb^9*G[1][1]*
     G[1][5] + 1792*s1^2*s2^2*z^3*zb^9*G[1][1]*G[1][5] + 
    224*s1^2*s2^2*z*zb^10*G[1][1]*G[1][5] - 224*s1^2*s2^2*z^2*zb^10*G[1][1]*
     G[1][5] - 112*s1^2*s2^2*z^8*G[1][2]*G[1][5] + 
    224*s1^2*s2^2*z^9*G[1][2]*G[1][5] - 112*s1^2*s2^2*z^10*G[1][2]*G[1][5] + 
    952*s1^2*s2^2*z^7*zb*G[1][2]*G[1][5] - 1624*s1^2*s2^2*z^8*zb*G[1][2]*
     G[1][5] + 392*s1^2*s2^2*z^9*zb*G[1][2]*G[1][5] + 
    280*s1^2*s2^2*z^10*zb*G[1][2]*G[1][5] - 3528*s1^2*s2^2*z^6*zb^2*G[1][2]*
     G[1][5] + 4760*s1^2*s2^2*z^7*zb^2*G[1][2]*G[1][5] + 
    896*s1^2*s2^2*z^8*zb^2*G[1][2]*G[1][5] - 1960*s1^2*s2^2*z^9*zb^2*G[1][2]*
     G[1][5] - 168*s1^2*s2^2*z^10*zb^2*G[1][2]*G[1][5] + 
    7448*s1^2*s2^2*z^5*zb^3*G[1][2]*G[1][5] - 6664*s1^2*s2^2*z^6*zb^3*G[1][2]*
     G[1][5] - 7672*s1^2*s2^2*z^7*zb^3*G[1][2]*G[1][5] + 
    5544*s1^2*s2^2*z^8*zb^3*G[1][2]*G[1][5] + 1344*s1^2*s2^2*z^9*zb^3*G[1][2]*
     G[1][5] - 9800*s1^2*s2^2*z^4*zb^4*G[1][2]*G[1][5] + 
    2744*s1^2*s2^2*z^5*zb^4*G[1][2]*G[1][5] + 19208*s1^2*s2^2*z^6*zb^4*
     G[1][2]*G[1][5] - 7448*s1^2*s2^2*z^7*zb^4*G[1][2]*G[1][5] - 
    4704*s1^2*s2^2*z^8*zb^4*G[1][2]*G[1][5] + 8232*s1^2*s2^2*z^3*zb^5*G[1][2]*
     G[1][5] + 5096*s1^2*s2^2*z^4*zb^5*G[1][2]*G[1][5] - 
    25480*s1^2*s2^2*z^5*zb^5*G[1][2]*G[1][5] + 2744*s1^2*s2^2*z^6*zb^5*
     G[1][2]*G[1][5] + 9408*s1^2*s2^2*z^7*zb^5*G[1][2]*G[1][5] - 
    4312*s1^2*s2^2*z^2*zb^6*G[1][2]*G[1][5] - 9016*s1^2*s2^2*z^3*zb^6*G[1][2]*
     G[1][5] + 19208*s1^2*s2^2*z^4*zb^6*G[1][2]*G[1][5] + 
    5880*s1^2*s2^2*z^5*zb^6*G[1][2]*G[1][5] - 11760*s1^2*s2^2*z^6*zb^6*
     G[1][2]*G[1][5] + 1288*s1^2*s2^2*z*zb^7*G[1][2]*G[1][5] + 
    6440*s1^2*s2^2*z^2*zb^7*G[1][2]*G[1][5] - 7336*s1^2*s2^2*z^3*zb^7*G[1][2]*
     G[1][5] - 9800*s1^2*s2^2*z^4*zb^7*G[1][2]*G[1][5] + 
    9408*s1^2*s2^2*z^5*zb^7*G[1][2]*G[1][5] - 168*s1^2*s2^2*zb^8*G[1][2]*
     G[1][5] - 2296*s1^2*s2^2*z*zb^8*G[1][2]*G[1][5] + 
    392*s1^2*s2^2*z^2*zb^8*G[1][2]*G[1][5] + 6776*s1^2*s2^2*z^3*zb^8*G[1][2]*
     G[1][5] - 4704*s1^2*s2^2*z^4*zb^8*G[1][2]*G[1][5] + 
    336*s1^2*s2^2*zb^9*G[1][2]*G[1][5] + 672*s1^2*s2^2*z*zb^9*G[1][2]*
     G[1][5] - 2352*s1^2*s2^2*z^2*zb^9*G[1][2]*G[1][5] + 
    1344*s1^2*s2^2*z^3*zb^9*G[1][2]*G[1][5] - 168*s1^2*s2^2*zb^10*G[1][2]*
     G[1][5] + 336*s1^2*s2^2*z*zb^10*G[1][2]*G[1][5] - 
    168*s1^2*s2^2*z^2*zb^10*G[1][2]*G[1][5] + 336*s1^3*s2*z^6*G[1][3]*
     G[1][5] + 672*s1^2*s2^2*z^6*G[1][3]*G[1][5] + 
    168*s1*s2^3*z^6*G[1][3]*G[1][5] + 336*s1^4*z^7*G[1][3]*G[1][5] + 
    336*s1^3*s2*z^7*G[1][3]*G[1][5] - 1008*s1^2*s2^2*z^7*G[1][3]*G[1][5] + 
    504*s1*s2^3*z^7*G[1][3]*G[1][5] + 1008*s2^4*z^7*G[1][3]*G[1][5] - 
    336*s1^4*z^8*G[1][3]*G[1][5] - 1176*s1^3*s2*z^8*G[1][3]*G[1][5] + 
    560*s1^2*s2^2*z^8*G[1][3]*G[1][5] - 1512*s1*s2^3*z^8*G[1][3]*G[1][5] - 
    3024*s2^4*z^8*G[1][3]*G[1][5] + 504*s1^3*s2*z^9*G[1][3]*G[1][5] + 
    56*s1^2*s2^2*z^9*G[1][3]*G[1][5] + 1512*s1*s2^3*z^9*G[1][3]*G[1][5] + 
    4368*s2^4*z^9*G[1][3]*G[1][5] - 280*s1^2*s2^2*z^10*G[1][3]*G[1][5] - 
    840*s1*s2^3*z^10*G[1][3]*G[1][5] - 3696*s2^4*z^10*G[1][3]*G[1][5] + 
    168*s1*s2^3*z^11*G[1][3]*G[1][5] + 1680*s2^4*z^11*G[1][3]*G[1][5] - 
    336*s2^4*z^12*G[1][3]*G[1][5] - 336*s2^4*z^2*zb*G[1][3]*G[1][5] + 
    1680*s2^4*z^3*zb*G[1][3]*G[1][5] - 3360*s2^4*z^4*zb*G[1][3]*G[1][5] - 
    2352*s1^3*s2*z^5*zb*G[1][3]*G[1][5] - 4704*s1^2*s2^2*z^5*zb*G[1][3]*
     G[1][5] - 1176*s1*s2^3*z^5*zb*G[1][3]*G[1][5] + 
    3360*s2^4*z^5*zb*G[1][3]*G[1][5] - 2016*s1^4*z^6*zb*G[1][3]*G[1][5] - 
    1680*s1^3*s2*z^6*zb*G[1][3]*G[1][5] + 6720*s1^2*s2^2*z^6*zb*G[1][3]*
     G[1][5] - 2856*s1*s2^3*z^6*zb*G[1][3]*G[1][5] - 
    7728*s2^4*z^6*zb*G[1][3]*G[1][5] + 1344*s1^4*z^7*zb*G[1][3]*G[1][5] + 
    5040*s1^3*s2*z^7*zb*G[1][3]*G[1][5] - 3080*s1^2*s2^2*z^7*zb*G[1][3]*
     G[1][5] + 8232*s1*s2^3*z^7*zb*G[1][3]*G[1][5] + 
    16464*s2^4*z^7*zb*G[1][3]*G[1][5] + 672*s1^4*z^8*zb*G[1][3]*G[1][5] + 
    168*s1^3*s2*z^8*zb*G[1][3]*G[1][5] - 1960*s1^2*s2^2*z^8*zb*G[1][3]*
     G[1][5] - 8232*s1*s2^3*z^8*zb*G[1][3]*G[1][5] - 
    20160*s2^4*z^8*zb*G[1][3]*G[1][5] - 1176*s1^3*s2*z^9*zb*G[1][3]*G[1][5] + 
    2576*s1^2*s2^2*z^9*zb*G[1][3]*G[1][5] + 5712*s1*s2^3*z^9*zb*G[1][3]*
     G[1][5] + 14784*s2^4*z^9*zb*G[1][3]*G[1][5] + 
    448*s1^2*s2^2*z^10*zb*G[1][3]*G[1][5] - 2184*s1*s2^3*z^10*zb*G[1][3]*
     G[1][5] - 5712*s2^4*z^10*zb*G[1][3]*G[1][5] + 
    504*s1*s2^3*z^11*zb*G[1][3]*G[1][5] + 1008*s2^4*z^11*zb*G[1][3]*G[1][5] - 
    1008*s2^4*z*zb^2*G[1][3]*G[1][5] - 3360*s1*s2^3*z^2*zb^2*G[1][3]*
     G[1][5] + 6384*s2^4*z^2*zb^2*G[1][3]*G[1][5] + 
    16800*s1*s2^3*z^3*zb^2*G[1][3]*G[1][5] - 15456*s2^4*z^3*zb^2*G[1][3]*
     G[1][5] + 7056*s1^3*s2*z^4*zb^2*G[1][3]*G[1][5] + 
    14112*s1^2*s2^2*z^4*zb^2*G[1][3]*G[1][5] - 28560*s1*s2^3*z^4*zb^2*G[1][3]*
     G[1][5] + 18144*s2^4*z^4*zb^2*G[1][3]*G[1][5] + 
    4704*s1^4*z^5*zb^2*G[1][3]*G[1][5] + 2352*s1^3*s2*z^5*zb^2*G[1][3]*
     G[1][5] - 17808*s1^2*s2^2*z^5*zb^2*G[1][3]*G[1][5] + 
    34944*s1*s2^3*z^5*zb^2*G[1][3]*G[1][5] + 3696*s2^4*z^5*zb^2*G[1][3]*
     G[1][5] - 3192*s1^3*s2*z^6*zb^2*G[1][3]*G[1][5] + 
    3192*s1^2*s2^2*z^6*zb^2*G[1][3]*G[1][5] - 28728*s1*s2^3*z^6*zb^2*G[1][3]*
     G[1][5] - 27888*s2^4*z^6*zb^2*G[1][3]*G[1][5] - 
    4368*s1^4*z^7*zb^2*G[1][3]*G[1][5] - 12264*s1^3*s2*z^7*zb^2*G[1][3]*
     G[1][5] + 13832*s1^2*s2^2*z^7*zb^2*G[1][3]*G[1][5] + 
    19656*s1*s2^3*z^7*zb^2*G[1][3]*G[1][5] + 27216*s2^4*z^7*zb^2*G[1][3]*
     G[1][5] - 336*s1^4*z^8*zb^2*G[1][3]*G[1][5] + 
    5208*s1^3*s2*z^8*zb^2*G[1][3]*G[1][5] - 9128*s1^2*s2^2*z^8*zb^2*G[1][3]*
     G[1][5] - 16296*s1*s2^3*z^8*zb^2*G[1][3]*G[1][5] - 
    13104*s2^4*z^8*zb^2*G[1][3]*G[1][5] + 840*s1^3*s2*z^9*zb^2*G[1][3]*
     G[1][5] - 3640*s1^2*s2^2*z^9*zb^2*G[1][3]*G[1][5] + 
    7896*s1*s2^3*z^9*zb^2*G[1][3]*G[1][5] + 2016*s2^4*z^9*zb^2*G[1][3]*
     G[1][5] - 560*s1^2*s2^2*z^10*zb^2*G[1][3]*G[1][5] - 
    2352*s1*s2^3*z^10*zb^2*G[1][3]*G[1][5] - 336*s2^4*zb^3*G[1][3]*G[1][5] - 
    3360*s1*s2^3*z*zb^3*G[1][3]*G[1][5] + 5712*s2^4*z*zb^3*G[1][3]*G[1][5] - 
    10080*s1^2*s2^2*z^2*zb^3*G[1][3]*G[1][5] + 23520*s1*s2^3*z^2*zb^3*G[1][3]*
     G[1][5] - 28224*s2^4*z^2*zb^3*G[1][3]*G[1][5] - 
    11760*s1^3*s2*z^3*zb^3*G[1][3]*G[1][5] + 23520*s1^2*s2^2*z^3*zb^3*G[1][3]*
     G[1][5] - 76272*s1*s2^3*z^3*zb^3*G[1][3]*G[1][5] + 
    60480*s2^4*z^3*zb^3*G[1][3]*G[1][5] - 4704*s1^4*z^4*zb^3*G[1][3]*
     G[1][5] + 2352*s1^3*s2*z^4*zb^3*G[1][3]*G[1][5] - 
    60480*s1^2*s2^2*z^4*zb^3*G[1][3]*G[1][5] + 101136*s1*s2^3*z^4*zb^3*
     G[1][3]*G[1][5] - 78288*s2^4*z^4*zb^3*G[1][3]*G[1][5] - 
    9408*s1^4*z^5*zb^3*G[1][3]*G[1][5] - 18648*s1^3*s2*z^5*zb^3*G[1][3]*
     G[1][5] + 80024*s1^2*s2^2*z^5*zb^3*G[1][3]*G[1][5] - 
    67032*s1*s2^3*z^5*zb^3*G[1][3]*G[1][5] + 47376*s2^4*z^5*zb^3*G[1][3]*
     G[1][5] + 11424*s1^4*z^6*zb^3*G[1][3]*G[1][5] + 
    35784*s1^3*s2*z^6*zb^3*G[1][3]*G[1][5] - 65800*s1^2*s2^2*z^6*zb^3*G[1][3]*
     G[1][5] + 7896*s1*s2^3*z^6*zb^3*G[1][3]*G[1][5] + 
    2688*s2^4*z^6*zb^3*G[1][3]*G[1][5] + 2688*s1^4*z^7*zb^3*G[1][3]*G[1][5] - 
    2016*s1^3*s2*z^7*zb^3*G[1][3]*G[1][5] + 15792*s1^2*s2^2*z^7*zb^3*G[1][3]*
     G[1][5] + 19992*s1*s2^3*z^7*zb^3*G[1][3]*G[1][5] - 
    18816*s2^4*z^7*zb^3*G[1][3]*G[1][5] - 5544*s1^3*s2*z^8*zb^3*G[1][3]*
     G[1][5] + 12880*s1^2*s2^2*z^8*zb^3*G[1][3]*G[1][5] - 
    9576*s1*s2^3*z^8*zb^3*G[1][3]*G[1][5] + 11760*s2^4*z^8*zb^3*G[1][3]*
     G[1][5] - 168*s1^3*s2*z^9*zb^3*G[1][3]*G[1][5] + 
    4144*s1^2*s2^2*z^9*zb^3*G[1][3]*G[1][5] + 3696*s1*s2^3*z^9*zb^3*G[1][3]*
     G[1][5] - 2352*s2^4*z^9*zb^3*G[1][3]*G[1][5] + 
    1344*s2^4*zb^4*G[1][3]*G[1][5] + 13440*s1*s2^3*z*zb^4*G[1][3]*G[1][5] - 
    11424*s2^4*z*zb^4*G[1][3]*G[1][5] + 36960*s1^2*s2^2*z^2*zb^4*G[1][3]*
     G[1][5] - 63672*s1*s2^3*z^2*zb^4*G[1][3]*G[1][5] + 
    47712*s2^4*z^2*zb^4*G[1][3]*G[1][5] + 36960*s1^3*s2*z^3*zb^4*G[1][3]*
     G[1][5] - 88368*s1^2*s2^2*z^3*zb^4*G[1][3]*G[1][5] + 
    159096*s1*s2^3*z^3*zb^4*G[1][3]*G[1][5] - 91728*s2^4*z^3*zb^4*G[1][3]*
     G[1][5] + 23520*s1^4*z^4*zb^4*G[1][3]*G[1][5] - 
    29904*s1^3*s2*z^4*zb^4*G[1][3]*G[1][5] + 117208*s1^2*s2^2*z^4*zb^4*
     G[1][3]*G[1][5] - 194712*s1*s2^3*z^4*zb^4*G[1][3]*G[1][5] + 
    112560*s2^4*z^4*zb^4*G[1][3]*G[1][5] - 13776*s1^4*z^5*zb^4*G[1][3]*
     G[1][5] + 20496*s1^3*s2*z^5*zb^4*G[1][3]*G[1][5] - 
    75208*s1^2*s2^2*z^5*zb^4*G[1][3]*G[1][5] + 132888*s1*s2^3*z^5*zb^4*
     G[1][3]*G[1][5] - 87024*s2^4*z^5*zb^4*G[1][3]*G[1][5] - 
    9744*s1^4*z^6*zb^4*G[1][3]*G[1][5] - 43512*s1^3*s2*z^6*zb^4*G[1][3]*
     G[1][5] + 53312*s1^2*s2^2*z^6*zb^4*G[1][3]*G[1][5] - 
    42336*s1*s2^3*z^6*zb^4*G[1][3]*G[1][5] + 36624*s2^4*z^6*zb^4*G[1][3]*
     G[1][5] + 14616*s1^3*s2*z^7*zb^4*G[1][3]*G[1][5] - 
    30576*s1^2*s2^2*z^7*zb^4*G[1][3]*G[1][5] - 2688*s1*s2^3*z^7*zb^4*G[1][3]*
     G[1][5] - 9072*s2^4*z^7*zb^4*G[1][3]*G[1][5] + 
    1344*s1^3*s2*z^8*zb^4*G[1][3]*G[1][5] - 13328*s1^2*s2^2*z^8*zb^4*G[1][3]*
     G[1][5] - 2016*s1*s2^3*z^8*zb^4*G[1][3]*G[1][5] + 
    1008*s2^4*z^8*zb^4*G[1][3]*G[1][5] - 2016*s2^4*zb^5*G[1][3]*G[1][5] - 
    18648*s1*s2^3*z*zb^5*G[1][3]*G[1][5] + 10080*s2^4*z*zb^5*G[1][3]*
     G[1][5] - 51744*s1^2*s2^2*z^2*zb^5*G[1][3]*G[1][5] + 
    73080*s1*s2^3*z^2*zb^5*G[1][3]*G[1][5] - 34608*s2^4*z^2*zb^5*G[1][3]*
     G[1][5] - 11760*s1^4*z^3*zb^5*G[1][3]*G[1][5] - 
    58800*s1^3*s2*z^3*zb^5*G[1][3]*G[1][5] + 128520*s1^2*s2^2*z^3*zb^5*
     G[1][3]*G[1][5] - 152040*s1*s2^3*z^3*zb^5*G[1][3]*G[1][5] + 
    56784*s2^4*z^3*zb^5*G[1][3]*G[1][5] - 18144*s1^4*z^4*zb^5*G[1][3]*
     G[1][5] + 56784*s1^3*s2*z^4*zb^5*G[1][3]*G[1][5] - 
    155176*s1^2*s2^2*z^4*zb^5*G[1][3]*G[1][5] + 160776*s1*s2^3*z^4*zb^5*
     G[1][3]*G[1][5] - 56448*s2^4*z^4*zb^5*G[1][3]*G[1][5] + 
    31584*s1^4*z^5*zb^5*G[1][3]*G[1][5] - 2856*s1^3*s2*z^5*zb^5*G[1][3]*
     G[1][5] + 52528*s1^2*s2^2*z^5*zb^5*G[1][3]*G[1][5] - 
    103152*s1*s2^3*z^5*zb^5*G[1][3]*G[1][5] + 37632*s2^4*z^5*zb^5*G[1][3]*
     G[1][5] - 1680*s1^4*z^6*zb^5*G[1][3]*G[1][5] + 
    10584*s1^3*s2*z^6*zb^5*G[1][3]*G[1][5] - 1120*s1^2*s2^2*z^6*zb^5*G[1][3]*
     G[1][5] + 38640*s1*s2^3*z^6*zb^5*G[1][3]*G[1][5] - 
    13440*s2^4*z^6*zb^5*G[1][3]*G[1][5] - 5712*s1^3*s2*z^7*zb^5*G[1][3]*
     G[1][5] + 26992*s1^2*s2^2*z^7*zb^5*G[1][3]*G[1][5] + 
    1344*s1*s2^3*z^7*zb^5*G[1][3]*G[1][5] + 2016*s2^4*z^7*zb^5*G[1][3]*
     G[1][5] + 1344*s2^4*zb^6*G[1][3]*G[1][5] + 1008*s1^2*s2^2*z*zb^6*G[1][3]*
     G[1][5] + 10416*s1*s2^3*z*zb^6*G[1][3]*G[1][5] - 
    3696*s2^4*z*zb^6*G[1][3]*G[1][5] + 7056*s1^4*z^2*zb^6*G[1][3]*G[1][5] + 
    7224*s1^3*s2*z^2*zb^6*G[1][3]*G[1][5] + 27272*s1^2*s2^2*z^2*zb^6*G[1][3]*
     G[1][5] - 32424*s1*s2^3*z^2*zb^6*G[1][3]*G[1][5] + 
    9072*s2^4*z^2*zb^6*G[1][3]*G[1][5] + 16800*s1^4*z^3*zb^6*G[1][3]*
     G[1][5] + 43848*s1^3*s2*z^3*zb^6*G[1][3]*G[1][5] - 
    65128*s1^2*s2^2*z^3*zb^6*G[1][3]*G[1][5] + 59640*s1*s2^3*z^3*zb^6*G[1][3]*
     G[1][5] - 11760*s2^4*z^3*zb^6*G[1][3]*G[1][5] - 
    12768*s1^4*z^4*zb^6*G[1][3]*G[1][5] - 57120*s1^3*s2*z^4*zb^6*G[1][3]*
     G[1][5] + 101136*s1^2*s2^2*z^4*zb^6*G[1][3]*G[1][5] - 
    45864*s1*s2^3*z^4*zb^6*G[1][3]*G[1][5] + 7056*s2^4*z^4*zb^6*G[1][3]*
     G[1][5] - 13104*s1^4*z^5*zb^6*G[1][3]*G[1][5] + 
    4368*s1^3*s2*z^5*zb^6*G[1][3]*G[1][5] - 39872*s1^2*s2^2*z^5*zb^6*G[1][3]*
     G[1][5] + 18648*s1*s2^3*z^5*zb^6*G[1][3]*G[1][5] - 
    2352*s2^4*z^5*zb^6*G[1][3]*G[1][5] + 2016*s1^4*z^6*zb^6*G[1][3]*G[1][5] + 
    1680*s1^3*s2*z^6*zb^6*G[1][3]*G[1][5] - 24416*s1^2*s2^2*z^6*zb^6*G[1][3]*
     G[1][5] - 10416*s1*s2^3*z^6*zb^6*G[1][3]*G[1][5] + 
    336*s2^4*z^6*zb^6*G[1][3]*G[1][5] - 336*s2^4*zb^7*G[1][3]*G[1][5] - 
    2352*s1^4*z*zb^7*G[1][3]*G[1][5] - 1512*s1^3*s2*z*zb^7*G[1][3]*G[1][5] - 
    728*s1^2*s2^2*z*zb^7*G[1][3]*G[1][5] - 2184*s1*s2^3*z*zb^7*G[1][3]*
     G[1][5] + 336*s2^4*z*zb^7*G[1][3]*G[1][5] - 14448*s1^4*z^2*zb^7*G[1][3]*
     G[1][5] - 14280*s1^3*s2*z^2*zb^7*G[1][3]*G[1][5] - 
    2968*s1^2*s2^2*z^2*zb^7*G[1][3]*G[1][5] + 1512*s1*s2^3*z^2*zb^7*G[1][3]*
     G[1][5] + 2688*s1^4*z^3*zb^7*G[1][3]*G[1][5] - 
    3696*s1^3*s2*z^3*zb^7*G[1][3]*G[1][5] - 8848*s1^2*s2^2*z^3*zb^7*G[1][3]*
     G[1][5] - 6216*s1*s2^3*z^3*zb^7*G[1][3]*G[1][5] + 
    14112*s1^4*z^4*zb^7*G[1][3]*G[1][5] + 22848*s1^3*s2*z^4*zb^7*G[1][3]*
     G[1][5] - 14448*s1^2*s2^2*z^4*zb^7*G[1][3]*G[1][5] + 
    3192*s1*s2^3*z^4*zb^7*G[1][3]*G[1][5] - 3360*s1^3*s2*z^5*zb^7*G[1][3]*
     G[1][5] + 26992*s1^2*s2^2*z^5*zb^7*G[1][3]*G[1][5] + 
    3696*s1*s2^3*z^5*zb^7*G[1][3]*G[1][5] + 336*s1^4*zb^8*G[1][3]*G[1][5] + 
    168*s1^3*s2*zb^8*G[1][3]*G[1][5] - 168*s1^2*s2^2*zb^8*G[1][3]*G[1][5] + 
    6048*s1^4*z*zb^8*G[1][3]*G[1][5] + 3864*s1^3*s2*z*zb^8*G[1][3]*G[1][5] - 
    784*s1^2*s2^2*z*zb^8*G[1][3]*G[1][5] + 672*s1*s2^3*z*zb^8*G[1][3]*
     G[1][5] + 6384*s1^4*z^2*zb^8*G[1][3]*G[1][5] + 
    6888*s1^3*s2*z^2*zb^8*G[1][3]*G[1][5] + 4984*s1^2*s2^2*z^2*zb^8*G[1][3]*
     G[1][5] + 1176*s1*s2^3*z^2*zb^8*G[1][3]*G[1][5] - 
    10752*s1^4*z^3*zb^8*G[1][3]*G[1][5] - 8904*s1^3*s2*z^3*zb^8*G[1][3]*
     G[1][5] + 9296*s1^2*s2^2*z^3*zb^8*G[1][3]*G[1][5] - 
    504*s1*s2^3*z^3*zb^8*G[1][3]*G[1][5] - 2016*s1^4*z^4*zb^8*G[1][3]*
     G[1][5] - 2016*s1^3*s2*z^4*zb^8*G[1][3]*G[1][5] - 
    13328*s1^2*s2^2*z^4*zb^8*G[1][3]*G[1][5] - 1344*s1*s2^3*z^4*zb^8*G[1][3]*
     G[1][5] - 1008*s1^4*zb^9*G[1][3]*G[1][5] - 504*s1^3*s2*zb^9*G[1][3]*
     G[1][5] + 336*s1^2*s2^2*zb^9*G[1][3]*G[1][5] - 
    4704*s1^4*z*zb^9*G[1][3]*G[1][5] - 3024*s1^3*s2*z*zb^9*G[1][3]*G[1][5] - 
    224*s1^2*s2^2*z*zb^9*G[1][3]*G[1][5] - 336*s1*s2^3*z*zb^9*G[1][3]*
     G[1][5] + 2688*s1^4*z^2*zb^9*G[1][3]*G[1][5] + 
    1176*s1^3*s2*z^2*zb^9*G[1][3]*G[1][5] - 4256*s1^2*s2^2*z^2*zb^9*G[1][3]*
     G[1][5] + 168*s1*s2^3*z^2*zb^9*G[1][3]*G[1][5] + 
    3024*s1^4*z^3*zb^9*G[1][3]*G[1][5] + 2352*s1^3*s2*z^3*zb^9*G[1][3]*
     G[1][5] + 4144*s1^2*s2^2*z^3*zb^9*G[1][3]*G[1][5] + 
    168*s1*s2^3*z^3*zb^9*G[1][3]*G[1][5] + 1008*s1^4*zb^10*G[1][3]*G[1][5] + 
    504*s1^3*s2*zb^10*G[1][3]*G[1][5] - 168*s1^2*s2^2*zb^10*G[1][3]*G[1][5] + 
    672*s1^4*z*zb^10*G[1][3]*G[1][5] + 504*s1^3*s2*z*zb^10*G[1][3]*G[1][5] + 
    728*s1^2*s2^2*z*zb^10*G[1][3]*G[1][5] - 1680*s1^4*z^2*zb^10*G[1][3]*
     G[1][5] - 1008*s1^3*s2*z^2*zb^10*G[1][3]*G[1][5] - 
    560*s1^2*s2^2*z^2*zb^10*G[1][3]*G[1][5] - 336*s1^4*zb^11*G[1][3]*
     G[1][5] - 168*s1^3*s2*zb^11*G[1][3]*G[1][5] + 
    336*s1^4*z*zb^11*G[1][3]*G[1][5] + 168*s1^3*s2*z*zb^11*G[1][3]*G[1][5] - 
    168*s1^3*s2*z^6*G[1][4]*G[1][5] - 336*s1^2*s2^2*z^6*G[1][4]*G[1][5] - 
    252*s1*s2^3*z^6*G[1][4]*G[1][5] - 168*s1^4*z^7*G[1][4]*G[1][5] - 
    336*s1^3*s2*z^7*G[1][4]*G[1][5] - 168*s1^2*s2^2*z^7*G[1][4]*G[1][5] - 
    420*s1*s2^3*z^7*G[1][4]*G[1][5] - 504*s2^4*z^7*G[1][4]*G[1][5] + 
    84*s1^3*s2*z^8*G[1][4]*G[1][5] - 672*s1^2*s2^2*z^8*G[1][4]*G[1][5] + 
    252*s1*s2^3*z^8*G[1][4]*G[1][5] + 1008*s2^4*z^8*G[1][4]*G[1][5] - 
    252*s1^3*s2*z^9*G[1][4]*G[1][5] + 252*s1^2*s2^2*z^9*G[1][4]*G[1][5] - 
    420*s1*s2^3*z^9*G[1][4]*G[1][5] - 1176*s2^4*z^9*G[1][4]*G[1][5] - 
    84*s1^2*s2^2*z^10*G[1][4]*G[1][5] + 252*s1*s2^3*z^10*G[1][4]*G[1][5] + 
    672*s2^4*z^10*G[1][4]*G[1][5] - 84*s1*s2^3*z^11*G[1][4]*G[1][5] - 
    168*s2^4*z^11*G[1][4]*G[1][5] + 168*s2^4*z^2*zb*G[1][4]*G[1][5] - 
    672*s2^4*z^3*zb*G[1][4]*G[1][5] + 1008*s2^4*z^4*zb*G[1][4]*G[1][5] + 
    1176*s1^3*s2*z^5*zb*G[1][4]*G[1][5] + 2352*s1^2*s2^2*z^5*zb*G[1][4]*
     G[1][5] + 1764*s1*s2^3*z^5*zb*G[1][4]*G[1][5] - 
    672*s2^4*z^5*zb*G[1][4]*G[1][5] + 1008*s1^4*z^6*zb*G[1][4]*G[1][5] + 
    1848*s1^3*s2*z^6*zb*G[1][4]*G[1][5] + 672*s1^2*s2^2*z^6*zb*G[1][4]*
     G[1][5] + 2268*s1*s2^3*z^6*zb*G[1][4]*G[1][5] + 
    3192*s2^4*z^6*zb*G[1][4]*G[1][5] + 168*s1^4*z^7*zb*G[1][4]*G[1][5] + 
    84*s1^3*s2*z^7*zb*G[1][4]*G[1][5] + 4630*s1^2*s2^2*z^7*zb*G[1][4]*
     G[1][5] - 588*s1*s2^3*z^7*zb*G[1][4]*G[1][5] - 
    5376*s2^4*z^7*zb*G[1][4]*G[1][5] + 1260*s1^3*s2*z^8*zb*G[1][4]*G[1][5] - 
    598*s1^2*s2^2*z^8*zb*G[1][4]*G[1][5] + 2604*s1*s2^3*z^8*zb*G[1][4]*
     G[1][5] + 5712*s2^4*z^8*zb*G[1][4]*G[1][5] + 252*s1^3*s2*z^9*zb*G[1][4]*
     G[1][5] - 10*s1^2*s2^2*z^9*zb*G[1][4]*G[1][5] - 
    1764*s1*s2^3*z^9*zb*G[1][4]*G[1][5] - 2856*s2^4*z^9*zb*G[1][4]*G[1][5] + 
    94*s1^2*s2^2*z^10*zb*G[1][4]*G[1][5] + 756*s1*s2^3*z^10*zb*G[1][4]*
     G[1][5] + 672*s2^4*z^10*zb*G[1][4]*G[1][5] - 84*s1*s2^3*z^11*zb*G[1][4]*
     G[1][5] + 504*s2^4*z*zb^2*G[1][4]*G[1][5] + 1680*s1*s2^3*z^2*zb^2*
     G[1][4]*G[1][5] - 2520*s2^4*z^2*zb^2*G[1][4]*G[1][5] - 
    6720*s1*s2^3*z^3*zb^2*G[1][4]*G[1][5] + 4368*s2^4*z^3*zb^2*G[1][4]*
     G[1][5] - 3528*s1^3*s2*z^4*zb^2*G[1][4]*G[1][5] - 
    7056*s1^2*s2^2*z^4*zb^2*G[1][4]*G[1][5] + 4704*s1*s2^3*z^4*zb^2*G[1][4]*
     G[1][5] - 2856*s2^4*z^4*zb^2*G[1][4]*G[1][5] - 
    2352*s1^4*z^5*zb^2*G[1][4]*G[1][5] - 3528*s1^3*s2*z^5*zb^2*G[1][4]*
     G[1][5] - 168*s1^2*s2^2*z^5*zb^2*G[1][4]*G[1][5] - 
    11256*s1*s2^3*z^5*zb^2*G[1][4]*G[1][5] - 7056*s2^4*z^5*zb^2*G[1][4]*
     G[1][5] - 1344*s1^4*z^6*zb^2*G[1][4]*G[1][5] - 
    3192*s1^3*s2*z^6*zb^2*G[1][4]*G[1][5] - 14182*s1^2*s2^2*z^6*zb^2*G[1][4]*
     G[1][5] + 168*s1*s2^3*z^6*zb^2*G[1][4]*G[1][5] + 
    10584*s2^4*z^6*zb^2*G[1][4]*G[1][5] - 2268*s1^3*s2*z^7*zb^2*G[1][4]*
     G[1][5] - 2218*s1^2*s2^2*z^7*zb^2*G[1][4]*G[1][5] - 
    8148*s1*s2^3*z^7*zb^2*G[1][4]*G[1][5] - 9072*s2^4*z^7*zb^2*G[1][4]*
     G[1][5] - 1512*s1^3*s2*z^8*zb^2*G[1][4]*G[1][5] + 
    2098*s1^2*s2^2*z^8*zb^2*G[1][4]*G[1][5] + 5292*s1*s2^3*z^8*zb^2*G[1][4]*
     G[1][5] + 3192*s2^4*z^8*zb^2*G[1][4]*G[1][5] + 
    84*s1^3*s2*z^9*zb^2*G[1][4]*G[1][5] - 490*s1^2*s2^2*z^9*zb^2*G[1][4]*
     G[1][5] - 2520*s1*s2^3*z^9*zb^2*G[1][4]*G[1][5] - 
    672*s2^4*z^9*zb^2*G[1][4]*G[1][5] - 76*s1^2*s2^2*z^10*zb^2*G[1][4]*
     G[1][5] + 504*s1*s2^3*z^10*zb^2*G[1][4]*G[1][5] + 
    168*s2^4*zb^3*G[1][4]*G[1][5] + 1680*s1*s2^3*z*zb^3*G[1][4]*G[1][5] - 
    2184*s2^4*z*zb^3*G[1][4]*G[1][5] + 5040*s1^2*s2^2*z^2*zb^3*G[1][4]*
     G[1][5] - 8400*s1*s2^3*z^2*zb^3*G[1][4]*G[1][5] + 
    8904*s2^4*z^2*zb^3*G[1][4]*G[1][5] + 5880*s1^3*s2*z^3*zb^3*G[1][4]*
     G[1][5] - 6720*s1^2*s2^2*z^3*zb^3*G[1][4]*G[1][5] + 
    24864*s1*s2^3*z^3*zb^3*G[1][4]*G[1][5] - 14616*s2^4*z^3*zb^3*G[1][4]*
     G[1][5] + 2352*s1^4*z^4*zb^3*G[1][4]*G[1][5] + 
    1176*s1^3*s2*z^4*zb^3*G[1][4]*G[1][5] + 21504*s1^2*s2^2*z^4*zb^3*G[1][4]*
     G[1][5] - 9744*s1*s2^3*z^4*zb^3*G[1][4]*G[1][5] + 
    17472*s2^4*z^4*zb^3*G[1][4]*G[1][5] + 4704*s1^4*z^5*zb^3*G[1][4]*
     G[1][5] + 12600*s1^3*s2*z^5*zb^3*G[1][4]*G[1][5] + 
    10206*s1^2*s2^2*z^5*zb^3*G[1][4]*G[1][5] + 12432*s1*s2^3*z^5*zb^3*G[1][4]*
     G[1][5] - 6384*s2^4*z^5*zb^3*G[1][4]*G[1][5] + 
    1848*s1^3*s2*z^6*zb^3*G[1][4]*G[1][5] + 16310*s1^2*s2^2*z^6*zb^3*G[1][4]*
     G[1][5] + 15456*s1*s2^3*z^6*zb^3*G[1][4]*G[1][5] + 
    840*s2^4*z^6*zb^3*G[1][4]*G[1][5] + 3612*s1^3*s2*z^7*zb^3*G[1][4]*
     G[1][5] - 8768*s1^2*s2^2*z^7*zb^3*G[1][4]*G[1][5] - 
    6972*s1*s2^3*z^7*zb^3*G[1][4]*G[1][5] + 2184*s2^4*z^7*zb^3*G[1][4]*
     G[1][5] - 504*s1^3*s2*z^8*zb^3*G[1][4]*G[1][5] + 
    796*s1^2*s2^2*z^8*zb^3*G[1][4]*G[1][5] + 3612*s1*s2^3*z^8*zb^3*G[1][4]*
     G[1][5] - 504*s2^4*z^8*zb^3*G[1][4]*G[1][5] - 
    84*s1^3*s2*z^9*zb^3*G[1][4]*G[1][5] + 776*s1^2*s2^2*z^9*zb^3*G[1][4]*
     G[1][5] - 1344*s1*s2^3*z^9*zb^3*G[1][4]*G[1][5] - 
    504*s2^4*zb^4*G[1][4]*G[1][5] - 5040*s1*s2^3*z*zb^4*G[1][4]*G[1][5] + 
    2856*s2^4*z*zb^4*G[1][4]*G[1][5] - 13440*s1^2*s2^2*z^2*zb^4*G[1][4]*
     G[1][5] + 14364*s1*s2^3*z^2*zb^4*G[1][4]*G[1][5] - 
    10080*s2^4*z^2*zb^4*G[1][4]*G[1][5] - 12600*s1^3*s2*z^3*zb^4*G[1][4]*
     G[1][5] + 15960*s1^2*s2^2*z^3*zb^4*G[1][4]*G[1][5] - 
    39900*s1*s2^3*z^3*zb^4*G[1][4]*G[1][5] + 13440*s2^4*z^3*zb^4*G[1][4]*
     G[1][5] - 9408*s1^4*z^4*zb^4*G[1][4]*G[1][5] - 
    2436*s1^3*s2*z^4*zb^4*G[1][4]*G[1][5] - 39662*s1^2*s2^2*z^4*zb^4*G[1][4]*
     G[1][5] + 15204*s1*s2^3*z^4*zb^4*G[1][4]*G[1][5] - 
    16968*s2^4*z^4*zb^4*G[1][4]*G[1][5] - 168*s1^4*z^5*zb^4*G[1][4]*G[1][5] - 
    13104*s1^3*s2*z^5*zb^4*G[1][4]*G[1][5] - 19474*s1^2*s2^2*z^5*zb^4*G[1][4]*
     G[1][5] - 24528*s1*s2^3*z^5*zb^4*G[1][4]*G[1][5] + 
    9408*s2^4*z^5*zb^4*G[1][4]*G[1][5] - 2016*s1^3*s2*z^6*zb^4*G[1][4]*
     G[1][5] + 14140*s1^2*s2^2*z^6*zb^4*G[1][4]*G[1][5] - 
    756*s1*s2^3*z^6*zb^4*G[1][4]*G[1][5] - 5040*s2^4*z^6*zb^4*G[1][4]*
     G[1][5] + 924*s1^3*s2*z^7*zb^4*G[1][4]*G[1][5] + 
    2100*s1^2*s2^2*z^7*zb^4*G[1][4]*G[1][5] - 1848*s1*s2^3*z^7*zb^4*G[1][4]*
     G[1][5] + 1008*s2^4*z^7*zb^4*G[1][4]*G[1][5] + 
    672*s1^3*s2*z^8*zb^4*G[1][4]*G[1][5] - 3472*s1^2*s2^2*z^8*zb^4*G[1][4]*
     G[1][5] + 2352*s1*s2^3*z^8*zb^4*G[1][4]*G[1][5] + 
    504*s2^4*zb^5*G[1][4]*G[1][5] + 4956*s1*s2^3*z*zb^5*G[1][4]*G[1][5] - 
    1008*s2^4*z*zb^5*G[1][4]*G[1][5] + 12768*s1^2*s2^2*z^2*zb^5*G[1][4]*
     G[1][5] - 5964*s1*s2^3*z^2*zb^5*G[1][4]*G[1][5] + 
    3192*s2^4*z^2*zb^5*G[1][4]*G[1][5] + 5880*s1^4*z^3*zb^5*G[1][4]*G[1][5] + 
    14364*s1^3*s2*z^3*zb^5*G[1][4]*G[1][5] - 3934*s1^2*s2^2*z^3*zb^5*G[1][4]*
     G[1][5] + 26796*s1*s2^3*z^3*zb^5*G[1][4]*G[1][5] - 
    1008*s2^4*z^3*zb^5*G[1][4]*G[1][5] + 6384*s1^4*z^4*zb^5*G[1][4]*G[1][5] + 
    9660*s1^3*s2*z^4*zb^5*G[1][4]*G[1][5] + 40586*s1^2*s2^2*z^4*zb^5*G[1][4]*
     G[1][5] - 1596*s1*s2^3*z^4*zb^5*G[1][4]*G[1][5] + 
    1848*s2^4*z^4*zb^5*G[1][4]*G[1][5] - 1848*s1^4*z^5*zb^5*G[1][4]*G[1][5] + 
    3948*s1^3*s2*z^5*zb^5*G[1][4]*G[1][5] - 14420*s1^2*s2^2*z^5*zb^5*G[1][4]*
     G[1][5] + 13020*s1*s2^3*z^5*zb^5*G[1][4]*G[1][5] + 
    168*s2^4*z^5*zb^5*G[1][4]*G[1][5] + 168*s1^4*z^6*zb^5*G[1][4]*G[1][5] - 
    1512*s1^3*s2*z^6*zb^5*G[1][4]*G[1][5] - 10528*s1^2*s2^2*z^6*zb^5*G[1][4]*
     G[1][5] + 1092*s1*s2^3*z^6*zb^5*G[1][4]*G[1][5] - 
    168*s2^4*z^6*zb^5*G[1][4]*G[1][5] - 2016*s1^3*s2*z^7*zb^5*G[1][4]*
     G[1][5] + 8120*s1^2*s2^2*z^7*zb^5*G[1][4]*G[1][5] - 
    3192*s1*s2^3*z^7*zb^5*G[1][4]*G[1][5] - 168*s2^4*zb^6*G[1][4]*G[1][5] - 
    168*s1^2*s2^2*z*zb^6*G[1][4]*G[1][5] - 2184*s1*s2^3*z*zb^6*G[1][4]*
     G[1][5] - 336*s2^4*z*zb^6*G[1][4]*G[1][5] - 3528*s1^4*z^2*zb^6*G[1][4]*
     G[1][5] - 1512*s1^3*s2*z^2*zb^6*G[1][4]*G[1][5] - 
    7266*s1^2*s2^2*z^2*zb^6*G[1][4]*G[1][5] - 5208*s1*s2^3*z^2*zb^6*G[1][4]*
     G[1][5] + 336*s2^4*z^2*zb^6*G[1][4]*G[1][5] - 
    8400*s1^4*z^3*zb^6*G[1][4]*G[1][5] - 14868*s1^3*s2*z^3*zb^6*G[1][4]*
     G[1][5] - 15358*s1^2*s2^2*z^3*zb^6*G[1][4]*G[1][5] - 
    6636*s1*s2^3*z^3*zb^6*G[1][4]*G[1][5] - 1680*s2^4*z^3*zb^6*G[1][4]*
     G[1][5] + 1176*s1^4*z^4*zb^6*G[1][4]*G[1][5] - 
    6216*s1^3*s2*z^4*zb^6*G[1][4]*G[1][5] - 392*s1^2*s2^2*z^4*zb^6*G[1][4]*
     G[1][5] - 6972*s1*s2^3*z^4*zb^6*G[1][4]*G[1][5] + 
    840*s2^4*z^4*zb^6*G[1][4]*G[1][5] + 168*s1^4*z^5*zb^6*G[1][4]*G[1][5] + 
    2100*s1^3*s2*z^5*zb^6*G[1][4]*G[1][5] + 17080*s1^2*s2^2*z^5*zb^6*G[1][4]*
     G[1][5] - 3528*s1*s2^3*z^5*zb^6*G[1][4]*G[1][5] - 
    168*s2^4*z^5*zb^6*G[1][4]*G[1][5] + 3192*s1^3*s2*z^6*zb^6*G[1][4]*
     G[1][5] - 10696*s1^2*s2^2*z^6*zb^6*G[1][4]*G[1][5] + 
    3192*s1*s2^3*z^6*zb^6*G[1][4]*G[1][5] + 1176*s1^4*z*zb^7*G[1][4]*
     G[1][5] + 168*s1^3*s2*z*zb^7*G[1][4]*G[1][5] + 
    490*s1^2*s2^2*z*zb^7*G[1][4]*G[1][5] + 1344*s1*s2^3*z*zb^7*G[1][4]*
     G[1][5] + 168*s2^4*z*zb^7*G[1][4]*G[1][5] + 7224*s1^4*z^2*zb^7*G[1][4]*
     G[1][5] + 5544*s1^3*s2*z^2*zb^7*G[1][4]*G[1][5] + 
    6482*s1^2*s2^2*z^2*zb^7*G[1][4]*G[1][5] + 4032*s1*s2^3*z^2*zb^7*G[1][4]*
     G[1][5] + 2184*s1^4*z^3*zb^7*G[1][4]*G[1][5] + 
    9492*s1^3*s2*z^3*zb^7*G[1][4]*G[1][5] + 4816*s1^2*s2^2*z^3*zb^7*G[1][4]*
     G[1][5] + 1596*s1*s2^3*z^3*zb^7*G[1][4]*G[1][5] - 
    1008*s1^4*z^4*zb^7*G[1][4]*G[1][5] - 1008*s1^3*s2*z^4*zb^7*G[1][4]*
     G[1][5] - 13356*s1^2*s2^2*z^4*zb^7*G[1][4]*G[1][5] + 
    3780*s1*s2^3*z^4*zb^7*G[1][4]*G[1][5] - 3192*s1^3*s2*z^5*zb^7*G[1][4]*
     G[1][5] + 8120*s1^2*s2^2*z^5*zb^7*G[1][4]*G[1][5] - 
    2016*s1*s2^3*z^5*zb^7*G[1][4]*G[1][5] - 168*s1^4*zb^8*G[1][4]*G[1][5] - 
    10*s1^2*s2^2*zb^8*G[1][4]*G[1][5] - 3024*s1^4*z*zb^8*G[1][4]*G[1][5] - 
    1428*s1^3*s2*z*zb^8*G[1][4]*G[1][5] - 802*s1^2*s2^2*z*zb^8*G[1][4]*
     G[1][5] - 924*s1*s2^3*z*zb^8*G[1][4]*G[1][5] - 
    4368*s1^4*z^2*zb^8*G[1][4]*G[1][5] - 6048*s1^3*s2*z^2*zb^8*G[1][4]*
     G[1][5] - 2888*s1^2*s2^2*z^2*zb^8*G[1][4]*G[1][5] - 
    504*s1*s2^3*z^2*zb^8*G[1][4]*G[1][5] + 504*s1^4*z^3*zb^8*G[1][4]*
     G[1][5] - 924*s1^3*s2*z^3*zb^8*G[1][4]*G[1][5] + 
    4988*s1^2*s2^2*z^3*zb^8*G[1][4]*G[1][5] - 1428*s1*s2^3*z^3*zb^8*G[1][4]*
     G[1][5] + 2352*s1^3*s2*z^4*zb^8*G[1][4]*G[1][5] - 
    3472*s1^2*s2^2*z^4*zb^8*G[1][4]*G[1][5] + 672*s1*s2^3*z^4*zb^8*G[1][4]*
     G[1][5] + 504*s1^4*zb^9*G[1][4]*G[1][5] + 168*s1^3*s2*zb^9*G[1][4]*
     G[1][5] + 20*s1^2*s2^2*zb^9*G[1][4]*G[1][5] + 
    2520*s1^4*z*zb^9*G[1][4]*G[1][5] + 2184*s1^3*s2*z*zb^9*G[1][4]*G[1][5] + 
    478*s1^2*s2^2*z*zb^9*G[1][4]*G[1][5] + 168*s1*s2^3*z*zb^9*G[1][4]*
     G[1][5] + 672*s1^4*z^2*zb^9*G[1][4]*G[1][5] + 
    1512*s1^3*s2*z^2*zb^9*G[1][4]*G[1][5] - 686*s1^2*s2^2*z^2*zb^9*G[1][4]*
     G[1][5] + 168*s1*s2^3*z^2*zb^9*G[1][4]*G[1][5] - 
    1344*s1^3*s2*z^3*zb^9*G[1][4]*G[1][5] + 776*s1^2*s2^2*z^3*zb^9*G[1][4]*
     G[1][5] - 84*s1*s2^3*z^3*zb^9*G[1][4]*G[1][5] - 
    504*s1^4*zb^10*G[1][4]*G[1][5] - 336*s1^3*s2*zb^10*G[1][4]*G[1][5] - 
    10*s1^2*s2^2*zb^10*G[1][4]*G[1][5] - 672*s1^4*z*zb^10*G[1][4]*G[1][5] - 
    840*s1^3*s2*z*zb^10*G[1][4]*G[1][5] + 2*s1^2*s2^2*z*zb^10*G[1][4]*
     G[1][5] + 504*s1^3*s2*z^2*zb^10*G[1][4]*G[1][5] - 
    76*s1^2*s2^2*z^2*zb^10*G[1][4]*G[1][5] + 168*s1^4*zb^11*G[1][4]*G[1][5] + 
    168*s1^3*s2*zb^11*G[1][4]*G[1][5] - 84*s1^3*s2*z*zb^11*G[1][4]*G[1][5] - 
    84*s1^2*s2^2*z^6*G[1][5]^2 - 84*s1^3*s2*z^7*G[1][5]^2 + 
    168*s1^2*s2^2*z^7*G[1][5]^2 - 168*s1*s2^3*z^7*G[1][5]^2 - 
    504*s2^4*z^7*G[1][5]^2 + 168*s1^3*s2*z^8*G[1][5]^2 - 
    42*s1^2*s2^2*z^8*G[1][5]^2 + 504*s1*s2^3*z^8*G[1][5]^2 + 
    1512*s2^4*z^8*G[1][5]^2 - 84*s1^3*s2*z^9*G[1][5]^2 - 
    84*s1^2*s2^2*z^9*G[1][5]^2 - 588*s1*s2^3*z^9*G[1][5]^2 - 
    2184*s2^4*z^9*G[1][5]^2 + 42*s1^2*s2^2*z^10*G[1][5]^2 + 
    336*s1*s2^3*z^10*G[1][5]^2 + 1848*s2^4*z^10*G[1][5]^2 - 
    84*s1*s2^3*z^11*G[1][5]^2 - 840*s2^4*z^11*G[1][5]^2 + 
    168*s2^4*z^12*G[1][5]^2 + 168*s2^4*z^2*zb*G[1][5]^2 + 
    168*s1*s2^3*z^3*zb*G[1][5]^2 - 840*s2^4*z^3*zb*G[1][5]^2 - 
    756*s1*s2^3*z^4*zb*G[1][5]^2 + 1680*s2^4*z^4*zb*G[1][5]^2 + 
    588*s1^2*s2^2*z^5*zb*G[1][5]^2 + 1344*s1*s2^3*z^5*zb*G[1][5]^2 - 
    1680*s2^4*z^5*zb*G[1][5]^2 + 504*s1^3*s2*z^6*zb*G[1][5]^2 - 
    1092*s1^2*s2^2*z^6*zb*G[1][5]^2 - 168*s1*s2^3*z^6*zb*G[1][5]^2 + 
    3864*s2^4*z^6*zb*G[1][5]^2 - 756*s1^3*s2*z^7*zb*G[1][5]^2 - 
    113*s1^2*s2^2*z^7*zb*G[1][5]^2 - 2688*s1*s2^3*z^7*zb*G[1][5]^2 - 
    8232*s2^4*z^7*zb*G[1][5]^2 + 1037*s1^2*s2^2*z^8*zb*G[1][5]^2 + 
    3696*s1*s2^3*z^8*zb*G[1][5]^2 + 10080*s2^4*z^8*zb*G[1][5]^2 + 
    252*s1^3*s2*z^9*zb*G[1][5]^2 - 307*s1^2*s2^2*z^9*zb*G[1][5]^2 - 
    2604*s1*s2^3*z^9*zb*G[1][5]^2 - 7392*s2^4*z^9*zb*G[1][5]^2 - 
    113*s1^2*s2^2*z^10*zb*G[1][5]^2 + 1260*s1*s2^3*z^10*zb*G[1][5]^2 + 
    2856*s2^4*z^10*zb*G[1][5]^2 - 252*s1*s2^3*z^11*zb*G[1][5]^2 - 
    504*s2^4*z^11*zb*G[1][5]^2 + 504*s2^4*z*zb^2*G[1][5]^2 + 
    1512*s1*s2^3*z^2*zb^2*G[1][5]^2 - 3192*s2^4*z^2*zb^2*G[1][5]^2 + 
    1008*s1^2*s2^2*z^3*zb^2*G[1][5]^2 - 7896*s1*s2^3*z^3*zb^2*G[1][5]^2 + 
    7728*s2^4*z^3*zb^2*G[1][5]^2 - 6048*s1^2*s2^2*z^4*zb^2*G[1][5]^2 + 
    15708*s1*s2^3*z^4*zb^2*G[1][5]^2 - 9072*s2^4*z^4*zb^2*G[1][5]^2 - 
    1176*s1^3*s2*z^5*zb^2*G[1][5]^2 + 9492*s1^2*s2^2*z^5*zb^2*G[1][5]^2 - 
    16968*s1*s2^3*z^5*zb^2*G[1][5]^2 - 1848*s2^4*z^5*zb^2*G[1][5]^2 + 
    672*s1^3*s2*z^6*zb^2*G[1][5]^2 - 2149*s1^2*s2^2*z^6*zb^2*G[1][5]^2 + 
    14448*s1*s2^3*z^6*zb^2*G[1][5]^2 + 13944*s2^4*z^6*zb^2*G[1][5]^2 + 
    1932*s1^3*s2*z^7*zb^2*G[1][5]^2 - 3757*s1^2*s2^2*z^7*zb^2*G[1][5]^2 - 
    10836*s1*s2^3*z^7*zb^2*G[1][5]^2 - 13608*s2^4*z^7*zb^2*G[1][5]^2 - 
    1176*s1^3*s2*z^8*zb^2*G[1][5]^2 + 395*s1^2*s2^2*z^8*zb^2*G[1][5]^2 + 
    7896*s1*s2^3*z^8*zb^2*G[1][5]^2 + 6552*s2^4*z^8*zb^2*G[1][5]^2 - 
    252*s1^3*s2*z^9*zb^2*G[1][5]^2 + 791*s1^2*s2^2*z^9*zb^2*G[1][5]^2 - 
    4956*s1*s2^3*z^9*zb^2*G[1][5]^2 - 1008*s2^4*z^9*zb^2*G[1][5]^2 + 
    268*s1^2*s2^2*z^10*zb^2*G[1][5]^2 + 1092*s1*s2^3*z^10*zb^2*G[1][5]^2 + 
    168*s2^4*zb^3*G[1][5]^2 + 1512*s1*s2^3*z*zb^3*G[1][5]^2 - 
    2856*s2^4*z*zb^3*G[1][5]^2 + 3024*s1^2*s2^2*z^2*zb^3*G[1][5]^2 - 
    11088*s1*s2^3*z^2*zb^3*G[1][5]^2 + 14112*s2^4*z^2*zb^3*G[1][5]^2 + 
    1680*s1^3*s2*z^3*zb^3*G[1][5]^2 - 12768*s1^2*s2^2*z^3*zb^3*G[1][5]^2 + 
    34776*s1*s2^3*z^3*zb^3*G[1][5]^2 - 30240*s2^4*z^3*zb^3*G[1][5]^2 - 
    5040*s1^3*s2*z^4*zb^3*G[1][5]^2 + 29568*s1^2*s2^2*z^4*zb^3*G[1][5]^2 - 
    53004*s1*s2^3*z^4*zb^3*G[1][5]^2 + 39144*s2^4*z^4*zb^3*G[1][5]^2 + 
    10164*s1^3*s2*z^5*zb^3*G[1][5]^2 - 43197*s1^2*s2^2*z^5*zb^3*G[1][5]^2 + 
    33432*s1*s2^3*z^5*zb^3*G[1][5]^2 - 23688*s2^4*z^5*zb^3*G[1][5]^2 - 
    10080*s1^3*s2*z^6*zb^3*G[1][5]^2 + 27839*s1^2*s2^2*z^6*zb^3*G[1][5]^2 - 
    2604*s1*s2^3*z^6*zb^3*G[1][5]^2 - 1344*s2^4*z^6*zb^3*G[1][5]^2 + 
    1512*s1^3*s2*z^7*zb^3*G[1][5]^2 - 204*s1^2*s2^2*z^7*zb^3*G[1][5]^2 - 
    9324*s1*s2^3*z^7*zb^3*G[1][5]^2 + 9408*s2^4*z^7*zb^3*G[1][5]^2 + 
    1680*s1^3*s2*z^8*zb^3*G[1][5]^2 - 2286*s1^2*s2^2*z^8*zb^3*G[1][5]^2 + 
    7560*s1*s2^3*z^8*zb^3*G[1][5]^2 - 5880*s2^4*z^8*zb^3*G[1][5]^2 + 
    84*s1^3*s2*z^9*zb^3*G[1][5]^2 - 1976*s1^2*s2^2*z^9*zb^3*G[1][5]^2 - 
    1260*s1*s2^3*z^9*zb^3*G[1][5]^2 + 1176*s2^4*z^9*zb^3*G[1][5]^2 + 
    168*s1*s2^3*zb^4*G[1][5]^2 - 672*s2^4*zb^4*G[1][5]^2 + 
    1008*s1^2*s2^2*z*zb^4*G[1][5]^2 - 6552*s1*s2^3*z*zb^4*G[1][5]^2 + 
    5712*s2^4*z*zb^4*G[1][5]^2 + 1680*s1^3*s2*z^2*zb^4*G[1][5]^2 - 
    13692*s1^2*s2^2*z^2*zb^4*G[1][5]^2 + 31584*s1*s2^3*z^2*zb^4*G[1][5]^2 - 
    23856*s2^4*z^2*zb^4*G[1][5]^2 + 840*s1^4*z^3*zb^4*G[1][5]^2 - 
    9828*s1^3*s2*z^3*zb^4*G[1][5]^2 + 40152*s1^2*s2^2*z^3*zb^4*G[1][5]^2 - 
    71904*s1*s2^3*z^3*zb^4*G[1][5]^2 + 45864*s2^4*z^3*zb^4*G[1][5]^2 - 
    2520*s1^4*z^4*zb^4*G[1][5]^2 + 17556*s1^3*s2*z^4*zb^4*G[1][5]^2 - 
    50813*s1^2*s2^2*z^4*zb^4*G[1][5]^2 + 98196*s1*s2^3*z^4*zb^4*G[1][5]^2 - 
    56280*s2^4*z^4*zb^4*G[1][5]^2 + 2352*s1^4*z^5*zb^4*G[1][5]^2 - 
    19068*s1^3*s2*z^5*zb^4*G[1][5]^2 + 48167*s1^2*s2^2*z^5*zb^4*G[1][5]^2 - 
    68292*s1*s2^3*z^5*zb^4*G[1][5]^2 + 43512*s2^4*z^5*zb^4*G[1][5]^2 - 
    672*s1^4*z^6*zb^4*G[1][5]^2 + 15708*s1^3*s2*z^6*zb^4*G[1][5]^2 - 
    37100*s1^2*s2^2*z^6*zb^4*G[1][5]^2 + 20748*s1*s2^3*z^6*zb^4*G[1][5]^2 - 
    18312*s2^4*z^6*zb^4*G[1][5]^2 - 5376*s1^3*s2*z^7*zb^4*G[1][5]^2 + 
    5866*s1^2*s2^2*z^7*zb^4*G[1][5]^2 - 3108*s1*s2^3*z^7*zb^4*G[1][5]^2 + 
    4536*s2^4*z^7*zb^4*G[1][5]^2 - 672*s1^3*s2*z^8*zb^4*G[1][5]^2 + 
    6412*s1^2*s2^2*z^8*zb^4*G[1][5]^2 - 840*s1*s2^3*z^8*zb^4*G[1][5]^2 - 
    504*s2^4*z^8*zb^4*G[1][5]^2 - 588*s1*s2^3*zb^5*G[1][5]^2 + 
    1008*s2^4*zb^5*G[1][5]^2 - 3276*s1^2*s2^2*z*zb^5*G[1][5]^2 + 
    9912*s1*s2^3*z*zb^5*G[1][5]^2 - 5040*s2^4*z*zb^5*G[1][5]^2 - 
    4536*s1^3*s2*z^2*zb^5*G[1][5]^2 + 24276*s1^2*s2^2*z^2*zb^5*G[1][5]^2 - 
    39480*s1*s2^3*z^2*zb^5*G[1][5]^2 + 17304*s2^4*z^2*zb^5*G[1][5]^2 - 
    1680*s1^4*z^3*zb^5*G[1][5]^2 + 18060*s1^3*s2*z^3*zb^5*G[1][5]^2 - 
    63427*s1^2*s2^2*z^3*zb^5*G[1][5]^2 + 68712*s1*s2^3*z^3*zb^5*G[1][5]^2 - 
    28392*s2^4*z^3*zb^5*G[1][5]^2 + 6216*s1^4*z^4*zb^5*G[1][5]^2 - 
    23184*s1^3*s2*z^4*zb^5*G[1][5]^2 + 59045*s1^2*s2^2*z^4*zb^5*G[1][5]^2 - 
    77616*s1*s2^3*z^4*zb^5*G[1][5]^2 + 28224*s2^4*z^4*zb^5*G[1][5]^2 - 
    6216*s1^4*z^5*zb^5*G[1][5]^2 + 13104*s1^3*s2*z^5*zb^5*G[1][5]^2 - 
    18886*s1^2*s2^2*z^5*zb^5*G[1][5]^2 + 51828*s1*s2^3*z^5*zb^5*G[1][5]^2 - 
    18816*s2^4*z^5*zb^5*G[1][5]^2 + 1680*s1^4*z^6*zb^5*G[1][5]^2 - 
    6216*s1^3*s2*z^6*zb^5*G[1][5]^2 + 15260*s1^2*s2^2*z^6*zb^5*G[1][5]^2 - 
    15372*s1*s2^3*z^6*zb^5*G[1][5]^2 + 6720*s2^4*z^6*zb^5*G[1][5]^2 + 
    2772*s1^3*s2*z^7*zb^5*G[1][5]^2 - 12992*s1^2*s2^2*z^7*zb^5*G[1][5]^2 + 
    2604*s1*s2^3*z^7*zb^5*G[1][5]^2 - 1008*s2^4*z^7*zb^5*G[1][5]^2 + 
    756*s1*s2^3*zb^6*G[1][5]^2 - 672*s2^4*zb^6*G[1][5]^2 + 
    3276*s1^2*s2^2*z*zb^6*G[1][5]^2 - 6048*s1*s2^3*z*zb^6*G[1][5]^2 + 
    1848*s2^4*z*zb^6*G[1][5]^2 + 5040*s1^3*s2*z^2*zb^6*G[1][5]^2 - 
    14847*s1^2*s2^2*z^2*zb^6*G[1][5]^2 + 21504*s1*s2^3*z^2*zb^6*G[1][5]^2 - 
    4536*s2^4*z^2*zb^6*G[1][5]^2 - 1680*s1^4*z^3*zb^6*G[1][5]^2 - 
    15876*s1^3*s2*z^3*zb^6*G[1][5]^2 + 43673*s1^2*s2^2*z^3*zb^6*G[1][5]^2 - 
    28308*s1*s2^3*z^3*zb^6*G[1][5]^2 + 5880*s2^4*z^3*zb^6*G[1][5]^2 - 
    1176*s1^4*z^4*zb^6*G[1][5]^2 + 16044*s1^3*s2*z^4*zb^6*G[1][5]^2 - 
    47838*s1^2*s2^2*z^4*zb^6*G[1][5]^2 + 21336*s1*s2^3*z^4*zb^6*G[1][5]^2 - 
    3528*s2^4*z^4*zb^6*G[1][5]^2 + 3864*s1^4*z^5*zb^6*G[1][5]^2 - 
    4620*s1^3*s2*z^5*zb^6*G[1][5]^2 + 4620*s1^2*s2^2*z^5*zb^6*G[1][5]^2 - 
    11004*s1*s2^3*z^5*zb^6*G[1][5]^2 + 1176*s2^4*z^5*zb^6*G[1][5]^2 - 
    1008*s1^4*z^6*zb^6*G[1][5]^2 - 588*s1^3*s2*z^6*zb^6*G[1][5]^2 + 
    11116*s1^2*s2^2*z^6*zb^6*G[1][5]^2 + 1764*s1*s2^3*z^6*zb^6*G[1][5]^2 - 
    168*s2^4*z^6*zb^6*G[1][5]^2 - 420*s1*s2^3*zb^7*G[1][5]^2 + 
    168*s2^4*zb^7*G[1][5]^2 - 588*s1^3*s2*z*zb^7*G[1][5]^2 - 
    1967*s1^2*s2^2*z*zb^7*G[1][5]^2 + 1008*s1*s2^3*z*zb^7*G[1][5]^2 - 
    168*s2^4*z*zb^7*G[1][5]^2 + 2352*s1^4*z^2*zb^7*G[1][5]^2 - 
    1512*s1^3*s2*z^2*zb^7*G[1][5]^2 - 1099*s1^2*s2^2*z^2*zb^7*G[1][5]^2 - 
    3780*s1*s2^3*z^2*zb^7*G[1][5]^2 + 1176*s1^4*z^3*zb^7*G[1][5]^2 + 
    6384*s1^3*s2*z^3*zb^7*G[1][5]^2 - 1484*s1^2*s2^2*z^3*zb^7*G[1][5]^2 + 
    4116*s1*s2^3*z^3*zb^7*G[1][5]^2 - 3528*s1^4*z^4*zb^7*G[1][5]^2 - 
    5880*s1^3*s2*z^4*zb^7*G[1][5]^2 + 16366*s1^2*s2^2*z^4*zb^7*G[1][5]^2 - 
    1176*s1*s2^3*z^4*zb^7*G[1][5]^2 + 1596*s1^3*s2*z^5*zb^7*G[1][5]^2 - 
    11816*s1^2*s2^2*z^5*zb^7*G[1][5]^2 + 252*s1*s2^3*z^5*zb^7*G[1][5]^2 + 
    84*s1^3*s2*zb^8*G[1][5]^2 + 155*s1^2*s2^2*zb^8*G[1][5]^2 + 
    84*s1*s2^3*zb^8*G[1][5]^2 - 1008*s1^4*z*zb^8*G[1][5]^2 + 
    840*s1^3*s2*z*zb^8*G[1][5]^2 + 1889*s1^2*s2^2*z*zb^8*G[1][5]^2 + 
    168*s1*s2^3*z*zb^8*G[1][5]^2 - 2856*s1^4*z^2*zb^8*G[1][5]^2 - 
    1428*s1^3*s2*z^2*zb^8*G[1][5]^2 - 22*s1^2*s2^2*z^2*zb^8*G[1][5]^2 - 
    252*s1*s2^3*z^2*zb^8*G[1][5]^2 + 2856*s1^4*z^3*zb^8*G[1][5]^2 - 
    7258*s1^2*s2^2*z^3*zb^8*G[1][5]^2 + 1008*s1^4*z^4*zb^8*G[1][5]^2 + 
    504*s1^3*s2*z^4*zb^8*G[1][5]^2 + 5236*s1^2*s2^2*z^4*zb^8*G[1][5]^2 + 
    168*s1^4*zb^9*G[1][5]^2 - 168*s1^3*s2*zb^9*G[1][5]^2 - 
    310*s1^2*s2^2*zb^9*G[1][5]^2 + 1680*s1^4*z*zb^9*G[1][5]^2 - 
    84*s1^3*s2*z*zb^9*G[1][5]^2 - 591*s1^2*s2^2*z*zb^9*G[1][5]^2 - 
    336*s1^4*z^2*zb^9*G[1][5]^2 + 672*s1^3*s2*z^2*zb^9*G[1][5]^2 + 
    2373*s1^2*s2^2*z^2*zb^9*G[1][5]^2 - 1512*s1^4*z^3*zb^9*G[1][5]^2 - 
    420*s1^3*s2*z^3*zb^9*G[1][5]^2 - 1472*s1^2*s2^2*z^3*zb^9*G[1][5]^2 - 
    336*s1^4*zb^10*G[1][5]^2 + 84*s1^3*s2*zb^10*G[1][5]^2 + 
    155*s1^2*s2^2*zb^10*G[1][5]^2 - 504*s1^4*z*zb^10*G[1][5]^2 - 
    168*s1^3*s2*z*zb^10*G[1][5]^2 - 339*s1^2*s2^2*z*zb^10*G[1][5]^2 + 
    840*s1^4*z^2*zb^10*G[1][5]^2 + 84*s1^3*s2*z^2*zb^10*G[1][5]^2 + 
    184*s1^2*s2^2*z^2*zb^10*G[1][5]^2 + 168*s1^4*zb^11*G[1][5]^2 - 
    168*s1^4*z*zb^11*G[1][5]^2 + 4*s1^2*s2^2*z^7*zb*G[1][4]*G[1][6] - 
    4*s1^2*s2^2*z^8*zb*G[1][4]*G[1][6] - 4*s1^2*s2^2*z^9*zb*G[1][4]*G[1][6] + 
    4*s1^2*s2^2*z^10*zb*G[1][4]*G[1][6] - 28*s1^2*s2^2*z^6*zb^2*G[1][4]*
     G[1][6] + 20*s1^2*s2^2*z^7*zb^2*G[1][4]*G[1][6] + 
    44*s1^2*s2^2*z^8*zb^2*G[1][4]*G[1][6] - 28*s1^2*s2^2*z^9*zb^2*G[1][4]*
     G[1][6] - 8*s1^2*s2^2*z^10*zb^2*G[1][4]*G[1][6] + 
    84*s1^2*s2^2*z^5*zb^3*G[1][4]*G[1][6] - 28*s1^2*s2^2*z^6*zb^3*G[1][4]*
     G[1][6] - 192*s1^2*s2^2*z^7*zb^3*G[1][4]*G[1][6] + 
    72*s1^2*s2^2*z^8*zb^3*G[1][4]*G[1][6] + 64*s1^2*s2^2*z^9*zb^3*G[1][4]*
     G[1][6] - 140*s1^2*s2^2*z^4*zb^4*G[1][4]*G[1][6] - 
    28*s1^2*s2^2*z^5*zb^4*G[1][4]*G[1][6] + 448*s1^2*s2^2*z^6*zb^4*G[1][4]*
     G[1][6] - 56*s1^2*s2^2*z^7*zb^4*G[1][4]*G[1][6] - 
    224*s1^2*s2^2*z^8*zb^4*G[1][4]*G[1][6] + 140*s1^2*s2^2*z^3*zb^5*G[1][4]*
     G[1][6] + 140*s1^2*s2^2*z^4*zb^5*G[1][4]*G[1][6] - 
    616*s1^2*s2^2*z^5*zb^5*G[1][4]*G[1][6] - 112*s1^2*s2^2*z^6*zb^5*G[1][4]*
     G[1][6] + 448*s1^2*s2^2*z^7*zb^5*G[1][4]*G[1][6] - 
    84*s1^2*s2^2*z^2*zb^6*G[1][4]*G[1][6] - 196*s1^2*s2^2*z^3*zb^6*G[1][4]*
     G[1][6] + 504*s1^2*s2^2*z^4*zb^6*G[1][4]*G[1][6] + 
    336*s1^2*s2^2*z^5*zb^6*G[1][4]*G[1][6] - 560*s1^2*s2^2*z^6*zb^6*G[1][4]*
     G[1][6] + 28*s1^2*s2^2*z*zb^7*G[1][4]*G[1][6] + 
    140*s1^2*s2^2*z^2*zb^7*G[1][4]*G[1][6] - 224*s1^2*s2^2*z^3*zb^7*G[1][4]*
     G[1][6] - 392*s1^2*s2^2*z^4*zb^7*G[1][4]*G[1][6] + 
    448*s1^2*s2^2*z^5*zb^7*G[1][4]*G[1][6] - 4*s1^2*s2^2*zb^8*G[1][4]*
     G[1][6] - 52*s1^2*s2^2*z*zb^8*G[1][4]*G[1][6] + 
    32*s1^2*s2^2*z^2*zb^8*G[1][4]*G[1][6] + 248*s1^2*s2^2*z^3*zb^8*G[1][4]*
     G[1][6] - 224*s1^2*s2^2*z^4*zb^8*G[1][4]*G[1][6] + 
    8*s1^2*s2^2*zb^9*G[1][4]*G[1][6] + 12*s1^2*s2^2*z*zb^9*G[1][4]*G[1][6] - 
    84*s1^2*s2^2*z^2*zb^9*G[1][4]*G[1][6] + 64*s1^2*s2^2*z^3*zb^9*G[1][4]*
     G[1][6] - 4*s1^2*s2^2*zb^10*G[1][4]*G[1][6] + 
    12*s1^2*s2^2*z*zb^10*G[1][4]*G[1][6] - 8*s1^2*s2^2*z^2*zb^10*G[1][4]*
     G[1][6] + 168*s1^2*s2^2*z^6*G[1][5]*G[1][6] + 
    168*s1*s2^3*z^6*G[1][5]*G[1][6] + 168*s1^3*s2*z^7*G[1][5]*G[1][6] - 
    168*s1*s2^3*z^7*G[1][5]*G[1][6] - 168*s1^3*s2*z^8*G[1][5]*G[1][6] - 
    336*s1^2*s2^2*z^8*G[1][5]*G[1][6] + 168*s1^2*s2^2*z^9*G[1][5]*G[1][6] - 
    168*s1*s2^3*z^4*zb*G[1][5]*G[1][6] - 1176*s1^2*s2^2*z^5*zb*G[1][5]*
     G[1][6] - 504*s1*s2^3*z^5*zb*G[1][5]*G[1][6] - 
    1008*s1^3*s2*z^6*zb*G[1][5]*G[1][6] + 168*s1^2*s2^2*z^6*zb*G[1][5]*
     G[1][6] + 168*s1*s2^3*z^6*zb*G[1][5]*G[1][6] + 
    840*s1^3*s2*z^7*zb*G[1][5]*G[1][6] + 1982*s1^2*s2^2*z^7*zb*G[1][5]*
     G[1][6] + 504*s1*s2^3*z^7*zb*G[1][5]*G[1][6] + 
    252*s1^3*s2*z^8*zb*G[1][5]*G[1][6] - 386*s1^2*s2^2*z^8*zb*G[1][5]*
     G[1][6] + 252*s1*s2^3*z^8*zb*G[1][5]*G[1][6] + 
    84*s1^3*s2*z^9*zb*G[1][5]*G[1][6] - 470*s1^2*s2^2*z^9*zb*G[1][5]*
     G[1][6] - 168*s1*s2^3*z^9*zb*G[1][5]*G[1][6] + 
    50*s1^2*s2^2*z^10*zb*G[1][5]*G[1][6] + 168*s1*s2^3*z^10*zb*G[1][5]*
     G[1][6] - 84*s1*s2^3*z^11*zb*G[1][5]*G[1][6] + 
    672*s1*s2^3*z^3*zb^2*G[1][5]*G[1][6] + 3024*s1^2*s2^2*z^4*zb^2*G[1][5]*
     G[1][6] + 840*s1*s2^3*z^4*zb^2*G[1][5]*G[1][6] + 
    2352*s1^3*s2*z^5*zb^2*G[1][5]*G[1][6] + 504*s1^2*s2^2*z^5*zb^2*G[1][5]*
     G[1][6] + 504*s1*s2^3*z^5*zb^2*G[1][5]*G[1][6] - 
    1176*s1^3*s2*z^6*zb^2*G[1][5]*G[1][6] - 6650*s1^2*s2^2*z^6*zb^2*G[1][5]*
     G[1][6] - 1680*s1*s2^3*z^6*zb^2*G[1][5]*G[1][6] - 
    1680*s1^3*s2*z^7*zb^2*G[1][5]*G[1][6] - 422*s1^2*s2^2*z^7*zb^2*G[1][5]*
     G[1][6] - 1428*s1*s2^3*z^7*zb^2*G[1][5]*G[1][6] - 
    420*s1^3*s2*z^8*zb^2*G[1][5]*G[1][6] + 2986*s1^2*s2^2*z^8*zb^2*G[1][5]*
     G[1][6] + 252*s1*s2^3*z^8*zb^2*G[1][5]*G[1][6] - 
    84*s1^3*s2*z^9*zb^2*G[1][5]*G[1][6] - 266*s1^2*s2^2*z^9*zb^2*G[1][5]*
     G[1][6] - 756*s1*s2^3*z^9*zb^2*G[1][5]*G[1][6] - 
    16*s1^2*s2^2*z^10*zb^2*G[1][5]*G[1][6] + 420*s1*s2^3*z^10*zb^2*G[1][5]*
     G[1][6] - 1008*s1*s2^3*z^2*zb^3*G[1][5]*G[1][6] - 
    3696*s1^2*s2^2*z^3*zb^3*G[1][5]*G[1][6] - 1680*s1*s2^3*z^3*zb^3*G[1][5]*
     G[1][6] - 2688*s1^3*s2*z^4*zb^3*G[1][5]*G[1][6] - 
    3696*s1^2*s2^2*z^4*zb^3*G[1][5]*G[1][6] - 840*s1*s2^3*z^4*zb^3*G[1][5]*
     G[1][6] - 336*s1^3*s2*z^5*zb^3*G[1][5]*G[1][6] + 
    13566*s1^2*s2^2*z^5*zb^3*G[1][5]*G[1][6] + 2016*s1*s2^3*z^5*zb^3*G[1][5]*
     G[1][6] + 3864*s1^3*s2*z^6*zb^3*G[1][5]*G[1][6] + 
    3010*s1^2*s2^2*z^6*zb^3*G[1][5]*G[1][6] + 3444*s1*s2^3*z^6*zb^3*G[1][5]*
     G[1][6] + 1260*s1^3*s2*z^7*zb^3*G[1][5]*G[1][6] - 
    8280*s1^2*s2^2*z^7*zb^3*G[1][5]*G[1][6] + 756*s1*s2^3*z^7*zb^3*G[1][5]*
     G[1][6] + 420*s1^3*s2*z^8*zb^3*G[1][5]*G[1][6] + 
    144*s1^2*s2^2*z^8*zb^3*G[1][5]*G[1][6] + 1596*s1*s2^3*z^8*zb^3*G[1][5]*
     G[1][6] + 296*s1^2*s2^2*z^9*zb^3*G[1][5]*G[1][6] - 
    756*s1*s2^3*z^9*zb^3*G[1][5]*G[1][6] + 672*s1*s2^3*z*zb^4*G[1][5]*
     G[1][6] + 2184*s1^2*s2^2*z^2*zb^4*G[1][5]*G[1][6] + 
    2520*s1*s2^3*z^2*zb^4*G[1][5]*G[1][6] + 1512*s1^3*s2*z^3*zb^4*G[1][5]*
     G[1][6] + 6384*s1^2*s2^2*z^3*zb^4*G[1][5]*G[1][6] + 
    840*s1*s2^3*z^3*zb^4*G[1][5]*G[1][6] + 2184*s1^3*s2*z^4*zb^4*G[1][5]*
     G[1][6] - 15946*s1^2*s2^2*z^4*zb^4*G[1][5]*G[1][6] - 
    1176*s1*s2^3*z^4*zb^4*G[1][5]*G[1][6] - 3192*s1^3*s2*z^5*zb^4*G[1][5]*
     G[1][6] - 6902*s1^2*s2^2*z^5*zb^4*G[1][5]*G[1][6] - 
    4284*s1*s2^3*z^5*zb^4*G[1][5]*G[1][6] - 3108*s1^3*s2*z^6*zb^4*G[1][5]*
     G[1][6] + 15176*s1^2*s2^2*z^6*zb^4*G[1][5]*G[1][6] - 
    2772*s1*s2^3*z^6*zb^4*G[1][5]*G[1][6] - 840*s1^3*s2*z^7*zb^4*G[1][5]*
     G[1][6] + 728*s1^2*s2^2*z^7*zb^4*G[1][5]*G[1][6] - 
    1932*s1*s2^3*z^7*zb^4*G[1][5]*G[1][6] + 84*s1^3*s2*z^8*zb^4*G[1][5]*
     G[1][6] - 1456*s1^2*s2^2*z^8*zb^4*G[1][5]*G[1][6] + 
    252*s1*s2^3*z^8*zb^4*G[1][5]*G[1][6] - 168*s1*s2^3*zb^5*G[1][5]*G[1][6] - 
    504*s1^2*s2^2*z*zb^5*G[1][5]*G[1][6] - 1848*s1*s2^3*z*zb^5*G[1][5]*
     G[1][6] - 336*s1^3*s2*z^2*zb^5*G[1][5]*G[1][6] - 
    4536*s1^2*s2^2*z^2*zb^5*G[1][5]*G[1][6] - 1512*s1*s2^3*z^2*zb^5*G[1][5]*
     G[1][6] - 1848*s1^3*s2*z^3*zb^5*G[1][5]*G[1][6] + 
    10570*s1^2*s2^2*z^3*zb^5*G[1][5]*G[1][6] + 504*s1*s2^3*z^3*zb^5*G[1][5]*
     G[1][6] - 1344*s1^3*s2*z^4*zb^5*G[1][5]*G[1][6] + 
    10654*s1^2*s2^2*z^4*zb^5*G[1][5]*G[1][6] + 2436*s1*s2^3*z^4*zb^5*G[1][5]*
     G[1][6] + 4788*s1^3*s2*z^5*zb^5*G[1][5]*G[1][6] - 
    21644*s1^2*s2^2*z^5*zb^5*G[1][5]*G[1][6] + 4116*s1*s2^3*z^5*zb^5*G[1][5]*
     G[1][6] + 1848*s1^3*s2*z^6*zb^5*G[1][5]*G[1][6] - 
    1988*s1^2*s2^2*z^6*zb^5*G[1][5]*G[1][6] + 1260*s1*s2^3*z^6*zb^5*G[1][5]*
     G[1][6] - 588*s1^3*s2*z^7*zb^5*G[1][5]*G[1][6] + 
    4088*s1^2*s2^2*z^7*zb^5*G[1][5]*G[1][6] + 1092*s1*s2^3*z^7*zb^5*G[1][5]*
     G[1][6] + 504*s1*s2^3*zb^6*G[1][5]*G[1][6] + 
    1176*s1^2*s2^2*z*zb^6*G[1][5]*G[1][6] + 1512*s1*s2^3*z*zb^6*G[1][5]*
     G[1][6] + 504*s1^3*s2*z^2*zb^6*G[1][5]*G[1][6] - 
    4158*s1^2*s2^2*z^2*zb^6*G[1][5]*G[1][6] + 4704*s1^3*s2*z^3*zb^6*G[1][5]*
     G[1][6] - 11522*s1^2*s2^2*z^3*zb^6*G[1][5]*G[1][6] + 
    84*s1*s2^3*z^3*zb^6*G[1][5]*G[1][6] - 2772*s1^3*s2*z^4*zb^6*G[1][5]*
     G[1][6] + 21924*s1^2*s2^2*z^4*zb^6*G[1][5]*G[1][6] - 
    3276*s1*s2^3*z^4*zb^6*G[1][5]*G[1][6] - 4704*s1^3*s2*z^5*zb^6*G[1][5]*
     G[1][6] + 4956*s1^2*s2^2*z^5*zb^6*G[1][5]*G[1][6] - 
    588*s1*s2^3*z^5*zb^6*G[1][5]*G[1][6] + 1260*s1^3*s2*z^6*zb^6*G[1][5]*
     G[1][6] - 7504*s1^2*s2^2*z^6*zb^6*G[1][5]*G[1][6] - 
    1764*s1*s2^3*z^6*zb^6*G[1][5]*G[1][6] - 504*s1*s2^3*zb^7*G[1][5]*
     G[1][6] + 1274*s1^2*s2^2*z*zb^7*G[1][5]*G[1][6] - 
    336*s1*s2^3*z*zb^7*G[1][5]*G[1][6] - 3864*s1^3*s2*z^2*zb^7*G[1][5]*
     G[1][6] + 8134*s1^2*s2^2*z^2*zb^7*G[1][5]*G[1][6] - 
    756*s1*s2^3*z^2*zb^7*G[1][5]*G[1][6] - 2268*s1^3*s2*z^3*zb^7*G[1][5]*
     G[1][6] - 12712*s1^2*s2^2*z^3*zb^7*G[1][5]*G[1][6] + 
    924*s1*s2^3*z^3*zb^7*G[1][5]*G[1][6] + 6888*s1^3*s2*z^4*zb^7*G[1][5]*
     G[1][6] - 8848*s1^2*s2^2*z^4*zb^7*G[1][5]*G[1][6] + 
    756*s1*s2^3*z^4*zb^7*G[1][5]*G[1][6] - 588*s1^3*s2*z^5*zb^7*G[1][5]*
     G[1][6] + 8792*s1^2*s2^2*z^5*zb^7*G[1][5]*G[1][6] + 
    1092*s1*s2^3*z^5*zb^7*G[1][5]*G[1][6] - 302*s1^2*s2^2*zb^8*G[1][5]*
     G[1][6] + 168*s1*s2^3*zb^8*G[1][5]*G[1][6] + 1512*s1^3*s2*z*zb^8*G[1][5]*
     G[1][6] - 3338*s1^2*s2^2*z*zb^8*G[1][5]*G[1][6] + 
    252*s1*s2^3*z*zb^8*G[1][5]*G[1][6] + 4452*s1^3*s2*z^2*zb^8*G[1][5]*
     G[1][6] + 2584*s1^2*s2^2*z^2*zb^8*G[1][5]*G[1][6] + 
    420*s1*s2^3*z^2*zb^8*G[1][5]*G[1][6] - 4536*s1^3*s2*z^3*zb^8*G[1][5]*
     G[1][6] + 8392*s1^2*s2^2*z^3*zb^8*G[1][5]*G[1][6] - 
    756*s1*s2^3*z^3*zb^8*G[1][5]*G[1][6] - 1428*s1^3*s2*z^4*zb^8*G[1][5]*
     G[1][6] - 6160*s1^2*s2^2*z^4*zb^8*G[1][5]*G[1][6] - 
    252*s1*s2^3*z^4*zb^8*G[1][5]*G[1][6] - 252*s1^3*s2*zb^9*G[1][5]*G[1][6] + 
    604*s1^2*s2^2*zb^9*G[1][5]*G[1][6] - 2520*s1^3*s2*z*zb^9*G[1][5]*
     G[1][6] + 738*s1^2*s2^2*z*zb^9*G[1][5]*G[1][6] - 
    252*s1*s2^3*z*zb^9*G[1][5]*G[1][6] + 504*s1^3*s2*z^2*zb^9*G[1][5]*
     G[1][6] - 3822*s1^2*s2^2*z^2*zb^9*G[1][5]*G[1][6] + 
    252*s1*s2^3*z^2*zb^9*G[1][5]*G[1][6] + 2268*s1^3*s2*z^3*zb^9*G[1][5]*
     G[1][6] + 2312*s1^2*s2^2*z^3*zb^9*G[1][5]*G[1][6] + 
    504*s1^3*s2*zb^10*G[1][5]*G[1][6] - 302*s1^2*s2^2*zb^10*G[1][5]*G[1][6] + 
    756*s1^3*s2*z*zb^10*G[1][5]*G[1][6] + 654*s1^2*s2^2*z*zb^10*G[1][5]*
     G[1][6] - 1260*s1^3*s2*z^2*zb^10*G[1][5]*G[1][6] - 
    352*s1^2*s2^2*z^2*zb^10*G[1][5]*G[1][6] - 252*s1^3*s2*zb^11*G[1][5]*
     G[1][6] + 252*s1^3*s2*z*zb^11*G[1][5]*G[1][6] + 
    179*s1^2*s2^2*z^7*zb*G[1][6]^2 - 84*s1*s2^3*z^7*zb*G[1][6]^2 + 
    168*s1^3*s2*z^8*zb*G[1][6]^2 - 179*s1^2*s2^2*z^8*zb*G[1][6]^2 + 
    504*s1*s2^3*z^8*zb*G[1][6]^2 - 84*s1^3*s2*z^9*zb*G[1][6]^2 + 
    73*s1^2*s2^2*z^9*zb*G[1][6]^2 - 672*s1*s2^3*z^9*zb*G[1][6]^2 + 
    11*s1^2*s2^2*z^10*zb*G[1][6]^2 + 420*s1*s2^3*z^10*zb*G[1][6]^2 - 
    84*s1*s2^3*z^11*zb*G[1][6]^2 - 168*s1*s2^3*z^5*zb^2*G[1][6]^2 - 
    1253*s1^2*s2^2*z^6*zb^2*G[1][6]^2 + 924*s1*s2^3*z^6*zb^2*G[1][6]^2 - 
    1008*s1^3*s2*z^7*zb^2*G[1][6]^2 + 1231*s1^2*s2^2*z^7*zb^2*G[1][6]^2 - 
    3276*s1*s2^3*z^7*zb^2*G[1][6]^2 + 420*s1^3*s2*z^8*zb^2*G[1][6]^2 - 
    145*s1^2*s2^2*z^8*zb^2*G[1][6]^2 + 3780*s1*s2^3*z^8*zb^2*G[1][6]^2 + 
    84*s1^3*s2*z^9*zb^2*G[1][6]^2 - 329*s1^2*s2^2*z^9*zb^2*G[1][6]^2 - 
    2268*s1*s2^3*z^9*zb^2*G[1][6]^2 + 76*s1^2*s2^2*z^10*zb^2*G[1][6]^2 + 
    420*s1*s2^3*z^10*zb^2*G[1][6]^2 + 672*s1*s2^3*z^4*zb^3*G[1][6]^2 + 
    3255*s1^2*s2^2*z^5*zb^3*G[1][6]^2 - 2688*s1*s2^3*z^5*zb^3*G[1][6]^2 + 
    2352*s1^3*s2*z^6*zb^3*G[1][6]^2 - 2429*s1^2*s2^2*z^6*zb^3*G[1][6]^2 + 
    7728*s1*s2^3*z^6*zb^3*G[1][6]^2 - 504*s1^3*s2*z^7*zb^3*G[1][6]^2 - 
    1606*s1^2*s2^2*z^7*zb^3*G[1][6]^2 - 7812*s1*s2^3*z^7*zb^3*G[1][6]^2 - 
    588*s1^3*s2*z^8*zb^3*G[1][6]^2 + 1892*s1^2*s2^2*z^8*zb^3*G[1][6]^2 + 
    4620*s1*s2^3*z^8*zb^3*G[1][6]^2 - 440*s1^2*s2^2*z^9*zb^3*G[1][6]^2 - 
    756*s1*s2^3*z^9*zb^3*G[1][6]^2 - 1008*s1*s2^3*z^3*zb^4*G[1][6]^2 - 
    4081*s1^2*s2^2*z^4*zb^4*G[1][6]^2 + 3192*s1*s2^3*z^4*zb^4*G[1][6]^2 - 
    2688*s1^3*s2*z^5*zb^4*G[1][6]^2 + 931*s1^2*s2^2*z^5*zb^4*G[1][6]^2 - 
    8232*s1*s2^3*z^5*zb^4*G[1][6]^2 - 504*s1^3*s2*z^6*zb^4*G[1][6]^2 + 
    6482*s1^2*s2^2*z^6*zb^4*G[1][6]^2 + 6804*s1*s2^3*z^6*zb^4*G[1][6]^2 + 
    1428*s1^3*s2*z^7*zb^4*G[1][6]^2 - 4116*s1^2*s2^2*z^7*zb^4*G[1][6]^2 - 
    4200*s1*s2^3*z^7*zb^4*G[1][6]^2 + 84*s1^3*s2*z^8*zb^4*G[1][6]^2 + 
    868*s1^2*s2^2*z^8*zb^4*G[1][6]^2 + 504*s1*s2^3*z^8*zb^4*G[1][6]^2 + 
    672*s1*s2^3*z^2*zb^5*G[1][6]^2 + 2569*s1^2*s2^2*z^3*zb^5*G[1][6]^2 - 
    1428*s1*s2^3*z^3*zb^5*G[1][6]^2 + 1512*s1^3*s2*z^4*zb^5*G[1][6]^2 + 
    2233*s1^2*s2^2*z^4*zb^5*G[1][6]^2 + 3528*s1*s2^3*z^4*zb^5*G[1][6]^2 + 
    1596*s1^3*s2*z^5*zb^5*G[1][6]^2 - 9520*s1^2*s2^2*z^5*zb^5*G[1][6]^2 - 
    1176*s1*s2^3*z^5*zb^5*G[1][6]^2 - 1512*s1^3*s2*z^6*zb^5*G[1][6]^2 + 
    3598*s1^2*s2^2*z^6*zb^5*G[1][6]^2 + 1260*s1*s2^3*z^6*zb^5*G[1][6]^2 - 
    336*s1^3*s2*z^7*zb^5*G[1][6]^2 - 560*s1^2*s2^2*z^7*zb^5*G[1][6]^2 + 
    84*s1*s2^3*z^7*zb^5*G[1][6]^2 - 168*s1*s2^3*z*zb^6*G[1][6]^2 - 
    735*s1^2*s2^2*z^2*zb^6*G[1][6]^2 - 84*s1*s2^3*z^2*zb^6*G[1][6]^2 - 
    336*s1^3*s2*z^3*zb^6*G[1][6]^2 - 2723*s1^2*s2^2*z^3*zb^6*G[1][6]^2 + 
    84*s1*s2^3*z^3*zb^6*G[1][6]^2 - 1260*s1^3*s2*z^4*zb^6*G[1][6]^2 + 
    6356*s1^2*s2^2*z^4*zb^6*G[1][6]^2 - 1764*s1*s2^3*z^4*zb^6*G[1][6]^2 + 
    588*s1^3*s2*z^5*zb^6*G[1][6]^2 - 154*s1^2*s2^2*z^5*zb^6*G[1][6]^2 + 
    420*s1*s2^3*z^5*zb^6*G[1][6]^2 + 504*s1^3*s2*z^6*zb^6*G[1][6]^2 - 
    308*s1^2*s2^2*z^6*zb^6*G[1][6]^2 - 252*s1*s2^3*z^6*zb^6*G[1][6]^2 + 
    77*s1^2*s2^2*z*zb^7*G[1][6]^2 + 168*s1*s2^3*z*zb^7*G[1][6]^2 + 
    1057*s1^2*s2^2*z^2*zb^7*G[1][6]^2 - 336*s1*s2^3*z^2*zb^7*G[1][6]^2 + 
    336*s1^3*s2*z^3*zb^7*G[1][6]^2 - 1666*s1^2*s2^2*z^3*zb^7*G[1][6]^2 + 
    924*s1*s2^3*z^3*zb^7*G[1][6]^2 + 84*s1^3*s2*z^4*zb^7*G[1][6]^2 - 
    1764*s1^2*s2^2*z^4*zb^7*G[1][6]^2 - 252*s1*s2^3*z^4*zb^7*G[1][6]^2 - 
    336*s1^3*s2*z^5*zb^7*G[1][6]^2 + 616*s1^2*s2^2*z^5*zb^7*G[1][6]^2 + 
    84*s1*s2^3*z^5*zb^7*G[1][6]^2 - 11*s1^2*s2^2*zb^8*G[1][6]^2 - 
    143*s1^2*s2^2*z*zb^8*G[1][6]^2 - 10*s1^2*s2^2*z^2*zb^8*G[1][6]^2 - 
    84*s1*s2^3*z^2*zb^8*G[1][6]^2 - 84*s1^3*s2*z^3*zb^8*G[1][6]^2 + 
    1060*s1^2*s2^2*z^3*zb^8*G[1][6]^2 + 84*s1^3*s2*z^4*zb^8*G[1][6]^2 - 
    308*s1^2*s2^2*z^4*zb^8*G[1][6]^2 + 22*s1^2*s2^2*zb^9*G[1][6]^2 + 
    47*s1^2*s2^2*z*zb^9*G[1][6]^2 - 217*s1^2*s2^2*z^2*zb^9*G[1][6]^2 + 
    64*s1^2*s2^2*z^3*zb^9*G[1][6]^2 - 11*s1^2*s2^2*zb^10*G[1][6]^2 + 
    19*s1^2*s2^2*z*zb^10*G[1][6]^2 - 8*s1^2*s2^2*z^2*zb^10*G[1][6]^2 - 
    112*s1^2*s2^2*z^8*zb^2*G[1][1]*G[1][7] + 112*s1^2*s2^2*z^10*zb^2*G[1][1]*
     G[1][7] + 784*s1^2*s2^2*z^7*zb^3*G[1][1]*G[1][7] + 
    112*s1^2*s2^2*z^8*zb^3*G[1][1]*G[1][7] - 896*s1^2*s2^2*z^9*zb^3*G[1][1]*
     G[1][7] - 2352*s1^2*s2^2*z^6*zb^4*G[1][1]*G[1][7] - 
    784*s1^2*s2^2*z^7*zb^4*G[1][1]*G[1][7] + 3136*s1^2*s2^2*z^8*zb^4*G[1][1]*
     G[1][7] + 3920*s1^2*s2^2*z^5*zb^5*G[1][1]*G[1][7] + 
    2352*s1^2*s2^2*z^6*zb^5*G[1][1]*G[1][7] - 6272*s1^2*s2^2*z^7*zb^5*G[1][1]*
     G[1][7] - 3920*s1^2*s2^2*z^4*zb^6*G[1][1]*G[1][7] - 
    3920*s1^2*s2^2*z^5*zb^6*G[1][1]*G[1][7] + 7840*s1^2*s2^2*z^6*zb^6*G[1][1]*
     G[1][7] + 2352*s1^2*s2^2*z^3*zb^7*G[1][1]*G[1][7] + 
    3920*s1^2*s2^2*z^4*zb^7*G[1][1]*G[1][7] - 6272*s1^2*s2^2*z^5*zb^7*G[1][1]*
     G[1][7] - 784*s1^2*s2^2*z^2*zb^8*G[1][1]*G[1][7] - 
    2352*s1^2*s2^2*z^3*zb^8*G[1][1]*G[1][7] + 3136*s1^2*s2^2*z^4*zb^8*G[1][1]*
     G[1][7] + 112*s1^2*s2^2*z*zb^9*G[1][1]*G[1][7] + 
    784*s1^2*s2^2*z^2*zb^9*G[1][1]*G[1][7] - 896*s1^2*s2^2*z^3*zb^9*G[1][1]*
     G[1][7] - 112*s1^2*s2^2*z*zb^10*G[1][1]*G[1][7] + 
    112*s1^2*s2^2*z^2*zb^10*G[1][1]*G[1][7] - 112*s1^2*s2^2*z^7*zb*G[1][2]*
     G[1][7] + 112*s1^2*s2^2*z^8*zb*G[1][2]*G[1][7] + 
    112*s1^2*s2^2*z^9*zb*G[1][2]*G[1][7] - 112*s1^2*s2^2*z^10*zb*G[1][2]*
     G[1][7] + 784*s1^2*s2^2*z^6*zb^2*G[1][2]*G[1][7] - 
    560*s1^2*s2^2*z^7*zb^2*G[1][2]*G[1][7] - 1120*s1^2*s2^2*z^8*zb^2*G[1][2]*
     G[1][7] + 784*s1^2*s2^2*z^9*zb^2*G[1][2]*G[1][7] + 
    112*s1^2*s2^2*z^10*zb^2*G[1][2]*G[1][7] - 2352*s1^2*s2^2*z^5*zb^3*G[1][2]*
     G[1][7] + 784*s1^2*s2^2*z^6*zb^3*G[1][2]*G[1][7] + 
    4592*s1^2*s2^2*z^7*zb^3*G[1][2]*G[1][7] - 2128*s1^2*s2^2*z^8*zb^3*G[1][2]*
     G[1][7] - 896*s1^2*s2^2*z^9*zb^3*G[1][2]*G[1][7] + 
    3920*s1^2*s2^2*z^4*zb^4*G[1][2]*G[1][7] + 784*s1^2*s2^2*z^5*zb^4*G[1][2]*
     G[1][7] - 10192*s1^2*s2^2*z^6*zb^4*G[1][2]*G[1][7] + 
    2352*s1^2*s2^2*z^7*zb^4*G[1][2]*G[1][7] + 3136*s1^2*s2^2*z^8*zb^4*G[1][2]*
     G[1][7] - 3920*s1^2*s2^2*z^3*zb^5*G[1][2]*G[1][7] - 
    3920*s1^2*s2^2*z^4*zb^5*G[1][2]*G[1][7] + 13328*s1^2*s2^2*z^5*zb^5*
     G[1][2]*G[1][7] + 784*s1^2*s2^2*z^6*zb^5*G[1][2]*G[1][7] - 
    6272*s1^2*s2^2*z^7*zb^5*G[1][2]*G[1][7] + 2352*s1^2*s2^2*z^2*zb^6*G[1][2]*
     G[1][7] + 5488*s1^2*s2^2*z^3*zb^6*G[1][2]*G[1][7] - 
    10192*s1^2*s2^2*z^4*zb^6*G[1][2]*G[1][7] - 5488*s1^2*s2^2*z^5*zb^6*
     G[1][2]*G[1][7] + 7840*s1^2*s2^2*z^6*zb^6*G[1][2]*G[1][7] - 
    784*s1^2*s2^2*z*zb^7*G[1][2]*G[1][7] - 3920*s1^2*s2^2*z^2*zb^7*G[1][2]*
     G[1][7] + 3920*s1^2*s2^2*z^3*zb^7*G[1][2]*G[1][7] + 
    7056*s1^2*s2^2*z^4*zb^7*G[1][2]*G[1][7] - 6272*s1^2*s2^2*z^5*zb^7*G[1][2]*
     G[1][7] + 112*s1^2*s2^2*zb^8*G[1][2]*G[1][7] + 
    1456*s1^2*s2^2*z*zb^8*G[1][2]*G[1][7] - 112*s1^2*s2^2*z^2*zb^8*G[1][2]*
     G[1][7] - 4592*s1^2*s2^2*z^3*zb^8*G[1][2]*G[1][7] + 
    3136*s1^2*s2^2*z^4*zb^8*G[1][2]*G[1][7] - 224*s1^2*s2^2*zb^9*G[1][2]*
     G[1][7] - 448*s1^2*s2^2*z*zb^9*G[1][2]*G[1][7] + 
    1568*s1^2*s2^2*z^2*zb^9*G[1][2]*G[1][7] - 896*s1^2*s2^2*z^3*zb^9*G[1][2]*
     G[1][7] + 112*s1^2*s2^2*zb^10*G[1][2]*G[1][7] - 
    224*s1^2*s2^2*z*zb^10*G[1][2]*G[1][7] + 112*s1^2*s2^2*z^2*zb^10*G[1][2]*
     G[1][7] - 112*s1^2*s2^2*z^7*zb*G[1][3]*G[1][7] + 
    112*s1^2*s2^2*z^8*zb*G[1][3]*G[1][7] + 112*s1^2*s2^2*z^9*zb*G[1][3]*
     G[1][7] - 112*s1^2*s2^2*z^10*zb*G[1][3]*G[1][7] + 
    784*s1^2*s2^2*z^6*zb^2*G[1][3]*G[1][7] - 560*s1^2*s2^2*z^7*zb^2*G[1][3]*
     G[1][7] - 1232*s1^2*s2^2*z^8*zb^2*G[1][3]*G[1][7] + 
    784*s1^2*s2^2*z^9*zb^2*G[1][3]*G[1][7] + 224*s1^2*s2^2*z^10*zb^2*G[1][3]*
     G[1][7] - 2352*s1^2*s2^2*z^5*zb^3*G[1][3]*G[1][7] + 
    784*s1^2*s2^2*z^6*zb^3*G[1][3]*G[1][7] + 5376*s1^2*s2^2*z^7*zb^3*G[1][3]*
     G[1][7] - 2016*s1^2*s2^2*z^8*zb^3*G[1][3]*G[1][7] - 
    1792*s1^2*s2^2*z^9*zb^3*G[1][3]*G[1][7] + 3920*s1^2*s2^2*z^4*zb^4*G[1][3]*
     G[1][7] + 784*s1^2*s2^2*z^5*zb^4*G[1][3]*G[1][7] - 
    12544*s1^2*s2^2*z^6*zb^4*G[1][3]*G[1][7] + 1568*s1^2*s2^2*z^7*zb^4*
     G[1][3]*G[1][7] + 6272*s1^2*s2^2*z^8*zb^4*G[1][3]*G[1][7] - 
    3920*s1^2*s2^2*z^3*zb^5*G[1][3]*G[1][7] - 3920*s1^2*s2^2*z^4*zb^5*G[1][3]*
     G[1][7] + 17248*s1^2*s2^2*z^5*zb^5*G[1][3]*G[1][7] + 
    3136*s1^2*s2^2*z^6*zb^5*G[1][3]*G[1][7] - 12544*s1^2*s2^2*z^7*zb^5*
     G[1][3]*G[1][7] + 2352*s1^2*s2^2*z^2*zb^6*G[1][3]*G[1][7] + 
    5488*s1^2*s2^2*z^3*zb^6*G[1][3]*G[1][7] - 14112*s1^2*s2^2*z^4*zb^6*
     G[1][3]*G[1][7] - 9408*s1^2*s2^2*z^5*zb^6*G[1][3]*G[1][7] + 
    15680*s1^2*s2^2*z^6*zb^6*G[1][3]*G[1][7] - 784*s1^2*s2^2*z*zb^7*G[1][3]*
     G[1][7] - 3920*s1^2*s2^2*z^2*zb^7*G[1][3]*G[1][7] + 
    6272*s1^2*s2^2*z^3*zb^7*G[1][3]*G[1][7] + 10976*s1^2*s2^2*z^4*zb^7*
     G[1][3]*G[1][7] - 12544*s1^2*s2^2*z^5*zb^7*G[1][3]*G[1][7] + 
    112*s1^2*s2^2*zb^8*G[1][3]*G[1][7] + 1456*s1^2*s2^2*z*zb^8*G[1][3]*
     G[1][7] - 896*s1^2*s2^2*z^2*zb^8*G[1][3]*G[1][7] - 
    6944*s1^2*s2^2*z^3*zb^8*G[1][3]*G[1][7] + 6272*s1^2*s2^2*z^4*zb^8*G[1][3]*
     G[1][7] - 224*s1^2*s2^2*zb^9*G[1][3]*G[1][7] - 
    336*s1^2*s2^2*z*zb^9*G[1][3]*G[1][7] + 2352*s1^2*s2^2*z^2*zb^9*G[1][3]*
     G[1][7] - 1792*s1^2*s2^2*z^3*zb^9*G[1][3]*G[1][7] + 
    112*s1^2*s2^2*zb^10*G[1][3]*G[1][7] - 336*s1^2*s2^2*z*zb^10*G[1][3]*
     G[1][7] + 224*s1^2*s2^2*z^2*zb^10*G[1][3]*G[1][7] - 
    168*s1^2*s2^2*z^6*G[1][4]*G[1][7] - 168*s1*s2^3*z^6*G[1][4]*G[1][7] - 
    168*s1^3*s2*z^7*G[1][4]*G[1][7] + 168*s1*s2^3*z^7*G[1][4]*G[1][7] + 
    168*s1^3*s2*z^8*G[1][4]*G[1][7] + 336*s1^2*s2^2*z^8*G[1][4]*G[1][7] - 
    168*s1^2*s2^2*z^9*G[1][4]*G[1][7] + 168*s1*s2^3*z^4*zb*G[1][4]*G[1][7] + 
    1176*s1^2*s2^2*z^5*zb*G[1][4]*G[1][7] + 504*s1*s2^3*z^5*zb*G[1][4]*
     G[1][7] + 1008*s1^3*s2*z^6*zb*G[1][4]*G[1][7] - 
    168*s1^2*s2^2*z^6*zb*G[1][4]*G[1][7] - 168*s1*s2^3*z^6*zb*G[1][4]*
     G[1][7] - 1008*s1^3*s2*z^7*zb*G[1][4]*G[1][7] - 
    1890*s1^2*s2^2*z^7*zb*G[1][4]*G[1][7] - 840*s1*s2^3*z^7*zb*G[1][4]*
     G[1][7] + 84*s1^3*s2*z^8*zb*G[1][4]*G[1][7] + 
    294*s1^2*s2^2*z^8*zb*G[1][4]*G[1][7] + 924*s1*s2^3*z^8*zb*G[1][4]*
     G[1][7] - 252*s1^3*s2*z^9*zb*G[1][4]*G[1][7] + 
    378*s1^2*s2^2*z^9*zb*G[1][4]*G[1][7] - 1512*s1*s2^3*z^9*zb*G[1][4]*
     G[1][7] + 42*s1^2*s2^2*z^10*zb*G[1][4]*G[1][7] + 
    1008*s1*s2^3*z^10*zb*G[1][4]*G[1][7] - 252*s1*s2^3*z^11*zb*G[1][4]*
     G[1][7] - 672*s1*s2^3*z^3*zb^2*G[1][4]*G[1][7] - 
    3024*s1^2*s2^2*z^4*zb^2*G[1][4]*G[1][7] - 840*s1*s2^3*z^4*zb^2*G[1][4]*
     G[1][7] - 2352*s1^3*s2*z^5*zb^2*G[1][4]*G[1][7] - 
    504*s1^2*s2^2*z^5*zb^2*G[1][4]*G[1][7] - 504*s1*s2^3*z^5*zb^2*G[1][4]*
     G[1][7] + 2352*s1^3*s2*z^6*zb^2*G[1][4]*G[1][7] + 
    5670*s1^2*s2^2*z^6*zb^2*G[1][4]*G[1][7] + 3696*s1*s2^3*z^6*zb^2*G[1][4]*
     G[1][7] - 336*s1^3*s2*z^7*zb^2*G[1][4]*G[1][7] + 
    1554*s1^2*s2^2*z^7*zb^2*G[1][4]*G[1][7] - 5124*s1*s2^3*z^7*zb^2*G[1][4]*
     G[1][7] + 1092*s1^3*s2*z^8*zb^2*G[1][4]*G[1][7] - 
    1974*s1^2*s2^2*z^8*zb^2*G[1][4]*G[1][7] + 8652*s1*s2^3*z^8*zb^2*G[1][4]*
     G[1][7] + 252*s1^3*s2*z^9*zb^2*G[1][4]*G[1][7] - 
    1050*s1^2*s2^2*z^9*zb^2*G[1][4]*G[1][7] - 5292*s1*s2^3*z^9*zb^2*G[1][4]*
     G[1][7] + 168*s1^2*s2^2*z^10*zb^2*G[1][4]*G[1][7] + 
    1260*s1*s2^3*z^10*zb^2*G[1][4]*G[1][7] + 1008*s1*s2^3*z^2*zb^3*G[1][4]*
     G[1][7] + 3696*s1^2*s2^2*z^3*zb^3*G[1][4]*G[1][7] + 
    1680*s1*s2^3*z^3*zb^3*G[1][4]*G[1][7] + 2688*s1^3*s2*z^4*zb^3*G[1][4]*
     G[1][7] + 3696*s1^2*s2^2*z^4*zb^3*G[1][4]*G[1][7] + 
    840*s1*s2^3*z^4*zb^3*G[1][4]*G[1][7] - 3192*s1^3*s2*z^5*zb^3*G[1][4]*
     G[1][7] - 9618*s1^2*s2^2*z^5*zb^3*G[1][4]*G[1][7] - 
    7056*s1*s2^3*z^5*zb^3*G[1][4]*G[1][7] + 504*s1^3*s2*z^6*zb^3*G[1][4]*
     G[1][7] - 7014*s1^2*s2^2*z^6*zb^3*G[1][4]*G[1][7] + 
    11172*s1*s2^3*z^6*zb^3*G[1][4]*G[1][7] - 756*s1^3*s2*z^7*zb^3*G[1][4]*
     G[1][7] + 2520*s1^2*s2^2*z^7*zb^3*G[1][4]*G[1][7] - 
    19068*s1*s2^3*z^7*zb^3*G[1][4]*G[1][7] - 1764*s1^3*s2*z^8*zb^3*G[1][4]*
     G[1][7] + 6216*s1^2*s2^2*z^8*zb^3*G[1][4]*G[1][7] + 
    10164*s1*s2^3*z^8*zb^3*G[1][4]*G[1][7] - 840*s1^2*s2^2*z^9*zb^3*G[1][4]*
     G[1][7] - 2268*s1*s2^3*z^9*zb^3*G[1][4]*G[1][7] - 
    672*s1*s2^3*z*zb^4*G[1][4]*G[1][7] - 2184*s1^2*s2^2*z^2*zb^4*G[1][4]*
     G[1][7] - 2520*s1*s2^3*z^2*zb^4*G[1][4]*G[1][7] - 
    1512*s1^3*s2*z^3*zb^4*G[1][4]*G[1][7] - 6384*s1^2*s2^2*z^3*zb^4*G[1][4]*
     G[1][7] - 840*s1*s2^3*z^3*zb^4*G[1][4]*G[1][7] + 
    3696*s1^3*s2*z^4*zb^4*G[1][4]*G[1][7] + 7686*s1^2*s2^2*z^4*zb^4*G[1][4]*
     G[1][7] + 7896*s1*s2^3*z^4*zb^4*G[1][4]*G[1][7] + 
    504*s1^3*s2*z^5*zb^4*G[1][4]*G[1][7] + 12306*s1^2*s2^2*z^5*zb^4*G[1][4]*
     G[1][7] - 11676*s1*s2^3*z^5*zb^4*G[1][4]*G[1][7] - 
    3780*s1^3*s2*z^6*zb^4*G[1][4]*G[1][7] + 2856*s1^2*s2^2*z^6*zb^4*G[1][4]*
     G[1][7] + 19740*s1*s2^3*z^6*zb^4*G[1][4]*G[1][7] + 
    4200*s1^3*s2*z^7*zb^4*G[1][4]*G[1][7] - 15456*s1^2*s2^2*z^7*zb^4*G[1][4]*
     G[1][7] - 7476*s1*s2^3*z^7*zb^4*G[1][4]*G[1][7] + 
    252*s1^3*s2*z^8*zb^4*G[1][4]*G[1][7] + 1008*s1^2*s2^2*z^8*zb^4*G[1][4]*
     G[1][7] + 1428*s1*s2^3*z^8*zb^4*G[1][4]*G[1][7] + 
    168*s1*s2^3*zb^5*G[1][4]*G[1][7] + 504*s1^2*s2^2*z*zb^5*G[1][4]*G[1][7] + 
    1848*s1*s2^3*z*zb^5*G[1][4]*G[1][7] + 336*s1^3*s2*z^2*zb^5*G[1][4]*
     G[1][7] + 4536*s1^2*s2^2*z^2*zb^5*G[1][4]*G[1][7] + 
    1512*s1*s2^3*z^2*zb^5*G[1][4]*G[1][7] - 4032*s1^3*s2*z^3*zb^5*G[1][4]*
     G[1][7] - 630*s1^2*s2^2*z^3*zb^5*G[1][4]*G[1][7] - 
    5544*s1*s2^3*z^3*zb^5*G[1][4]*G[1][7] - 3696*s1^3*s2*z^4*zb^5*G[1][4]*
     G[1][7] - 10794*s1^2*s2^2*z^4*zb^5*G[1][4]*G[1][7] + 
    5124*s1*s2^3*z^4*zb^5*G[1][4]*G[1][7] + 9492*s1^3*s2*z^5*zb^5*G[1][4]*
     G[1][7] - 10668*s1^2*s2^2*z^5*zb^5*G[1][4]*G[1][7] - 
    8316*s1*s2^3*z^5*zb^5*G[1][4]*G[1][7] - 3528*s1^3*s2*z^6*zb^5*G[1][4]*
     G[1][7] + 18900*s1^2*s2^2*z^6*zb^5*G[1][4]*G[1][7] - 
    1260*s1*s2^3*z^6*zb^5*G[1][4]*G[1][7] - 1092*s1^3*s2*z^7*zb^5*G[1][4]*
     G[1][7] + 1512*s1^2*s2^2*z^7*zb^5*G[1][4]*G[1][7] + 
    588*s1*s2^3*z^7*zb^5*G[1][4]*G[1][7] - 504*s1*s2^3*zb^6*G[1][4]*G[1][7] - 
    1176*s1^2*s2^2*z*zb^6*G[1][4]*G[1][7] - 1512*s1*s2^3*z*zb^6*G[1][4]*
     G[1][7] + 3024*s1^3*s2*z^2*zb^6*G[1][4]*G[1][7] - 
    2814*s1^2*s2^2*z^2*zb^6*G[1][4]*G[1][7] + 2016*s1*s2^3*z^2*zb^6*G[1][4]*
     G[1][7] + 6720*s1^3*s2*z^3*zb^6*G[1][4]*G[1][7] + 
    3654*s1^2*s2^2*z^3*zb^6*G[1][4]*G[1][7] + 420*s1*s2^3*z^3*zb^6*G[1][4]*
     G[1][7] - 8820*s1^3*s2*z^4*zb^6*G[1][4]*G[1][7] + 
    11508*s1^2*s2^2*z^4*zb^6*G[1][4]*G[1][7] - 924*s1*s2^3*z^4*zb^6*G[1][4]*
     G[1][7] - 1680*s1^3*s2*z^5*zb^6*G[1][4]*G[1][7] - 
    10668*s1^2*s2^2*z^5*zb^6*G[1][4]*G[1][7] + 5292*s1*s2^3*z^5*zb^6*G[1][4]*
     G[1][7] + 1764*s1^3*s2*z^6*zb^6*G[1][4]*G[1][7] - 
    5376*s1^2*s2^2*z^6*zb^6*G[1][4]*G[1][7] - 1260*s1*s2^3*z^6*zb^6*G[1][4]*
     G[1][7] + 504*s1*s2^3*zb^7*G[1][4]*G[1][7] - 1176*s1^3*s2*z*zb^7*G[1][4]*
     G[1][7] + 1386*s1^2*s2^2*z*zb^7*G[1][4]*G[1][7] - 
    5880*s1^3*s2*z^2*zb^7*G[1][4]*G[1][7] + 1134*s1^2*s2^2*z^2*zb^7*G[1][4]*
     G[1][7] - 1092*s1*s2^3*z^2*zb^7*G[1][4]*G[1][7] + 
    2436*s1^3*s2*z^3*zb^7*G[1][4]*G[1][7] - 5880*s1^2*s2^2*z^3*zb^7*G[1][4]*
     G[1][7] + 1932*s1*s2^3*z^3*zb^7*G[1][4]*G[1][7] + 
    5544*s1^3*s2*z^4*zb^7*G[1][4]*G[1][7] + 504*s1^2*s2^2*z^4*zb^7*G[1][4]*
     G[1][7] - 3108*s1*s2^3*z^4*zb^7*G[1][4]*G[1][7] - 
    1092*s1^3*s2*z^5*zb^7*G[1][4]*G[1][7] + 6216*s1^2*s2^2*z^5*zb^7*G[1][4]*
     G[1][7] + 588*s1*s2^3*z^5*zb^7*G[1][4]*G[1][7] + 
    168*s1^3*s2*zb^8*G[1][4]*G[1][7] - 126*s1^2*s2^2*zb^8*G[1][4]*G[1][7] - 
    168*s1*s2^3*zb^8*G[1][4]*G[1][7] + 2520*s1^3*s2*z*zb^8*G[1][4]*G[1][7] - 
    1218*s1^2*s2^2*z*zb^8*G[1][4]*G[1][7] + 252*s1*s2^3*z*zb^8*G[1][4]*
     G[1][7] + 1764*s1^3*s2*z^2*zb^8*G[1][4]*G[1][7] + 
    1176*s1^2*s2^2*z^2*zb^8*G[1][4]*G[1][7] - 588*s1*s2^3*z^2*zb^8*G[1][4]*
     G[1][7] - 4200*s1^3*s2*z^3*zb^8*G[1][4]*G[1][7] + 
    2688*s1^2*s2^2*z^3*zb^8*G[1][4]*G[1][7] + 756*s1*s2^3*z^3*zb^8*G[1][4]*
     G[1][7] - 252*s1^3*s2*z^4*zb^8*G[1][4]*G[1][7] - 
    3696*s1^2*s2^2*z^4*zb^8*G[1][4]*G[1][7] - 84*s1*s2^3*z^4*zb^8*G[1][4]*
     G[1][7] - 420*s1^3*s2*zb^9*G[1][4]*G[1][7] + 252*s1^2*s2^2*zb^9*G[1][4]*
     G[1][7] - 1512*s1^3*s2*z*zb^9*G[1][4]*G[1][7] + 
    210*s1^2*s2^2*z*zb^9*G[1][4]*G[1][7] + 84*s1*s2^3*z*zb^9*G[1][4]*
     G[1][7] + 1176*s1^3*s2*z^2*zb^9*G[1][4]*G[1][7] - 
    1470*s1^2*s2^2*z^2*zb^9*G[1][4]*G[1][7] - 84*s1*s2^3*z^2*zb^9*G[1][4]*
     G[1][7] + 756*s1^3*s2*z^3*zb^9*G[1][4]*G[1][7] + 
    1176*s1^2*s2^2*z^3*zb^9*G[1][4]*G[1][7] + 336*s1^3*s2*zb^10*G[1][4]*
     G[1][7] - 126*s1^2*s2^2*zb^10*G[1][4]*G[1][7] + 
    84*s1^3*s2*z*zb^10*G[1][4]*G[1][7] + 294*s1^2*s2^2*z*zb^10*G[1][4]*
     G[1][7] - 420*s1^3*s2*z^2*zb^10*G[1][4]*G[1][7] - 
    168*s1^2*s2^2*z^2*zb^10*G[1][4]*G[1][7] - 84*s1^3*s2*zb^11*G[1][4]*
     G[1][7] + 84*s1^3*s2*z*zb^11*G[1][4]*G[1][7] + 
    60*s1^2*s2^2*z^7*zb*G[1][5]*G[1][7] - 60*s1^2*s2^2*z^8*zb*G[1][5]*
     G[1][7] - 60*s1^2*s2^2*z^9*zb*G[1][5]*G[1][7] + 
    60*s1^2*s2^2*z^10*zb*G[1][5]*G[1][7] - 420*s1^2*s2^2*z^6*zb^2*G[1][5]*
     G[1][7] + 300*s1^2*s2^2*z^7*zb^2*G[1][5]*G[1][7] + 
    660*s1^2*s2^2*z^8*zb^2*G[1][5]*G[1][7] - 420*s1^2*s2^2*z^9*zb^2*G[1][5]*
     G[1][7] - 120*s1^2*s2^2*z^10*zb^2*G[1][5]*G[1][7] + 
    1260*s1^2*s2^2*z^5*zb^3*G[1][5]*G[1][7] - 420*s1^2*s2^2*z^6*zb^3*G[1][5]*
     G[1][7] - 2880*s1^2*s2^2*z^7*zb^3*G[1][5]*G[1][7] + 
    1080*s1^2*s2^2*z^8*zb^3*G[1][5]*G[1][7] + 960*s1^2*s2^2*z^9*zb^3*G[1][5]*
     G[1][7] - 2100*s1^2*s2^2*z^4*zb^4*G[1][5]*G[1][7] - 
    420*s1^2*s2^2*z^5*zb^4*G[1][5]*G[1][7] + 6720*s1^2*s2^2*z^6*zb^4*G[1][5]*
     G[1][7] - 840*s1^2*s2^2*z^7*zb^4*G[1][5]*G[1][7] - 
    3360*s1^2*s2^2*z^8*zb^4*G[1][5]*G[1][7] + 2100*s1^2*s2^2*z^3*zb^5*G[1][5]*
     G[1][7] + 2100*s1^2*s2^2*z^4*zb^5*G[1][5]*G[1][7] - 
    9240*s1^2*s2^2*z^5*zb^5*G[1][5]*G[1][7] - 1680*s1^2*s2^2*z^6*zb^5*G[1][5]*
     G[1][7] + 6720*s1^2*s2^2*z^7*zb^5*G[1][5]*G[1][7] - 
    1260*s1^2*s2^2*z^2*zb^6*G[1][5]*G[1][7] - 2940*s1^2*s2^2*z^3*zb^6*G[1][5]*
     G[1][7] + 7560*s1^2*s2^2*z^4*zb^6*G[1][5]*G[1][7] + 
    5040*s1^2*s2^2*z^5*zb^6*G[1][5]*G[1][7] - 8400*s1^2*s2^2*z^6*zb^6*G[1][5]*
     G[1][7] + 420*s1^2*s2^2*z*zb^7*G[1][5]*G[1][7] + 
    2100*s1^2*s2^2*z^2*zb^7*G[1][5]*G[1][7] - 3360*s1^2*s2^2*z^3*zb^7*G[1][5]*
     G[1][7] - 5880*s1^2*s2^2*z^4*zb^7*G[1][5]*G[1][7] + 
    6720*s1^2*s2^2*z^5*zb^7*G[1][5]*G[1][7] - 60*s1^2*s2^2*zb^8*G[1][5]*
     G[1][7] - 780*s1^2*s2^2*z*zb^8*G[1][5]*G[1][7] + 
    480*s1^2*s2^2*z^2*zb^8*G[1][5]*G[1][7] + 3720*s1^2*s2^2*z^3*zb^8*G[1][5]*
     G[1][7] - 3360*s1^2*s2^2*z^4*zb^8*G[1][5]*G[1][7] + 
    120*s1^2*s2^2*zb^9*G[1][5]*G[1][7] + 180*s1^2*s2^2*z*zb^9*G[1][5]*
     G[1][7] - 1260*s1^2*s2^2*z^2*zb^9*G[1][5]*G[1][7] + 
    960*s1^2*s2^2*z^3*zb^9*G[1][5]*G[1][7] - 60*s1^2*s2^2*zb^10*G[1][5]*
     G[1][7] + 180*s1^2*s2^2*z*zb^10*G[1][5]*G[1][7] - 
    120*s1^2*s2^2*z^2*zb^10*G[1][5]*G[1][7] - 168*s1^2*s2^2*z^6*G[1][6]*
     G[1][7] - 168*s1*s2^3*z^6*G[1][6]*G[1][7] - 168*s1^3*s2*z^7*G[1][6]*
     G[1][7] + 168*s1*s2^3*z^7*G[1][6]*G[1][7] + 168*s1^3*s2*z^8*G[1][6]*
     G[1][7] + 336*s1^2*s2^2*z^8*G[1][6]*G[1][7] - 
    168*s1^2*s2^2*z^9*G[1][6]*G[1][7] + 168*s1*s2^3*z^4*zb*G[1][6]*G[1][7] + 
    1176*s1^2*s2^2*z^5*zb*G[1][6]*G[1][7] + 504*s1*s2^3*z^5*zb*G[1][6]*
     G[1][7] + 1008*s1^3*s2*z^6*zb*G[1][6]*G[1][7] - 
    168*s1^2*s2^2*z^6*zb*G[1][6]*G[1][7] - 168*s1*s2^3*z^6*zb*G[1][6]*
     G[1][7] - 672*s1^3*s2*z^7*zb*G[1][6]*G[1][7] - 
    1778*s1^2*s2^2*z^7*zb*G[1][6]*G[1][7] - 504*s1*s2^3*z^7*zb*G[1][6]*
     G[1][7] - 420*s1^3*s2*z^8*zb*G[1][6]*G[1][7] + 
    182*s1^2*s2^2*z^8*zb*G[1][6]*G[1][7] - 84*s1*s2^3*z^8*zb*G[1][6]*
     G[1][7] - 84*s1^3*s2*z^9*zb*G[1][6]*G[1][7] + 
    434*s1^2*s2^2*z^9*zb*G[1][6]*G[1][7] - 168*s1*s2^3*z^9*zb*G[1][6]*
     G[1][7] - 14*s1^2*s2^2*z^10*zb*G[1][6]*G[1][7] + 
    168*s1*s2^3*z^10*zb*G[1][6]*G[1][7] - 84*s1*s2^3*z^11*zb*G[1][6]*
     G[1][7] - 672*s1*s2^3*z^3*zb^2*G[1][6]*G[1][7] - 
    3024*s1^2*s2^2*z^4*zb^2*G[1][6]*G[1][7] - 840*s1*s2^3*z^4*zb^2*G[1][6]*
     G[1][7] - 2352*s1^3*s2*z^5*zb^2*G[1][6]*G[1][7] - 
    504*s1^2*s2^2*z^5*zb^2*G[1][6]*G[1][7] - 504*s1*s2^3*z^5*zb^2*G[1][6]*
     G[1][7] + 5222*s1^2*s2^2*z^6*zb^2*G[1][6]*G[1][7] + 
    1680*s1*s2^3*z^6*zb^2*G[1][6]*G[1][7] + 2688*s1^3*s2*z^7*zb^2*G[1][6]*
     G[1][7] + 1778*s1^2*s2^2*z^7*zb^2*G[1][6]*G[1][7] + 
    588*s1*s2^3*z^7*zb^2*G[1][6]*G[1][7] + 588*s1^3*s2*z^8*zb^2*G[1][6]*
     G[1][7] - 2338*s1^2*s2^2*z^8*zb^2*G[1][6]*G[1][7] + 
    1260*s1*s2^3*z^8*zb^2*G[1][6]*G[1][7] + 84*s1^3*s2*z^9*zb^2*G[1][6]*
     G[1][7] - 322*s1^2*s2^2*z^9*zb^2*G[1][6]*G[1][7] - 
    756*s1*s2^3*z^9*zb^2*G[1][6]*G[1][7] + 28*s1^2*s2^2*z^10*zb^2*G[1][6]*
     G[1][7] + 420*s1*s2^3*z^10*zb^2*G[1][6]*G[1][7] + 
    1008*s1*s2^3*z^2*zb^3*G[1][6]*G[1][7] + 3696*s1^2*s2^2*z^3*zb^3*G[1][6]*
     G[1][7] + 1680*s1*s2^3*z^3*zb^3*G[1][6]*G[1][7] + 
    2688*s1^3*s2*z^4*zb^3*G[1][6]*G[1][7] + 3696*s1^2*s2^2*z^4*zb^3*G[1][6]*
     G[1][7] + 840*s1*s2^3*z^4*zb^3*G[1][6]*G[1][7] + 
    3864*s1^3*s2*z^5*zb^3*G[1][6]*G[1][7] - 9282*s1^2*s2^2*z^5*zb^3*G[1][6]*
     G[1][7] - 2016*s1*s2^3*z^5*zb^3*G[1][6]*G[1][7] - 
    6216*s1^3*s2*z^6*zb^3*G[1][6]*G[1][7] - 6454*s1^2*s2^2*z^6*zb^3*G[1][6]*
     G[1][7] - 1932*s1*s2^3*z^6*zb^3*G[1][6]*G[1][7] - 
    2268*s1^3*s2*z^7*zb^3*G[1][6]*G[1][7] + 4284*s1^2*s2^2*z^7*zb^3*G[1][6]*
     G[1][7] - 2940*s1*s2^3*z^7*zb^3*G[1][6]*G[1][7] - 
    588*s1^3*s2*z^8*zb^3*G[1][6]*G[1][7] + 2772*s1^2*s2^2*z^8*zb^3*G[1][6]*
     G[1][7] + 588*s1*s2^3*z^8*zb^3*G[1][6]*G[1][7] - 
    56*s1^2*s2^2*z^9*zb^3*G[1][6]*G[1][7] - 756*s1*s2^3*z^9*zb^3*G[1][6]*
     G[1][7] - 672*s1*s2^3*z*zb^4*G[1][6]*G[1][7] - 
    2184*s1^2*s2^2*z^2*zb^4*G[1][6]*G[1][7] - 2520*s1*s2^3*z^2*zb^4*G[1][6]*
     G[1][7] - 1512*s1^3*s2*z^3*zb^4*G[1][6]*G[1][7] - 
    6384*s1^2*s2^2*z^3*zb^4*G[1][6]*G[1][7] - 840*s1*s2^3*z^3*zb^4*G[1][6]*
     G[1][7] - 8064*s1^3*s2*z^4*zb^4*G[1][6]*G[1][7] + 
    8806*s1^2*s2^2*z^4*zb^4*G[1][6]*G[1][7] + 1176*s1*s2^3*z^4*zb^4*G[1][6]*
     G[1][7] + 5544*s1^3*s2*z^5*zb^4*G[1][6]*G[1][7] + 
    10514*s1^2*s2^2*z^5*zb^4*G[1][6]*G[1][7] + 3444*s1*s2^3*z^5*zb^4*G[1][6]*
     G[1][7] + 5796*s1^3*s2*z^6*zb^4*G[1][6]*G[1][7] - 
    2996*s1^2*s2^2*z^6*zb^4*G[1][6]*G[1][7] + 2940*s1*s2^3*z^6*zb^4*G[1][6]*
     G[1][7] + 1512*s1^3*s2*z^7*zb^4*G[1][6]*G[1][7] - 
    7364*s1^2*s2^2*z^7*zb^4*G[1][6]*G[1][7] + 1764*s1*s2^3*z^7*zb^4*G[1][6]*
     G[1][7] + 84*s1^3*s2*z^8*zb^4*G[1][6]*G[1][7] - 
    560*s1^2*s2^2*z^8*zb^4*G[1][6]*G[1][7] + 588*s1*s2^3*z^8*zb^4*G[1][6]*
     G[1][7] + 168*s1*s2^3*zb^5*G[1][6]*G[1][7] + 
    504*s1^2*s2^2*z*zb^5*G[1][6]*G[1][7] + 1848*s1*s2^3*z*zb^5*G[1][6]*
     G[1][7] + 336*s1^3*s2*z^2*zb^5*G[1][6]*G[1][7] + 
    4536*s1^2*s2^2*z^2*zb^5*G[1][6]*G[1][7] + 1512*s1*s2^3*z^2*zb^5*G[1][6]*
     G[1][7] + 7728*s1^3*s2*z^3*zb^5*G[1][6]*G[1][7] - 
    3430*s1^2*s2^2*z^3*zb^5*G[1][6]*G[1][7] - 504*s1*s2^3*z^3*zb^5*G[1][6]*
     G[1][7] + 1344*s1^3*s2*z^4*zb^5*G[1][6]*G[1][7] - 
    10234*s1^2*s2^2*z^4*zb^5*G[1][6]*G[1][7] - 3276*s1*s2^3*z^4*zb^5*G[1][6]*
     G[1][7] - 9156*s1^3*s2*z^5*zb^5*G[1][6]*G[1][7] + 
    728*s1^2*s2^2*z^5*zb^5*G[1][6]*G[1][7] - 1596*s1*s2^3*z^5*zb^5*G[1][6]*
     G[1][7] - 2520*s1^3*s2*z^6*zb^5*G[1][6]*G[1][7] + 
    8960*s1^2*s2^2*z^6*zb^5*G[1][6]*G[1][7] - 3780*s1*s2^3*z^6*zb^5*G[1][6]*
     G[1][7] - 252*s1^3*s2*z^7*zb^5*G[1][6]*G[1][7] + 
    2296*s1^2*s2^2*z^7*zb^5*G[1][6]*G[1][7] - 252*s1*s2^3*z^7*zb^5*G[1][6]*
     G[1][7] - 504*s1*s2^3*zb^6*G[1][6]*G[1][7] - 
    1176*s1^2*s2^2*z*zb^6*G[1][6]*G[1][7] - 1512*s1*s2^3*z*zb^6*G[1][6]*
     G[1][7] - 4032*s1^3*s2*z^2*zb^6*G[1][6]*G[1][7] - 
    126*s1^2*s2^2*z^2*zb^6*G[1][6]*G[1][7] - 7056*s1^3*s2*z^3*zb^6*G[1][6]*
     G[1][7] + 6566*s1^2*s2^2*z^3*zb^6*G[1][6]*G[1][7] + 
    1428*s1*s2^3*z^3*zb^6*G[1][6]*G[1][7] + 7812*s1^3*s2*z^4*zb^6*G[1][6]*
     G[1][7] - 1008*s1^2*s2^2*z^4*zb^6*G[1][6]*G[1][7] + 
    1092*s1*s2^3*z^4*zb^6*G[1][6]*G[1][7] + 4032*s1^3*s2*z^5*zb^6*G[1][6]*
     G[1][7] - 5712*s1^2*s2^2*z^5*zb^6*G[1][6]*G[1][7] + 
    2772*s1*s2^3*z^5*zb^6*G[1][6]*G[1][7] + 252*s1^3*s2*z^6*zb^6*G[1][6]*
     G[1][7] - 3416*s1^2*s2^2*z^6*zb^6*G[1][6]*G[1][7] + 
    252*s1*s2^3*z^6*zb^6*G[1][6]*G[1][7] + 504*s1*s2^3*zb^7*G[1][6]*G[1][7] + 
    1176*s1^3*s2*z*zb^7*G[1][6]*G[1][7] + 154*s1^2*s2^2*z*zb^7*G[1][6]*
     G[1][7] + 336*s1*s2^3*z*zb^7*G[1][6]*G[1][7] + 
    6216*s1^3*s2*z^2*zb^7*G[1][6]*G[1][7] - 3010*s1^2*s2^2*z^2*zb^7*G[1][6]*
     G[1][7] - 84*s1*s2^3*z^2*zb^7*G[1][6]*G[1][7] - 
    2100*s1^3*s2*z^3*zb^7*G[1][6]*G[1][7] + 1204*s1^2*s2^2*z^3*zb^7*G[1][6]*
     G[1][7] - 756*s1*s2^3*z^3*zb^7*G[1][6]*G[1][7] - 
    5208*s1^3*s2*z^4*zb^7*G[1][6]*G[1][7] + 2716*s1^2*s2^2*z^4*zb^7*G[1][6]*
     G[1][7] - 924*s1*s2^3*z^4*zb^7*G[1][6]*G[1][7] - 
    252*s1^3*s2*z^5*zb^7*G[1][6]*G[1][7] + 2296*s1^2*s2^2*z^5*zb^7*G[1][6]*
     G[1][7] - 252*s1*s2^3*z^5*zb^7*G[1][6]*G[1][7] - 
    168*s1^3*s2*zb^8*G[1][6]*G[1][7] + 98*s1^2*s2^2*zb^8*G[1][6]*G[1][7] - 
    168*s1*s2^3*zb^8*G[1][6]*G[1][7] - 2520*s1^3*s2*z*zb^8*G[1][6]*G[1][7] + 
    1022*s1^2*s2^2*z*zb^8*G[1][6]*G[1][7] - 84*s1*s2^3*z*zb^8*G[1][6]*
     G[1][7] - 1764*s1^3*s2*z^2*zb^8*G[1][6]*G[1][7] - 
    28*s1^2*s2^2*z^2*zb^8*G[1][6]*G[1][7] + 84*s1*s2^3*z^2*zb^8*G[1][6]*
     G[1][7] + 3864*s1^3*s2*z^3*zb^8*G[1][6]*G[1][7] - 
    1708*s1^2*s2^2*z^3*zb^8*G[1][6]*G[1][7] + 252*s1*s2^3*z^3*zb^8*G[1][6]*
     G[1][7] + 588*s1^3*s2*z^4*zb^8*G[1][6]*G[1][7] - 
    560*s1^2*s2^2*z^4*zb^8*G[1][6]*G[1][7] + 84*s1*s2^3*z^4*zb^8*G[1][6]*
     G[1][7] + 420*s1^3*s2*zb^9*G[1][6]*G[1][7] - 196*s1^2*s2^2*zb^9*G[1][6]*
     G[1][7] + 1512*s1^3*s2*z*zb^9*G[1][6]*G[1][7] - 
    378*s1^2*s2^2*z*zb^9*G[1][6]*G[1][7] + 84*s1*s2^3*z*zb^9*G[1][6]*
     G[1][7] - 1176*s1^3*s2*z^2*zb^9*G[1][6]*G[1][7] + 
    798*s1^2*s2^2*z^2*zb^9*G[1][6]*G[1][7] - 84*s1*s2^3*z^2*zb^9*G[1][6]*
     G[1][7] - 756*s1^3*s2*z^3*zb^9*G[1][6]*G[1][7] - 
    56*s1^2*s2^2*z^3*zb^9*G[1][6]*G[1][7] - 336*s1^3*s2*zb^10*G[1][6]*
     G[1][7] + 98*s1^2*s2^2*zb^10*G[1][6]*G[1][7] - 
    84*s1^3*s2*z*zb^10*G[1][6]*G[1][7] - 126*s1^2*s2^2*z*zb^10*G[1][6]*
     G[1][7] + 420*s1^3*s2*z^2*zb^10*G[1][6]*G[1][7] + 
    28*s1^2*s2^2*z^2*zb^10*G[1][6]*G[1][7] + 84*s1^3*s2*zb^11*G[1][6]*
     G[1][7] - 84*s1^3*s2*z*zb^11*G[1][6]*G[1][7] + 
    84*s1^2*s2^2*z^6*G[1][7]^2 + 84*s1*s2^3*z^6*G[1][7]^2 + 
    84*s1^3*s2*z^7*G[1][7]^2 - 84*s1*s2^3*z^7*G[1][7]^2 - 
    84*s1^3*s2*z^8*G[1][7]^2 - 168*s1^2*s2^2*z^8*G[1][7]^2 + 
    84*s1^2*s2^2*z^9*G[1][7]^2 - 84*s1*s2^3*z^4*zb*G[1][7]^2 - 
    588*s1^2*s2^2*z^5*zb*G[1][7]^2 - 252*s1*s2^3*z^5*zb*G[1][7]^2 - 
    504*s1^3*s2*z^6*zb*G[1][7]^2 + 84*s1^2*s2^2*z^6*zb*G[1][7]^2 + 
    84*s1*s2^3*z^6*zb*G[1][7]^2 + 336*s1^3*s2*z^7*zb*G[1][7]^2 + 
    787*s1^2*s2^2*z^7*zb*G[1][7]^2 + 336*s1*s2^3*z^7*zb*G[1][7]^2 + 
    168*s1^3*s2*z^8*zb*G[1][7]^2 - 115*s1^2*s2^2*z^8*zb*G[1][7]^2 - 
    84*s1*s2^3*z^8*zb*G[1][7]^2 - 115*s1^2*s2^2*z^9*zb*G[1][7]^2 - 
    53*s1^2*s2^2*z^10*zb*G[1][7]^2 + 336*s1*s2^3*z^3*zb^2*G[1][7]^2 + 
    1512*s1^2*s2^2*z^4*zb^2*G[1][7]^2 + 420*s1*s2^3*z^4*zb^2*G[1][7]^2 + 
    1176*s1^3*s2*z^5*zb^2*G[1][7]^2 + 252*s1^2*s2^2*z^5*zb^2*G[1][7]^2 + 
    168*s1*s2^3*z^5*zb^2*G[1][7]^2 - 1897*s1^2*s2^2*z^6*zb^2*G[1][7]^2 - 
    1008*s1*s2^3*z^6*zb^2*G[1][7]^2 - 1092*s1^3*s2*z^7*zb^2*G[1][7]^2 - 
    601*s1^2*s2^2*z^7*zb^2*G[1][7]^2 - 168*s1*s2^3*z^7*zb^2*G[1][7]^2 - 
    84*s1^3*s2*z^8*zb^2*G[1][7]^2 + 201*s1^2*s2^2*z^8*zb^2*G[1][7]^2 + 
    252*s1*s2^3*z^8*zb^2*G[1][7]^2 + 455*s1^2*s2^2*z^9*zb^2*G[1][7]^2 + 
    78*s1^2*s2^2*z^10*zb^2*G[1][7]^2 - 504*s1*s2^3*z^2*zb^3*G[1][7]^2 - 
    1848*s1^2*s2^2*z^3*zb^3*G[1][7]^2 - 840*s1*s2^3*z^3*zb^3*G[1][7]^2 - 
    1344*s1^3*s2*z^4*zb^3*G[1][7]^2 - 1848*s1^2*s2^2*z^4*zb^3*G[1][7]^2 - 
    84*s1*s2^3*z^4*zb^3*G[1][7]^2 - 1932*s1^3*s2*z^5*zb^3*G[1][7]^2 + 
    2247*s1^2*s2^2*z^5*zb^3*G[1][7]^2 + 1176*s1*s2^3*z^5*zb^3*G[1][7]^2 + 
    2520*s1^3*s2*z^6*zb^3*G[1][7]^2 + 2723*s1^2*s2^2*z^6*zb^3*G[1][7]^2 + 
    1176*s1*s2^3*z^6*zb^3*G[1][7]^2 + 756*s1^3*s2*z^7*zb^3*G[1][7]^2 + 
    668*s1^2*s2^2*z^7*zb^3*G[1][7]^2 - 672*s1*s2^3*z^7*zb^3*G[1][7]^2 - 
    1318*s1^2*s2^2*z^8*zb^3*G[1][7]^2 - 252*s1*s2^3*z^8*zb^3*G[1][7]^2 - 
    624*s1^2*s2^2*z^9*zb^3*G[1][7]^2 + 336*s1*s2^3*z*zb^4*G[1][7]^2 + 
    1092*s1^2*s2^2*z^2*zb^4*G[1][7]^2 + 1260*s1*s2^3*z^2*zb^4*G[1][7]^2 + 
    756*s1^3*s2*z^3*zb^4*G[1][7]^2 + 3192*s1^2*s2^2*z^3*zb^4*G[1][7]^2 - 
    84*s1*s2^3*z^3*zb^4*G[1][7]^2 + 4032*s1^3*s2*z^4*zb^4*G[1][7]^2 + 
    259*s1^2*s2^2*z^4*zb^4*G[1][7]^2 - 1260*s1*s2^3*z^4*zb^4*G[1][7]^2 - 
    2352*s1^3*s2*z^5*zb^4*G[1][7]^2 - 4837*s1^2*s2^2*z^5*zb^4*G[1][7]^2 - 
    1680*s1*s2^3*z^5*zb^4*G[1][7]^2 - 2268*s1^3*s2*z^6*zb^4*G[1][7]^2 - 
    3752*s1^2*s2^2*z^6*zb^4*G[1][7]^2 + 420*s1*s2^3*z^6*zb^4*G[1][7]^2 - 
    168*s1^3*s2*z^7*zb^4*G[1][7]^2 + 1946*s1^2*s2^2*z^7*zb^4*G[1][7]^2 + 
    924*s1*s2^3*z^7*zb^4*G[1][7]^2 + 2100*s1^2*s2^2*z^8*zb^4*G[1][7]^2 + 
    84*s1*s2^3*z^8*zb^4*G[1][7]^2 - 84*s1*s2^3*zb^5*G[1][7]^2 - 
    252*s1^2*s2^2*z*zb^5*G[1][7]^2 - 924*s1*s2^3*z*zb^5*G[1][7]^2 - 
    168*s1^3*s2*z^2*zb^5*G[1][7]^2 - 2268*s1^2*s2^2*z^2*zb^5*G[1][7]^2 - 
    420*s1*s2^3*z^2*zb^5*G[1][7]^2 - 3864*s1^3*s2*z^3*zb^5*G[1][7]^2 - 
    3703*s1^2*s2^2*z^3*zb^5*G[1][7]^2 + 1680*s1*s2^3*z^3*zb^5*G[1][7]^2 + 
    84*s1^3*s2*z^4*zb^5*G[1][7]^2 + 3185*s1^2*s2^2*z^4*zb^5*G[1][7]^2 + 
    1260*s1*s2^3*z^4*zb^5*G[1][7]^2 + 3360*s1^3*s2*z^5*zb^5*G[1][7]^2 + 
    8442*s1^2*s2^2*z^5*zb^5*G[1][7]^2 + 84*s1*s2^3*z^5*zb^5*G[1][7]^2 + 
    504*s1^3*s2*z^6*zb^5*G[1][7]^2 - 1204*s1^2*s2^2*z^6*zb^5*G[1][7]^2 - 
    1260*s1*s2^3*z^6*zb^5*G[1][7]^2 + 84*s1^3*s2*z^7*zb^5*G[1][7]^2 - 
    4200*s1^2*s2^2*z^7*zb^5*G[1][7]^2 - 336*s1*s2^3*z^7*zb^5*G[1][7]^2 + 
    252*s1*s2^3*zb^6*G[1][7]^2 + 588*s1^2*s2^2*z*zb^6*G[1][7]^2 + 
    672*s1*s2^3*z*zb^6*G[1][7]^2 + 2016*s1^3*s2*z^2*zb^6*G[1][7]^2 + 
    3717*s1^2*s2^2*z^2*zb^6*G[1][7]^2 - 1176*s1*s2^3*z^2*zb^6*G[1][7]^2 + 
    1596*s1^3*s2*z^3*zb^6*G[1][7]^2 + 1589*s1^2*s2^2*z^3*zb^6*G[1][7]^2 - 
    1176*s1*s2^3*z^3*zb^6*G[1][7]^2 - 3024*s1^3*s2*z^4*zb^6*G[1][7]^2 - 
    10066*s1^2*s2^2*z^4*zb^6*G[1][7]^2 + 84*s1*s2^3*z^4*zb^6*G[1][7]^2 - 
    336*s1^3*s2*z^5*zb^6*G[1][7]^2 - 1540*s1^2*s2^2*z^5*zb^6*G[1][7]^2 + 
    840*s1*s2^3*z^5*zb^6*G[1][7]^2 - 252*s1^3*s2*z^6*zb^6*G[1][7]^2 + 
    5712*s1^2*s2^2*z^6*zb^6*G[1][7]^2 + 504*s1*s2^3*z^6*zb^6*G[1][7]^2 - 
    252*s1*s2^3*zb^7*G[1][7]^2 - 588*s1^3*s2*z*zb^7*G[1][7]^2 - 
    1379*s1^2*s2^2*z*zb^7*G[1][7]^2 + 168*s1*s2^3*z*zb^7*G[1][7]^2 - 
    1344*s1^3*s2*z^2*zb^7*G[1][7]^2 - 3535*s1^2*s2^2*z^2*zb^7*G[1][7]^2 + 
    1008*s1*s2^3*z^2*zb^7*G[1][7]^2 + 2100*s1^3*s2*z^3*zb^7*G[1][7]^2 + 
    5908*s1^2*s2^2*z^3*zb^7*G[1][7]^2 - 168*s1*s2^3*z^3*zb^7*G[1][7]^2 - 
    252*s1^3*s2*z^4*zb^7*G[1][7]^2 + 4382*s1^2*s2^2*z^4*zb^7*G[1][7]^2 - 
    420*s1*s2^3*z^4*zb^7*G[1][7]^2 + 84*s1^3*s2*z^5*zb^7*G[1][7]^2 - 
    5376*s1^2*s2^2*z^5*zb^7*G[1][7]^2 - 336*s1*s2^3*z^5*zb^7*G[1][7]^2 + 
    84*s1^3*s2*zb^8*G[1][7]^2 + 137*s1^2*s2^2*zb^8*G[1][7]^2 + 
    84*s1*s2^3*zb^8*G[1][7]^2 + 504*s1^3*s2*z*zb^8*G[1][7]^2 + 
    1781*s1^2*s2^2*z*zb^8*G[1][7]^2 - 336*s1*s2^3*z*zb^8*G[1][7]^2 - 
    1260*s1^3*s2*z^2*zb^8*G[1][7]^2 - 984*s1^2*s2^2*z^2*zb^8*G[1][7]^2 - 
    84*s1*s2^3*z^2*zb^8*G[1][7]^2 + 168*s1^3*s2*z^3*zb^8*G[1][7]^2 - 
    4210*s1^2*s2^2*z^3*zb^8*G[1][7]^2 + 252*s1*s2^3*z^3*zb^8*G[1][7]^2 + 
    504*s1^3*s2*z^4*zb^8*G[1][7]^2 + 3276*s1^2*s2^2*z^4*zb^8*G[1][7]^2 + 
    84*s1*s2^3*z^4*zb^8*G[1][7]^2 - 84*s1^3*s2*zb^9*G[1][7]^2 - 
    274*s1^2*s2^2*zb^9*G[1][7]^2 + 504*s1^3*s2*z*zb^9*G[1][7]^2 - 
    439*s1^2*s2^2*z*zb^9*G[1][7]^2 + 84*s1*s2^3*z*zb^9*G[1][7]^2 + 
    336*s1^3*s2*z^2*zb^9*G[1][7]^2 + 1841*s1^2*s2^2*z^2*zb^9*G[1][7]^2 - 
    84*s1*s2^3*z^2*zb^9*G[1][7]^2 - 756*s1^3*s2*z^3*zb^9*G[1][7]^2 - 
    1128*s1^2*s2^2*z^3*zb^9*G[1][7]^2 - 84*s1^3*s2*zb^10*G[1][7]^2 + 
    137*s1^2*s2^2*zb^10*G[1][7]^2 - 336*s1^3*s2*z*zb^10*G[1][7]^2 - 
    299*s1^2*s2^2*z*zb^10*G[1][7]^2 + 420*s1^3*s2*z^2*zb^10*G[1][7]^2 + 
    162*s1^2*s2^2*z^2*zb^10*G[1][7]^2 + 84*s1^3*s2*zb^11*G[1][7]^2 - 
    84*s1^3*s2*z*zb^11*G[1][7]^2 + 336*s1^3*s2*z^6*G[2][1] + 
    1008*s1^2*s2^2*z^6*G[2][1] + 840*s1*s2^3*z^6*G[2][1] + 
    336*s1^4*z^7*G[2][1] + 1008*s1^3*s2*z^7*G[2][1] + 
    336*s1^2*s2^2*z^7*G[2][1] + 504*s1*s2^3*z^7*G[2][1] + 
    1008*s2^4*z^7*G[2][1] - 504*s1^3*s2*z^8*G[2][1] + 
    672*s1^2*s2^2*z^8*G[2][1] - 504*s1*s2^3*z^8*G[2][1] - 
    2016*s2^4*z^8*G[2][1] + 504*s1^3*s2*z^9*G[2][1] - 
    168*s1^2*s2^2*z^9*G[2][1] + 840*s1*s2^3*z^9*G[2][1] + 
    2352*s2^4*z^9*G[2][1] + 168*s1^2*s2^2*z^10*G[2][1] - 
    504*s1*s2^3*z^10*G[2][1] - 1344*s2^4*z^10*G[2][1] + 
    168*s1*s2^3*z^11*G[2][1] + 336*s2^4*z^11*G[2][1] - 
    336*s2^4*z^2*zb*G[2][1] + 1344*s2^4*z^3*zb*G[2][1] - 
    336*s1*s2^3*z^4*zb*G[2][1] - 2016*s2^4*z^4*zb*G[2][1] - 
    2352*s1^3*s2*z^5*zb*G[2][1] - 7056*s1^2*s2^2*z^5*zb*G[2][1] - 
    4536*s1*s2^3*z^5*zb*G[2][1] + 1344*s2^4*z^5*zb*G[2][1] - 
    2016*s1^4*z^6*zb*G[2][1] - 5712*s1^3*s2*z^6*zb*G[2][1] - 
    1008*s1^2*s2^2*z^6*zb*G[2][1] - 4200*s1*s2^3*z^6*zb*G[2][1] - 
    6384*s2^4*z^6*zb*G[2][1] - 336*s1^4*z^7*zb*G[2][1] + 
    1680*s1^3*s2*z^7*zb*G[2][1] - 4860*s1^2*s2^2*z^7*zb*G[2][1] + 
    2520*s1*s2^3*z^7*zb*G[2][1] + 10752*s2^4*z^7*zb*G[2][1] - 
    2016*s1^3*s2*z^8*zb*G[2][1] - 12*s1^2*s2^2*z^8*zb*G[2][1] - 
    5208*s1*s2^3*z^8*zb*G[2][1] - 11424*s2^4*z^8*zb*G[2][1] - 
    504*s1^3*s2*z^9*zb*G[2][1] - 852*s1^2*s2^2*z^9*zb*G[2][1] + 
    3528*s1*s2^3*z^9*zb*G[2][1] + 5712*s2^4*z^9*zb*G[2][1] - 
    156*s1^2*s2^2*z^10*zb*G[2][1] - 1344*s1*s2^3*z^10*zb*G[2][1] - 
    1344*s2^4*z^10*zb*G[2][1] - 1008*s2^4*z*zb^2*G[2][1] - 
    3360*s1*s2^3*z^2*zb^2*G[2][1] + 5040*s2^4*z^2*zb^2*G[2][1] + 
    14784*s1*s2^3*z^3*zb^2*G[2][1] - 8736*s2^4*z^3*zb^2*G[2][1] + 
    7056*s1^3*s2*z^4*zb^2*G[2][1] + 20160*s1^2*s2^2*z^4*zb^2*G[2][1] - 
    7728*s1*s2^3*z^4*zb^2*G[2][1] + 5712*s2^4*z^4*zb^2*G[2][1] + 
    4704*s1^4*z^5*zb^2*G[2][1] + 11760*s1^3*s2*z^5*zb^2*G[2][1] + 
    1344*s1^2*s2^2*z^5*zb^2*G[2][1] + 22848*s1*s2^3*z^5*zb^2*G[2][1] + 
    14112*s2^4*z^5*zb^2*G[2][1] + 2688*s1^4*z^6*zb^2*G[2][1] + 
    2856*s1^3*s2*z^6*zb^2*G[2][1] + 12348*s1^2*s2^2*z^6*zb^2*G[2][1] - 
    3696*s1*s2^3*z^6*zb^2*G[2][1] - 21168*s2^4*z^6*zb^2*G[2][1] + 
    1176*s1^3*s2*z^7*zb^2*G[2][1] + 5772*s1^2*s2^2*z^7*zb^2*G[2][1] + 
    13944*s1*s2^3*z^7*zb^2*G[2][1] + 18144*s2^4*z^7*zb^2*G[2][1] + 
    2856*s1^3*s2*z^8*zb^2*G[2][1] + 1980*s1^2*s2^2*z^8*zb^2*G[2][1] - 
    10920*s1*s2^3*z^8*zb^2*G[2][1] - 6384*s2^4*z^8*zb^2*G[2][1] + 
    168*s1^3*s2*z^9*zb^2*G[2][1] + 924*s1^2*s2^2*z^9*zb^2*G[2][1] + 
    4200*s1*s2^3*z^9*zb^2*G[2][1] + 1344*s2^4*z^9*zb^2*G[2][1] - 
    24*s1^2*s2^2*z^10*zb^2*G[2][1] + 168*s1*s2^3*z^10*zb^2*G[2][1] - 
    336*s2^4*zb^3*G[2][1] - 3360*s1*s2^3*z*zb^3*G[2][1] + 
    4368*s2^4*z*zb^3*G[2][1] - 10080*s1^2*s2^2*z^2*zb^3*G[2][1] + 
    14784*s1*s2^3*z^2*zb^3*G[2][1] - 17808*s2^4*z^2*zb^3*G[2][1] - 
    11760*s1^3*s2*z^3*zb^3*G[2][1] + 6048*s1^2*s2^2*z^3*zb^3*G[2][1] - 
    53088*s1*s2^3*z^3*zb^3*G[2][1] + 29232*s2^4*z^3*zb^3*G[2][1] - 
    4704*s1^4*z^4*zb^3*G[2][1] - 7728*s1^3*s2*z^4*zb^3*G[2][1] - 
    50400*s1^2*s2^2*z^4*zb^3*G[2][1] + 20496*s1*s2^3*z^4*zb^3*G[2][1] - 
    34944*s2^4*z^4*zb^3*G[2][1] - 9408*s1^4*z^5*zb^3*G[2][1] - 
    22344*s1^3*s2*z^5*zb^3*G[2][1] + 11844*s1^2*s2^2*z^5*zb^3*G[2][1] - 
    22512*s1*s2^3*z^5*zb^3*G[2][1] + 12768*s2^4*z^5*zb^3*G[2][1] + 
    4368*s1^3*s2*z^6*zb^3*G[2][1] - 25620*s1^2*s2^2*z^6*zb^3*G[2][1] - 
    24528*s1*s2^3*z^6*zb^3*G[2][1] - 1680*s2^4*z^6*zb^3*G[2][1] - 
    5208*s1^3*s2*z^7*zb^3*G[2][1] - 5280*s1^2*s2^2*z^7*zb^3*G[2][1] + 
    18984*s1*s2^3*z^7*zb^3*G[2][1] - 4368*s2^4*z^7*zb^3*G[2][1] - 
    1176*s1^3*s2*z^8*zb^3*G[2][1] - 2304*s1^2*s2^2*z^8*zb^3*G[2][1] - 
    5712*s1*s2^3*z^8*zb^3*G[2][1] + 1008*s2^4*z^8*zb^3*G[2][1] - 
    168*s1^3*s2*z^9*zb^3*G[2][1] + 192*s1^2*s2^2*z^9*zb^3*G[2][1] - 
    1176*s1*s2^3*z^9*zb^3*G[2][1] + 1008*s2^4*zb^4*G[2][1] + 
    11424*s1*s2^3*z*zb^4*G[2][1] - 5712*s2^4*z*zb^4*G[2][1] + 
    31248*s1^2*s2^2*z^2*zb^4*G[2][1] - 23688*s1*s2^3*z^2*zb^4*G[2][1] + 
    20160*s2^4*z^2*zb^4*G[2][1] + 28224*s1^3*s2*z^3*zb^4*G[2][1] - 
    19152*s1^2*s2^2*z^3*zb^4*G[2][1] + 77448*s1*s2^3*z^3*zb^4*G[2][1] - 
    26880*s2^4*z^3*zb^4*G[2][1] + 18816*s1^4*z^4*zb^4*G[2][1] + 
    3360*s1^3*s2*z^4*zb^4*G[2][1] + 45948*s1^2*s2^2*z^4*zb^4*G[2][1] - 
    32760*s1*s2^3*z^4*zb^4*G[2][1] + 33936*s2^4*z^4*zb^4*G[2][1] + 
    336*s1^4*z^5*zb^4*G[2][1] + 16464*s1^3*s2*z^5*zb^4*G[2][1] + 
    9324*s1^2*s2^2*z^5*zb^4*G[2][1] + 46368*s1*s2^3*z^5*zb^4*G[2][1] - 
    18816*s2^4*z^5*zb^4*G[2][1] - 2016*s1^3*s2*z^6*zb^4*G[2][1] + 
    17976*s1^2*s2^2*z^6*zb^4*G[2][1] - 14280*s1*s2^3*z^6*zb^4*G[2][1] + 
    10080*s2^4*z^6*zb^4*G[2][1] + 3192*s1^3*s2*z^7*zb^4*G[2][1] + 
    3360*s1^2*s2^2*z^7*zb^4*G[2][1] + 504*s1*s2^3*z^7*zb^4*G[2][1] - 
    2016*s2^4*z^7*zb^4*G[2][1] + 1176*s1^3*s2*z^8*zb^4*G[2][1] - 
    672*s1^2*s2^2*z^8*zb^4*G[2][1] + 3528*s1*s2^3*z^8*zb^4*G[2][1] - 
    336*s1*s2^3*zb^5*G[2][1] - 1008*s2^4*zb^5*G[2][1] - 
    1008*s1^2*s2^2*z*zb^5*G[2][1] - 13608*s1*s2^3*z*zb^5*G[2][1] + 
    2016*s2^4*z*zb^5*G[2][1] - 672*s1^3*s2*z^2*zb^5*G[2][1] - 
    34608*s1^2*s2^2*z^2*zb^5*G[2][1] + 11592*s1*s2^3*z^2*zb^5*G[2][1] - 
    6384*s2^4*z^2*zb^5*G[2][1] - 11760*s1^4*z^3*zb^5*G[2][1] - 
    26544*s1^3*s2*z^3*zb^5*G[2][1] + 22764*s1^2*s2^2*z^3*zb^5*G[2][1] - 
    47544*s1*s2^3*z^3*zb^5*G[2][1] + 2016*s2^4*z^3*zb^5*G[2][1] - 
    12768*s1^4*z^4*zb^5*G[2][1] - 10920*s1^3*s2*z^4*zb^5*G[2][1] - 
    35868*s1^2*s2^2*z^4*zb^5*G[2][1] - 2856*s1*s2^3*z^4*zb^5*G[2][1] - 
    3696*s2^4*z^4*zb^5*G[2][1] + 3696*s1^4*z^5*zb^5*G[2][1] + 
    168*s1^3*s2*z^5*zb^5*G[2][1] - 20664*s1^2*s2^2*z^5*zb^5*G[2][1] - 
    6888*s1*s2^3*z^5*zb^5*G[2][1] - 336*s2^4*z^5*zb^5*G[2][1] - 
    336*s1^4*z^6*zb^5*G[2][1] - 2352*s1^3*s2*z^6*zb^5*G[2][1] - 
    3864*s1^2*s2^2*z^6*zb^5*G[2][1] + 7056*s1*s2^3*z^6*zb^5*G[2][1] + 
    336*s2^4*z^6*zb^5*G[2][1] - 3528*s1^3*s2*z^7*zb^5*G[2][1] + 
    1344*s1^2*s2^2*z^7*zb^5*G[2][1] - 5880*s1*s2^3*z^7*zb^5*G[2][1] + 
    1008*s1*s2^3*zb^6*G[2][1] + 336*s2^4*zb^6*G[2][1] + 
    2688*s1^2*s2^2*z*zb^6*G[2][1] + 6720*s1*s2^3*z*zb^6*G[2][1] + 
    672*s2^4*z*zb^6*G[2][1] + 7056*s1^4*z^2*zb^6*G[2][1] + 
    504*s1^3*s2*z^2*zb^6*G[2][1] + 14196*s1^2*s2^2*z^2*zb^6*G[2][1] + 
    5040*s1*s2^3*z^2*zb^6*G[2][1] - 672*s2^4*z^2*zb^6*G[2][1] + 
    16800*s1^4*z^3*zb^6*G[2][1] + 21672*s1^3*s2*z^3*zb^6*G[2][1] - 
    1596*s1^2*s2^2*z^3*zb^6*G[2][1] + 18984*s1*s2^3*z^3*zb^6*G[2][1] + 
    3360*s2^4*z^3*zb^6*G[2][1] - 2352*s1^4*z^4*zb^6*G[2][1] + 
    5712*s1^3*s2*z^4*zb^6*G[2][1] + 25200*s1^2*s2^2*z^4*zb^6*G[2][1] + 
    6216*s1*s2^3*z^4*zb^6*G[2][1] - 1680*s2^4*z^4*zb^6*G[2][1] - 
    336*s1^4*z^5*zb^6*G[2][1] - 1176*s1^3*s2*z^5*zb^6*G[2][1] + 
    4536*s1^2*s2^2*z^5*zb^6*G[2][1] - 8232*s1*s2^3*z^5*zb^6*G[2][1] + 
    336*s2^4*z^5*zb^6*G[2][1] + 5880*s1^3*s2*z^6*zb^6*G[2][1] - 
    1680*s1^2*s2^2*z^6*zb^6*G[2][1] + 5880*s1*s2^3*z^6*zb^6*G[2][1] - 
    1008*s1*s2^3*zb^7*G[2][1] - 2352*s1^4*z*zb^7*G[2][1] + 
    840*s1^3*s2*z*zb^7*G[2][1] - 2100*s1^2*s2^2*z*zb^7*G[2][1] - 
    1680*s1*s2^3*z*zb^7*G[2][1] - 336*s2^4*z*zb^7*G[2][1] - 
    14448*s1^4*z^2*zb^7*G[2][1] - 4368*s1^3*s2*z^2*zb^7*G[2][1] - 
    2940*s1^2*s2^2*z^2*zb^7*G[2][1] - 8400*s1*s2^3*z^2*zb^7*G[2][1] - 
    4368*s1^4*z^3*zb^7*G[2][1] - 12936*s1^3*s2*z^3*zb^7*G[2][1] - 
    11424*s1^2*s2^2*z^3*zb^7*G[2][1] - 5544*s1*s2^3*z^3*zb^7*G[2][1] + 
    2016*s1^4*z^4*zb^7*G[2][1] + 672*s1^3*s2*z^4*zb^7*G[2][1] - 
    4704*s1^2*s2^2*z^4*zb^7*G[2][1] + 5040*s1*s2^3*z^4*zb^7*G[2][1] - 
    5880*s1^3*s2*z^5*zb^7*G[2][1] + 1344*s1^2*s2^2*z^5*zb^7*G[2][1] - 
    3528*s1*s2^3*z^5*zb^7*G[2][1] + 336*s1^4*zb^8*G[2][1] - 
    168*s1^3*s2*zb^8*G[2][1] - 12*s1^2*s2^2*zb^8*G[2][1] + 
    336*s1*s2^3*zb^8*G[2][1] + 6048*s1^4*z*zb^8*G[2][1] - 
    168*s1^3*s2*z*zb^8*G[2][1] + 684*s1^2*s2^2*z*zb^8*G[2][1] + 
    1176*s1*s2^3*z*zb^8*G[2][1] + 8736*s1^4*z^2*zb^8*G[2][1] + 
    6720*s1^3*s2*z^2*zb^8*G[2][1] + 3456*s1^2*s2^2*z^2*zb^8*G[2][1] + 
    3360*s1*s2^3*z^2*zb^8*G[2][1] - 1008*s1^4*z^3*zb^8*G[2][1] + 
    2184*s1^3*s2*z^3*zb^8*G[2][1] + 3264*s1^2*s2^2*z^3*zb^8*G[2][1] - 
    2016*s1*s2^3*z^3*zb^8*G[2][1] + 3528*s1^3*s2*z^4*zb^8*G[2][1] - 
    672*s1^2*s2^2*z^4*zb^8*G[2][1] + 1176*s1*s2^3*z^4*zb^8*G[2][1] - 
    1008*s1^4*zb^9*G[2][1] + 168*s1^3*s2*zb^9*G[2][1] + 
    24*s1^2*s2^2*zb^9*G[2][1] - 5040*s1^4*z*zb^9*G[2][1] - 
    1680*s1^3*s2*z*zb^9*G[2][1] - 468*s1^2*s2^2*z*zb^9*G[2][1] - 
    672*s1*s2^3*z*zb^9*G[2][1] - 1344*s1^4*z^2*zb^9*G[2][1] - 
    2352*s1^3*s2*z^2*zb^9*G[2][1] - 1260*s1^2*s2^2*z^2*zb^9*G[2][1] + 
    336*s1*s2^3*z^2*zb^9*G[2][1] - 1176*s1^3*s2*z^3*zb^9*G[2][1] + 
    192*s1^2*s2^2*z^3*zb^9*G[2][1] - 168*s1*s2^3*z^3*zb^9*G[2][1] + 
    1008*s1^4*zb^10*G[2][1] + 168*s1^3*s2*zb^10*G[2][1] - 
    12*s1^2*s2^2*zb^10*G[2][1] + 1344*s1^4*z*zb^10*G[2][1] + 
    1008*s1^3*s2*z*zb^10*G[2][1] + 204*s1^2*s2^2*z*zb^10*G[2][1] + 
    168*s1^3*s2*z^2*zb^10*G[2][1] - 24*s1^2*s2^2*z^2*zb^10*G[2][1] - 
    336*s1^4*zb^11*G[2][1] - 168*s1^3*s2*zb^11*G[2][1] + 
    176*s1^2*s2^2*z^7*zb*G[2][2] - 176*s1^2*s2^2*z^8*zb*G[2][2] - 
    176*s1^2*s2^2*z^9*zb*G[2][2] + 176*s1^2*s2^2*z^10*zb*G[2][2] - 
    1232*s1^2*s2^2*z^6*zb^2*G[2][2] + 880*s1^2*s2^2*z^7*zb^2*G[2][2] + 
    1768*s1^2*s2^2*z^8*zb^2*G[2][2] - 1232*s1^2*s2^2*z^9*zb^2*G[2][2] - 
    184*s1^2*s2^2*z^10*zb^2*G[2][2] + 3696*s1^2*s2^2*z^5*zb^3*G[2][2] - 
    1232*s1^2*s2^2*z^6*zb^3*G[2][2] - 7272*s1^2*s2^2*z^7*zb^3*G[2][2] + 
    3336*s1^2*s2^2*z^8*zb^3*G[2][2] + 1472*s1^2*s2^2*z^9*zb^3*G[2][2] - 
    6160*s1^2*s2^2*z^4*zb^4*G[2][2] - 1232*s1^2*s2^2*z^5*zb^4*G[2][2] + 
    16184*s1^2*s2^2*z^6*zb^4*G[2][2] - 3640*s1^2*s2^2*z^7*zb^4*G[2][2] - 
    5152*s1^2*s2^2*z^8*zb^4*G[2][2] + 6160*s1^2*s2^2*z^3*zb^5*G[2][2] + 
    6160*s1^2*s2^2*z^4*zb^5*G[2][2] - 21224*s1^2*s2^2*z^5*zb^5*G[2][2] - 
    1400*s1^2*s2^2*z^6*zb^5*G[2][2] + 10304*s1^2*s2^2*z^7*zb^5*G[2][2] - 
    3696*s1^2*s2^2*z^2*zb^6*G[2][2] - 8624*s1^2*s2^2*z^3*zb^6*G[2][2] + 
    16296*s1^2*s2^2*z^4*zb^6*G[2][2] + 8904*s1^2*s2^2*z^5*zb^6*G[2][2] - 
    12880*s1^2*s2^2*z^6*zb^6*G[2][2] + 1232*s1^2*s2^2*z*zb^7*G[2][2] + 
    6160*s1^2*s2^2*z^2*zb^7*G[2][2] - 6328*s1^2*s2^2*z^3*zb^7*G[2][2] - 
    11368*s1^2*s2^2*z^4*zb^7*G[2][2] + 10304*s1^2*s2^2*z^5*zb^7*G[2][2] - 
    176*s1^2*s2^2*zb^8*G[2][2] - 2288*s1^2*s2^2*z*zb^8*G[2][2] + 
    232*s1^2*s2^2*z^2*zb^8*G[2][2] + 7384*s1^2*s2^2*z^3*zb^8*G[2][2] - 
    5152*s1^2*s2^2*z^4*zb^8*G[2][2] + 352*s1^2*s2^2*zb^9*G[2][2] + 
    696*s1^2*s2^2*z*zb^9*G[2][2] - 2520*s1^2*s2^2*z^2*zb^9*G[2][2] + 
    1472*s1^2*s2^2*z^3*zb^9*G[2][2] - 176*s1^2*s2^2*zb^10*G[2][2] + 
    360*s1^2*s2^2*z*zb^10*G[2][2] - 184*s1^2*s2^2*z^2*zb^10*G[2][2] - 
    172*s1^2*s2^2*z^7*zb*G[2][3] + 172*s1^2*s2^2*z^8*zb*G[2][3] + 
    172*s1^2*s2^2*z^9*zb*G[2][3] - 172*s1^2*s2^2*z^10*zb*G[2][3] + 
    1204*s1^2*s2^2*z^6*zb^2*G[2][3] - 860*s1^2*s2^2*z^7*zb^2*G[2][3] - 
    1724*s1^2*s2^2*z^8*zb^2*G[2][3] + 1204*s1^2*s2^2*z^9*zb^2*G[2][3] + 
    176*s1^2*s2^2*z^10*zb^2*G[2][3] - 3612*s1^2*s2^2*z^5*zb^3*G[2][3] + 
    1204*s1^2*s2^2*z^6*zb^3*G[2][3] + 7080*s1^2*s2^2*z^7*zb^3*G[2][3] - 
    3264*s1^2*s2^2*z^8*zb^3*G[2][3] - 1408*s1^2*s2^2*z^9*zb^3*G[2][3] + 
    6020*s1^2*s2^2*z^4*zb^4*G[2][3] + 1204*s1^2*s2^2*z^5*zb^4*G[2][3] - 
    15736*s1^2*s2^2*z^6*zb^4*G[2][3] + 3584*s1^2*s2^2*z^7*zb^4*G[2][3] + 
    4928*s1^2*s2^2*z^8*zb^4*G[2][3] - 6020*s1^2*s2^2*z^3*zb^5*G[2][3] - 
    6020*s1^2*s2^2*z^4*zb^5*G[2][3] + 20608*s1^2*s2^2*z^5*zb^5*G[2][3] + 
    1288*s1^2*s2^2*z^6*zb^5*G[2][3] - 9856*s1^2*s2^2*z^7*zb^5*G[2][3] + 
    3612*s1^2*s2^2*z^2*zb^6*G[2][3] + 8428*s1^2*s2^2*z^3*zb^6*G[2][3] - 
    15792*s1^2*s2^2*z^4*zb^6*G[2][3] - 8568*s1^2*s2^2*z^5*zb^6*G[2][3] + 
    12320*s1^2*s2^2*z^6*zb^6*G[2][3] - 1204*s1^2*s2^2*z*zb^7*G[2][3] - 
    6020*s1^2*s2^2*z^2*zb^7*G[2][3] + 6104*s1^2*s2^2*z^3*zb^7*G[2][3] + 
    10976*s1^2*s2^2*z^4*zb^7*G[2][3] - 9856*s1^2*s2^2*z^5*zb^7*G[2][3] + 
    172*s1^2*s2^2*zb^8*G[2][3] + 2236*s1^2*s2^2*z*zb^8*G[2][3] - 
    200*s1^2*s2^2*z^2*zb^8*G[2][3] - 7136*s1^2*s2^2*z^3*zb^8*G[2][3] + 
    4928*s1^2*s2^2*z^4*zb^8*G[2][3] - 344*s1^2*s2^2*zb^9*G[2][3] - 
    684*s1^2*s2^2*z*zb^9*G[2][3] + 2436*s1^2*s2^2*z^2*zb^9*G[2][3] - 
    1408*s1^2*s2^2*z^3*zb^9*G[2][3] + 172*s1^2*s2^2*zb^10*G[2][3] - 
    348*s1^2*s2^2*z*zb^10*G[2][3] + 176*s1^2*s2^2*z^2*zb^10*G[2][3] + 
    168*s1^3*s2*z^7*zb*G[2][4] - 16*s1^2*s2^2*z^7*zb*G[2][4] + 
    336*s1*s2^3*z^7*zb*G[2][4] - 336*s1^3*s2*z^8*zb*G[2][4] + 
    16*s1^2*s2^2*z^8*zb*G[2][4] - 1176*s1*s2^3*z^8*zb*G[2][4] + 
    168*s1^3*s2*z^9*zb*G[2][4] + 16*s1^2*s2^2*z^9*zb*G[2][4] + 
    1680*s1*s2^3*z^9*zb*G[2][4] - 16*s1^2*s2^2*z^10*zb*G[2][4] - 
    1176*s1*s2^3*z^10*zb*G[2][4] + 336*s1*s2^3*z^11*zb*G[2][4] - 
    1176*s1^3*s2*z^6*zb^2*G[2][4] + 448*s1^2*s2^2*z^6*zb^2*G[2][4] - 
    2016*s1*s2^3*z^6*zb^2*G[2][4] + 2016*s1^3*s2*z^7*zb^2*G[2][4] - 
    752*s1^2*s2^2*z^7*zb^2*G[2][4] + 6552*s1*s2^3*z^7*zb^2*G[2][4] - 
    672*s1^3*s2*z^8*zb^2*G[2][4] - 176*s1^2*s2^2*z^8*zb^2*G[2][4] - 
    8904*s1*s2^3*z^8*zb^2*G[2][4] - 168*s1^3*s2*z^9*zb^2*G[2][4] + 
    784*s1^2*s2^2*z^9*zb^2*G[2][4] + 6048*s1*s2^3*z^9*zb^2*G[2][4] - 
    304*s1^2*s2^2*z^10*zb^2*G[2][4] - 1680*s1*s2^3*z^10*zb^2*G[2][4] + 
    3528*s1^3*s2*z^5*zb^3*G[2][4] - 2352*s1^2*s2^2*z^5*zb^3*G[2][4] + 
    5040*s1*s2^3*z^5*zb^3*G[2][4] - 4368*s1^3*s2*z^6*zb^3*G[2][4] + 
    3472*s1^2*s2^2*z^6*zb^3*G[2][4] - 14616*s1*s2^3*z^6*zb^3*G[2][4] - 
    504*s1^3*s2*z^7*zb^3*G[2][4] + 2112*s1^2*s2^2*z^7*zb^3*G[2][4] + 
    18312*s1*s2^3*z^7*zb^3*G[2][4] + 1344*s1^3*s2*z^8*zb^3*G[2][4] - 
    4992*s1^2*s2^2*z^8*zb^3*G[2][4] - 11760*s1*s2^3*z^8*zb^3*G[2][4] + 
    1760*s1^2*s2^2*z^9*zb^3*G[2][4] + 3024*s1*s2^3*z^9*zb^3*G[2][4] - 
    5880*s1^3*s2*z^4*zb^4*G[2][4] + 5600*s1^2*s2^2*z^4*zb^4*G[2][4] - 
    6720*s1*s2^3*z^4*zb^4*G[2][4] + 2688*s1^3*s2*z^5*zb^4*G[2][4] - 
    5936*s1^2*s2^2*z^5*zb^4*G[2][4] + 15960*s1*s2^3*z^5*zb^4*G[2][4] + 
    6888*s1^3*s2*z^6*zb^4*G[2][4] - 9520*s1^2*s2^2*z^6*zb^4*G[2][4] - 
    16968*s1*s2^3*z^6*zb^4*G[2][4] - 3360*s1^3*s2*z^7*zb^4*G[2][4] + 
    13664*s1^2*s2^2*z^7*zb^4*G[2][4] + 9408*s1*s2^3*z^7*zb^4*G[2][4] - 
    336*s1^3*s2*z^8*zb^4*G[2][4] - 3808*s1^2*s2^2*z^8*zb^4*G[2][4] - 
    1680*s1*s2^3*z^8*zb^4*G[2][4] + 5880*s1^3*s2*z^3*zb^5*G[2][4] - 
    7280*s1^2*s2^2*z^3*zb^5*G[2][4] + 5040*s1*s2^3*z^3*zb^5*G[2][4] + 
    5040*s1^3*s2*z^4*zb^5*G[2][4] + 2800*s1^2*s2^2*z^4*zb^5*G[2][4] - 
    7560*s1*s2^3*z^4*zb^5*G[2][4] - 14280*s1^3*s2*z^5*zb^5*G[2][4] + 
    20608*s1^2*s2^2*z^5*zb^5*G[2][4] + 4200*s1*s2^3*z^5*zb^5*G[2][4] + 
    1680*s1^3*s2*z^6*zb^5*G[2][4] - 19040*s1^2*s2^2*z^6*zb^5*G[2][4] + 
    1680*s1^3*s2*z^7*zb^5*G[2][4] + 2912*s1^2*s2^2*z^7*zb^5*G[2][4] - 
    1680*s1*s2^3*z^7*zb^5*G[2][4] - 3528*s1^3*s2*z^2*zb^6*G[2][4] + 
    5376*s1^2*s2^2*z^2*zb^6*G[2][4] - 2016*s1*s2^3*z^2*zb^6*G[2][4] - 
    11424*s1^3*s2*z^3*zb^6*G[2][4] + 4144*s1^2*s2^2*z^3*zb^6*G[2][4] - 
    504*s1*s2^3*z^3*zb^6*G[2][4] + 11592*s1^3*s2*z^4*zb^6*G[2][4] - 
    23856*s1^2*s2^2*z^4*zb^6*G[2][4] + 4200*s1*s2^3*z^4*zb^6*G[2][4] + 
    6384*s1^3*s2*z^5*zb^6*G[2][4] + 12096*s1^2*s2^2*z^5*zb^6*G[2][4] - 
    4704*s1*s2^3*z^5*zb^6*G[2][4] - 3024*s1^3*s2*z^6*zb^6*G[2][4] + 
    2240*s1^2*s2^2*z^6*zb^6*G[2][4] + 3024*s1*s2^3*z^6*zb^6*G[2][4] + 
    1176*s1^3*s2*z*zb^7*G[2][4] - 2128*s1^2*s2^2*z*zb^7*G[2][4] + 
    336*s1*s2^3*z*zb^7*G[2][4] + 9744*s1^3*s2*z^2*zb^7*G[2][4] - 
    6608*s1^2*s2^2*z^2*zb^7*G[2][4] + 1848*s1*s2^3*z^2*zb^7*G[2][4] - 
    168*s1^3*s2*z^3*zb^7*G[2][4] + 14336*s1^2*s2^2*z^3*zb^7*G[2][4] - 
    2856*s1*s2^3*z^3*zb^7*G[2][4] - 12432*s1^3*s2*z^4*zb^7*G[2][4] + 
    896*s1^2*s2^2*z^4*zb^7*G[2][4] + 2352*s1*s2^3*z^4*zb^7*G[2][4] + 
    1680*s1^3*s2*z^5*zb^7*G[2][4] - 6496*s1^2*s2^2*z^5*zb^7*G[2][4] - 
    1680*s1*s2^3*z^5*zb^7*G[2][4] - 168*s1^3*s2*zb^8*G[2][4] + 
    352*s1^2*s2^2*zb^8*G[2][4] - 4032*s1^3*s2*z*zb^8*G[2][4] + 
    3568*s1^2*s2^2*z*zb^8*G[2][4] - 504*s1*s2^3*z*zb^8*G[2][4] - 
    6216*s1^3*s2*z^2*zb^8*G[2][4] - 3152*s1^2*s2^2*z^2*zb^8*G[2][4] + 
    168*s1*s2^3*z^2*zb^8*G[2][4] + 8736*s1^3*s2*z^3*zb^8*G[2][4] - 
    6368*s1^2*s2^2*z^3*zb^8*G[2][4] + 1680*s1^3*s2*z^4*zb^8*G[2][4] + 
    5600*s1^2*s2^2*z^4*zb^8*G[2][4] + 336*s1*s2^3*z^4*zb^8*G[2][4] + 
    672*s1^3*s2*zb^9*G[2][4] - 704*s1^2*s2^2*zb^9*G[2][4] + 
    4032*s1^3*s2*z*zb^9*G[2][4] - 720*s1^2*s2^2*z*zb^9*G[2][4] + 
    168*s1*s2^3*z*zb^9*G[2][4] - 1680*s1^3*s2*z^2*zb^9*G[2][4] + 
    3696*s1^2*s2^2*z^2*zb^9*G[2][4] - 168*s1*s2^3*z^2*zb^9*G[2][4] - 
    3024*s1^3*s2*z^3*zb^9*G[2][4] - 2272*s1^2*s2^2*z^3*zb^9*G[2][4] - 
    840*s1^3*s2*zb^10*G[2][4] + 352*s1^2*s2^2*zb^10*G[2][4] - 
    840*s1^3*s2*z*zb^10*G[2][4] - 720*s1^2*s2^2*z*zb^10*G[2][4] + 
    1680*s1^3*s2*z^2*zb^10*G[2][4] + 368*s1^2*s2^2*z^2*zb^10*G[2][4] + 
    336*s1^3*s2*zb^11*G[2][4] - 336*s1^3*s2*z*zb^11*G[2][4]))/
  (84*s^4*(z - zb)^7) + 
 L*((2*s1^4*s2^4*z*(-1 + zb)*(-52*z - 9*z^2 - 36*z^3 - 81*zb - 182*z*zb + 
      486*z^2*zb - 45*z^3*zb + 162*zb^2 - 45*z*zb^2 - 396*z^2*zb^2 + 
      162*z^3*zb^2 - 81*zb^3 + 279*z*zb^3 - 162*z^2*zb^3))/(9*s^4) + 
   (2*Pi^2*s1^3*s2^3*z*(-1 + zb)*(6*s2^2*z^2 + 18*s1*s2*z^3 - 42*s2^2*z^3 + 
      5*s1^2*z^4 - 10*s1*s2*z^4 + 67*s2^2*z^4 + 15*s1^2*z^5 + 6*s1*s2*z^5 - 
      33*s2^2*z^5 - 6*s1^2*z^6 + 10*s1*s2*z^6 + 10*s2^2*z^6 + 6*s2^2*z^7 - 
      18*s2^2*z*zb - 36*s1*s2*z^2*zb + 90*s2^2*z^2*zb + 9*s1^2*z^3*zb - 
      6*s1*s2*z^3*zb - 48*s2^2*z^3*zb - 55*s1^2*z^4*zb + 3*s1*s2*z^4*zb - 
      11*s2^2*z^4*zb - 51*s1^2*z^5*zb - 32*s1*s2*z^5*zb - 63*s2^2*z^5*zb + 
      6*s1^2*z^6*zb - 33*s1*s2*z^6*zb + 8*s2^2*z^6*zb - 17*s2^2*z^7*zb - 
      6*s1*s2*z*zb^2 - 24*s2^2*z*zb^2 - 45*s1^2*z^2*zb^2 + 
      66*s1*s2*z^2*zb^2 - 84*s2^2*z^2*zb^2 + 63*s1^2*z^3*zb^2 - 
      20*s1*s2*z^3*zb^2 - 30*s2^2*z^3*zb^2 + 162*s1^2*z^4*zb^2 + 
      55*s1*s2*z^4*zb^2 + 165*s2^2*z^4*zb^2 + 48*s1^2*z^5*zb^2 + 
      89*s1*s2*z^5*zb^2 + 33*s2^2*z^5*zb^2 + 20*s1*s2*z^6*zb^2 + 
      30*s2^2*z^6*zb^2 + 25*s1^2*z*zb^3 - 26*s1*s2*z*zb^3 + 110*s2^2*z*zb^3 + 
      9*s1^2*z^2*zb^3 + 126*s1*s2*z^2*zb^3 - 169*s1^2*z^3*zb^3 - 
      200*s1*s2*z^3*zb^3 + 53*s2^2*z^3*zb^3 - 162*s1^2*z^4*zb^3 - 
      86*s1*s2*z^4*zb^3 - 195*s2^2*z^4*zb^3 - 9*s1^2*z^5*zb^3 - 
      52*s1*s2*z^5*zb^3 - 18*s2^2*z^5*zb^3 - 6*s1^2*zb^4 + 3*s2^2*zb^4 - 
      56*s1^2*z*zb^4 + 6*s1*s2*z*zb^4 - 115*s2^2*z*zb^4 + 153*s1^2*z^2*zb^4 - 
      142*s1*s2*z^2*zb^4 + 9*s2^2*z^2*zb^4 + 133*s1^2*z^3*zb^4 + 
      282*s1*s2*z^3*zb^4 + 55*s2^2*z^3*zb^4 + 38*s1^2*z^4*zb^4 + 
      24*s1*s2*z^4*zb^4 + 38*s2^2*z^4*zb^4 + 24*s1^2*zb^5 - s1*s2*zb^5 - 
      3*s2^2*zb^5 + 44*s1*s2*z*zb^5 + 54*s2^2*z*zb^5 - 159*s1^2*z^2*zb^5 - 
      41*s1*s2*z^2*zb^5 - 21*s2^2*z^2*zb^5 - 18*s1^2*z^3*zb^5 - 
      68*s1*s2*z^3*zb^5 - 9*s2^2*z^3*zb^5 - 29*s1^2*zb^6 + s1*s2*zb^6 + 
      51*s1^2*z*zb^6 - 19*s1*s2*z*zb^6 - 6*s2^2*z*zb^6 + 30*s1^2*z^2*zb^6 + 
      28*s1*s2*z^2*zb^6 + 11*s1^2*zb^7 - 17*s1^2*z*zb^7))/
    (3*s^4*(z - zb)^3) - (((2*I)/3)*Pi^3*s1^3*s2^3*z*(-1 + zb)*
     (16*s2^2*z^2 + 40*s1*s2*z^3 - 14*s2^2*z^3 + 24*s1^2*z^4 - 4*s1*s2*z^4 + 
      57*s2^2*z^4 + 2*s1*s2*z^5 - 62*s2^2*z^5 + 2*s1*s2*z^6 + 35*s2^2*z^6 - 
      8*s2^2*z^7 - 48*s2^2*z*zb - 80*s1*s2*z^2*zb + 44*s2^2*z^2*zb - 
      32*s1^2*z^3*zb - 41*s1*s2*z^3*zb - 134*s2^2*z^3*zb - 46*s1^2*z^4*zb + 
      24*s1*s2*z^4*zb + 45*s2^2*z^4*zb + 16*s1^2*z^5*zb - 39*s1*s2*z^5*zb + 
      8*s2^2*z^5*zb + 10*s1*s2*z^6*zb - 19*s2^2*z^6*zb + 8*s2^2*z^7*zb - 
      24*s1*s2*z*zb^2 + 114*s2^2*z*zb^2 - 24*s1^2*z^2*zb^2 + 
      242*s1*s2*z^2*zb^2 - 95*s2^2*z^2*zb^2 + 111*s1^2*z^3*zb^2 - 
      138*s1*s2*z^3*zb^2 + 218*s2^2*z^3*zb^2 - 10*s1^2*z^4*zb^2 + 
      69*s1*s2*z^4*zb^2 - 115*s2^2*z^4*zb^2 - 24*s1^2*z^5*zb^2 + 
      5*s1*s2*z^5*zb^2 + 38*s2^2*z^5*zb^2 - 8*s1*s2*z^6*zb^2 - 
      16*s2^2*z^6*zb^2 + 23*s1*s2*z*zb^3 - 100*s2^2*z*zb^3 + 
      12*s1^2*z^2*zb^3 - 212*s1*s2*z^2*zb^3 + 45*s2^2*z^2*zb^3 - 
      98*s1^2*z^3*zb^3 + 170*s1*s2*z^3*zb^3 - 102*s2^2*z^3*zb^3 + 
      64*s1^2*z^4*zb^3 - 81*s1*s2*z^4*zb^3 + 45*s2^2*z^4*zb^3 + 
      8*s1^2*z^5*zb^3 + 16*s1*s2*z^5*zb^3 + 16*s2^2*z^5*zb^3 + 4*s1*s2*zb^4 + 
      3*s1^2*z*zb^4 + 12*s1*s2*z*zb^4 + 42*s2^2*z*zb^4 + 18*s1^2*z^2*zb^4 + 
      67*s1*s2*z^2*zb^4 - 10*s2^2*z^2*zb^4 + 3*s1^2*z^3*zb^4 - 
      63*s1*s2*z^3*zb^4 + 24*s2^2*z^3*zb^4 - 32*s1^2*z^4*zb^4 + 
      16*s1*s2*z^4*zb^4 - 32*s2^2*z^4*zb^4 - 8*s1*s2*zb^5 - 6*s1^2*z*zb^5 - 
      17*s1*s2*z*zb^5 - 8*s2^2*z*zb^5 + 10*s1^2*z^2*zb^5 - 5*s1*s2*z^2*zb^5 + 
      16*s1^2*z^3*zb^5 + 16*s1*s2*z^3*zb^5 + 8*s2^2*z^3*zb^5 + 4*s1*s2*zb^6 - 
      5*s1^2*z*zb^6 + 6*s1*s2*z*zb^6 - 16*s1^2*z^2*zb^6 - 8*s1*s2*z^2*zb^6 + 
      8*s1^2*z*zb^7))/(s^4*(z - zb)^3) - 
   ((I/18)*Pi*s1^3*s2^3*z*(-1 + zb)*(756*s2^2*z^2 + 2772*s1*s2*z^3 + 
      504*s2^2*z^3 + 1842*s1^2*z^4 + 756*s1*s2*z^4 + 2328*s2^2*z^4 + 
      849*s1^2*z^5 + 864*s1*s2*z^5 - 2214*s2^2*z^5 - 76*s1^2*z^6 - 
      72*s1*s2*z^6 + 1630*s2^2*z^6 - 389*s2^2*z^7 - 2376*s2^2*z*zb - 
      5652*s1*s2*z^2*zb + 108*s2^2*z^2*zb - 2700*s1^2*z^3*zb - 
      4176*s1*s2*z^3*zb - 7776*s2^2*z^3*zb - 5087*s1^2*z^4*zb - 
      3888*s1*s2*z^4*zb - 18*s2^2*z^4*zb - 522*s1^2*z^5*zb - 
      2088*s1*s2*z^5*zb - 714*s2^2*z^5*zb - 14*s1^2*z^6*zb + 
      576*s1*s2*z^6*zb - 655*s2^2*z^6*zb + 274*s2^2*z^7*zb - 108*s2^2*zb^2 - 
      468*s1*s2*z*zb^2 + 6624*s2^2*z*zb^2 - 1044*s1^2*z^2*zb^2 + 
      13968*s1*s2*z^2*zb^2 - 1224*s2^2*z^2*zb^2 + 8868*s1^2*z^3*zb^2 + 
      720*s1*s2*z^3*zb^2 + 13374*s2^2*z^3*zb^2 + 2748*s1^2*z^4*zb^2 + 
      6624*s1*s2*z^4*zb^2 - 1536*s2^2*z^4*zb^2 - 201*s1^2*z^5*zb^2 - 
      216*s1*s2*z^5*zb^2 + 1770*s2^2*z^5*zb^2 + 6*s1^2*z^6*zb^2 - 
      216*s1*s2*z^6*zb^2 - 534*s2^2*z^6*zb^2 + 36*s2^2*z^7*zb^2 - 
      108*s1*s2*zb^3 + 252*s2^2*zb^3 + 228*s1^2*z*zb^3 + 576*s1*s2*z*zb^3 - 
      6288*s2^2*z*zb^3 - 792*s1^2*z^2*zb^3 - 12816*s1*s2*z^2*zb^3 - 
      1206*s2^2*z^2*zb^3 - 7132*s1^2*z^3*zb^3 + 1728*s1*s2*z^3*zb^3 - 
      8236*s2^2*z^3*zb^3 + 933*s1^2*z^4*zb^3 - 2664*s1*s2*z^4*zb^3 + 
      744*s2^2*z^4*zb^3 + 90*s1^2*z^5*zb^3 + 288*s1*s2*z^5*zb^3 + 
      492*s2^2*z^5*zb^3 + 12*s1^2*z^6*zb^3 - 96*s2^2*z^6*zb^3 - 
      54*s1^2*zb^4 + 396*s1*s2*zb^4 - 288*s2^2*zb^4 + 11*s1^2*z*zb^4 + 
      720*s1*s2*z*zb^4 + 2520*s2^2*z*zb^4 + 1944*s1^2*z^2*zb^4 + 
      4680*s1*s2*z^2*zb^4 + 1890*s2^2*z^2*zb^4 + 844*s1^2*z^3*zb^4 - 
      2808*s1*s2*z^3*zb^4 + 1765*s2^2*z^3*zb^4 - 652*s1^2*z^4*zb^4 + 
      1008*s1*s2*z^4*zb^4 - 1012*s2^2*z^4*zb^4 + 72*s2^2*z^5*zb^4 + 
      183*s1^2*zb^5 - 576*s1*s2*zb^5 + 216*s2^2*zb^5 - 210*s1^2*z*zb^5 - 
      792*s1*s2*z*zb^5 - 450*s2^2*z*zb^5 + 498*s1^2*z^2*zb^5 + 
      648*s1*s2*z^2*zb^5 - 321*s2^2*z^2*zb^5 + 204*s1^2*z^3*zb^5 + 
      288*s1*s2*z^3*zb^5 + 162*s2^2*z^3*zb^5 - 72*s1^2*z^4*zb^5 - 
      208*s1^2*zb^6 + 288*s1*s2*zb^6 - 72*s2^2*zb^6 - 411*s1^2*z*zb^6 - 
      144*s1*s2*z*zb^6 - 34*s2^2*z*zb^6 - 570*s1^2*z^2*zb^6 - 
      216*s1*s2*z^2*zb^6 + 42*s2^2*z^2*zb^6 + 96*s1^2*z^3*zb^6 - 
      12*s2^2*z^3*zb^6 + 79*s1^2*zb^7 + 346*s1^2*z*zb^7 - 36*s1^2*z^2*zb^7))/
    (s^4*(z - zb)^3) + (4*s1^4*s2^4*z^2*(-1 + z - zb)*(-1 + zb)^2*
     (1 - z - zb + 2*z*zb)*Zeta[3])/s^4 + 
   (2*s1^4*s2^4*z*(-1 + zb)*(-14*z*G[1][1] - 30*z^2*G[1][1] + 
      12*z^3*G[1][1] + 8*z*zb*G[1][1] + 60*z^2*zb*G[1][1] - 
      36*z^3*zb*G[1][1] - 12*z*zb^2*G[1][1] - 12*z^2*zb^2*G[1][1] + 
      60*z^3*zb^2*G[1][1] + 24*z*zb^3*G[1][1] - 60*z^2*zb^3*G[1][1] + 
      4*z*G[1][2] - 72*z^2*G[1][2] + 36*z^3*G[1][2] - 30*zb*G[1][2] + 
      20*z*zb*G[1][2] + 144*z^2*zb*G[1][2] - 96*z^3*zb*G[1][2] + 
      66*zb^2*G[1][2] - 108*z*zb^2*G[1][2] - 12*z^2*zb^2*G[1][2] + 
      60*z^3*zb^2*G[1][2] - 36*zb^3*G[1][2] + 84*z*zb^3*G[1][2] - 
      60*z^2*zb^3*G[1][2] + 26*z*G[1][3] - 129*z^2*G[1][3] + 51*z^3*G[1][3] - 
      30*zb*G[1][3] - 26*z*zb*G[1][3] + 273*z^2*zb*G[1][3] - 
      138*z^3*zb*G[1][3] + 63*zb^2*G[1][3] - 99*z*zb^2*G[1][3] - 
      60*z^2*zb^2*G[1][3] + 120*z^3*zb^2*G[1][3] - 33*zb^3*G[1][3] + 
      102*z*zb^3*G[1][3] - 120*z^2*zb^3*G[1][3] - 30*z^2*zb*G[1][4] + 
      15*z^3*zb*G[1][4] + 6*z*zb^2*G[1][4] + 36*z^2*zb^2*G[1][4] - 
      42*z^3*zb^2*G[1][4] - 3*z*zb^3*G[1][4] + 18*z^2*zb^3*G[1][4] - 
      30*z*G[1][5] + 45*z^2*G[1][5] - 15*z^3*G[1][5] + 30*zb*G[1][5] - 
      12*z*zb*G[1][5] - 51*z^2*zb*G[1][5] + 33*z^3*zb*G[1][5] - 
      57*zb^2*G[1][5] + 111*z*zb^2*G[1][5] - 36*z^2*zb^2*G[1][5] - 
      18*z^3*zb^2*G[1][5] + 27*zb^3*G[1][5] - 69*z*zb^3*G[1][5] + 
      42*z^2*zb^3*G[1][5]))/(3*s^4) + 
   ((I/3)*Pi*s1^3*s2^3*z*(-1 + zb)*(24*s2^2*z^2*G[1][1] + 
      96*s1*s2*z^3*G[1][1] - 120*s2^2*z^3*G[1][1] + 52*s1^2*z^4*G[1][1] - 
      30*s1*s2*z^4*G[1][1] + 196*s2^2*z^4*G[1][1] + 60*s1^2*z^5*G[1][1] + 
      24*s1*s2*z^5*G[1][1] - 90*s2^2*z^5*G[1][1] - 24*s1^2*z^6*G[1][1] + 
      24*s1*s2*z^6*G[1][1] + 22*s2^2*z^6*G[1][1] + 24*s2^2*z^7*G[1][1] - 
      72*s2^2*z*zb*G[1][1] - 192*s1*s2*z^2*zb*G[1][1] + 
      264*s2^2*z^2*zb*G[1][1] - 60*s1^2*z^3*zb*G[1][1] - 
      150*s1*s2*z^3*zb*G[1][1] - 252*s2^2*z^3*zb*G[1][1] - 
      292*s1^2*z^4*zb*G[1][1] - 174*s1*s2*z^4*zb*G[1][1] - 
      80*s2^2*z^4*zb*G[1][1] - 192*s1^2*z^5*zb*G[1][1] - 
      48*s1*s2*z^5*zb*G[1][1] - 168*s2^2*z^5*zb*G[1][1] + 
      24*s1^2*z^6*zb*G[1][1] - 72*s1*s2*z^6*zb*G[1][1] - 
      10*s2^2*z^6*zb*G[1][1] - 50*s2^2*z^7*zb*G[1][1] - 
      60*s1^2*z^2*zb^2*G[1][1] + 534*s1*s2*z^2*zb^2*G[1][1] - 
      132*s2^2*z^2*zb^2*G[1][1] + 444*s1^2*z^3*zb^2*G[1][1] + 
      426*s1*s2*z^3*zb^2*G[1][1] + 204*s2^2*z^3*zb^2*G[1][1] + 
      648*s1^2*z^4*zb^2*G[1][1] + 276*s1*s2*z^4*zb^2*G[1][1] + 
      540*s2^2*z^4*zb^2*G[1][1] + 192*s1^2*z^5*zb^2*G[1][1] + 
      120*s1*s2*z^5*zb^2*G[1][1] + 192*s2^2*z^5*zb^2*G[1][1] + 
      24*s1*s2*z^6*zb^2*G[1][1] + 84*s2^2*z^6*zb^2*G[1][1] + 
      20*s1^2*z*zb^3*G[1][1] - 162*s1*s2*z*zb^3*G[1][1] + 
      188*s2^2*z*zb^3*G[1][1] - 180*s1^2*z^2*zb^3*G[1][1] - 
      282*s1*s2*z^2*zb^3*G[1][1] - 336*s2^2*z^2*zb^3*G[1][1] - 
      744*s1^2*z^3*zb^3*G[1][1] - 1116*s1*s2*z^3*zb^3*G[1][1] - 
      16*s2^2*z^3*zb^3*G[1][1] - 648*s1^2*z^4*zb^3*G[1][1] + 
      24*s1*s2*z^4*zb^3*G[1][1] - 780*s2^2*z^4*zb^3*G[1][1] - 
      48*s1^2*z^5*zb^3*G[1][1] - 48*s2^2*z^5*zb^3*G[1][1] + 
      16*s1^2*z*zb^4*G[1][1] + 198*s1*s2*z*zb^4*G[1][1] - 
      178*s2^2*z*zb^4*G[1][1] + 648*s1^2*z^2*zb^4*G[1][1] + 
      180*s1*s2*z^2*zb^4*G[1][1] + 246*s2^2*z^2*zb^4*G[1][1] + 
      528*s1^2*z^3*zb^4*G[1][1] + 840*s1*s2*z^3*zb^4*G[1][1] + 
      280*s2^2*z^3*zb^4*G[1][1] + 192*s1^2*z^4*zb^4*G[1][1] - 
      240*s1*s2*z^4*zb^4*G[1][1] + 140*s2^2*z^4*zb^4*G[1][1] - 
      192*s1^2*z*zb^5*G[1][1] - 84*s1*s2*z*zb^5*G[1][1] + 
      96*s2^2*z*zb^5*G[1][1] - 552*s1^2*z^2*zb^5*G[1][1] - 
      288*s1*s2*z^2*zb^5*G[1][1] - 114*s2^2*z^2*zb^5*G[1][1] - 
      96*s1^2*z^3*zb^5*G[1][1] - 30*s2^2*z^3*zb^5*G[1][1] + 
      216*s1^2*z*zb^6*G[1][1] + 48*s1*s2*z*zb^6*G[1][1] - 
      24*s2^2*z*zb^6*G[1][1] + 96*s1^2*z^2*zb^6*G[1][1] + 
      24*s1*s2*z^2*zb^6*G[1][1] - 48*s1^2*z*zb^7*G[1][1] - 
      96*s1*s2*z^3*G[1][2] - 96*s2^2*z^3*G[1][2] - 112*s1^2*z^4*G[1][2] + 
      198*s1*s2*z^4*G[1][2] + 184*s2^2*z^4*G[1][2] + 192*s1^2*z^5*G[1][2] - 
      60*s1*s2*z^5*G[1][2] - 24*s2^2*z^5*G[1][2] - 24*s1^2*z^6*G[1][2] + 
      72*s1*s2*z^6*G[1][2] - 24*s2^2*z^6*G[1][2] + 48*s2^2*z^7*G[1][2] + 
      192*s1*s2*z^2*zb*G[1][2] + 192*s2^2*z^2*zb*G[1][2] + 
      264*s1^2*z^3*zb*G[1][2] - 186*s1*s2*z^3*zb*G[1][2] - 
      108*s2^2*z^3*zb*G[1][2] - 244*s1^2*z^4*zb*G[1][2] - 
      258*s1*s2*z^4*zb*G[1][2] - 184*s2^2*z^4*zb*G[1][2] - 
      366*s1^2*z^5*zb*G[1][2] - 84*s1*s2*z^5*zb*G[1][2] - 
      144*s2^2*z^5*zb*G[1][2] + 24*s1^2*z^6*zb*G[1][2] - 
      96*s1*s2*z^6*zb*G[1][2] - 72*s2^2*z^6*zb*G[1][2] - 
      48*s2^2*z^7*zb*G[1][2] - 96*s1*s2*z*zb^2*G[1][2] - 
      240*s2^2*z*zb^2*G[1][2] - 216*s1^2*z^2*zb^2*G[1][2] - 
      390*s1*s2*z^2*zb^2*G[1][2] + 84*s2^2*z^2*zb^2*G[1][2] - 
      120*s1^2*z^3*zb^2*G[1][2] + 846*s1*s2*z^3*zb^2*G[1][2] - 
      276*s2^2*z^3*zb^2*G[1][2] + 906*s1^2*z^4*zb^2*G[1][2] + 
      180*s1*s2*z^4*zb^2*G[1][2] + 624*s2^2*z^4*zb^2*G[1][2] + 
      204*s1^2*z^5*zb^2*G[1][2] + 144*s1*s2*z^5*zb^2*G[1][2] + 
      264*s2^2*z^5*zb^2*G[1][2] + 24*s1*s2*z^6*zb^2*G[1][2] + 
      96*s2^2*z^6*zb^2*G[1][2] + 88*s1^2*z*zb^3*G[1][2] + 
      114*s1*s2*z*zb^3*G[1][2] + 500*s2^2*z*zb^3*G[1][2] + 
      144*s1^2*z^2*zb^3*G[1][2] + 570*s1*s2*z^2*zb^3*G[1][2] - 
      324*s2^2*z^2*zb^3*G[1][2] - 556*s1^2*z^3*zb^3*G[1][2] - 
      1500*s1*s2*z^3*zb^3*G[1][2] + 408*s2^2*z^3*zb^3*G[1][2] - 
      690*s1^2*z^4*zb^3*G[1][2] + 120*s1*s2*z^4*zb^3*G[1][2] - 
      816*s2^2*z^4*zb^3*G[1][2] - 30*s1^2*z^5*zb^3*G[1][2] - 
      96*s2^2*z^5*zb^3*G[1][2] - 24*s1^2*zb^4*G[1][2] - 
      24*s1*s2*zb^4*G[1][2] + 12*s2^2*zb^4*G[1][2] - 
      200*s1^2*z*zb^4*G[1][2] - 90*s1*s2*z*zb^4*G[1][2] - 
      428*s2^2*z*zb^4*G[1][2] + 540*s1^2*z^2*zb^4*G[1][2] - 
      132*s1*s2*z^2*zb^4*G[1][2] + 96*s2^2*z^2*zb^4*G[1][2] + 
      460*s1^2*z^3*zb^4*G[1][2] + 936*s1*s2*z^3*zb^4*G[1][2] + 
      120*s2^2*z^3*zb^4*G[1][2] + 140*s1^2*z^4*zb^4*G[1][2] - 
      240*s1*s2*z^4*zb^4*G[1][2] + 192*s2^2*z^4*zb^4*G[1][2] + 
      84*s1^2*zb^5*G[1][2] + 48*s1*s2*zb^5*G[1][2] - 12*s2^2*zb^5*G[1][2] - 
      30*s1^2*z*zb^5*G[1][2] + 48*s1*s2*z*zb^5*G[1][2] + 
      192*s2^2*z*zb^5*G[1][2] - 552*s1^2*z^2*zb^5*G[1][2] - 
      264*s1*s2*z^2*zb^5*G[1][2] - 48*s2^2*z^2*zb^5*G[1][2] - 
      48*s1^2*z^3*zb^5*G[1][2] - 48*s2^2*z^3*zb^5*G[1][2] - 
      86*s1^2*zb^6*G[1][2] - 24*s1*s2*zb^6*G[1][2] + 
      192*s1^2*z*zb^6*G[1][2] + 24*s1*s2*z*zb^6*G[1][2] - 
      24*s2^2*z*zb^6*G[1][2] + 84*s1^2*z^2*zb^6*G[1][2] + 
      24*s1*s2*z^2*zb^6*G[1][2] + 26*s1^2*zb^7*G[1][2] - 
      50*s1^2*z*zb^7*G[1][2] - 36*s2^2*z^2*G[1][3] - 156*s1*s2*z^3*G[1][3] - 
      210*s2^2*z^3*G[1][3] - 140*s1^2*z^4*G[1][3] + 24*s1*s2*z^4*G[1][3] + 
      138*s2^2*z^4*G[1][3] + 114*s1^2*z^5*G[1][3] - 84*s1*s2*z^5*G[1][3] + 
      72*s2^2*z^5*G[1][3] - 42*s1^2*z^6*G[1][3] + 84*s1*s2*z^6*G[1][3] - 
      122*s2^2*z^6*G[1][3] + 90*s2^2*z^7*G[1][3] + 96*s2^2*z*zb*G[1][3] + 
      312*s1*s2*z^2*zb*G[1][3] + 426*s2^2*z^2*zb*G[1][3] + 
      270*s1^2*z^3*zb*G[1][3] + 96*s1*s2*z^3*zb*G[1][3] + 
      246*s2^2*z^3*zb*G[1][3] - 96*s1^2*z^4*zb*G[1][3] - 
      208*s2^2*z^4*zb*G[1][3] - 318*s1^2*z^5*zb*G[1][3] + 
      36*s1*s2*z^5*zb*G[1][3] - 204*s2^2*z^5*zb*G[1][3] + 
      36*s1^2*z^6*zb*G[1][3] - 156*s1*s2*z^6*zb*G[1][3] - 
      16*s2^2*z^6*zb*G[1][3] - 98*s2^2*z^7*zb*G[1][3] - 
      12*s2^2*zb^2*G[1][3] - 60*s1*s2*z*zb^2*G[1][3] - 
      630*s2^2*z*zb^2*G[1][3] - 90*s1^2*z^2*zb^2*G[1][3] - 
      684*s1*s2*z^2*zb^2*G[1][3] - 138*s2^2*z^2*zb^2*G[1][3] - 
      168*s1^2*z^3*zb^2*G[1][3] + 780*s1*s2*z^3*zb^2*G[1][3] - 
      960*s2^2*z^3*zb^2*G[1][3] + 894*s1^2*z^4*zb^2*G[1][3] - 
      120*s1*s2*z^4*zb^2*G[1][3] + 1038*s2^2*z^4*zb^2*G[1][3] + 
      306*s1^2*z^5*zb^2*G[1][3] + 132*s1*s2*z^5*zb^2*G[1][3] + 
      192*s2^2*z^5*zb^2*G[1][3] + 48*s1*s2*z^6*zb^2*G[1][3] + 
      180*s2^2*z^6*zb^2*G[1][3] + 30*s2^2*zb^3*G[1][3] + 
      2*s1^2*z*zb^3*G[1][3] - 72*s1*s2*z*zb^3*G[1][3] + 
      1026*s2^2*z*zb^3*G[1][3] - 144*s1^2*z^2*zb^3*G[1][3] + 
      948*s1*s2*z^2*zb^3*G[1][3] - 300*s2^2*z^2*zb^3*G[1][3] - 
      508*s1^2*z^3*zb^3*G[1][3] - 2136*s1*s2*z^3*zb^3*G[1][3] + 
      872*s2^2*z^3*zb^3*G[1][3] - 1044*s1^2*z^4*zb^3*G[1][3] + 
      480*s1*s2*z^4*zb^3*G[1][3] - 1224*s2^2*z^4*zb^3*G[1][3] - 
      78*s1^2*z^5*zb^3*G[1][3] - 144*s2^2*z^5*zb^3*G[1][3] + 
      6*s1^2*zb^4*G[1][3] - 36*s1*s2*zb^4*G[1][3] - 24*s2^2*zb^4*G[1][3] + 
      6*s1^2*z*zb^4*G[1][3] + 120*s1*s2*z*zb^4*G[1][3] - 
      728*s2^2*z*zb^4*G[1][3] + 858*s1^2*z^2*zb^4*G[1][3] - 
      180*s1*s2*z^2*zb^4*G[1][3] + 114*s2^2*z^2*zb^4*G[1][3] + 
      616*s1^2*z^3*zb^4*G[1][3] + 1440*s1*s2*z^3*zb^4*G[1][3] + 
      106*s2^2*z^3*zb^4*G[1][3] + 332*s1^2*z^4*zb^4*G[1][3] - 
      480*s1*s2*z^4*zb^4*G[1][3] + 332*s2^2*z^4*zb^4*G[1][3] + 
      60*s1*s2*zb^5*G[1][3] + 12*s2^2*zb^5*G[1][3] - 
      246*s1^2*z*zb^5*G[1][3] - 60*s1*s2*z*zb^5*G[1][3] + 
      276*s2^2*z*zb^5*G[1][3] - 840*s1^2*z^2*zb^5*G[1][3] - 
      420*s1*s2*z^2*zb^5*G[1][3] - 72*s2^2*z^2*zb^5*G[1][3] - 
      144*s1^2*z^3*zb^5*G[1][3] - 78*s2^2*z^3*zb^5*G[1][3] - 
      14*s1^2*zb^6*G[1][3] - 24*s1*s2*zb^6*G[1][3] - 6*s2^2*zb^6*G[1][3] + 
      342*s1^2*z*zb^6*G[1][3] + 60*s1*s2*z*zb^6*G[1][3] - 
      36*s2^2*z*zb^6*G[1][3] + 180*s1^2*z^2*zb^6*G[1][3] + 
      48*s1*s2*z^2*zb^6*G[1][3] + 8*s1^2*zb^7*G[1][3] - 
      98*s1^2*z*zb^7*G[1][3] - 12*s1*s2*z^2*zb*G[1][4] - 
      24*s2^2*z^2*zb*G[1][4] + 6*s1^2*z^3*zb*G[1][4] - 
      12*s1*s2*z^3*zb*G[1][4] - 36*s2^2*z^3*zb*G[1][4] - 
      24*s1^2*z^4*zb*G[1][4] - 18*s1*s2*z^4*zb*G[1][4] + 
      30*s2^2*z^4*zb*G[1][4] + 54*s1^2*z^5*zb*G[1][4] + 
      18*s1*s2*z^5*zb*G[1][4] + 12*s2^2*z^5*zb*G[1][4] - 
      5*s1^2*z^6*zb*G[1][4] - 26*s2^2*z^6*zb*G[1][4] + 
      14*s2^2*z^7*zb*G[1][4] + 12*s2^2*zb^2*G[1][4] + 
      36*s1*s2*z*zb^2*G[1][4] + 18*s2^2*z*zb^2*G[1][4] - 
      30*s1^2*z^2*zb^2*G[1][4] + 6*s1*s2*z^2*zb^2*G[1][4] + 
      96*s2^2*z^2*zb^2*G[1][4] + 42*s1^2*z^3*zb^2*G[1][4] - 
      6*s1*s2*z^3*zb^2*G[1][4] + 60*s2^2*z^3*zb^2*G[1][4] - 
      138*s1^2*z^4*zb^2*G[1][4] + 6*s1*s2*z^4*zb^2*G[1][4] - 
      60*s2^2*z^4*zb^2*G[1][4] - 48*s1^2*z^5*zb^2*G[1][4] - 
      48*s1*s2*z^5*zb^2*G[1][4] + 12*s2^2*z^5*zb^2*G[1][4] - 
      3*s1^2*z^6*zb^2*G[1][4] + 24*s1*s2*z^6*zb^2*G[1][4] - 
      6*s2^2*z^6*zb^2*G[1][4] - 3*s2^2*z^7*zb^2*G[1][4] - 
      30*s2^2*zb^3*G[1][4] + 54*s1^2*z*zb^3*G[1][4] - 
      48*s1*s2*z*zb^3*G[1][4] - 90*s2^2*z*zb^3*G[1][4] + 
      12*s1^2*z^2*zb^3*G[1][4] + 6*s1*s2*z^2*zb^3*G[1][4] - 
      24*s2^2*z^2*zb^3*G[1][4] + 83*s1^2*z^3*zb^3*G[1][4] + 
      156*s1*s2*z^3*zb^3*G[1][4] - 198*s2^2*z^3*zb^3*G[1][4] + 
      192*s1^2*z^4*zb^3*G[1][4] + 30*s1*s2*z^4*zb^3*G[1][4] + 
      141*s2^2*z^4*zb^3*G[1][4] + 15*s1^2*z^5*zb^3*G[1][4] - 
      60*s1*s2*z^5*zb^3*G[1][4] - 21*s2^2*z^5*zb^3*G[1][4] + 
      s2^2*z^6*zb^3*G[1][4] + 2*s2^2*z^7*zb^3*G[1][4] - 
      18*s1^2*zb^4*G[1][4] + 6*s1*s2*zb^4*G[1][4] + 30*s2^2*zb^4*G[1][4] - 
      84*s1^2*z*zb^4*G[1][4] - 30*s1*s2*z*zb^4*G[1][4] + 
      96*s2^2*z*zb^4*G[1][4] - 63*s1^2*z^2*zb^4*G[1][4] + 
      60*s1*s2*z^2*zb^4*G[1][4] + 24*s2^2*z^2*zb^4*G[1][4] - 
      147*s1^2*z^3*zb^4*G[1][4] - 294*s1*s2*z^3*zb^4*G[1][4] + 
      89*s2^2*z^3*zb^4*G[1][4] - 75*s1^2*z^4*zb^4*G[1][4] + 
      120*s1*s2*z^4*zb^4*G[1][4] - 65*s2^2*z^4*zb^4*G[1][4] - 
      3*s1^2*z^5*zb^4*G[1][4] + 15*s2^2*z^5*zb^4*G[1][4] + 
      2*s1^2*z^6*zb^4*G[1][4] - 6*s2^2*z^6*zb^4*G[1][4] + 
      42*s1^2*zb^5*G[1][4] - 18*s2^2*zb^5*G[1][4] + 57*s1^2*z*zb^5*G[1][4] + 
      6*s1*s2*z*zb^5*G[1][4] - 36*s2^2*z*zb^5*G[1][4] + 
      150*s1^2*z^2*zb^5*G[1][4] + 6*s1*s2*z^2*zb^5*G[1][4] - 
      45*s2^2*z^2*zb^5*G[1][4] + 45*s1^2*z^3*zb^5*G[1][4] + 
      60*s1*s2*z^3*zb^5*G[1][4] + 39*s2^2*z^3*zb^5*G[1][4] + 
      9*s1^2*z^4*zb^5*G[1][4] - 21*s2^2*z^4*zb^5*G[1][4] - 
      6*s1^2*z^5*zb^5*G[1][4] + 6*s2^2*z^5*zb^5*G[1][4] - 
      29*s1^2*zb^6*G[1][4] - 6*s1*s2*zb^6*G[1][4] + 6*s2^2*zb^6*G[1][4] - 
      63*s1^2*z*zb^6*G[1][4] + 42*s1*s2*z*zb^6*G[1][4] + 
      9*s2^2*z*zb^6*G[1][4] - 66*s1^2*z^2*zb^6*G[1][4] - 
      48*s1*s2*z^2*zb^6*G[1][4] - 9*s2^2*z^2*zb^6*G[1][4] - 
      9*s1^2*z^3*zb^6*G[1][4] + 8*s2^2*z^3*zb^6*G[1][4] + 
      6*s1^2*z^4*zb^6*G[1][4] - 2*s2^2*z^4*zb^6*G[1][4] + 
      5*s1^2*zb^7*G[1][4] + 36*s1^2*z*zb^7*G[1][4] + 
      3*s1^2*z^2*zb^7*G[1][4] - 2*s1^2*z^3*zb^7*G[1][4] - 6*s2^2*z*G[1][5] - 
      18*s1*s2*z^2*G[1][5] - 3*s1^2*z^3*G[1][5] - 12*s1*s2*z^3*G[1][5] - 
      24*s2^2*z^3*G[1][5] - 12*s1^2*z^4*G[1][5] + 42*s1*s2*z^4*G[1][5] + 
      152*s2^2*z^4*G[1][5] + 3*s1^2*z^5*G[1][5] - 213*s2^2*z^5*G[1][5] + 
      12*s1^2*z^6*G[1][5] - 12*s1*s2*z^6*G[1][5] + 133*s2^2*z^6*G[1][5] - 
      42*s2^2*z^7*G[1][5] + 30*s2^2*zb*G[1][5] + 48*s1*s2*z*zb*G[1][5] - 
      78*s2^2*z*zb*G[1][5] - 9*s1^2*z^2*zb*G[1][5] - 
      12*s1*s2*z^2*zb*G[1][5] + 192*s2^2*z^2*zb*G[1][5] + 
      17*s1^2*z^3*zb*G[1][5] - 96*s1*s2*z^3*zb*G[1][5] - 
      366*s2^2*z^3*zb*G[1][5] + 20*s1^2*z^4*zb*G[1][5] + 
      132*s1*s2*z^4*zb*G[1][5] + 174*s2^2*z^4*zb*G[1][5] - 
      21*s1^2*z^5*zb*G[1][5] - 126*s1*s2*z^5*zb*G[1][5] + 
      66*s2^2*z^5*zb*G[1][5] - 7*s1^2*z^6*zb*G[1][5] + 
      54*s1*s2*z^6*zb*G[1][5] - 54*s2^2*z^6*zb*G[1][5] + 
      36*s2^2*z^7*zb*G[1][5] + 18*s1*s2*zb^2*G[1][5] - 90*s2^2*zb^2*G[1][5] + 
      45*s1^2*z*zb^2*G[1][5] - 228*s1*s2*z*zb^2*G[1][5] + 
      270*s2^2*z*zb^2*G[1][5] - 21*s1^2*z^2*zb^2*G[1][5] + 
      594*s1*s2*z^2*zb^2*G[1][5] - 420*s2^2*z^2*zb^2*G[1][5] - 
      39*s1^2*z^3*zb^2*G[1][5] - 546*s1*s2*z^3*zb^2*G[1][5] + 
      708*s2^2*z^3*zb^2*G[1][5] + 36*s1^2*z^4*zb^2*G[1][5] + 
      108*s1*s2*z^4*zb^2*G[1][5] - 519*s2^2*z^4*zb^2*G[1][5] - 
      24*s1^2*z^5*zb^2*G[1][5] + 102*s1*s2*z^5*zb^2*G[1][5] + 
      126*s2^2*z^5*zb^2*G[1][5] + 3*s1^2*z^6*zb^2*G[1][5] - 
      48*s1*s2*z^6*zb^2*G[1][5] - 78*s2^2*z^6*zb^2*G[1][5] + 
      3*s2^2*z^7*zb^2*G[1][5] - 9*s1^2*zb^3*G[1][5] - 36*s1*s2*zb^3*G[1][5] + 
      102*s2^2*zb^3*G[1][5] - 147*s1^2*z*zb^3*G[1][5] + 
      204*s1*s2*z*zb^3*G[1][5] - 314*s2^2*z*zb^3*G[1][5] + 
      243*s1^2*z^2*zb^3*G[1][5] - 762*s1*s2*z^2*zb^3*G[1][5] + 
      276*s2^2*z^2*zb^3*G[1][5] - 168*s1^2*z^3*zb^3*G[1][5] + 
      1020*s1*s2*z^3*zb^3*G[1][5] - 307*s2^2*z^3*zb^3*G[1][5] + 
      66*s1^2*z^4*zb^3*G[1][5] - 486*s1*s2*z^4*zb^3*G[1][5] + 
      177*s2^2*z^4*zb^3*G[1][5] + 15*s1^2*z^5*zb^3*G[1][5] + 
      60*s1*s2*z^5*zb^3*G[1][5] + 69*s2^2*z^5*zb^3*G[1][5] - 
      s2^2*z^6*zb^3*G[1][5] - 2*s2^2*z^7*zb^3*G[1][5] + 
      43*s1^2*zb^4*G[1][5] + 48*s1*s2*zb^4*G[1][5] - 60*s2^2*zb^4*G[1][5] + 
      124*s1^2*z*zb^4*G[1][5] + 6*s1*s2*z*zb^4*G[1][5] + 
      183*s2^2*z*zb^4*G[1][5] - 252*s1^2*z^2*zb^4*G[1][5] + 
      36*s1*s2*z^2*zb^4*G[1][5] - 102*s2^2*z^2*zb^4*G[1][5] + 
      149*s1^2*z^3*zb^4*G[1][5] - 210*s1*s2*z^3*zb^4*G[1][5] + 
      63*s2^2*z^3*zb^4*G[1][5] - 65*s1^2*z^4*zb^4*G[1][5] + 
      120*s1*s2*z^4*zb^4*G[1][5] - 75*s2^2*z^4*zb^4*G[1][5] + 
      3*s1^2*z^5*zb^4*G[1][5] - 15*s2^2*z^5*zb^4*G[1][5] - 
      2*s1^2*z^6*zb^4*G[1][5] + 6*s2^2*z^6*zb^4*G[1][5] - 
      75*s1^2*zb^5*G[1][5] - 54*s1*s2*zb^5*G[1][5] + 24*s2^2*zb^5*G[1][5] + 
      3*s1^2*z*zb^5*G[1][5] + 30*s1*s2*z*zb^5*G[1][5] - 
      57*s2^2*z*zb^5*G[1][5] + 72*s1^2*z^2*zb^5*G[1][5] + 
      84*s1*s2*z^2*zb^5*G[1][5] + 27*s2^2*z^2*zb^5*G[1][5] + 
      3*s1^2*z^3*zb^5*G[1][5] - 60*s1*s2*z^3*zb^5*G[1][5] - 
      9*s2^2*z^3*zb^5*G[1][5] - 9*s1^2*z^4*zb^5*G[1][5] + 
      21*s2^2*z^4*zb^5*G[1][5] + 6*s1^2*z^5*zb^5*G[1][5] - 
      6*s2^2*z^5*zb^5*G[1][5] + 54*s1^2*zb^6*G[1][5] + 
      24*s1*s2*zb^6*G[1][5] - 6*s2^2*zb^6*G[1][5] - 39*s1^2*z*zb^6*G[1][5] - 
      48*s1*s2*z*zb^6*G[1][5] + 3*s2^2*z*zb^6*G[1][5] - 
      18*s1^2*z^2*zb^6*G[1][5] + 24*s1*s2*z^2*zb^6*G[1][5] + 
      9*s2^2*z^2*zb^6*G[1][5] + 9*s1^2*z^3*zb^6*G[1][5] - 
      8*s2^2*z^3*zb^6*G[1][5] - 6*s1^2*z^4*zb^6*G[1][5] + 
      2*s2^2*z^4*zb^6*G[1][5] - 13*s1^2*zb^7*G[1][5] + 
      14*s1^2*z*zb^7*G[1][5] - 3*s1^2*z^2*zb^7*G[1][5] + 
      2*s1^2*z^3*zb^7*G[1][5]))/(s^4*(z - zb)^3) + 
   (2*Pi^2*s1^3*s2^3*z*(-1 + zb)*(24*s2^2*z^2*G[1][1] + 
      60*s1*s2*z^3*G[1][1] - 24*s2^2*z^3*G[1][1] + 36*s1^2*z^4*G[1][1] - 
      7*s1*s2*z^4*G[1][1] + 90*s2^2*z^4*G[1][1] + 2*s1*s2*z^5*G[1][1] - 
      96*s2^2*z^5*G[1][1] + 5*s1*s2*z^6*G[1][1] + 54*s2^2*z^6*G[1][1] - 
      12*s2^2*z^7*G[1][1] - 72*s2^2*z*zb*G[1][1] - 120*s1*s2*z^2*zb*G[1][1] + 
      72*s2^2*z^2*zb*G[1][1] - 48*s1^2*z^3*zb*G[1][1] - 
      51*s1*s2*z^3*zb*G[1][1] - 192*s2^2*z^3*zb*G[1][1] - 
      60*s1^2*z^4*zb*G[1][1] + 55*s1*s2*z^4*zb*G[1][1] + 
      66*s2^2*z^4*zb*G[1][1] + 24*s1^2*z^5*zb*G[1][1] - 
      59*s1*s2*z^5*zb*G[1][1] + 12*s2^2*z^5*zb*G[1][1] + 
      7*s1*s2*z^6*zb*G[1][1] - 30*s2^2*z^6*zb*G[1][1] + 
      12*s2^2*z^7*zb*G[1][1] - 36*s1*s2*z*zb^2*G[1][1] + 
      168*s2^2*z*zb^2*G[1][1] - 36*s1^2*z^2*zb^2*G[1][1] + 
      339*s1*s2*z^2*zb^2*G[1][1] - 174*s2^2*z^2*zb^2*G[1][1] + 
      144*s1^2*z^3*zb^2*G[1][1] - 255*s1*s2*z^3*zb^2*G[1][1] + 
      312*s2^2*z^3*zb^2*G[1][1] - 24*s1^2*z^4*zb^2*G[1][1] + 
      68*s1*s2*z^4*zb^2*G[1][1] - 174*s2^2*z^4*zb^2*G[1][1] - 
      36*s1^2*z^5*zb^2*G[1][1] + 33*s1*s2*z^5*zb^2*G[1][1] + 
      60*s2^2*z^5*zb^2*G[1][1] - 24*s2^2*z^6*zb^2*G[1][1] + 
      55*s1*s2*z*zb^3*G[1][1] - 132*s2^2*z*zb^3*G[1][1] + 
      36*s1^2*z^2*zb^3*G[1][1] - 263*s1*s2*z^2*zb^3*G[1][1] + 
      114*s2^2*z^2*zb^3*G[1][1] - 120*s1^2*z^3*zb^3*G[1][1] + 
      328*s1*s2*z^3*zb^3*G[1][1] - 144*s2^2*z^3*zb^3*G[1][1] + 
      96*s1^2*z^4*zb^3*G[1][1] - 140*s1*s2*z^4*zb^3*G[1][1] + 
      66*s2^2*z^4*zb^3*G[1][1] + 12*s1^2*z^5*zb^3*G[1][1] - 
      24*s1*s2*z^5*zb^3*G[1][1] + 24*s2^2*z^5*zb^3*G[1][1] - 
      19*s1*s2*z*zb^4*G[1][1] + 36*s2^2*z*zb^4*G[1][1] + 
      47*s1*s2*z^2*zb^4*G[1][1] - 36*s2^2*z^2*zb^4*G[1][1] - 
      106*s1*s2*z^3*zb^4*G[1][1] + 36*s2^2*z^3*zb^4*G[1][1] - 
      48*s1^2*z^4*zb^4*G[1][1] + 96*s1*s2*z^4*zb^4*G[1][1] - 
      48*s2^2*z^4*zb^4*G[1][1] - 5*s1*s2*z*zb^5*G[1][1] + 
      24*s1^2*z^2*zb^5*G[1][1] + 9*s1*s2*z^2*zb^5*G[1][1] + 
      24*s1^2*z^3*zb^5*G[1][1] - 24*s1*s2*z^3*zb^5*G[1][1] + 
      12*s2^2*z^3*zb^5*G[1][1] - 12*s1^2*z*zb^6*G[1][1] + 
      5*s1*s2*z*zb^6*G[1][1] - 24*s1^2*z^2*zb^6*G[1][1] + 
      12*s1^2*z*zb^7*G[1][1] + 24*s2^2*z^2*G[1][2] + 72*s1*s2*z^3*G[1][2] - 
      12*s2^2*z^3*G[1][2] + 48*s1^2*z^4*G[1][2] - 7*s1*s2*z^4*G[1][2] + 
      72*s2^2*z^4*G[1][2] - 12*s1^2*z^5*G[1][2] - 10*s1*s2*z^5*G[1][2] - 
      84*s2^2*z^5*G[1][2] + 5*s1*s2*z^6*G[1][2] + 48*s2^2*z^6*G[1][2] - 
      12*s2^2*z^7*G[1][2] - 72*s2^2*z*zb*G[1][2] - 144*s1*s2*z^2*zb*G[1][2] + 
      48*s2^2*z^2*zb*G[1][2] - 72*s1^2*z^3*zb*G[1][2] - 
      93*s1*s2*z^3*zb*G[1][2] - 192*s2^2*z^3*zb*G[1][2] - 
      60*s1^2*z^4*zb*G[1][2] + 79*s1*s2*z^4*zb*G[1][2] + 
      72*s2^2*z^4*zb*G[1][2] + 36*s1^2*z^5*zb*G[1][2] - 
      29*s1*s2*z^5*zb*G[1][2] + 12*s2^2*z^5*zb*G[1][2] - 
      5*s1*s2*z^6*zb*G[1][2] - 24*s2^2*z^6*zb*G[1][2] + 
      12*s2^2*z^7*zb*G[1][2] - 24*s1*s2*z*zb^2*G[1][2] + 
      180*s2^2*z*zb^2*G[1][2] - 24*s1^2*z^2*zb^2*G[1][2] + 
      435*s1*s2*z^2*zb^2*G[1][2] - 120*s2^2*z^2*zb^2*G[1][2] + 
      186*s1^2*z^3*zb^2*G[1][2] - 231*s1*s2*z^3*zb^2*G[1][2] + 
      300*s2^2*z^3*zb^2*G[1][2] - 36*s1^2*z^4*zb^2*G[1][2] - 
      10*s1*s2*z^4*zb^2*G[1][2] - 168*s2^2*z^4*zb^2*G[1][2] - 
      36*s1^2*z^5*zb^2*G[1][2] + 63*s1*s2*z^5*zb^2*G[1][2] + 
      48*s2^2*z^5*zb^2*G[1][2] - 24*s2^2*z^6*zb^2*G[1][2] - 
      11*s1*s2*z*zb^3*G[1][2] - 168*s2^2*z*zb^3*G[1][2] - 
      359*s1*s2*z^2*zb^3*G[1][2] + 72*s2^2*z^2*zb^3*G[1][2] - 
      144*s1^2*z^3*zb^3*G[1][2] + 400*s1*s2*z^3*zb^3*G[1][2] - 
      144*s2^2*z^3*zb^3*G[1][2] + 96*s1^2*z^4*zb^3*G[1][2] - 
      158*s1*s2*z^4*zb^3*G[1][2] + 72*s2^2*z^4*zb^3*G[1][2] + 
      12*s1^2*z^5*zb^3*G[1][2] - 24*s1*s2*z^5*zb^3*G[1][2] + 
      24*s2^2*z^5*zb^3*G[1][2] + 12*s1*s2*zb^4*G[1][2] + 
      6*s1^2*z*zb^4*G[1][2] + 65*s1*s2*z*zb^4*G[1][2] + 
      72*s2^2*z*zb^4*G[1][2] + 36*s1^2*z^2*zb^4*G[1][2] + 
      29*s1*s2*z^2*zb^4*G[1][2] - 24*s2^2*z^2*zb^4*G[1][2] + 
      6*s1^2*z^3*zb^4*G[1][2] - 124*s1*s2*z^3*zb^4*G[1][2] + 
      36*s2^2*z^3*zb^4*G[1][2] - 48*s1^2*z^4*zb^4*G[1][2] + 
      96*s1*s2*z^4*zb^4*G[1][2] - 48*s2^2*z^4*zb^4*G[1][2] - 
      24*s1*s2*zb^5*G[1][2] - 12*s1^2*z*zb^5*G[1][2] - 
      23*s1*s2*z*zb^5*G[1][2] - 12*s2^2*z*zb^5*G[1][2] + 
      12*s1^2*z^2*zb^5*G[1][2] + 39*s1*s2*z^2*zb^5*G[1][2] + 
      24*s1^2*z^3*zb^5*G[1][2] - 24*s1*s2*z^3*zb^5*G[1][2] + 
      12*s2^2*z^3*zb^5*G[1][2] + 12*s1*s2*zb^6*G[1][2] - 
      6*s1^2*z*zb^6*G[1][2] - 7*s1*s2*z*zb^6*G[1][2] - 
      24*s1^2*z^2*zb^6*G[1][2] + 12*s1^2*z*zb^7*G[1][2] + 
      42*s2^2*z^2*G[1][3] + 108*s1*s2*z^3*G[1][3] - 30*s2^2*z^3*G[1][3] + 
      66*s1^2*z^4*G[1][3] + 10*s1*s2*z^4*G[1][3] + 144*s2^2*z^4*G[1][3] + 
      6*s1^2*z^5*G[1][3] - 14*s1*s2*z^5*G[1][3] - 150*s2^2*z^5*G[1][3] + 
      16*s1*s2*z^6*G[1][3] + 84*s2^2*z^6*G[1][3] - 18*s2^2*z^7*G[1][3] - 
      126*s2^2*z*zb*G[1][3] - 216*s1*s2*z^2*zb*G[1][3] + 
      102*s2^2*z^2*zb*G[1][3] - 84*s1^2*z^3*zb*G[1][3] - 
      132*s1*s2*z^3*zb*G[1][3] - 336*s2^2*z^3*zb*G[1][3] - 
      114*s1^2*z^4*zb*G[1][3] + 62*s1*s2*z^4*zb*G[1][3] + 
      96*s2^2*z^4*zb*G[1][3] - 88*s1*s2*z^5*zb*G[1][3] - 
      6*s2^2*z^5*zb*G[1][3] - 16*s1*s2*z^6*zb*G[1][3] - 
      36*s2^2*z^6*zb*G[1][3] + 12*s2^2*z^7*zb*G[1][3] - 
      60*s1*s2*z*zb^2*G[1][3] + 288*s2^2*z*zb^2*G[1][3] - 
      78*s1^2*z^2*zb^2*G[1][3] + 606*s1*s2*z^2*zb^2*G[1][3] - 
      210*s2^2*z^2*zb^2*G[1][3] + 252*s1^2*z^3*zb^2*G[1][3] - 
      306*s1*s2*z^3*zb^2*G[1][3] + 492*s2^2*z^3*zb^2*G[1][3] + 
      42*s1^2*z^4*zb^2*G[1][3] + 106*s1*s2*z^4*zb^2*G[1][3] - 
      186*s2^2*z^4*zb^2*G[1][3] - 18*s1^2*z^5*zb^2*G[1][3] + 
      126*s1*s2*z^5*zb^2*G[1][3] + 96*s2^2*z^5*zb^2*G[1][3] + 
      12*s1*s2*z^6*zb^2*G[1][3] - 24*s2^2*z^6*zb^2*G[1][3] + 
      18*s1^2*z*zb^3*G[1][3] + 56*s1*s2*z*zb^3*G[1][3] - 
      222*s2^2*z*zb^3*G[1][3] + 66*s1^2*z^2*zb^3*G[1][3] - 
      430*s1*s2*z^2*zb^3*G[1][3] + 78*s2^2*z^2*zb^3*G[1][3] - 
      246*s1^2*z^3*zb^3*G[1][3] + 392*s1*s2*z^3*zb^3*G[1][3] - 
      222*s2^2*z^3*zb^3*G[1][3] + 54*s1^2*z^4*zb^3*G[1][3] - 
      274*s1*s2*z^4*zb^3*G[1][3] + 18*s2^2*z^4*zb^3*G[1][3] + 
      12*s1^2*z^5*zb^3*G[1][3] - 72*s1*s2*z^5*zb^3*G[1][3] + 
      24*s2^2*z^5*zb^3*G[1][3] - 6*s1^2*zb^4*G[1][3] + 
      12*s1*s2*zb^4*G[1][3] - 36*s1^2*z*zb^4*G[1][3] + 
      16*s1*s2*z*zb^4*G[1][3] + 60*s2^2*z*zb^4*G[1][3] + 
      60*s1^2*z^2*zb^4*G[1][3] + 22*s1*s2*z^2*zb^4*G[1][3] + 
      6*s2^2*z^2*zb^4*G[1][3] + 54*s1^2*z^3*zb^4*G[1][3] - 
      38*s1*s2*z^3*zb^4*G[1][3] + 78*s2^2*z^3*zb^4*G[1][3] - 
      48*s1^2*z^4*zb^4*G[1][3] + 168*s1*s2*z^4*zb^4*G[1][3] - 
      48*s2^2*z^4*zb^4*G[1][3] + 18*s1^2*zb^5*G[1][3] - 
      24*s1*s2*zb^5*G[1][3] + 6*s1^2*z*zb^5*G[1][3] - 
      4*s1*s2*z*zb^5*G[1][3] - 24*s1^2*z^2*zb^5*G[1][3] + 
      18*s1*s2*z^2*zb^5*G[1][3] - 18*s2^2*z^2*zb^5*G[1][3] + 
      24*s1^2*z^3*zb^5*G[1][3] - 72*s1*s2*z^3*zb^5*G[1][3] + 
      12*s2^2*z^3*zb^5*G[1][3] - 18*s1^2*zb^6*G[1][3] + 
      12*s1*s2*zb^6*G[1][3] - 8*s1*s2*z*zb^6*G[1][3] - 
      24*s1^2*z^2*zb^6*G[1][3] + 12*s1*s2*z^2*zb^6*G[1][3] + 
      6*s1^2*zb^7*G[1][3] + 12*s1^2*z*zb^7*G[1][3] - 6*s1^2*z^3*zb*G[1][4] - 
      12*s1*s2*z^3*zb*G[1][4] - 6*s2^2*z^3*zb*G[1][4] + 
      6*s1*s2*z^4*zb*G[1][4] - 3*s1*s2*z^5*zb*G[1][4] + 
      3*s1*s2*z^6*zb*G[1][4] + 12*s2^2*z*zb^2*G[1][4] + 
      18*s1^2*z^2*zb^2*G[1][4] + 30*s1*s2*z^2*zb^2*G[1][4] - 
      18*s2^2*z^2*zb^2*G[1][4] - 12*s1*s2*z^3*zb^2*G[1][4] + 
      30*s2^2*z^3*zb^2*G[1][4] + 6*s1*s2*z^4*zb^2*G[1][4] - 
      9*s1*s2*z^5*zb^2*G[1][4] - 5*s1*s2*z^6*zb^2*G[1][4] - 
      18*s1^2*z*zb^3*G[1][4] + 12*s1*s2*z*zb^3*G[1][4] - 
      24*s2^2*z*zb^3*G[1][4] - 6*s1^2*z^2*zb^3*G[1][4] - 
      66*s1*s2*z^2*zb^3*G[1][4] + 30*s2^2*z^2*zb^3*G[1][4] + 
      36*s1*s2*z^3*zb^3*G[1][4] - 42*s2^2*z^3*zb^3*G[1][4] + 
      6*s1*s2*z^4*zb^3*G[1][4] + 20*s1*s2*z^5*zb^3*G[1][4] + 
      6*s1^2*zb^4*G[1][4] - 6*s1*s2*zb^4*G[1][4] + 36*s1^2*z*zb^4*G[1][4] - 
      12*s1*s2*z*zb^4*G[1][4] + 12*s2^2*z*zb^4*G[1][4] - 
      24*s1^2*z^2*zb^4*G[1][4] + 48*s1*s2*z^2*zb^4*G[1][4] - 
      6*s2^2*z^2*zb^4*G[1][4] + 6*s1^2*z^3*zb^4*G[1][4] - 
      24*s1*s2*z^3*zb^4*G[1][4] + 18*s2^2*z^3*zb^4*G[1][4] - 
      30*s1*s2*z^4*zb^4*G[1][4] - 18*s1^2*zb^5*G[1][4] + 
      12*s1*s2*zb^5*G[1][4] - 18*s1^2*z*zb^5*G[1][4] - 
      9*s1*s2*z*zb^5*G[1][4] + 12*s1^2*z^2*zb^5*G[1][4] - 
      9*s1*s2*z^2*zb^5*G[1][4] - 6*s2^2*z^2*zb^5*G[1][4] + 
      20*s1*s2*z^3*zb^5*G[1][4] + 18*s1^2*zb^6*G[1][4] - 
      6*s1*s2*zb^6*G[1][4] + 9*s1*s2*z*zb^6*G[1][4] - 
      5*s1*s2*z^2*zb^6*G[1][4] - 6*s1^2*zb^7*G[1][4] - 6*s2^2*z^2*G[1][5] - 
      12*s1*s2*z^3*G[1][5] + 18*s2^2*z^3*G[1][5] - 6*s1^2*z^4*G[1][5] + 
      16*s1*s2*z^4*G[1][5] - 36*s2^2*z^4*G[1][5] + 6*s1^2*z^5*G[1][5] - 
      2*s1*s2*z^5*G[1][5] + 42*s2^2*z^5*G[1][5] - 2*s1*s2*z^6*G[1][5] - 
      24*s2^2*z^6*G[1][5] + 6*s2^2*z^7*G[1][5] + 18*s2^2*z*zb*G[1][5] + 
      24*s1*s2*z^2*zb*G[1][5] - 42*s2^2*z^2*zb*G[1][5] + 
      6*s1^2*z^3*zb*G[1][5] - 9*s1*s2*z^3*zb*G[1][5] + 
      54*s2^2*z^3*zb*G[1][5] + 6*s1^2*z^4*zb*G[1][5] - 
      43*s1*s2*z^4*zb*G[1][5] - 36*s2^2*z^4*zb*G[1][5] - 
      12*s1^2*z^5*zb*G[1][5] + 26*s1*s2*z^5*zb*G[1][5] + 
      6*s2^2*z^5*zb*G[1][5] + 2*s1*s2*z^6*zb*G[1][5] + 
      12*s1*s2*z*zb^2*G[1][5] - 36*s2^2*z*zb^2*G[1][5] + 
      12*s1^2*z^2*zb^2*G[1][5] - 93*s1*s2*z^2*zb^2*G[1][5] + 
      84*s2^2*z^2*zb^2*G[1][5] - 36*s1^2*z^3*zb^2*G[1][5] + 
      129*s1*s2*z^3*zb^2*G[1][5] - 90*s2^2*z^3*zb^2*G[1][5] + 
      18*s1^2*z^4*zb^2*G[1][5] - 17*s1*s2*z^4*zb^2*G[1][5] + 
      54*s2^2*z^4*zb^2*G[1][5] + 6*s1^2*z^5*zb^2*G[1][5] - 
      24*s1*s2*z^5*zb^2*G[1][5] - 12*s2^2*z^5*zb^2*G[1][5] - 
      7*s1*s2*z^6*zb^2*G[1][5] - 7*s1*s2*z*zb^3*G[1][5] + 
      18*s2^2*z*zb^3*G[1][5] - 12*s1^2*z^2*zb^3*G[1][5] + 
      65*s1*s2*z^2*zb^3*G[1][5] - 36*s2^2*z^2*zb^3*G[1][5] + 
      30*s1^2*z^3*zb^3*G[1][5] - 130*s1*s2*z^3*zb^3*G[1][5] + 
      24*s2^2*z^3*zb^3*G[1][5] - 18*s1^2*z^4*zb^3*G[1][5] + 
      44*s1*s2*z^4*zb^3*G[1][5] - 6*s2^2*z^4*zb^3*G[1][5] + 
      28*s1*s2*z^5*zb^3*G[1][5] - 3*s1*s2*zb^4*G[1][5] - 
      11*s1*s2*z*zb^4*G[1][5] + 34*s1*s2*z^2*zb^4*G[1][5] + 
      22*s1*s2*z^3*zb^4*G[1][5] - 42*s1*s2*z^4*zb^4*G[1][5] + 
      6*s1*s2*zb^5*G[1][5] - 4*s1*s2*z*zb^5*G[1][5] - 
      30*s1*s2*z^2*zb^5*G[1][5] + 28*s1*s2*z^3*zb^5*G[1][5] - 
      3*s1*s2*zb^6*G[1][5] + 10*s1*s2*z*zb^6*G[1][5] - 
      7*s1*s2*z^2*zb^6*G[1][5] - 2*s1*s2*z^3*zb*G[1][7] + 
      2*s1*s2*z^4*zb*G[1][7] + 2*s1*s2*z^5*zb*G[1][7] - 
      2*s1*s2*z^6*zb*G[1][7] + 6*s1*s2*z^2*zb^2*G[1][7] - 
      2*s1*s2*z^3*zb^2*G[1][7] - 14*s1*s2*z^4*zb^2*G[1][7] + 
      6*s1*s2*z^5*zb^2*G[1][7] + 4*s1*s2*z^6*zb^2*G[1][7] - 
      6*s1*s2*z*zb^3*G[1][7] - 6*s1*s2*z^2*zb^3*G[1][7] + 
      28*s1*s2*z^3*zb^3*G[1][7] - 16*s1*s2*z^5*zb^3*G[1][7] + 
      2*s1*s2*zb^4*G[1][7] + 10*s1*s2*z*zb^4*G[1][7] - 
      20*s1*s2*z^2*zb^4*G[1][7] - 16*s1*s2*z^3*zb^4*G[1][7] + 
      24*s1*s2*z^4*zb^4*G[1][7] - 4*s1*s2*zb^5*G[1][7] + 
      2*s1*s2*z*zb^5*G[1][7] + 18*s1*s2*z^2*zb^5*G[1][7] - 
      16*s1*s2*z^3*zb^5*G[1][7] + 2*s1*s2*zb^6*G[1][7] - 
      6*s1*s2*z*zb^6*G[1][7] + 4*s1*s2*z^2*zb^6*G[1][7]))/
    (3*s^4*(z - zb)^3) + (I*Pi*s1^3*s2^3*z*(-1 + zb)*
     (16*s2^2*z^2*G[1][1]^2 + 40*s1*s2*z^3*G[1][1]^2 - 8*s2^2*z^3*G[1][1]^2 + 
      24*s1^2*z^4*G[1][1]^2 - 2*s1*s2*z^4*G[1][1]^2 + 48*s2^2*z^4*G[1][1]^2 + 
      4*s1*s2*z^5*G[1][1]^2 - 56*s2^2*z^5*G[1][1]^2 - 2*s1*s2*z^6*G[1][1]^2 + 
      32*s2^2*z^6*G[1][1]^2 - 8*s2^2*z^7*G[1][1]^2 - 48*s2^2*z*zb*G[1][1]^2 - 
      80*s1*s2*z^2*zb*G[1][1]^2 + 32*s2^2*z^2*zb*G[1][1]^2 - 
      32*s1^2*z^3*zb*G[1][1]^2 - 34*s1*s2*z^3*zb*G[1][1]^2 - 
      120*s2^2*z^3*zb*G[1][1]^2 - 40*s1^2*z^4*zb*G[1][1]^2 + 
      14*s1*s2*z^4*zb*G[1][1]^2 + 46*s2^2*z^4*zb*G[1][1]^2 + 
      16*s1^2*z^5*zb*G[1][1]^2 - 18*s1*s2*z^5*zb*G[1][1]^2 + 
      10*s2^2*z^5*zb*G[1][1]^2 + 6*s1*s2*z^6*zb*G[1][1]^2 - 
      16*s2^2*z^6*zb*G[1][1]^2 + 8*s2^2*z^7*zb*G[1][1]^2 - 
      24*s1*s2*z*zb^2*G[1][1]^2 + 120*s2^2*z*zb^2*G[1][1]^2 - 
      24*s1^2*z^2*zb^2*G[1][1]^2 + 218*s1*s2*z^2*zb^2*G[1][1]^2 - 
      96*s2^2*z^2*zb^2*G[1][1]^2 + 96*s1^2*z^3*zb^2*G[1][1]^2 - 
      138*s1*s2*z^3*zb^2*G[1][1]^2 + 190*s2^2*z^3*zb^2*G[1][1]^2 - 
      16*s1^2*z^4*zb^2*G[1][1]^2 + 30*s1*s2*z^4*zb^2*G[1][1]^2 - 
      116*s2^2*z^4*zb^2*G[1][1]^2 - 24*s1^2*z^5*zb^2*G[1][1]^2 + 
      14*s1*s2*z^5*zb^2*G[1][1]^2 + 30*s2^2*z^5*zb^2*G[1][1]^2 + 
      8*s1*s2*z^6*zb^2*G[1][1]^2 - 16*s2^2*z^6*zb^2*G[1][1]^2 + 
      42*s1*s2*z*zb^3*G[1][1]^2 - 104*s2^2*z*zb^3*G[1][1]^2 + 
      24*s1^2*z^2*zb^3*G[1][1]^2 - 182*s1*s2*z^2*zb^3*G[1][1]^2 + 
      74*s2^2*z^2*zb^3*G[1][1]^2 - 80*s1^2*z^3*zb^3*G[1][1]^2 + 
      206*s1*s2*z^3*zb^3*G[1][1]^2 - 88*s2^2*z^3*zb^3*G[1][1]^2 + 
      64*s1^2*z^4*zb^3*G[1][1]^2 - 82*s1*s2*z^4*zb^3*G[1][1]^2 + 
      54*s2^2*z^4*zb^3*G[1][1]^2 + 8*s1^2*z^5*zb^3*G[1][1]^2 - 
      48*s1*s2*z^5*zb^3*G[1][1]^2 + 16*s2^2*z^5*zb^3*G[1][1]^2 - 
      18*s1*s2*z*zb^4*G[1][1]^2 + 34*s2^2*z*zb^4*G[1][1]^2 + 
      44*s1*s2*z^2*zb^4*G[1][1]^2 - 28*s2^2*z^2*zb^4*G[1][1]^2 - 
      74*s1*s2*z^3*zb^4*G[1][1]^2 + 18*s2^2*z^3*zb^4*G[1][1]^2 - 
      32*s1^2*z^4*zb^4*G[1][1]^2 + 112*s1*s2*z^4*zb^4*G[1][1]^2 - 
      32*s2^2*z^4*zb^4*G[1][1]^2 - 4*s1*s2*z*zb^5*G[1][1]^2 - 
      2*s2^2*z*zb^5*G[1][1]^2 + 16*s1^2*z^2*zb^5*G[1][1]^2 + 
      4*s1*s2*z^2*zb^5*G[1][1]^2 + 2*s2^2*z^2*zb^5*G[1][1]^2 + 
      16*s1^2*z^3*zb^5*G[1][1]^2 - 48*s1*s2*z^3*zb^5*G[1][1]^2 + 
      8*s2^2*z^3*zb^5*G[1][1]^2 - 8*s1^2*z*zb^6*G[1][1]^2 + 
      4*s1*s2*z*zb^6*G[1][1]^2 - 16*s1^2*z^2*zb^6*G[1][1]^2 + 
      8*s1*s2*z^2*zb^6*G[1][1]^2 + 8*s1^2*z*zb^7*G[1][1]^2 + 
      32*s2^2*z^2*G[1][1]*G[1][2] + 96*s1*s2*z^3*G[1][1]*G[1][2] - 
      16*s2^2*z^3*G[1][1]*G[1][2] + 64*s1^2*z^4*G[1][1]*G[1][2] - 
      12*s1*s2*z^4*G[1][1]*G[1][2] + 96*s2^2*z^4*G[1][1]*G[1][2] - 
      16*s1^2*z^5*G[1][1]*G[1][2] - 8*s1*s2*z^5*G[1][1]*G[1][2] - 
      112*s2^2*z^5*G[1][1]*G[1][2] + 4*s1*s2*z^6*G[1][1]*G[1][2] + 
      64*s2^2*z^6*G[1][1]*G[1][2] - 16*s2^2*z^7*G[1][1]*G[1][2] - 
      96*s2^2*z*zb*G[1][1]*G[1][2] - 192*s1*s2*z^2*zb*G[1][1]*G[1][2] + 
      64*s2^2*z^2*zb*G[1][1]*G[1][2] - 96*s1^2*z^3*zb*G[1][1]*G[1][2] - 
      92*s1*s2*z^3*zb*G[1][1]*G[1][2] - 240*s2^2*z^3*zb*G[1][1]*G[1][2] - 
      64*s1^2*z^4*zb*G[1][1]*G[1][2] + 100*s1*s2*z^4*zb*G[1][1]*G[1][2] + 
      96*s2^2*z^4*zb*G[1][1]*G[1][2] + 48*s1^2*z^5*zb*G[1][1]*G[1][2] - 
      20*s1*s2*z^5*zb*G[1][1]*G[1][2] + 16*s2^2*z^5*zb*G[1][1]*G[1][2] - 
      20*s1*s2*z^6*zb*G[1][1]*G[1][2] - 32*s2^2*z^6*zb*G[1][1]*G[1][2] + 
      16*s2^2*z^7*zb*G[1][1]*G[1][2] - 32*s1*s2*z*zb^2*G[1][1]*G[1][2] + 
      240*s2^2*z*zb^2*G[1][1]*G[1][2] - 32*s1^2*z^2*zb^2*G[1][1]*G[1][2] + 
      508*s1*s2*z^2*zb^2*G[1][1]*G[1][2] - 192*s2^2*z^2*zb^2*G[1][1]*
       G[1][2] + 208*s1^2*z^3*zb^2*G[1][1]*G[1][2] - 
      348*s1*s2*z^3*zb^2*G[1][1]*G[1][2] + 368*s2^2*z^3*zb^2*G[1][1]*
       G[1][2] - 64*s1^2*z^4*zb^2*G[1][1]*G[1][2] - 72*s1*s2*z^4*zb^2*G[1][1]*
       G[1][2] - 224*s2^2*z^4*zb^2*G[1][1]*G[1][2] - 48*s1^2*z^5*zb^2*G[1][1]*
       G[1][2] + 124*s1*s2*z^5*zb^2*G[1][1]*G[1][2] + 
      64*s2^2*z^5*zb^2*G[1][1]*G[1][2] + 16*s1*s2*z^6*zb^2*G[1][1]*G[1][2] - 
      32*s2^2*z^6*zb^2*G[1][1]*G[1][2] + 44*s1*s2*z*zb^3*G[1][1]*G[1][2] - 
      208*s2^2*z*zb^3*G[1][1]*G[1][2] + 32*s1^2*z^2*zb^3*G[1][1]*G[1][2] - 
      372*s1*s2*z^2*zb^3*G[1][1]*G[1][2] + 160*s2^2*z^2*zb^3*G[1][1]*
       G[1][2] - 144*s1^2*z^3*zb^3*G[1][1]*G[1][2] + 
      616*s1*s2*z^3*zb^3*G[1][1]*G[1][2] - 176*s2^2*z^3*zb^3*G[1][1]*
       G[1][2] + 128*s1^2*z^4*zb^3*G[1][1]*G[1][2] - 
      240*s1*s2*z^4*zb^3*G[1][1]*G[1][2] + 96*s2^2*z^4*zb^3*G[1][1]*G[1][2] + 
      16*s1^2*z^5*zb^3*G[1][1]*G[1][2] - 96*s1*s2*z^5*zb^3*G[1][1]*G[1][2] + 
      32*s2^2*z^5*zb^3*G[1][1]*G[1][2] - 12*s1*s2*z*zb^4*G[1][1]*G[1][2] + 
      64*s2^2*z*zb^4*G[1][1]*G[1][2] - 28*s1*s2*z^2*zb^4*G[1][1]*G[1][2] - 
      64*s2^2*z^2*zb^4*G[1][1]*G[1][2] - 176*s1*s2*z^3*zb^4*G[1][1]*G[1][2] + 
      48*s2^2*z^3*zb^4*G[1][1]*G[1][2] - 64*s1^2*z^4*zb^4*G[1][1]*G[1][2] + 
      224*s1*s2*z^4*zb^4*G[1][1]*G[1][2] - 64*s2^2*z^4*zb^4*G[1][1]*G[1][2] + 
      12*s1*s2*z*zb^5*G[1][1]*G[1][2] + 32*s1^2*z^2*zb^5*G[1][1]*G[1][2] + 
      68*s1*s2*z^2*zb^5*G[1][1]*G[1][2] + 32*s1^2*z^3*zb^5*G[1][1]*G[1][2] - 
      96*s1*s2*z^3*zb^5*G[1][1]*G[1][2] + 16*s2^2*z^3*zb^5*G[1][1]*G[1][2] - 
      16*s1^2*z*zb^6*G[1][1]*G[1][2] - 12*s1*s2*z*zb^6*G[1][1]*G[1][2] - 
      32*s1^2*z^2*zb^6*G[1][1]*G[1][2] + 16*s1*s2*z^2*zb^6*G[1][1]*G[1][2] + 
      16*s1^2*z*zb^7*G[1][1]*G[1][2] + 16*s2^2*z^2*G[1][2]^2 + 
      48*s1*s2*z^3*G[1][2]^2 - 8*s2^2*z^3*G[1][2]^2 + 32*s1^2*z^4*G[1][2]^2 + 
      4*s1*s2*z^4*G[1][2]^2 + 48*s2^2*z^4*G[1][2]^2 - 8*s1^2*z^5*G[1][2]^2 - 
      24*s1*s2*z^5*G[1][2]^2 - 56*s2^2*z^5*G[1][2]^2 + 
      12*s1*s2*z^6*G[1][2]^2 + 32*s2^2*z^6*G[1][2]^2 - 8*s2^2*z^7*G[1][2]^2 - 
      48*s2^2*z*zb*G[1][2]^2 - 96*s1*s2*z^2*zb*G[1][2]^2 + 
      32*s2^2*z^2*zb*G[1][2]^2 - 48*s1^2*z^3*zb*G[1][2]^2 - 
      88*s1*s2*z^3*zb*G[1][2]^2 - 128*s2^2*z^3*zb*G[1][2]^2 - 
      34*s1^2*z^4*zb*G[1][2]^2 + 104*s1*s2*z^4*zb*G[1][2]^2 + 
      48*s2^2*z^4*zb*G[1][2]^2 + 26*s1^2*z^5*zb*G[1][2]^2 - 
      20*s1*s2*z^5*zb*G[1][2]^2 + 8*s2^2*z^5*zb*G[1][2]^2 - 
      20*s1*s2*z^6*zb*G[1][2]^2 - 16*s2^2*z^6*zb*G[1][2]^2 + 
      8*s2^2*z^7*zb*G[1][2]^2 - 16*s1*s2*z*zb^2*G[1][2]^2 + 
      120*s2^2*z*zb^2*G[1][2]^2 - 16*s1^2*z^2*zb^2*G[1][2]^2 + 
      320*s1*s2*z^2*zb^2*G[1][2]^2 - 80*s2^2*z^2*zb^2*G[1][2]^2 + 
      110*s1^2*z^3*zb^2*G[1][2]^2 - 200*s1*s2*z^3*zb^2*G[1][2]^2 + 
      200*s2^2*z^3*zb^2*G[1][2]^2 - 36*s1^2*z^4*zb^2*G[1][2]^2 - 
      86*s1*s2*z^4*zb^2*G[1][2]^2 - 112*s2^2*z^4*zb^2*G[1][2]^2 - 
      26*s1^2*z^5*zb^2*G[1][2]^2 + 92*s1*s2*z^5*zb^2*G[1][2]^2 + 
      32*s2^2*z^5*zb^2*G[1][2]^2 + 8*s1*s2*z^6*zb^2*G[1][2]^2 - 
      16*s2^2*z^6*zb^2*G[1][2]^2 - 24*s1*s2*z*zb^3*G[1][2]^2 - 
      112*s2^2*z*zb^3*G[1][2]^2 + 10*s1^2*z^2*zb^3*G[1][2]^2 - 
      240*s1*s2*z^2*zb^3*G[1][2]^2 + 48*s2^2*z^2*zb^3*G[1][2]^2 - 
      72*s1^2*z^3*zb^3*G[1][2]^2 + 414*s1*s2*z^3*zb^3*G[1][2]^2 - 
      96*s2^2*z^3*zb^3*G[1][2]^2 + 70*s1^2*z^4*zb^3*G[1][2]^2 - 
      134*s1*s2*z^4*zb^3*G[1][2]^2 + 48*s2^2*z^4*zb^3*G[1][2]^2 + 
      8*s1^2*z^5*zb^3*G[1][2]^2 - 48*s1*s2*z^5*zb^3*G[1][2]^2 + 
      16*s2^2*z^5*zb^3*G[1][2]^2 + 12*s1*s2*zb^4*G[1][2]^2 + 
      2*s1^2*z*zb^4*G[1][2]^2 + 64*s1*s2*z*zb^4*G[1][2]^2 + 
      48*s2^2*z*zb^4*G[1][2]^2 + 4*s1^2*z^2*zb^4*G[1][2]^2 - 
      74*s1*s2*z^2*zb^4*G[1][2]^2 - 16*s2^2*z^2*zb^4*G[1][2]^2 - 
      6*s1^2*z^3*zb^4*G[1][2]^2 - 126*s1*s2*z^3*zb^4*G[1][2]^2 + 
      24*s2^2*z^3*zb^4*G[1][2]^2 - 32*s1^2*z^4*zb^4*G[1][2]^2 + 
      112*s1*s2*z^4*zb^4*G[1][2]^2 - 32*s2^2*z^4*zb^4*G[1][2]^2 - 
      24*s1*s2*zb^5*G[1][2]^2 - 2*s1^2*z*zb^5*G[1][2]^2 - 
      2*s1*s2*z*zb^5*G[1][2]^2 - 8*s2^2*z*zb^5*G[1][2]^2 + 
      18*s1^2*z^2*zb^5*G[1][2]^2 + 82*s1*s2*z^2*zb^5*G[1][2]^2 + 
      16*s1^2*z^3*zb^5*G[1][2]^2 - 48*s1*s2*z^3*zb^5*G[1][2]^2 + 
      8*s2^2*z^3*zb^5*G[1][2]^2 + 12*s1*s2*zb^6*G[1][2]^2 - 
      8*s1^2*z*zb^6*G[1][2]^2 - 22*s1*s2*z*zb^6*G[1][2]^2 - 
      16*s1^2*z^2*zb^6*G[1][2]^2 + 8*s1*s2*z^2*zb^6*G[1][2]^2 + 
      8*s1^2*z*zb^7*G[1][2]^2 + 56*s2^2*z^2*G[1][1]*G[1][3] + 
      144*s1*s2*z^3*G[1][1]*G[1][3] - 24*s2^2*z^3*G[1][1]*G[1][3] + 
      88*s1^2*z^4*G[1][1]*G[1][3] + 16*s1*s2*z^4*G[1][1]*G[1][3] + 
      168*s2^2*z^4*G[1][1]*G[1][3] + 8*s1^2*z^5*G[1][1]*G[1][3] - 
      8*s1*s2*z^5*G[1][1]*G[1][3] - 184*s2^2*z^5*G[1][1]*G[1][3] + 
      8*s1*s2*z^6*G[1][1]*G[1][3] + 104*s2^2*z^6*G[1][1]*G[1][3] - 
      24*s2^2*z^7*G[1][1]*G[1][3] - 168*s2^2*z*zb*G[1][1]*G[1][3] - 
      288*s1*s2*z^2*zb*G[1][1]*G[1][3] + 104*s2^2*z^2*zb*G[1][1]*G[1][3] - 
      120*s1^2*z^3*zb*G[1][1]*G[1][3] - 176*s1*s2*z^3*zb*G[1][1]*G[1][3] - 
      440*s2^2*z^3*zb*G[1][1]*G[1][3] - 152*s1^2*z^4*zb*G[1][1]*G[1][3] + 
      24*s1*s2*z^4*zb*G[1][1]*G[1][3] + 132*s2^2*z^4*zb*G[1][1]*G[1][3] - 
      64*s1*s2*z^5*zb*G[1][1]*G[1][3] - 4*s2^2*z^5*zb*G[1][1]*G[1][3] - 
      24*s1*s2*z^6*zb*G[1][1]*G[1][3] - 40*s2^2*z^6*zb*G[1][1]*G[1][3] + 
      16*s2^2*z^7*zb*G[1][1]*G[1][3] - 80*s1*s2*z*zb^2*G[1][1]*G[1][3] + 
      416*s2^2*z*zb^2*G[1][1]*G[1][3] - 80*s1^2*z^2*zb^2*G[1][1]*G[1][3] + 
      800*s1*s2*z^2*zb^2*G[1][1]*G[1][3] - 264*s2^2*z^2*zb^2*G[1][1]*
       G[1][3] + 336*s1^2*z^3*zb^2*G[1][1]*G[1][3] - 
      344*s1*s2*z^3*zb^2*G[1][1]*G[1][3] + 660*s2^2*z^3*zb^2*G[1][1]*
       G[1][3] + 56*s1^2*z^4*zb^2*G[1][1]*G[1][3] + 100*s1*s2*z^4*zb^2*
       G[1][1]*G[1][3] - 248*s2^2*z^4*zb^2*G[1][1]*G[1][3] - 
      24*s1^2*z^5*zb^2*G[1][1]*G[1][3] + 168*s1*s2*z^5*zb^2*G[1][1]*G[1][3] + 
      108*s2^2*z^5*zb^2*G[1][1]*G[1][3] + 32*s1*s2*z^6*zb^2*G[1][1]*G[1][3] - 
      32*s2^2*z^6*zb^2*G[1][1]*G[1][3] + 128*s1*s2*z*zb^3*G[1][1]*G[1][3] - 
      360*s2^2*z*zb^3*G[1][1]*G[1][3] + 80*s1^2*z^2*zb^3*G[1][1]*G[1][3] - 
      648*s1*s2*z^2*zb^3*G[1][1]*G[1][3] + 140*s2^2*z^2*zb^3*G[1][1]*
       G[1][3] - 328*s1^2*z^3*zb^3*G[1][1]*G[1][3] + 
      548*s1*s2*z^3*zb^3*G[1][1]*G[1][3] - 336*s2^2*z^3*zb^3*G[1][1]*
       G[1][3] + 72*s1^2*z^4*zb^3*G[1][1]*G[1][3] - 364*s1*s2*z^4*zb^3*
       G[1][1]*G[1][3] + 44*s2^2*z^4*zb^3*G[1][1]*G[1][3] + 
      16*s1^2*z^5*zb^3*G[1][1]*G[1][3] - 160*s1*s2*z^5*zb^3*G[1][1]*G[1][3] + 
      32*s2^2*z^5*zb^3*G[1][1]*G[1][3] - 48*s1*s2*z*zb^4*G[1][1]*G[1][3] + 
      116*s2^2*z*zb^4*G[1][1]*G[1][3] + 48*s1^2*z^2*zb^4*G[1][1]*G[1][3] + 
      116*s1*s2*z^2*zb^4*G[1][1]*G[1][3] - 8*s2^2*z^2*zb^4*G[1][1]*G[1][3] + 
      80*s1^2*z^3*zb^4*G[1][1]*G[1][3] - 76*s1*s2*z^3*zb^4*G[1][1]*G[1][3] + 
      116*s2^2*z^3*zb^4*G[1][1]*G[1][3] - 64*s1^2*z^4*zb^4*G[1][1]*G[1][3] + 
      320*s1*s2*z^4*zb^4*G[1][1]*G[1][3] - 64*s2^2*z^4*zb^4*G[1][1]*G[1][3] - 
      16*s1^2*z*zb^5*G[1][1]*G[1][3] - 4*s1*s2*z*zb^5*G[1][1]*G[1][3] - 
      4*s2^2*z*zb^5*G[1][1]*G[1][3] - 16*s1^2*z^2*zb^5*G[1][1]*G[1][3] + 
      4*s1*s2*z^2*zb^5*G[1][1]*G[1][3] - 28*s2^2*z^2*zb^5*G[1][1]*G[1][3] + 
      32*s1^2*z^3*zb^5*G[1][1]*G[1][3] - 160*s1*s2*z^3*zb^5*G[1][1]*G[1][3] + 
      16*s2^2*z^3*zb^5*G[1][1]*G[1][3] + 4*s1*s2*z*zb^6*G[1][1]*G[1][3] - 
      32*s1^2*z^2*zb^6*G[1][1]*G[1][3] + 32*s1*s2*z^2*zb^6*G[1][1]*G[1][3] + 
      16*s1^2*z*zb^7*G[1][1]*G[1][3] + 48*s2^2*z^2*G[1][2]*G[1][3] + 
      128*s1*s2*z^3*G[1][2]*G[1][3] - 16*s2^2*z^3*G[1][2]*G[1][3] + 
      80*s1^2*z^4*G[1][2]*G[1][3] + 52*s1*s2*z^4*G[1][2]*G[1][3] + 
      144*s2^2*z^4*G[1][2]*G[1][3] + 16*s1^2*z^5*G[1][2]*G[1][3] - 
      56*s1*s2*z^5*G[1][2]*G[1][3] - 144*s2^2*z^5*G[1][2]*G[1][3] + 
      36*s1*s2*z^6*G[1][2]*G[1][3] + 80*s2^2*z^6*G[1][2]*G[1][3] - 
      16*s2^2*z^7*G[1][2]*G[1][3] - 144*s2^2*z*zb*G[1][2]*G[1][3] - 
      256*s1*s2*z^2*zb*G[1][2]*G[1][3] + 80*s2^2*z^2*zb*G[1][2]*G[1][3] - 
      104*s1^2*z^3*zb*G[1][2]*G[1][3] - 236*s1*s2*z^3*zb*G[1][2]*G[1][3] - 
      376*s2^2*z^3*zb*G[1][2]*G[1][3] - 132*s1^2*z^4*zb*G[1][2]*G[1][3] + 
      124*s1*s2*z^4*zb*G[1][2]*G[1][3] + 80*s2^2*z^4*zb*G[1][2]*G[1][3] - 
      12*s1^2*z^5*zb*G[1][2]*G[1][3] - 68*s1*s2*z^5*zb*G[1][2]*G[1][3] - 
      68*s1*s2*z^6*zb*G[1][2]*G[1][3] - 48*s2^2*z^6*zb*G[1][2]*G[1][3] + 
      16*s2^2*z^7*zb*G[1][2]*G[1][3] - 64*s1*s2*z*zb^2*G[1][2]*G[1][3] + 
      336*s2^2*z*zb^2*G[1][2]*G[1][3] - 88*s1^2*z^2*zb^2*G[1][2]*G[1][3] + 
      732*s1*s2*z^2*zb^2*G[1][2]*G[1][3] - 168*s2^2*z^2*zb^2*G[1][2]*
       G[1][3] + 260*s1^2*z^3*zb^2*G[1][2]*G[1][3] - 
      324*s1*s2*z^3*zb^2*G[1][2]*G[1][3] + 536*s2^2*z^3*zb^2*G[1][2]*
       G[1][3] + 56*s1^2*z^4*zb^2*G[1][2]*G[1][3] - 92*s1*s2*z^4*zb^2*G[1][2]*
       G[1][3] - 176*s2^2*z^4*zb^2*G[1][2]*G[1][3] - 20*s1^2*z^5*zb^2*G[1][2]*
       G[1][3] + 284*s1*s2*z^5*zb^2*G[1][2]*G[1][3] + 
      112*s2^2*z^5*zb^2*G[1][2]*G[1][3] + 32*s1*s2*z^6*zb^2*G[1][2]*G[1][3] - 
      32*s2^2*z^6*zb^2*G[1][2]*G[1][3] + 24*s1^2*z*zb^3*G[1][2]*G[1][3] + 
      44*s1*s2*z*zb^3*G[1][2]*G[1][3] - 272*s2^2*z*zb^3*G[1][2]*G[1][3] + 
      92*s1^2*z^2*zb^3*G[1][2]*G[1][3] - 476*s1*s2*z^2*zb^3*G[1][2]*G[1][3] + 
      56*s2^2*z^2*zb^3*G[1][2]*G[1][3] - 240*s1^2*z^3*zb^3*G[1][2]*G[1][3] + 
      708*s1*s2*z^3*zb^3*G[1][2]*G[1][3] - 264*s2^2*z^3*zb^3*G[1][2]*
       G[1][3] + 60*s1^2*z^4*zb^3*G[1][2]*G[1][3] - 404*s1*s2*z^4*zb^3*
       G[1][2]*G[1][3] + 16*s2^2*z^4*zb^3*G[1][2]*G[1][3] + 
      16*s1^2*z^5*zb^3*G[1][2]*G[1][3] - 160*s1*s2*z^5*zb^3*G[1][2]*G[1][3] + 
      32*s2^2*z^5*zb^3*G[1][2]*G[1][3] - 8*s1^2*zb^4*G[1][2]*G[1][3] + 
      16*s1*s2*zb^4*G[1][2]*G[1][3] - 52*s1^2*z*zb^4*G[1][2]*G[1][3] + 
      28*s1*s2*z*zb^4*G[1][2]*G[1][3] + 80*s2^2*z*zb^4*G[1][2]*G[1][3] + 
      40*s1^2*z^2*zb^4*G[1][2]*G[1][3] - 152*s1*s2*z^2*zb^4*G[1][2]*G[1][3] + 
      8*s2^2*z^2*zb^4*G[1][2]*G[1][3] + 52*s1^2*z^3*zb^4*G[1][2]*G[1][3] - 
      116*s1*s2*z^3*zb^4*G[1][2]*G[1][3] + 104*s2^2*z^3*zb^4*G[1][2]*
       G[1][3] - 64*s1^2*z^4*zb^4*G[1][2]*G[1][3] + 320*s1*s2*z^4*zb^4*
       G[1][2]*G[1][3] - 64*s2^2*z^4*zb^4*G[1][2]*G[1][3] + 
      24*s1^2*zb^5*G[1][2]*G[1][3] - 32*s1*s2*zb^5*G[1][2]*G[1][3] + 
      20*s1^2*z*zb^5*G[1][2]*G[1][3] + 32*s1*s2*z*zb^5*G[1][2]*G[1][3] - 
      12*s1^2*z^2*zb^5*G[1][2]*G[1][3] + 120*s1*s2*z^2*zb^5*G[1][2]*G[1][3] - 
      24*s2^2*z^2*zb^5*G[1][2]*G[1][3] + 32*s1^2*z^3*zb^5*G[1][2]*G[1][3] - 
      160*s1*s2*z^3*zb^5*G[1][2]*G[1][3] + 16*s2^2*z^3*zb^5*G[1][2]*G[1][3] - 
      24*s1^2*zb^6*G[1][2]*G[1][3] + 16*s1*s2*zb^6*G[1][2]*G[1][3] - 
      8*s1^2*z*zb^6*G[1][2]*G[1][3] - 40*s1*s2*z*zb^6*G[1][2]*G[1][3] - 
      32*s1^2*z^2*zb^6*G[1][2]*G[1][3] + 32*s1*s2*z^2*zb^6*G[1][2]*G[1][3] + 
      8*s1^2*zb^7*G[1][2]*G[1][3] + 16*s1^2*z*zb^7*G[1][2]*G[1][3] + 
      44*s2^2*z^2*G[1][3]^2 + 104*s1*s2*z^3*G[1][3]^2 - 
      12*s2^2*z^3*G[1][3]^2 + 60*s1^2*z^4*G[1][3]^2 + 
      62*s1*s2*z^4*G[1][3]^2 + 132*s2^2*z^4*G[1][3]^2 + 
      36*s1^2*z^5*G[1][3]^2 - 32*s1*s2*z^5*G[1][3]^2 - 
      124*s2^2*z^5*G[1][3]^2 + 26*s1*s2*z^6*G[1][3]^2 + 
      68*s2^2*z^6*G[1][3]^2 - 12*s2^2*z^7*G[1][3]^2 - 
      132*s2^2*z*zb*G[1][3]^2 - 208*s1*s2*z^2*zb*G[1][3]^2 + 
      68*s2^2*z^2*zb*G[1][3]^2 - 72*s1^2*z^3*zb*G[1][3]^2 - 
      206*s1*s2*z^3*zb*G[1][3]^2 - 360*s2^2*z^3*zb*G[1][3]^2 - 
      150*s1^2*z^4*zb*G[1][3]^2 - 22*s1*s2*z^4*zb*G[1][3]^2 + 
      50*s2^2*z^4*zb*G[1][3]^2 - 62*s1^2*z^5*zb*G[1][3]^2 - 
      74*s1*s2*z^5*zb*G[1][3]^2 - 18*s2^2*z^5*zb*G[1][3]^2 - 
      46*s1*s2*z^6*zb*G[1][3]^2 - 36*s2^2*z^6*zb*G[1][3]^2 + 
      8*s2^2*z^7*zb*G[1][3]^2 - 72*s1*s2*z*zb^2*G[1][3]^2 + 
      312*s2^2*z*zb^2*G[1][3]^2 - 84*s1^2*z^2*zb^2*G[1][3]^2 + 
      598*s1*s2*z^2*zb^2*G[1][3]^2 - 120*s2^2*z^2*zb^2*G[1][3]^2 + 
      234*s1^2*z^3*zb^2*G[1][3]^2 - 102*s1*s2*z^3*zb^2*G[1][3]^2 + 
      518*s2^2*z^3*zb^2*G[1][3]^2 + 160*s1^2*z^4*zb^2*G[1][3]^2 + 
      104*s1*s2*z^4*zb^2*G[1][3]^2 - 76*s2^2*z^4*zb^2*G[1][3]^2 + 
      18*s1^2*z^5*zb^2*G[1][3]^2 + 202*s1*s2*z^5*zb^2*G[1][3]^2 + 
      102*s2^2*z^5*zb^2*G[1][3]^2 + 24*s1*s2*z^6*zb^2*G[1][3]^2 - 
      16*s2^2*z^6*zb^2*G[1][3]^2 + 12*s1^2*z*zb^3*G[1][3]^2 + 
      102*s1*s2*z*zb^3*G[1][3]^2 - 260*s2^2*z*zb^3*G[1][3]^2 + 
      86*s1^2*z^2*zb^3*G[1][3]^2 - 458*s1*s2*z^2*zb^3*G[1][3]^2 - 
      14*s2^2*z^2*zb^3*G[1][3]^2 - 284*s1^2*z^3*zb^3*G[1][3]^2 + 
      244*s1*s2*z^3*zb^3*G[1][3]^2 - 284*s2^2*z^3*zb^3*G[1][3]^2 - 
      38*s1^2*z^4*zb^3*G[1][3]^2 - 328*s1*s2*z^4*zb^3*G[1][3]^2 - 
      58*s2^2*z^4*zb^3*G[1][3]^2 + 8*s1^2*z^5*zb^3*G[1][3]^2 - 
      112*s1*s2*z^5*zb^3*G[1][3]^2 + 16*s2^2*z^5*zb^3*G[1][3]^2 - 
      4*s1^2*zb^4*G[1][3]^2 + 4*s1*s2*zb^4*G[1][3]^2 - 
      26*s1^2*z*zb^4*G[1][3]^2 - 34*s1*s2*z*zb^4*G[1][3]^2 + 
      82*s2^2*z*zb^4*G[1][3]^2 + 68*s1^2*z^2*zb^4*G[1][3]^2 + 
      58*s1*s2*z^2*zb^4*G[1][3]^2 + 64*s2^2*z^2*zb^4*G[1][3]^2 + 
      106*s1^2*z^3*zb^4*G[1][3]^2 + 56*s1*s2*z^3*zb^4*G[1][3]^2 + 
      126*s2^2*z^3*zb^4*G[1][3]^2 - 32*s1^2*z^4*zb^4*G[1][3]^2 + 
      208*s1*s2*z^4*zb^4*G[1][3]^2 - 32*s2^2*z^4*zb^4*G[1][3]^2 + 
      12*s1^2*zb^5*G[1][3]^2 - 8*s1*s2*zb^5*G[1][3]^2 - 
      6*s1^2*z*zb^5*G[1][3]^2 + 6*s1*s2*z*zb^5*G[1][3]^2 - 
      2*s2^2*z*zb^5*G[1][3]^2 - 54*s1^2*z^2*zb^5*G[1][3]^2 - 
      10*s1*s2*z^2*zb^5*G[1][3]^2 - 42*s2^2*z^2*zb^5*G[1][3]^2 + 
      16*s1^2*z^3*zb^5*G[1][3]^2 - 112*s1*s2*z^3*zb^5*G[1][3]^2 + 
      8*s2^2*z^3*zb^5*G[1][3]^2 - 12*s1^2*zb^6*G[1][3]^2 + 
      4*s1*s2*zb^6*G[1][3]^2 + 12*s1^2*z*zb^6*G[1][3]^2 - 
      2*s1*s2*z*zb^6*G[1][3]^2 - 16*s1^2*z^2*zb^6*G[1][3]^2 + 
      24*s1*s2*z^2*zb^6*G[1][3]^2 + 4*s1^2*zb^7*G[1][3]^2 + 
      8*s1^2*z*zb^7*G[1][3]^2 - 4*s1*s2*z^5*zb*G[1][1]*G[1][4] + 
      4*s1*s2*z^6*zb*G[1][1]*G[1][4] + 20*s1*s2*z^4*zb^2*G[1][1]*G[1][4] - 
      12*s1*s2*z^5*zb^2*G[1][1]*G[1][4] + 4*s2^2*z^5*zb^2*G[1][1]*G[1][4] - 
      12*s1*s2*z^6*zb^2*G[1][1]*G[1][4] - 4*s2^2*z^6*zb^2*G[1][1]*G[1][4] - 
      36*s1*s2*z^3*zb^3*G[1][1]*G[1][4] + 4*s1*s2*z^4*zb^3*G[1][1]*G[1][4] - 
      12*s2^2*z^4*zb^3*G[1][1]*G[1][4] + 48*s1*s2*z^5*zb^3*G[1][1]*G[1][4] + 
      12*s2^2*z^5*zb^3*G[1][1]*G[1][4] + 28*s1*s2*z^2*zb^4*G[1][1]*G[1][4] + 
      20*s1*s2*z^3*zb^4*G[1][1]*G[1][4] + 12*s2^2*z^3*zb^4*G[1][1]*G[1][4] - 
      72*s1*s2*z^4*zb^4*G[1][1]*G[1][4] - 12*s2^2*z^4*zb^4*G[1][1]*G[1][4] - 
      8*s1*s2*z*zb^5*G[1][1]*G[1][4] - 24*s1*s2*z^2*zb^5*G[1][1]*G[1][4] - 
      4*s2^2*z^2*zb^5*G[1][1]*G[1][4] + 48*s1*s2*z^3*zb^5*G[1][1]*G[1][4] + 
      4*s2^2*z^3*zb^5*G[1][1]*G[1][4] + 8*s1*s2*z*zb^6*G[1][1]*G[1][4] - 
      12*s1*s2*z^2*zb^6*G[1][1]*G[1][4] - 8*s1^2*z^3*zb*G[1][2]*G[1][4] - 
      16*s1*s2*z^3*zb*G[1][2]*G[1][4] - 8*s2^2*z^3*zb*G[1][2]*G[1][4] - 
      8*s1^2*z^5*zb*G[1][2]*G[1][4] - 4*s1*s2*z^5*zb*G[1][2]*G[1][4] + 
      4*s1*s2*z^6*zb*G[1][2]*G[1][4] + 16*s2^2*z*zb^2*G[1][2]*G[1][4] + 
      24*s1^2*z^2*zb^2*G[1][2]*G[1][4] + 40*s1*s2*z^2*zb^2*G[1][2]*G[1][4] - 
      24*s2^2*z^2*zb^2*G[1][2]*G[1][4] + 40*s2^2*z^3*zb^2*G[1][2]*G[1][4] + 
      16*s1^2*z^4*zb^2*G[1][2]*G[1][4] + 28*s1*s2*z^4*zb^2*G[1][2]*G[1][4] + 
      12*s1^2*z^5*zb^2*G[1][2]*G[1][4] - 12*s1*s2*z^5*zb^2*G[1][2]*G[1][4] - 
      4*s1*s2*z^6*zb^2*G[1][2]*G[1][4] - 24*s1^2*z*zb^3*G[1][2]*G[1][4] + 
      16*s1*s2*z*zb^3*G[1][2]*G[1][4] - 32*s2^2*z*zb^3*G[1][2]*G[1][4] - 
      8*s1^2*z^2*zb^3*G[1][2]*G[1][4] - 96*s1*s2*z^2*zb^3*G[1][2]*G[1][4] + 
      40*s2^2*z^2*zb^3*G[1][2]*G[1][4] - 8*s1^2*z^3*zb^3*G[1][2]*G[1][4] + 
      4*s1*s2*z^3*zb^3*G[1][2]*G[1][4] - 56*s2^2*z^3*zb^3*G[1][2]*G[1][4] - 
      28*s1^2*z^4*zb^3*G[1][2]*G[1][4] - 4*s1*s2*z^4*zb^3*G[1][2]*G[1][4] - 
      4*s1^2*z^5*zb^3*G[1][2]*G[1][4] + 16*s1*s2*z^5*zb^3*G[1][2]*G[1][4] + 
      8*s1^2*zb^4*G[1][2]*G[1][4] - 8*s1*s2*zb^4*G[1][2]*G[1][4] + 
      48*s1^2*z*zb^4*G[1][2]*G[1][4] - 16*s1*s2*z*zb^4*G[1][2]*G[1][4] + 
      16*s2^2*z*zb^4*G[1][2]*G[1][4] - 32*s1^2*z^2*zb^4*G[1][2]*G[1][4] + 
      92*s1*s2*z^2*zb^4*G[1][2]*G[1][4] - 8*s2^2*z^2*zb^4*G[1][2]*G[1][4] + 
      28*s1^2*z^3*zb^4*G[1][2]*G[1][4] - 4*s1*s2*z^3*zb^4*G[1][2]*G[1][4] + 
      24*s2^2*z^3*zb^4*G[1][2]*G[1][4] + 12*s1^2*z^4*zb^4*G[1][2]*G[1][4] - 
      24*s1*s2*z^4*zb^4*G[1][2]*G[1][4] - 24*s1^2*zb^5*G[1][2]*G[1][4] + 
      16*s1*s2*zb^5*G[1][2]*G[1][4] - 24*s1^2*z*zb^5*G[1][2]*G[1][4] - 
      16*s1*s2*z*zb^5*G[1][2]*G[1][4] + 12*s1^2*z^2*zb^5*G[1][2]*G[1][4] - 
      32*s1*s2*z^2*zb^5*G[1][2]*G[1][4] - 8*s2^2*z^2*zb^5*G[1][2]*G[1][4] - 
      12*s1^2*z^3*zb^5*G[1][2]*G[1][4] + 16*s1*s2*z^3*zb^5*G[1][2]*G[1][4] + 
      24*s1^2*zb^6*G[1][2]*G[1][4] - 8*s1*s2*zb^6*G[1][2]*G[1][4] + 
      16*s1*s2*z*zb^6*G[1][2]*G[1][4] + 4*s1^2*z^2*zb^6*G[1][2]*G[1][4] - 
      4*s1*s2*z^2*zb^6*G[1][2]*G[1][4] - 8*s1^2*zb^7*G[1][2]*G[1][4] - 
      4*s1^2*z^3*zb*G[1][3]*G[1][4] - 12*s1*s2*z^3*zb*G[1][3]*G[1][4] - 
      4*s1^2*z^4*zb*G[1][3]*G[1][4] + 12*s1*s2*z^4*zb*G[1][3]*G[1][4] - 
      8*s2^2*z^4*zb*G[1][3]*G[1][4] + 4*s1^2*z^5*zb*G[1][3]*G[1][4] - 
      4*s1*s2*z^5*zb*G[1][3]*G[1][4] + 20*s2^2*z^5*zb*G[1][3]*G[1][4] + 
      8*s1*s2*z^6*zb*G[1][3]*G[1][4] - 12*s2^2*z^6*zb*G[1][3]*G[1][4] + 
      4*s2^2*z^7*zb*G[1][3]*G[1][4] + 12*s2^2*z*zb^2*G[1][3]*G[1][4] + 
      12*s1^2*z^2*zb^2*G[1][3]*G[1][4] + 32*s1*s2*z^2*zb^2*G[1][3]*G[1][4] - 
      32*s2^2*z^2*zb^2*G[1][3]*G[1][4] + 8*s1^2*z^3*zb^2*G[1][3]*G[1][4] - 
      28*s1*s2*z^3*zb^2*G[1][3]*G[1][4] + 44*s2^2*z^3*zb^2*G[1][3]*G[1][4] + 
      16*s1*s2*z^4*zb^2*G[1][3]*G[1][4] - 40*s2^2*z^4*zb^2*G[1][3]*G[1][4] - 
      4*s1^2*z^5*zb^2*G[1][3]*G[1][4] - 20*s1*s2*z^5*zb^2*G[1][3]*G[1][4] + 
      8*s2^2*z^5*zb^2*G[1][3]*G[1][4] - 12*s1*s2*z^6*zb^2*G[1][3]*G[1][4] - 
      4*s2^2*z^6*zb^2*G[1][3]*G[1][4] - 12*s1^2*z*zb^3*G[1][3]*G[1][4] + 
      8*s1*s2*z*zb^3*G[1][3]*G[1][4] - 20*s2^2*z*zb^3*G[1][3]*G[1][4] - 
      4*s1^2*z^2*zb^3*G[1][3]*G[1][4] - 64*s1*s2*z^2*zb^3*G[1][3]*G[1][4] + 
      40*s2^2*z^2*zb^3*G[1][3]*G[1][4] - 24*s1^2*z^3*zb^3*G[1][3]*G[1][4] + 
      36*s1*s2*z^3*zb^3*G[1][3]*G[1][4] - 32*s2^2*z^3*zb^3*G[1][3]*G[1][4] + 
      12*s1^2*z^4*zb^3*G[1][3]*G[1][4] - 4*s1*s2*z^4*zb^3*G[1][3]*G[1][4] + 
      28*s2^2*z^4*zb^3*G[1][3]*G[1][4] + 40*s1*s2*z^5*zb^3*G[1][3]*G[1][4] - 
      4*s2^2*z^5*zb^3*G[1][3]*G[1][4] + 4*s1^2*zb^4*G[1][3]*G[1][4] - 
      4*s1*s2*zb^4*G[1][3]*G[1][4] + 24*s1^2*z*zb^4*G[1][3]*G[1][4] - 
      8*s1*s2*z*zb^4*G[1][3]*G[1][4] + 8*s2^2*z*zb^4*G[1][3]*G[1][4] - 
      4*s1^2*z^2*zb^4*G[1][3]*G[1][4] + 52*s1*s2*z^2*zb^4*G[1][3]*G[1][4] - 
      8*s2^2*z^2*zb^4*G[1][3]*G[1][4] + 12*s1^2*z^3*zb^4*G[1][3]*G[1][4] - 
      4*s1*s2*z^3*zb^4*G[1][3]*G[1][4] - 8*s2^2*z^3*zb^4*G[1][3]*G[1][4] - 
      4*s1^2*z^4*zb^4*G[1][3]*G[1][4] - 48*s1*s2*z^4*zb^4*G[1][3]*G[1][4] + 
      4*s2^2*z^4*zb^4*G[1][3]*G[1][4] - 12*s1^2*zb^5*G[1][3]*G[1][4] + 
      8*s1*s2*zb^5*G[1][3]*G[1][4] - 16*s1^2*z*zb^5*G[1][3]*G[1][4] - 
      8*s1*s2*z*zb^5*G[1][3]*G[1][4] - 8*s1^2*z^2*zb^5*G[1][3]*G[1][4] - 
      20*s1*s2*z^2*zb^5*G[1][3]*G[1][4] + 4*s1^2*z^3*zb^5*G[1][3]*G[1][4] + 
      24*s1*s2*z^3*zb^5*G[1][3]*G[1][4] + 12*s1^2*zb^6*G[1][3]*G[1][4] - 
      4*s1*s2*zb^6*G[1][3]*G[1][4] + 8*s1^2*z*zb^6*G[1][3]*G[1][4] + 
      8*s1*s2*z*zb^6*G[1][3]*G[1][4] + 4*s1^2*z^2*zb^6*G[1][3]*G[1][4] - 
      4*s1*s2*z^2*zb^6*G[1][3]*G[1][4] - 4*s1^2*zb^7*G[1][3]*G[1][4] - 
      4*s1^2*z*zb^7*G[1][3]*G[1][4] + 2*s1*s2*z^3*zb*G[1][4]^2 + 
      2*s1^2*z^4*zb*G[1][4]^2 + 2*s1*s2*z^4*zb*G[1][4]^2 + 
      4*s2^2*z^4*zb*G[1][4]^2 + 2*s1^2*z^5*zb*G[1][4]^2 - 
      2*s1*s2*z^5*zb*G[1][4]^2 - 4*s2^2*z^5*zb*G[1][4]^2 + 
      2*s1*s2*z^6*zb*G[1][4]^2 + 2*s2^2*z^6*zb*G[1][4]^2 - 
      2*s2^2*z*zb^2*G[1][4]^2 - 6*s1*s2*z^2*zb^2*G[1][4]^2 + 
      4*s2^2*z^2*zb^2*G[1][4]^2 - 4*s1^2*z^3*zb^2*G[1][4]^2 - 
      2*s1*s2*z^3*zb^2*G[1][4]^2 - 10*s2^2*z^3*zb^2*G[1][4]^2 - 
      6*s1^2*z^4*zb^2*G[1][4]^2 + 3*s1*s2*z^4*zb^2*G[1][4]^2 + 
      4*s2^2*z^4*zb^2*G[1][4]^2 - 3*s1^2*z^5*zb^2*G[1][4]^2 - 
      6*s1*s2*z^5*zb^2*G[1][4]^2 - 2*s2^2*z^5*zb^2*G[1][4]^2 - 
      3*s1*s2*z^6*zb^2*G[1][4]^2 - 2*s2^2*z^6*zb^2*G[1][4]^2 + 
      2*s2^2*z*zb^3*G[1][4]^2 + 8*s1*s2*z^2*zb^3*G[1][4]^2 + 
      2*s2^2*z^2*zb^3*G[1][4]^2 + 10*s1^2*z^3*zb^3*G[1][4]^2 - 
      5*s1*s2*z^3*zb^3*G[1][4]^2 + 2*s2^2*z^3*zb^3*G[1][4]^2 + 
      7*s1^2*z^4*zb^3*G[1][4]^2 + 5*s1*s2*z^4*zb^3*G[1][4]^2 + 
      s1^2*z^5*zb^3*G[1][4]^2 + 12*s1*s2*z^5*zb^3*G[1][4]^2 + 
      6*s2^2*z^5*zb^3*G[1][4]^2 - 6*s1^2*z^2*zb^4*G[1][4]^2 + 
      7*s1*s2*z^2*zb^4*G[1][4]^2 - 6*s2^2*z^2*zb^4*G[1][4]^2 - 
      7*s1^2*z^3*zb^4*G[1][4]^2 - 7*s1*s2*z^3*zb^4*G[1][4]^2 + 
      6*s2^2*z^3*zb^4*G[1][4]^2 - 3*s1^2*z^4*zb^4*G[1][4]^2 - 
      16*s1*s2*z^4*zb^4*G[1][4]^2 - 8*s2^2*z^4*zb^4*G[1][4]^2 + 
      2*s1^2*z*zb^5*G[1][4]^2 - 3*s1*s2*z*zb^5*G[1][4]^2 + 
      9*s1^2*z^2*zb^5*G[1][4]^2 - 5*s1*s2*z^2*zb^5*G[1][4]^2 + 
      s1^2*z^3*zb^5*G[1][4]^2 + 16*s1*s2*z^3*zb^5*G[1][4]^2 + 
      2*s2^2*z^3*zb^5*G[1][4]^2 - 4*s1^2*z*zb^6*G[1][4]^2 + 
      3*s1*s2*z*zb^6*G[1][4]^2 - 3*s1^2*z^2*zb^6*G[1][4]^2 - 
      5*s1*s2*z^2*zb^6*G[1][4]^2 + 2*s1^2*z*zb^7*G[1][4]^2 - 
      8*s2^2*z^2*G[1][1]*G[1][5] - 16*s1*s2*z^3*G[1][1]*G[1][5] + 
      16*s2^2*z^3*G[1][1]*G[1][5] - 8*s1^2*z^4*G[1][1]*G[1][5] + 
      20*s1*s2*z^4*G[1][1]*G[1][5] - 36*s2^2*z^4*G[1][1]*G[1][5] + 
      8*s1^2*z^5*G[1][1]*G[1][5] - 8*s1*s2*z^5*G[1][1]*G[1][5] + 
      48*s2^2*z^5*G[1][1]*G[1][5] + 4*s1*s2*z^6*G[1][1]*G[1][5] - 
      28*s2^2*z^6*G[1][1]*G[1][5] + 8*s2^2*z^7*G[1][1]*G[1][5] + 
      24*s2^2*z*zb*G[1][1]*G[1][5] + 32*s1*s2*z^2*zb*G[1][1]*G[1][5] - 
      40*s2^2*z^2*zb*G[1][1]*G[1][5] + 8*s1^2*z^3*zb*G[1][1]*G[1][5] - 
      20*s1*s2*z^3*zb*G[1][1]*G[1][5] + 68*s2^2*z^3*zb*G[1][1]*G[1][5] + 
      8*s1^2*z^4*zb*G[1][1]*G[1][5] - 20*s1*s2*z^4*zb*G[1][1]*G[1][5] - 
      56*s2^2*z^4*zb*G[1][1]*G[1][5] - 16*s1^2*z^5*zb*G[1][1]*G[1][5] + 
      16*s1*s2*z^5*zb*G[1][1]*G[1][5] + 12*s2^2*z^5*zb*G[1][1]*G[1][5] - 
      8*s1*s2*z^6*zb*G[1][1]*G[1][5] - 8*s2^2*z^6*zb*G[1][1]*G[1][5] + 
      16*s1*s2*z*zb^2*G[1][1]*G[1][5] - 56*s2^2*z*zb^2*G[1][1]*G[1][5] + 
      16*s1^2*z^2*zb^2*G[1][1]*G[1][5] - 100*s1*s2*z^2*zb^2*G[1][1]*G[1][5] + 
      84*s2^2*z^2*zb^2*G[1][1]*G[1][5] - 48*s1^2*z^3*zb^2*G[1][1]*G[1][5] + 
      124*s1*s2*z^3*zb^2*G[1][1]*G[1][5] - 96*s2^2*z^3*zb^2*G[1][1]*G[1][5] + 
      24*s1^2*z^4*zb^2*G[1][1]*G[1][5] - 44*s1*s2*z^4*zb^2*G[1][1]*G[1][5] + 
      64*s2^2*z^4*zb^2*G[1][1]*G[1][5] + 8*s1^2*z^5*zb^2*G[1][1]*G[1][5] + 
      8*s1*s2*z^5*zb^2*G[1][1]*G[1][5] - 4*s1*s2*z^6*zb^2*G[1][1]*G[1][5] + 
      4*s2^2*z^6*zb^2*G[1][1]*G[1][5] - 28*s1*s2*z*zb^3*G[1][1]*G[1][5] + 
      44*s2^2*z*zb^3*G[1][1]*G[1][5] - 16*s1^2*z^2*zb^3*G[1][1]*G[1][5] + 
      84*s1*s2*z^2*zb^3*G[1][1]*G[1][5] - 40*s2^2*z^2*zb^3*G[1][1]*G[1][5] + 
      40*s1^2*z^3*zb^3*G[1][1]*G[1][5] - 92*s1*s2*z^3*zb^3*G[1][1]*G[1][5] + 
      24*s2^2*z^3*zb^3*G[1][1]*G[1][5] - 24*s1^2*z^4*zb^3*G[1][1]*G[1][5] + 
      20*s1*s2*z^4*zb^3*G[1][1]*G[1][5] - 16*s2^2*z^4*zb^3*G[1][1]*G[1][5] + 
      16*s1*s2*z^5*zb^3*G[1][1]*G[1][5] - 12*s2^2*z^5*zb^3*G[1][1]*G[1][5] + 
      12*s1*s2*z*zb^4*G[1][1]*G[1][5] - 16*s2^2*z*zb^4*G[1][1]*G[1][5] - 
      8*s1*s2*z^2*zb^4*G[1][1]*G[1][5] + 4*s2^2*z^2*zb^4*G[1][1]*G[1][5] + 
      20*s1*s2*z^3*zb^4*G[1][1]*G[1][5] - 24*s1*s2*z^4*zb^4*G[1][1]*G[1][5] + 
      12*s2^2*z^4*zb^4*G[1][1]*G[1][5] - 4*s1*s2*z*zb^5*G[1][1]*G[1][5] + 
      4*s2^2*z*zb^5*G[1][1]*G[1][5] - 12*s1*s2*z^2*zb^5*G[1][1]*G[1][5] + 
      16*s1*s2*z^3*zb^5*G[1][1]*G[1][5] - 4*s2^2*z^3*zb^5*G[1][1]*G[1][5] + 
      4*s1*s2*z*zb^6*G[1][1]*G[1][5] - 4*s1*s2*z^2*zb^6*G[1][1]*G[1][5] - 
      4*s1*s2*z^4*G[1][2]*G[1][5] + 8*s1*s2*z^5*G[1][2]*G[1][5] - 
      4*s1*s2*z^6*G[1][2]*G[1][5] + 4*s1^2*z^3*zb*G[1][2]*G[1][5] + 
      20*s1*s2*z^3*zb*G[1][2]*G[1][5] - 8*s1^2*z^4*zb*G[1][2]*G[1][5] - 
      28*s1*s2*z^4*zb*G[1][2]*G[1][5] + 4*s1^2*z^5*zb*G[1][2]*G[1][5] - 
      8*s1*s2*z^5*zb*G[1][2]*G[1][5] + 16*s1*s2*z^6*zb*G[1][2]*G[1][5] - 
      12*s1^2*z^2*zb^2*G[1][2]*G[1][5] - 36*s1*s2*z^2*zb^2*G[1][2]*G[1][5] + 
      16*s1^2*z^3*zb^2*G[1][2]*G[1][5] + 20*s1*s2*z^3*zb^2*G[1][2]*G[1][5] + 
      4*s1^2*z^4*zb^2*G[1][2]*G[1][5] + 76*s1*s2*z^4*zb^2*G[1][2]*G[1][5] - 
      8*s1^2*z^5*zb^2*G[1][2]*G[1][5] - 48*s1*s2*z^5*zb^2*G[1][2]*G[1][5] - 
      12*s1*s2*z^6*zb^2*G[1][2]*G[1][5] + 12*s1^2*z*zb^3*G[1][2]*G[1][5] + 
      28*s1*s2*z*zb^3*G[1][2]*G[1][5] + 28*s1*s2*z^2*zb^3*G[1][2]*G[1][5] - 
      32*s1^2*z^3*zb^3*G[1][2]*G[1][5] - 132*s1*s2*z^3*zb^3*G[1][2]*G[1][5] + 
      16*s1^2*z^4*zb^3*G[1][2]*G[1][5] + 28*s1*s2*z^4*zb^3*G[1][2]*G[1][5] + 
      4*s1^2*z^5*zb^3*G[1][2]*G[1][5] + 48*s1*s2*z^5*zb^3*G[1][2]*G[1][5] - 
      4*s1^2*zb^4*G[1][2]*G[1][5] - 8*s1*s2*zb^4*G[1][2]*G[1][5] - 
      16*s1^2*z*zb^4*G[1][2]*G[1][5] - 44*s1*s2*z*zb^4*G[1][2]*G[1][5] + 
      32*s1^2*z^2*zb^4*G[1][2]*G[1][5] + 80*s1*s2*z^2*zb^4*G[1][2]*G[1][5] + 
      44*s1*s2*z^3*zb^4*G[1][2]*G[1][5] - 12*s1^2*z^4*zb^4*G[1][2]*G[1][5] - 
      72*s1*s2*z^4*zb^4*G[1][2]*G[1][5] + 8*s1^2*zb^5*G[1][2]*G[1][5] + 
      16*s1*s2*zb^5*G[1][2]*G[1][5] - 4*s1^2*z*zb^5*G[1][2]*G[1][5] - 
      4*s1*s2*z*zb^5*G[1][2]*G[1][5] - 16*s1^2*z^2*zb^5*G[1][2]*G[1][5] - 
      60*s1*s2*z^2*zb^5*G[1][2]*G[1][5] + 12*s1^2*z^3*zb^5*G[1][2]*G[1][5] + 
      48*s1*s2*z^3*zb^5*G[1][2]*G[1][5] - 4*s1^2*zb^6*G[1][2]*G[1][5] - 
      8*s1*s2*zb^6*G[1][2]*G[1][5] + 8*s1^2*z*zb^6*G[1][2]*G[1][5] + 
      20*s1*s2*z*zb^6*G[1][2]*G[1][5] - 4*s1^2*z^2*zb^6*G[1][2]*G[1][5] - 
      12*s1*s2*z^2*zb^6*G[1][2]*G[1][5] + 4*s1*s2*z^2*G[1][3]*G[1][5] - 
      4*s2^2*z^2*G[1][3]*G[1][5] + 4*s1^2*z^3*G[1][3]*G[1][5] - 
      8*s1*s2*z^3*G[1][3]*G[1][5] + 20*s2^2*z^3*G[1][3]*G[1][5] - 
      4*s1^2*z^4*G[1][3]*G[1][5] + 8*s1*s2*z^4*G[1][3]*G[1][5] - 
      48*s2^2*z^4*G[1][3]*G[1][5] - 4*s1*s2*z^5*G[1][3]*G[1][5] + 
      56*s2^2*z^5*G[1][3]*G[1][5] - 32*s2^2*z^6*G[1][3]*G[1][5] + 
      8*s2^2*z^7*G[1][3]*G[1][5] - 4*s2^2*zb*G[1][3]*G[1][5] - 
      12*s1*s2*z*zb*G[1][3]*G[1][5] + 28*s2^2*z*zb*G[1][3]*G[1][5] - 
      8*s1^2*z^2*zb*G[1][3]*G[1][5] + 20*s1*s2*z^2*zb*G[1][3]*G[1][5] - 
      68*s2^2*z^2*zb*G[1][3]*G[1][5] - 8*s1^2*z^3*zb*G[1][3]*G[1][5] - 
      20*s1*s2*z^3*zb*G[1][3]*G[1][5] + 80*s2^2*z^3*zb*G[1][3]*G[1][5] + 
      16*s1^2*z^4*zb*G[1][3]*G[1][5] - 12*s1*s2*z^4*zb*G[1][3]*G[1][5] - 
      36*s2^2*z^4*zb*G[1][3]*G[1][5] + 24*s1*s2*z^5*zb*G[1][3]*G[1][5] - 
      8*s2^2*z^5*zb*G[1][3]*G[1][5] + 12*s2^2*z^6*zb*G[1][3]*G[1][5] - 
      4*s2^2*z^7*zb*G[1][3]*G[1][5] + 12*s2^2*zb^2*G[1][3]*G[1][5] + 
      52*s1*s2*z*zb^2*G[1][3]*G[1][5] - 60*s2^2*z*zb^2*G[1][3]*G[1][5] + 
      48*s1^2*z^2*zb^2*G[1][3]*G[1][5] - 104*s1*s2*z^2*zb^2*G[1][3]*G[1][5] + 
      132*s2^2*z^2*zb^2*G[1][3]*G[1][5] - 40*s1^2*z^3*zb^2*G[1][3]*G[1][5] + 
      132*s1*s2*z^3*zb^2*G[1][3]*G[1][5] - 148*s2^2*z^3*zb^2*G[1][3]*
       G[1][5] - 8*s1^2*z^4*zb^2*G[1][3]*G[1][5] - 48*s1*s2*z^4*zb^2*G[1][3]*
       G[1][5] + 88*s2^2*z^4*zb^2*G[1][3]*G[1][5] - 28*s1*s2*z^5*zb^2*G[1][3]*
       G[1][5] - 28*s2^2*z^5*zb^2*G[1][3]*G[1][5] - 4*s1*s2*z^6*zb^2*G[1][3]*
       G[1][5] + 4*s2^2*z^6*zb^2*G[1][3]*G[1][5] - 12*s2^2*zb^3*G[1][3]*
       G[1][5] - 12*s1^2*z*zb^3*G[1][3]*G[1][5] - 56*s1*s2*z*zb^3*G[1][3]*
       G[1][5] + 32*s2^2*z*zb^3*G[1][3]*G[1][5] - 52*s1^2*z^2*zb^3*G[1][3]*
       G[1][5] + 80*s1*s2*z^2*zb^3*G[1][3]*G[1][5] - 56*s2^2*z^2*zb^3*G[1][3]*
       G[1][5] + 72*s1^2*z^3*zb^3*G[1][3]*G[1][5] - 124*s1*s2*z^3*zb^3*
       G[1][3]*G[1][5] + 48*s2^2*z^3*zb^3*G[1][3]*G[1][5] - 
      8*s1^2*z^4*zb^3*G[1][3]*G[1][5] + 76*s1*s2*z^4*zb^3*G[1][3]*G[1][5] - 
      16*s2^2*z^4*zb^3*G[1][3]*G[1][5] + 24*s1*s2*z^5*zb^3*G[1][3]*G[1][5] + 
      4*s2^2*z^5*zb^3*G[1][3]*G[1][5] + 4*s1^2*zb^4*G[1][3]*G[1][5] - 
      4*s1*s2*zb^4*G[1][3]*G[1][5] + 4*s2^2*zb^4*G[1][3]*G[1][5] + 
      28*s1^2*z*zb^4*G[1][3]*G[1][5] + 20*s1*s2*z*zb^4*G[1][3]*G[1][5] + 
      4*s2^2*z*zb^4*G[1][3]*G[1][5] - 12*s1^2*z^2*zb^4*G[1][3]*G[1][5] + 
      36*s1*s2*z^2*zb^4*G[1][3]*G[1][5] - 8*s2^2*z^2*zb^4*G[1][3]*G[1][5] - 
      24*s1^2*z^3*zb^4*G[1][3]*G[1][5] - 4*s1*s2*z^3*zb^4*G[1][3]*G[1][5] + 
      4*s2^2*z^3*zb^4*G[1][3]*G[1][5] + 4*s1^2*z^4*zb^4*G[1][3]*G[1][5] - 
      48*s1*s2*z^4*zb^4*G[1][3]*G[1][5] - 4*s2^2*z^4*zb^4*G[1][3]*G[1][5] - 
      12*s1^2*zb^5*G[1][3]*G[1][5] + 8*s1*s2*zb^5*G[1][3]*G[1][5] - 
      12*s1^2*z*zb^5*G[1][3]*G[1][5] - 20*s1*s2*z*zb^5*G[1][3]*G[1][5] - 
      4*s2^2*z*zb^5*G[1][3]*G[1][5] + 28*s1^2*z^2*zb^5*G[1][3]*G[1][5] - 
      28*s1*s2*z^2*zb^5*G[1][3]*G[1][5] + 4*s2^2*z^2*zb^5*G[1][3]*G[1][5] - 
      4*s1^2*z^3*zb^5*G[1][3]*G[1][5] + 40*s1*s2*z^3*zb^5*G[1][3]*G[1][5] + 
      12*s1^2*zb^6*G[1][3]*G[1][5] - 4*s1*s2*zb^6*G[1][3]*G[1][5] - 
      8*s1^2*z*zb^6*G[1][3]*G[1][5] + 16*s1*s2*z*zb^6*G[1][3]*G[1][5] - 
      4*s1^2*z^2*zb^6*G[1][3]*G[1][5] - 12*s1*s2*z^2*zb^6*G[1][3]*G[1][5] - 
      4*s1^2*zb^7*G[1][3]*G[1][5] + 4*s1^2*z*zb^7*G[1][3]*G[1][5] - 
      2*s1*s2*z^2*G[1][4]*G[1][5] - 4*s2^2*z^2*G[1][4]*G[1][5] - 
      2*s1^2*z^3*G[1][4]*G[1][5] - 8*s1*s2*z^3*G[1][4]*G[1][5] - 
      8*s2^2*z^3*G[1][4]*G[1][5] - 4*s1^2*z^4*G[1][4]*G[1][5] - 
      12*s1*s2*z^4*G[1][4]*G[1][5] + 6*s2^2*z^4*G[1][4]*G[1][5] - 
      6*s1^2*z^5*G[1][4]*G[1][5] + 4*s1*s2*z^5*G[1][4]*G[1][5] - 
      10*s2^2*z^5*G[1][4]*G[1][5] - 2*s1*s2*z^6*G[1][4]*G[1][5] + 
      6*s2^2*z^6*G[1][4]*G[1][5] - 2*s2^2*z^7*G[1][4]*G[1][5] + 
      2*s2^2*zb*G[1][4]*G[1][5] + 6*s1*s2*z*zb*G[1][4]*G[1][5] + 
      4*s2^2*z*zb*G[1][4]*G[1][5] + 4*s1^2*z^2*zb*G[1][4]*G[1][5] + 
      14*s1*s2*z^2*zb*G[1][4]*G[1][5] + 24*s2^2*z^2*zb*G[1][4]*G[1][5] + 
      11*s1^2*z^3*zb*G[1][4]*G[1][5] + 37*s1*s2*z^3*zb*G[1][4]*G[1][5] + 
      10*s2^2*z^3*zb*G[1][4]*G[1][5] + 15*s1^2*z^4*zb*G[1][4]*G[1][5] + 
      11*s1*s2*z^4*zb*G[1][4]*G[1][5] + 13*s2^2*z^4*zb*G[1][4]*G[1][5] + 
      6*s1^2*z^5*zb*G[1][4]*G[1][5] + s1*s2*z^5*zb*G[1][4]*G[1][5] - 
      5*s2^2*z^5*zb*G[1][4]*G[1][5] - s1*s2*z^6*zb*G[1][4]*G[1][5] + 
      6*s2^2*z^6*zb*G[1][4]*G[1][5] - 2*s2^2*z^7*zb*G[1][4]*G[1][5] - 
      6*s2^2*zb^2*G[1][4]*G[1][5] - 14*s1*s2*z*zb^2*G[1][4]*G[1][5] - 
      20*s2^2*z*zb^2*G[1][4]*G[1][5] - 15*s1^2*z^2*zb^2*G[1][4]*G[1][5] - 
      33*s1*s2*z^2*zb^2*G[1][4]*G[1][5] - 30*s2^2*z^2*zb^2*G[1][4]*G[1][5] - 
      13*s1^2*z^3*zb^2*G[1][4]*G[1][5] - 39*s1*s2*z^3*zb^2*G[1][4]*G[1][5] - 
      25*s2^2*z^3*zb^2*G[1][4]*G[1][5] - 19*s1^2*z^4*zb^2*G[1][4]*G[1][5] - 
      13*s1*s2*z^4*zb^2*G[1][4]*G[1][5] - 8*s2^2*z^4*zb^2*G[1][4]*G[1][5] + 
      3*s1^2*z^5*zb^2*G[1][4]*G[1][5] + 3*s1*s2*z^5*zb^2*G[1][4]*G[1][5] - 
      6*s2^2*z^5*zb^2*G[1][4]*G[1][5] + 8*s1*s2*z^6*zb^2*G[1][4]*G[1][5] + 
      5*s2^2*z^6*zb^2*G[1][4]*G[1][5] + 6*s2^2*zb^3*G[1][4]*G[1][5] + 
      9*s1^2*z*zb^3*G[1][4]*G[1][5] - s1*s2*z*zb^3*G[1][4]*G[1][5] + 
      34*s2^2*z*zb^3*G[1][4]*G[1][5] + 11*s1^2*z^2*zb^3*G[1][4]*G[1][5] + 
      55*s1*s2*z^2*zb^3*G[1][4]*G[1][5] + 3*s2^2*z^2*zb^3*G[1][4]*G[1][5] + 
      22*s1^2*z^3*zb^3*G[1][4]*G[1][5] + 18*s1*s2*z^3*zb^3*G[1][4]*G[1][5] + 
      42*s2^2*z^3*zb^3*G[1][4]*G[1][5] - 5*s1^2*z^4*zb^3*G[1][4]*G[1][5] + 
      12*s1*s2*z^4*zb^3*G[1][4]*G[1][5] - 3*s1^2*z^5*zb^3*G[1][4]*G[1][5] - 
      28*s1*s2*z^5*zb^3*G[1][4]*G[1][5] - 7*s2^2*z^5*zb^3*G[1][4]*G[1][5] - 
      3*s1^2*zb^4*G[1][4]*G[1][5] + 5*s1*s2*zb^4*G[1][4]*G[1][5] - 
      2*s2^2*zb^4*G[1][4]*G[1][5] - 21*s1^2*z*zb^4*G[1][4]*G[1][5] + 
      11*s1*s2*z*zb^4*G[1][4]*G[1][5] - 21*s2^2*z*zb^4*G[1][4]*G[1][5] - 
      2*s1^2*z^2*zb^4*G[1][4]*G[1][5] - 70*s1*s2*z^2*zb^4*G[1][4]*G[1][5] + 
      2*s2^2*z^2*zb^4*G[1][4]*G[1][5] - 9*s1^2*z^3*zb^4*G[1][4]*G[1][5] - 
      24*s2^2*z^3*zb^4*G[1][4]*G[1][5] + 11*s1^2*z^4*zb^4*G[1][4]*G[1][5] + 
      32*s1*s2*z^4*zb^4*G[1][4]*G[1][5] + 11*s2^2*z^4*zb^4*G[1][4]*G[1][5] + 
      10*s1^2*zb^5*G[1][4]*G[1][5] - 10*s1*s2*zb^5*G[1][4]*G[1][5] + 
      16*s1^2*z*zb^5*G[1][4]*G[1][5] + 13*s1*s2*z*zb^5*G[1][4]*G[1][5] + 
      3*s2^2*z*zb^5*G[1][4]*G[1][5] - 3*s1^2*z^2*zb^5*G[1][4]*G[1][5] + 
      33*s1*s2*z^2*zb^5*G[1][4]*G[1][5] + 6*s2^2*z^2*zb^5*G[1][4]*G[1][5] - 
      7*s1^2*z^3*zb^5*G[1][4]*G[1][5] - 28*s1*s2*z^3*zb^5*G[1][4]*G[1][5] - 
      3*s2^2*z^3*zb^5*G[1][4]*G[1][5] - 11*s1^2*zb^6*G[1][4]*G[1][5] + 
      5*s1*s2*zb^6*G[1][4]*G[1][5] - 2*s1^2*z*zb^6*G[1][4]*G[1][5] - 
      15*s1*s2*z*zb^6*G[1][4]*G[1][5] + 5*s1^2*z^2*zb^6*G[1][4]*G[1][5] + 
      8*s1*s2*z^2*zb^6*G[1][4]*G[1][5] + 4*s1^2*zb^7*G[1][4]*G[1][5] - 
      2*s1^2*z*zb^7*G[1][4]*G[1][5] + 2*s2^2*z^2*G[1][5]^2 + 
      4*s1*s2*z^3*G[1][5]^2 - 4*s2^2*z^3*G[1][5]^2 + 2*s1^2*z^4*G[1][5]^2 - 
      6*s1*s2*z^4*G[1][5]^2 + 9*s2^2*z^4*G[1][5]^2 - 2*s1^2*z^5*G[1][5]^2 + 
      4*s1*s2*z^5*G[1][5]^2 - 12*s2^2*z^5*G[1][5]^2 - 2*s1*s2*z^6*G[1][5]^2 + 
      7*s2^2*z^6*G[1][5]^2 - 2*s2^2*z^7*G[1][5]^2 - 6*s2^2*z*zb*G[1][5]^2 - 
      8*s1*s2*z^2*zb*G[1][5]^2 + 10*s2^2*z^2*zb*G[1][5]^2 - 
      2*s1^2*z^3*zb*G[1][5]^2 + 7*s1*s2*z^3*zb*G[1][5]^2 - 
      17*s2^2*z^3*zb*G[1][5]^2 - 4*s1^2*z^4*zb*G[1][5]^2 + 
      s1*s2*z^4*zb*G[1][5]^2 + 10*s2^2*z^4*zb*G[1][5]^2 + 
      6*s1^2*z^5*zb*G[1][5]^2 - 7*s1*s2*z^5*zb*G[1][5]^2 + 
      5*s2^2*z^5*zb*G[1][5]^2 + 7*s1*s2*z^6*zb*G[1][5]^2 - 
      4*s2^2*z^6*zb*G[1][5]^2 + 2*s2^2*z^7*zb*G[1][5]^2 - 
      4*s1*s2*z*zb^2*G[1][5]^2 + 16*s2^2*z*zb^2*G[1][5]^2 - 
      4*s1^2*z^2*zb^2*G[1][5]^2 + 25*s1*s2*z^2*zb^2*G[1][5]^2 - 
      27*s2^2*z^2*zb^2*G[1][5]^2 + 16*s1^2*z^3*zb^2*G[1][5]^2 - 
      33*s1*s2*z^3*zb^2*G[1][5]^2 + 38*s2^2*z^3*zb^2*G[1][5]^2 - 
      6*s1^2*z^4*zb^2*G[1][5]^2 + 30*s1*s2*z^4*zb^2*G[1][5]^2 - 
      30*s2^2*z^4*zb^2*G[1][5]^2 - 6*s1^2*z^5*zb^2*G[1][5]^2 - 
      13*s1*s2*z^5*zb^2*G[1][5]^2 + 6*s2^2*z^5*zb^2*G[1][5]^2 - 
      5*s1*s2*z^6*zb^2*G[1][5]^2 - 3*s2^2*z^6*zb^2*G[1][5]^2 + 
      11*s1*s2*z*zb^3*G[1][5]^2 - 15*s2^2*z*zb^3*G[1][5]^2 + 
      4*s1^2*z^2*zb^3*G[1][5]^2 - 29*s1*s2*z^2*zb^3*G[1][5]^2 + 
      18*s2^2*z^2*zb^3*G[1][5]^2 - 22*s1^2*z^3*zb^3*G[1][5]^2 + 
      11*s1*s2*z^3*zb^3*G[1][5]^2 - 18*s2^2*z^3*zb^3*G[1][5]^2 + 
      16*s1^2*z^4*zb^3*G[1][5]^2 - 9*s1*s2*z^4*zb^3*G[1][5]^2 + 
      14*s2^2*z^4*zb^3*G[1][5]^2 + 2*s1^2*z^5*zb^3*G[1][5]^2 + 
      16*s1*s2*z^5*zb^3*G[1][5]^2 + s2^2*z^5*zb^3*G[1][5]^2 - 
      s1*s2*zb^4*G[1][5]^2 - 9*s1*s2*z*zb^4*G[1][5]^2 + 
      6*s2^2*z*zb^4*G[1][5]^2 + 6*s1^2*z^2*zb^4*G[1][5]^2 + 
      27*s1*s2*z^2*zb^4*G[1][5]^2 - 3*s2^2*z^2*zb^4*G[1][5]^2 + 
      2*s1^2*z^3*zb^4*G[1][5]^2 - s1*s2*z^3*zb^4*G[1][5]^2 - 
      8*s1^2*z^4*zb^4*G[1][5]^2 - 16*s1*s2*z^4*zb^4*G[1][5]^2 - 
      3*s2^2*z^4*zb^4*G[1][5]^2 + 2*s1*s2*zb^5*G[1][5]^2 - 
      2*s1^2*z*zb^5*G[1][5]^2 - 2*s1*s2*z*zb^5*G[1][5]^2 - 
      s2^2*z*zb^5*G[1][5]^2 - 4*s1^2*z^2*zb^5*G[1][5]^2 - 
      12*s1*s2*z^2*zb^5*G[1][5]^2 + 6*s1^2*z^3*zb^5*G[1][5]^2 + 
      12*s1*s2*z^3*zb^5*G[1][5]^2 + s2^2*z^3*zb^5*G[1][5]^2 - 
      s1*s2*zb^6*G[1][5]^2 + 2*s1^2*z*zb^6*G[1][5]^2 + 
      4*s1*s2*z*zb^6*G[1][5]^2 - 2*s1^2*z^2*zb^6*G[1][5]^2 - 
      3*s1*s2*z^2*zb^6*G[1][5]^2 + 4*s1*s2*z^2*G[2][1] + 8*s2^2*z^2*G[2][1] + 
      4*s1^2*z^3*G[2][1] + 16*s1*s2*z^3*G[2][1] + 16*s2^2*z^3*G[2][1] + 
      8*s1^2*z^4*G[2][1] + 24*s1*s2*z^4*G[2][1] - 12*s2^2*z^4*G[2][1] + 
      12*s1^2*z^5*G[2][1] - 8*s1*s2*z^5*G[2][1] + 20*s2^2*z^5*G[2][1] + 
      4*s1*s2*z^6*G[2][1] - 12*s2^2*z^6*G[2][1] + 4*s2^2*z^7*G[2][1] - 
      4*s2^2*zb*G[2][1] - 12*s1*s2*z*zb*G[2][1] - 8*s2^2*z*zb*G[2][1] - 
      8*s1^2*z^2*zb*G[2][1] - 28*s1*s2*z^2*zb*G[2][1] - 
      48*s2^2*z^2*zb*G[2][1] - 22*s1^2*z^3*zb*G[2][1] - 
      62*s1*s2*z^3*zb*G[2][1] - 12*s2^2*z^3*zb*G[2][1] - 
      14*s1^2*z^4*zb*G[2][1] - 34*s1*s2*z^4*zb*G[2][1] - 
      26*s2^2*z^4*zb*G[2][1] - 28*s1^2*z^5*zb*G[2][1] + 
      10*s1*s2*z^5*zb*G[2][1] - 6*s2^2*z^5*zb*G[2][1] - 
      10*s1*s2*z^6*zb*G[2][1] + 4*s2^2*z^6*zb*G[2][1] - 
      4*s2^2*z^7*zb*G[2][1] + 12*s2^2*zb^2*G[2][1] + 
      28*s1*s2*z*zb^2*G[2][1] + 24*s2^2*z*zb^2*G[2][1] + 
      30*s1^2*z^2*zb^2*G[2][1] + 38*s1*s2*z^2*zb^2*G[2][1] + 
      92*s2^2*z^2*zb^2*G[2][1] - 6*s1^2*z^3*zb^2*G[2][1] + 
      106*s1*s2*z^3*zb^2*G[2][1] - 6*s2^2*z^3*zb^2*G[2][1] + 
      38*s1^2*z^4*zb^2*G[2][1] - 18*s1*s2*z^4*zb^2*G[2][1] + 
      56*s2^2*z^4*zb^2*G[2][1] + 26*s1^2*z^5*zb^2*G[2][1] + 
      14*s1*s2*z^5*zb^2*G[2][1] - 12*s2^2*z^5*zb^2*G[2][1] + 
      8*s1*s2*z^6*zb^2*G[2][1] + 14*s2^2*z^6*zb^2*G[2][1] - 
      12*s2^2*zb^3*G[2][1] - 18*s1^2*z*zb^3*G[2][1] - 
      26*s1*s2*z*zb^3*G[2][1] - 28*s2^2*z*zb^3*G[2][1] - 
      14*s1^2*z^2*zb^3*G[2][1] - 10*s1*s2*z^2*zb^3*G[2][1] - 
      86*s2^2*z^2*zb^3*G[2][1] + 36*s1^2*z^3*zb^3*G[2][1] - 
      76*s1*s2*z^3*zb^3*G[2][1] + 12*s2^2*z^3*zb^3*G[2][1] - 
      62*s1^2*z^4*zb^3*G[2][1] + 24*s1*s2*z^4*zb^3*G[2][1] - 
      16*s2^2*z^4*zb^3*G[2][1] - 10*s1^2*z^5*zb^3*G[2][1] - 
      24*s1*s2*z^5*zb^3*G[2][1] - 26*s2^2*z^5*zb^3*G[2][1] + 
      6*s1^2*zb^4*G[2][1] + 2*s1*s2*zb^4*G[2][1] + 4*s2^2*zb^4*G[2][1] + 
      26*s1^2*z*zb^4*G[2][1] + 14*s1*s2*z*zb^4*G[2][1] + 
      18*s2^2*z*zb^4*G[2][1] - 28*s1^2*z^2*zb^4*G[2][1] - 
      20*s1*s2*z^2*zb^4*G[2][1] + 36*s2^2*z^2*zb^4*G[2][1] + 
      10*s1^2*z^3*zb^4*G[2][1] + 32*s1*s2*z^3*zb^4*G[2][1] - 
      24*s2^2*z^3*zb^4*G[2][1] + 34*s1^2*z^4*zb^4*G[2][1] + 
      16*s1*s2*z^4*zb^4*G[2][1] + 34*s2^2*z^4*zb^4*G[2][1] - 
      12*s1^2*zb^5*G[2][1] - 4*s1*s2*zb^5*G[2][1] + 2*s1*s2*z*zb^5*G[2][1] - 
      6*s2^2*z*zb^5*G[2][1] + 6*s1^2*z^2*zb^5*G[2][1] + 
      10*s1*s2*z^2*zb^5*G[2][1] + 4*s2^2*z^2*zb^5*G[2][1] - 
      26*s1^2*z^3*zb^5*G[2][1] - 24*s1*s2*z^3*zb^5*G[2][1] - 
      10*s2^2*z^3*zb^5*G[2][1] + 6*s1^2*zb^6*G[2][1] + 2*s1*s2*zb^6*G[2][1] - 
      4*s1^2*z*zb^6*G[2][1] - 6*s1*s2*z*zb^6*G[2][1] + 
      14*s1^2*z^2*zb^6*G[2][1] + 8*s1*s2*z^2*zb^6*G[2][1] - 
      4*s1^2*z*zb^7*G[2][1]))/(s^4*(z - zb)^3) + 
   (2*s1^4*s2^4*z*(-1 + zb)*(-6*z*G[1][1]^2 + 6*z^2*G[1][1]^2 + 
      6*z*zb*G[1][1]^2 - 24*z^2*zb*G[1][1]^2 - 2*z^3*zb*G[1][1]^2 + 
      20*z^2*zb^2*G[1][1]^2 + 4*z^3*zb^2*G[1][1]^2 - 4*z^2*zb^3*G[1][1]^2 - 
      28*z*G[1][1]*G[1][2] + 24*z^2*G[1][1]*G[1][2] + 4*z^3*G[1][1]*G[1][2] + 
      36*z*zb*G[1][1]*G[1][2] - 56*z^2*zb*G[1][1]*G[1][2] - 
      12*z^3*zb*G[1][1]*G[1][2] - 12*z*zb^2*G[1][1]*G[1][2] + 
      40*z^2*zb^2*G[1][1]*G[1][2] + 8*z^3*zb^2*G[1][1]*G[1][2] + 
      4*z*zb^3*G[1][1]*G[1][2] - 8*z^2*zb^3*G[1][1]*G[1][2] - 
      16*z*G[1][2]^2 + 12*z^2*G[1][2]^2 + 4*z^3*G[1][2]^2 - 2*zb*G[1][2]^2 + 
      32*z*zb*G[1][2]^2 - 28*z^2*zb*G[1][2]^2 - 8*z^3*zb*G[1][2]^2 + 
      4*zb^2*G[1][2]^2 - 22*z*zb^2*G[1][2]^2 + 20*z^2*zb^2*G[1][2]^2 + 
      4*z^3*zb^2*G[1][2]^2 - 2*zb^3*G[1][2]^2 + 6*z*zb^3*G[1][2]^2 - 
      4*z^2*zb^3*G[1][2]^2 - 32*z*G[1][1]*G[1][3] + 26*z^2*G[1][1]*G[1][3] + 
      6*z^3*G[1][1]*G[1][3] + 38*z*zb*G[1][1]*G[1][3] - 
      70*z^2*zb*G[1][1]*G[1][3] - 24*z^3*zb*G[1][1]*G[1][3] - 
      16*z*zb^2*G[1][1]*G[1][3] + 64*z^2*zb^2*G[1][1]*G[1][3] + 
      24*z^3*zb^2*G[1][1]*G[1][3] + 8*z*zb^3*G[1][1]*G[1][3] - 
      24*z^2*zb^3*G[1][1]*G[1][3] - 40*z*G[1][2]*G[1][3] + 
      24*z^2*G[1][2]*G[1][3] + 16*z^3*G[1][2]*G[1][3] - 
      8*zb*G[1][2]*G[1][3] + 74*z*zb*G[1][2]*G[1][3] - 
      64*z^2*zb*G[1][2]*G[1][3] - 40*z^3*zb*G[1][2]*G[1][3] + 
      14*zb^2*G[1][2]*G[1][3] - 58*z*zb^2*G[1][2]*G[1][3] + 
      64*z^2*zb^2*G[1][2]*G[1][3] + 24*z^3*zb^2*G[1][2]*G[1][3] - 
      6*zb^3*G[1][2]*G[1][3] + 24*z*zb^3*G[1][2]*G[1][3] - 
      24*z^2*zb^3*G[1][2]*G[1][3] - 24*z*G[1][3]^2 + 11*z^2*G[1][3]^2 + 
      13*z^3*G[1][3]^2 - 4*zb*G[1][3]^2 + 38*z*zb*G[1][3]^2 - 
      33*z^2*zb*G[1][3]^2 - 38*z^3*zb*G[1][3]^2 + 7*zb^2*G[1][3]^2 - 
      33*z*zb^2*G[1][3]^2 + 48*z^2*zb^2*G[1][3]^2 + 28*z^3*zb^2*G[1][3]^2 - 
      3*zb^3*G[1][3]^2 + 18*z*zb^3*G[1][3]^2 - 28*z^2*zb^3*G[1][3]^2 + 
      4*z^2*zb*G[1][1]*G[1][4] + 4*z^3*zb*G[1][1]*G[1][4] - 
      6*z^2*zb^2*G[1][1]*G[1][4] - 12*z^3*zb^2*G[1][1]*G[1][4] + 
      2*z*zb^3*G[1][1]*G[1][4] + 8*z^2*zb^3*G[1][1]*G[1][4] + 
      2*z*zb*G[1][2]*G[1][4] - 6*z^2*zb*G[1][2]*G[1][4] + 
      8*z^3*zb*G[1][2]*G[1][4] + 2*zb^2*G[1][2]*G[1][4] - 
      4*z*zb^2*G[1][2]*G[1][4] + 2*z^2*zb^2*G[1][2]*G[1][4] - 
      8*z^3*zb^2*G[1][2]*G[1][4] - 2*zb^3*G[1][2]*G[1][4] + 
      2*z*zb^3*G[1][2]*G[1][4] + 4*z^2*zb^3*G[1][2]*G[1][4] + 
      z*zb*G[1][3]*G[1][4] - 5*z^2*zb*G[1][3]*G[1][4] + 
      11*z^3*zb*G[1][3]*G[1][4] + zb^2*G[1][3]*G[1][4] - 
      4*z^2*zb^2*G[1][3]*G[1][4] - 18*z^3*zb^2*G[1][3]*G[1][4] - 
      zb^3*G[1][3]*G[1][4] + z*zb^3*G[1][3]*G[1][4] + 
      14*z^2*zb^3*G[1][3]*G[1][4] + 2*z^2*zb*G[1][4]^2 - 
      2*z^2*zb^2*G[1][4]^2 + 2*z^3*zb^2*G[1][4]^2 - 2*z^2*zb^3*G[1][4]^2 + 
      4*z^2*G[1][1]*G[1][5] - 4*z^3*G[1][1]*G[1][5] - 
      4*z*zb*G[1][1]*G[1][5] - 6*z^2*zb*G[1][1]*G[1][5] + 
      10*z^3*zb*G[1][1]*G[1][5] + 14*z*zb^2*G[1][1]*G[1][5] - 
      10*z^2*zb^2*G[1][1]*G[1][5] - 4*z^3*zb^2*G[1][1]*G[1][5] - 
      8*z*zb^3*G[1][1]*G[1][5] + 8*z^2*zb^3*G[1][1]*G[1][5] - 
      2*z*G[1][2]*G[1][5] + 12*z^2*G[1][2]*G[1][5] - 10*z^3*G[1][2]*G[1][5] + 
      10*zb*G[1][2]*G[1][5] - 22*z*zb*G[1][2]*G[1][5] - 
      6*z^2*zb*G[1][2]*G[1][5] + 18*z^3*zb*G[1][2]*G[1][5] - 
      18*zb^2*G[1][2]*G[1][5] + 44*z*zb^2*G[1][2]*G[1][5] - 
      18*z^2*zb^2*G[1][2]*G[1][5] - 8*z^3*zb^2*G[1][2]*G[1][5] + 
      8*zb^3*G[1][2]*G[1][5] - 20*z*zb^3*G[1][2]*G[1][5] + 
      12*z^2*zb^3*G[1][2]*G[1][5] - 7*z*G[1][3]*G[1][5] + 
      21*z^2*G[1][3]*G[1][5] - 14*z^3*G[1][3]*G[1][5] + 
      9*zb*G[1][3]*G[1][5] - 13*z*zb*G[1][3]*G[1][5] - 
      25*z^2*zb*G[1][3]*G[1][5] + 29*z^3*zb*G[1][3]*G[1][5] - 
      16*zb^2*G[1][3]*G[1][5] + 46*z*zb^2*G[1][3]*G[1][5] - 
      16*z^2*zb^2*G[1][3]*G[1][5] - 14*z^3*zb^2*G[1][3]*G[1][5] + 
      7*zb^3*G[1][3]*G[1][5] - 25*z*zb^3*G[1][3]*G[1][5] + 
      18*z^2*zb^3*G[1][3]*G[1][5] - 4*zb*G[1][4]*G[1][5] + 
      9*z*zb*G[1][4]*G[1][5] - 4*z^2*zb*G[1][4]*G[1][5] - 
      z^3*zb*G[1][4]*G[1][5] + 7*zb^2*G[1][4]*G[1][5] - 
      21*z*zb^2*G[1][4]*G[1][5] + 14*z^2*zb^2*G[1][4]*G[1][5] - 
      3*zb^3*G[1][4]*G[1][5] + 11*z*zb^3*G[1][4]*G[1][5] - 
      8*z^2*zb^3*G[1][4]*G[1][5] + 4*z*G[1][5]^2 - 6*z^2*G[1][5]^2 + 
      2*z^3*G[1][5]^2 - zb*G[1][5]^2 - 7*z*zb*G[1][5]^2 + 
      13*z^2*zb*G[1][5]^2 - 5*z^3*zb*G[1][5]^2 + 2*zb^2*G[1][5]^2 + 
      2*z*zb^2*G[1][5]^2 - 8*z^2*zb^2*G[1][5]^2 + 4*z^3*zb^2*G[1][5]^2 - 
      zb^3*G[1][5]^2 + z*zb^3*G[1][5]^2 + zb*G[1][7]^2 - 3*z*zb*G[1][7]^2 + 
      3*z^2*zb*G[1][7]^2 - z^3*zb*G[1][7]^2 - 2*zb^2*G[1][7]^2 + 
      6*z*zb^2*G[1][7]^2 - 6*z^2*zb^2*G[1][7]^2 + 2*z^3*zb^2*G[1][7]^2 + 
      zb^3*G[1][7]^2 - 3*z*zb^3*G[1][7]^2 + 2*z^2*zb^3*G[1][7]^2 - 
      4*zb*G[2][2] + 12*z*zb*G[2][2] - 12*z^2*zb*G[2][2] + 4*z^3*zb*G[2][2] + 
      8*zb^2*G[2][2] - 24*z*zb^2*G[2][2] + 24*z^2*zb^2*G[2][2] - 
      8*z^3*zb^2*G[2][2] - 4*zb^3*G[2][2] + 12*z*zb^3*G[2][2] - 
      8*z^2*zb^3*G[2][2] + 4*zb*G[2][3] - 12*z*zb*G[2][3] + 
      12*z^2*zb*G[2][3] - 4*z^3*zb*G[2][3] - 8*zb^2*G[2][3] + 
      24*z*zb^2*G[2][3] - 24*z^2*zb^2*G[2][3] + 8*z^3*zb^2*G[2][3] + 
      4*zb^3*G[2][3] - 12*z*zb^3*G[2][3] + 8*z^2*zb^3*G[2][3]))/s^4 - 
   (s1^4*s2^4*z*(-1 + zb)*(40*z^2*zb*G[1][1]^3 - 40*z^3*zb*G[1][1]^3 + 
      80*z^3*zb^2*G[1][1]^3 - 80*z^2*zb^3*G[1][1]^3 + 
      72*z*G[1][1]^2*G[1][2] - 144*z^2*G[1][1]^2*G[1][2] + 
      72*z^3*G[1][1]^2*G[1][2] - 72*z*zb*G[1][1]^2*G[1][2] + 
      384*z^2*zb*G[1][1]^2*G[1][2] - 312*z^3*zb*G[1][1]^2*G[1][2] - 
      48*z*zb^2*G[1][1]^2*G[1][2] + 240*z^3*zb^2*G[1][1]^2*G[1][2] + 
      48*z*zb^3*G[1][1]^2*G[1][2] - 240*z^2*zb^3*G[1][1]^2*G[1][2] + 
      192*z*G[1][1]*G[1][2]^2 - 384*z^2*G[1][1]*G[1][2]^2 + 
      192*z^3*G[1][1]*G[1][2]^2 - 192*z*zb*G[1][1]*G[1][2]^2 + 
      624*z^2*zb*G[1][1]*G[1][2]^2 - 432*z^3*zb*G[1][1]*G[1][2]^2 - 
      168*z*zb^2*G[1][1]*G[1][2]^2 + 240*z^3*zb^2*G[1][1]*G[1][2]^2 + 
      168*z*zb^3*G[1][1]*G[1][2]^2 - 240*z^2*zb^3*G[1][1]*G[1][2]^2 + 
      80*z*G[1][2]^3 - 160*z^2*G[1][2]^3 + 80*z^3*G[1][2]^3 - 
      40*zb*G[1][2]^3 - 40*z*zb*G[1][2]^3 + 240*z^2*zb*G[1][2]^3 - 
      160*z^3*zb*G[1][2]^3 + 80*zb^2*G[1][2]^3 - 160*z*zb^2*G[1][2]^3 + 
      80*z^3*zb^2*G[1][2]^3 - 40*zb^3*G[1][2]^3 + 120*z*zb^3*G[1][2]^3 - 
      80*z^2*zb^3*G[1][2]^3 + 72*z*G[1][1]^2*G[1][3] - 
      144*z^2*G[1][1]^2*G[1][3] + 72*z^3*G[1][1]^2*G[1][3] - 
      72*z*zb*G[1][1]^2*G[1][3] + 432*z^2*zb*G[1][1]^2*G[1][3] - 
      360*z^3*zb*G[1][1]^2*G[1][3] - 24*z*zb^2*G[1][1]^2*G[1][3] + 
      336*z^3*zb^2*G[1][1]^2*G[1][3] + 24*z*zb^3*G[1][1]^2*G[1][3] - 
      336*z^2*zb^3*G[1][1]^2*G[1][3] + 432*z*G[1][1]*G[1][2]*G[1][3] - 
      864*z^2*G[1][1]*G[1][2]*G[1][3] + 432*z^3*G[1][1]*G[1][2]*G[1][3] - 
      432*z*zb*G[1][1]*G[1][2]*G[1][3] + 1536*z^2*zb*G[1][1]*G[1][2]*
       G[1][3] - 1104*z^3*zb*G[1][1]*G[1][2]*G[1][3] - 
      240*z*zb^2*G[1][1]*G[1][2]*G[1][3] + 672*z^3*zb^2*G[1][1]*G[1][2]*
       G[1][3] + 240*z*zb^3*G[1][1]*G[1][2]*G[1][3] - 
      672*z^2*zb^3*G[1][1]*G[1][2]*G[1][3] + 312*z*G[1][2]^2*G[1][3] - 
      624*z^2*G[1][2]^2*G[1][3] + 312*z^3*G[1][2]^2*G[1][3] - 
      48*zb*G[1][2]^2*G[1][3] - 264*z*zb*G[1][2]^2*G[1][3] + 
      960*z^2*zb*G[1][2]^2*G[1][3] - 648*z^3*zb*G[1][2]^2*G[1][3] + 
      96*zb^2*G[1][2]^2*G[1][3] - 360*z*zb^2*G[1][2]^2*G[1][3] + 
      336*z^3*zb^2*G[1][2]^2*G[1][3] - 48*zb^3*G[1][2]^2*G[1][3] + 
      312*z*zb^3*G[1][2]^2*G[1][3] - 336*z^2*zb^3*G[1][2]^2*G[1][3] + 
      240*z*G[1][1]*G[1][3]^2 - 480*z^2*G[1][1]*G[1][3]^2 + 
      240*z^3*G[1][1]*G[1][3]^2 - 240*z*zb*G[1][1]*G[1][3]^2 + 
      912*z^2*zb*G[1][1]*G[1][3]^2 - 672*z^3*zb*G[1][1]*G[1][3]^2 - 
      48*z*zb^2*G[1][1]*G[1][3]^2 + 432*z^3*zb^2*G[1][1]*G[1][3]^2 + 
      48*z*zb^3*G[1][1]*G[1][3]^2 - 432*z^2*zb^3*G[1][1]*G[1][3]^2 + 
      384*z*G[1][2]*G[1][3]^2 - 768*z^2*G[1][2]*G[1][3]^2 + 
      384*z^3*G[1][2]*G[1][3]^2 - 384*z*zb*G[1][2]*G[1][3]^2 + 
      1200*z^2*zb*G[1][2]*G[1][3]^2 - 816*z^3*zb*G[1][2]*G[1][3]^2 - 
      192*z*zb^2*G[1][2]*G[1][3]^2 + 432*z^3*zb^2*G[1][2]*G[1][3]^2 + 
      192*z*zb^3*G[1][2]*G[1][3]^2 - 432*z^2*zb^3*G[1][2]*G[1][3]^2 + 
      152*z*G[1][3]^3 - 304*z^2*G[1][3]^3 + 152*z^3*G[1][3]^3 + 
      8*zb*G[1][3]^3 - 160*z*zb*G[1][3]^3 + 472*z^2*zb*G[1][3]^3 - 
      320*z^3*zb*G[1][3]^3 - 16*zb^2*G[1][3]^3 + 8*z*zb^2*G[1][3]^3 + 
      160*z^3*zb^2*G[1][3]^3 + 8*zb^3*G[1][3]^3 - 160*z^2*zb^3*G[1][3]^3 - 
      24*z^2*zb*G[1][1]^2*G[1][4] + 24*z^3*zb*G[1][1]^2*G[1][4] - 
      72*z^3*zb^2*G[1][1]^2*G[1][4] + 72*z^2*zb^3*G[1][1]^2*G[1][4] - 
      96*z^2*zb*G[1][1]*G[1][2]*G[1][4] + 96*z^3*zb*G[1][1]*G[1][2]*G[1][4] + 
      48*z*zb^2*G[1][1]*G[1][2]*G[1][4] - 96*z^3*zb^2*G[1][1]*G[1][2]*
       G[1][4] - 48*z*zb^3*G[1][1]*G[1][2]*G[1][4] + 
      96*z^2*zb^3*G[1][1]*G[1][2]*G[1][4] - 24*z^2*zb*G[1][2]^2*G[1][4] + 
      24*z^3*zb*G[1][2]^2*G[1][4] + 24*z*zb^2*G[1][2]^2*G[1][4] - 
      24*z^3*zb^2*G[1][2]^2*G[1][4] - 24*z*zb^3*G[1][2]^2*G[1][4] + 
      24*z^2*zb^3*G[1][2]^2*G[1][4] - 96*z^2*zb*G[1][1]*G[1][3]*G[1][4] + 
      96*z^3*zb*G[1][1]*G[1][3]*G[1][4] + 24*z*zb^2*G[1][1]*G[1][3]*G[1][4] - 
      120*z^3*zb^2*G[1][1]*G[1][3]*G[1][4] - 24*z*zb^3*G[1][1]*G[1][3]*
       G[1][4] + 120*z^2*zb^3*G[1][1]*G[1][3]*G[1][4] - 
      72*z^2*zb*G[1][2]*G[1][3]*G[1][4] + 72*z^3*zb*G[1][2]*G[1][3]*G[1][4] + 
      48*z*zb^2*G[1][2]*G[1][3]*G[1][4] - 72*z^3*zb^2*G[1][2]*G[1][3]*
       G[1][4] - 48*z*zb^3*G[1][2]*G[1][3]*G[1][4] + 
      72*z^2*zb^3*G[1][2]*G[1][3]*G[1][4] - 36*z^2*zb*G[1][3]^2*G[1][4] + 
      36*z^3*zb*G[1][3]^2*G[1][4] + 12*z*zb^2*G[1][3]^2*G[1][4] - 
      24*z^3*zb^2*G[1][3]^2*G[1][4] - 12*z*zb^3*G[1][3]^2*G[1][4] + 
      24*z^2*zb^3*G[1][3]^2*G[1][4] - 12*z^2*zb*G[1][1]*G[1][4]^2 + 
      12*z^3*zb*G[1][1]*G[1][4]^2 - 24*z^3*zb^2*G[1][1]*G[1][4]^2 + 
      24*z^2*zb^3*G[1][1]*G[1][4]^2 - 24*z^2*zb*G[1][2]*G[1][4]^2 + 
      24*z^3*zb*G[1][2]*G[1][4]^2 + 12*z*zb^2*G[1][2]*G[1][4]^2 - 
      24*z^3*zb^2*G[1][2]*G[1][4]^2 - 12*z*zb^3*G[1][2]*G[1][4]^2 + 
      24*z^2*zb^3*G[1][2]*G[1][4]^2 - 30*z^2*zb*G[1][3]*G[1][4]^2 + 
      30*z^3*zb*G[1][3]*G[1][4]^2 + 6*z*zb^2*G[1][3]*G[1][4]^2 - 
      48*z^3*zb^2*G[1][3]*G[1][4]^2 - 6*z*zb^3*G[1][3]*G[1][4]^2 + 
      48*z^2*zb^3*G[1][3]*G[1][4]^2 + 6*z^3*zb^2*G[1][4]^3 - 
      6*z^2*zb^3*G[1][4]^3 - 24*z^2*zb*G[1][1]^2*G[1][5] + 
      24*z^3*zb*G[1][1]^2*G[1][5] + 24*z*zb^2*G[1][1]^2*G[1][5] - 
      24*z^3*zb^2*G[1][1]^2*G[1][5] - 24*z*zb^3*G[1][1]^2*G[1][5] + 
      24*z^2*zb^3*G[1][1]^2*G[1][5] - 48*z*G[1][1]*G[1][2]*G[1][5] + 
      96*z^2*G[1][1]*G[1][2]*G[1][5] - 48*z^3*G[1][1]*G[1][2]*G[1][5] + 
      48*z*zb*G[1][1]*G[1][2]*G[1][5] - 192*z^2*zb*G[1][1]*G[1][2]*G[1][5] + 
      144*z^3*zb*G[1][1]*G[1][2]*G[1][5] + 96*z*zb^2*G[1][1]*G[1][2]*
       G[1][5] - 96*z^3*zb^2*G[1][1]*G[1][2]*G[1][5] - 
      96*z*zb^3*G[1][1]*G[1][2]*G[1][5] + 96*z^2*zb^3*G[1][1]*G[1][2]*
       G[1][5] - 72*z*G[1][2]^2*G[1][5] + 144*z^2*G[1][2]^2*G[1][5] - 
      72*z^3*G[1][2]^2*G[1][5] + 48*zb*G[1][2]^2*G[1][5] + 
      24*z*zb*G[1][2]^2*G[1][5] - 216*z^2*zb*G[1][2]^2*G[1][5] + 
      144*z^3*zb*G[1][2]^2*G[1][5] - 96*zb^2*G[1][2]^2*G[1][5] + 
      168*z*zb^2*G[1][2]^2*G[1][5] - 72*z^3*zb^2*G[1][2]^2*G[1][5] + 
      48*zb^3*G[1][2]^2*G[1][5] - 120*z*zb^3*G[1][2]^2*G[1][5] + 
      72*z^2*zb^3*G[1][2]^2*G[1][5] - 24*z*G[1][1]*G[1][3]*G[1][5] + 
      48*z^2*G[1][1]*G[1][3]*G[1][5] - 24*z^3*G[1][1]*G[1][3]*G[1][5] + 
      24*z*zb*G[1][1]*G[1][3]*G[1][5] - 120*z^2*zb*G[1][1]*G[1][3]*G[1][5] + 
      96*z^3*zb*G[1][1]*G[1][3]*G[1][5] + 72*z*zb^2*G[1][1]*G[1][3]*G[1][5] - 
      72*z^3*zb^2*G[1][1]*G[1][3]*G[1][5] - 72*z*zb^3*G[1][1]*G[1][3]*
       G[1][5] + 72*z^2*zb^3*G[1][1]*G[1][3]*G[1][5] - 
      96*z*G[1][2]*G[1][3]*G[1][5] + 192*z^2*G[1][2]*G[1][3]*G[1][5] - 
      96*z^3*G[1][2]*G[1][3]*G[1][5] + 24*zb*G[1][2]*G[1][3]*G[1][5] + 
      72*z*zb*G[1][2]*G[1][3]*G[1][5] - 312*z^2*zb*G[1][2]*G[1][3]*G[1][5] + 
      216*z^3*zb*G[1][2]*G[1][3]*G[1][5] - 48*zb^2*G[1][2]*G[1][3]*G[1][5] + 
      168*z*zb^2*G[1][2]*G[1][3]*G[1][5] - 120*z^3*zb^2*G[1][2]*G[1][3]*
       G[1][5] + 24*zb^3*G[1][2]*G[1][3]*G[1][5] - 144*z*zb^3*G[1][2]*G[1][3]*
       G[1][5] + 120*z^2*zb^3*G[1][2]*G[1][3]*G[1][5] - 
      12*z*G[1][3]^2*G[1][5] + 24*z^2*G[1][3]^2*G[1][5] - 
      12*z^3*G[1][3]^2*G[1][5] - 12*zb*G[1][3]^2*G[1][5] + 
      24*z*zb*G[1][3]^2*G[1][5] - 48*z^2*zb*G[1][3]^2*G[1][5] + 
      36*z^3*zb*G[1][3]^2*G[1][5] + 24*zb^2*G[1][3]^2*G[1][5] - 
      24*z^3*zb^2*G[1][3]^2*G[1][5] - 12*zb^3*G[1][3]^2*G[1][5] - 
      12*z*zb^3*G[1][3]^2*G[1][5] + 24*z^2*zb^3*G[1][3]^2*G[1][5] + 
      24*z^2*zb*G[1][1]*G[1][4]*G[1][5] - 24*z^3*zb*G[1][1]*G[1][4]*G[1][5] - 
      48*z*zb^2*G[1][1]*G[1][4]*G[1][5] + 48*z^3*zb^2*G[1][1]*G[1][4]*
       G[1][5] + 48*z*zb^3*G[1][1]*G[1][4]*G[1][5] - 
      48*z^2*zb^3*G[1][1]*G[1][4]*G[1][5] - 24*zb*G[1][2]*G[1][4]*G[1][5] + 
      24*z*zb*G[1][2]*G[1][4]*G[1][5] + 48*z^2*zb*G[1][2]*G[1][4]*G[1][5] - 
      48*z^3*zb*G[1][2]*G[1][4]*G[1][5] + 48*zb^2*G[1][2]*G[1][4]*G[1][5] - 
      96*z*zb^2*G[1][2]*G[1][4]*G[1][5] + 48*z^3*zb^2*G[1][2]*G[1][4]*
       G[1][5] - 24*zb^3*G[1][2]*G[1][4]*G[1][5] + 72*z*zb^3*G[1][2]*G[1][4]*
       G[1][5] - 48*z^2*zb^3*G[1][2]*G[1][4]*G[1][5] - 
      12*zb*G[1][3]*G[1][4]*G[1][5] + 12*z*zb*G[1][3]*G[1][4]*G[1][5] + 
      36*z^2*zb*G[1][3]*G[1][4]*G[1][5] - 36*z^3*zb*G[1][3]*G[1][4]*G[1][5] + 
      24*zb^2*G[1][3]*G[1][4]*G[1][5] - 72*z*zb^2*G[1][3]*G[1][4]*G[1][5] + 
      48*z^3*zb^2*G[1][3]*G[1][4]*G[1][5] - 12*zb^3*G[1][3]*G[1][4]*G[1][5] + 
      60*z*zb^3*G[1][3]*G[1][4]*G[1][5] - 48*z^2*zb^3*G[1][3]*G[1][4]*
       G[1][5] + 6*z^2*zb*G[1][4]^2*G[1][5] - 6*z^3*zb*G[1][4]^2*G[1][5] - 
      6*z*zb^2*G[1][4]^2*G[1][5] + 6*z^3*zb^2*G[1][4]^2*G[1][5] + 
      6*z*zb^3*G[1][4]^2*G[1][5] - 6*z^2*zb^3*G[1][4]^2*G[1][5] - 
      12*z*G[1][1]*G[1][5]^2 + 24*z^2*G[1][1]*G[1][5]^2 - 
      12*z^3*G[1][1]*G[1][5]^2 + 12*z*zb*G[1][1]*G[1][5]^2 - 
      48*z^2*zb*G[1][1]*G[1][5]^2 + 36*z^3*zb*G[1][1]*G[1][5]^2 + 
      24*z*zb^2*G[1][1]*G[1][5]^2 - 24*z^3*zb^2*G[1][1]*G[1][5]^2 - 
      24*z*zb^3*G[1][1]*G[1][5]^2 + 24*z^2*zb^3*G[1][1]*G[1][5]^2 - 
      24*z*G[1][2]*G[1][5]^2 + 48*z^2*G[1][2]*G[1][5]^2 - 
      24*z^3*G[1][2]*G[1][5]^2 + 12*zb*G[1][2]*G[1][5]^2 + 
      12*z*zb*G[1][2]*G[1][5]^2 - 72*z^2*zb*G[1][2]*G[1][5]^2 + 
      48*z^3*zb*G[1][2]*G[1][5]^2 - 24*zb^2*G[1][2]*G[1][5]^2 + 
      48*z*zb^2*G[1][2]*G[1][5]^2 - 24*z^3*zb^2*G[1][2]*G[1][5]^2 + 
      12*zb^3*G[1][2]*G[1][5]^2 - 36*z*zb^3*G[1][2]*G[1][5]^2 + 
      24*z^2*zb^3*G[1][2]*G[1][5]^2 - 42*z*G[1][3]*G[1][5]^2 + 
      84*z^2*G[1][3]*G[1][5]^2 - 42*z^3*G[1][3]*G[1][5]^2 + 
      18*zb*G[1][3]*G[1][5]^2 + 24*z*zb*G[1][3]*G[1][5]^2 - 
      132*z^2*zb*G[1][3]*G[1][5]^2 + 90*z^3*zb*G[1][3]*G[1][5]^2 - 
      36*zb^2*G[1][3]*G[1][5]^2 + 84*z*zb^2*G[1][3]*G[1][5]^2 - 
      48*z^3*zb^2*G[1][3]*G[1][5]^2 + 18*zb^3*G[1][3]*G[1][5]^2 - 
      66*z*zb^3*G[1][3]*G[1][5]^2 + 48*z^2*zb^3*G[1][3]*G[1][5]^2 + 
      3*zb*G[1][4]*G[1][5]^2 - 3*z*zb*G[1][4]*G[1][5]^2 + 
      3*z^2*zb*G[1][4]*G[1][5]^2 - 3*z^3*zb*G[1][4]*G[1][5]^2 - 
      6*zb^2*G[1][4]*G[1][5]^2 + 6*z*zb^2*G[1][4]*G[1][5]^2 + 
      3*zb^3*G[1][4]*G[1][5]^2 - 3*z*zb^3*G[1][4]*G[1][5]^2 + 6*z*G[1][5]^3 - 
      12*z^2*G[1][5]^3 + 6*z^3*G[1][5]^3 - 5*zb*G[1][5]^3 - z*zb*G[1][5]^3 + 
      17*z^2*zb*G[1][5]^3 - 11*z^3*zb*G[1][5]^3 + 10*zb^2*G[1][5]^3 - 
      14*z*zb^2*G[1][5]^3 + 4*z^3*zb^2*G[1][5]^3 - 5*zb^3*G[1][5]^3 + 
      9*z*zb^3*G[1][5]^3 - 4*z^2*zb^3*G[1][5]^3 - 3*zb*G[1][5]^2*G[1][6] + 
      3*z*zb*G[1][5]^2*G[1][6] + 3*z^2*zb*G[1][5]^2*G[1][6] - 
      3*z^3*zb*G[1][5]^2*G[1][6] + 6*zb^2*G[1][5]^2*G[1][6] - 
      12*z*zb^2*G[1][5]^2*G[1][6] + 6*z^3*zb^2*G[1][5]^2*G[1][6] - 
      3*zb^3*G[1][5]^2*G[1][6] + 9*z*zb^3*G[1][5]^2*G[1][6] - 
      6*z^2*zb^3*G[1][5]^2*G[1][6] + 6*zb*G[1][4]*G[1][5]*G[1][7] - 
      6*z*zb*G[1][4]*G[1][5]*G[1][7] - 6*z^2*zb*G[1][4]*G[1][5]*G[1][7] + 
      6*z^3*zb*G[1][4]*G[1][5]*G[1][7] - 12*zb^2*G[1][4]*G[1][5]*G[1][7] + 
      24*z*zb^2*G[1][4]*G[1][5]*G[1][7] - 12*z^3*zb^2*G[1][4]*G[1][5]*
       G[1][7] + 6*zb^3*G[1][4]*G[1][5]*G[1][7] - 18*z*zb^3*G[1][4]*G[1][5]*
       G[1][7] + 12*z^2*zb^3*G[1][4]*G[1][5]*G[1][7] - 
      3*zb*G[1][5]^2*G[1][7] + 3*z*zb*G[1][5]^2*G[1][7] + 
      3*z^2*zb*G[1][5]^2*G[1][7] - 3*z^3*zb*G[1][5]^2*G[1][7] + 
      6*zb^2*G[1][5]^2*G[1][7] - 12*z*zb^2*G[1][5]^2*G[1][7] + 
      6*z^3*zb^2*G[1][5]^2*G[1][7] - 3*zb^3*G[1][5]^2*G[1][7] + 
      9*z*zb^3*G[1][5]^2*G[1][7] - 6*z^2*zb^3*G[1][5]^2*G[1][7] + 
      3*zb*G[1][4]*G[1][7]^2 - 3*z*zb*G[1][4]*G[1][7]^2 - 
      3*z^2*zb*G[1][4]*G[1][7]^2 + 3*z^3*zb*G[1][4]*G[1][7]^2 - 
      6*zb^2*G[1][4]*G[1][7]^2 + 12*z*zb^2*G[1][4]*G[1][7]^2 - 
      6*z^3*zb^2*G[1][4]*G[1][7]^2 + 3*zb^3*G[1][4]*G[1][7]^2 - 
      9*z*zb^3*G[1][4]*G[1][7]^2 + 6*z^2*zb^3*G[1][4]*G[1][7]^2 - 
      3*zb*G[1][5]*G[1][7]^2 + 3*z*zb*G[1][5]*G[1][7]^2 + 
      3*z^2*zb*G[1][5]*G[1][7]^2 - 3*z^3*zb*G[1][5]*G[1][7]^2 + 
      6*zb^2*G[1][5]*G[1][7]^2 - 12*z*zb^2*G[1][5]*G[1][7]^2 + 
      6*z^3*zb^2*G[1][5]*G[1][7]^2 - 3*zb^3*G[1][5]*G[1][7]^2 + 
      9*z*zb^3*G[1][5]*G[1][7]^2 - 6*z^2*zb^3*G[1][5]*G[1][7]^2 - 
      3*zb*G[1][6]*G[1][7]^2 + 3*z*zb*G[1][6]*G[1][7]^2 + 
      3*z^2*zb*G[1][6]*G[1][7]^2 - 3*z^3*zb*G[1][6]*G[1][7]^2 + 
      6*zb^2*G[1][6]*G[1][7]^2 - 12*z*zb^2*G[1][6]*G[1][7]^2 + 
      6*z^3*zb^2*G[1][6]*G[1][7]^2 - 3*zb^3*G[1][6]*G[1][7]^2 + 
      9*z*zb^3*G[1][6]*G[1][7]^2 - 6*z^2*zb^3*G[1][6]*G[1][7]^2 - 
      zb*G[1][7]^3 + z*zb*G[1][7]^3 + z^2*zb*G[1][7]^3 - z^3*zb*G[1][7]^3 + 
      2*zb^2*G[1][7]^3 - 4*z*zb^2*G[1][7]^3 + 2*z^3*zb^2*G[1][7]^3 - 
      zb^3*G[1][7]^3 + 3*z*zb^3*G[1][7]^3 - 2*z^2*zb^3*G[1][7]^3 - 
      12*zb*G[1][4]*G[2][1] + 12*z*zb*G[1][4]*G[2][1] + 
      12*z^2*zb*G[1][4]*G[2][1] - 12*z^3*zb*G[1][4]*G[2][1] + 
      24*zb^2*G[1][4]*G[2][1] - 48*z*zb^2*G[1][4]*G[2][1] + 
      24*z^3*zb^2*G[1][4]*G[2][1] - 12*zb^3*G[1][4]*G[2][1] + 
      36*z*zb^3*G[1][4]*G[2][1] - 24*z^2*zb^3*G[1][4]*G[2][1] - 
      12*zb*G[1][5]*G[2][1] + 12*z*zb*G[1][5]*G[2][1] + 
      12*z^2*zb*G[1][5]*G[2][1] - 12*z^3*zb*G[1][5]*G[2][1] + 
      24*zb^2*G[1][5]*G[2][1] - 48*z*zb^2*G[1][5]*G[2][1] + 
      24*z^3*zb^2*G[1][5]*G[2][1] - 12*zb^3*G[1][5]*G[2][1] + 
      36*z*zb^3*G[1][5]*G[2][1] - 24*z^2*zb^3*G[1][5]*G[2][1] - 
      12*zb*G[1][4]*G[2][2] + 12*z*zb*G[1][4]*G[2][2] + 
      12*z^2*zb*G[1][4]*G[2][2] - 12*z^3*zb*G[1][4]*G[2][2] + 
      24*zb^2*G[1][4]*G[2][2] - 48*z*zb^2*G[1][4]*G[2][2] + 
      24*z^3*zb^2*G[1][4]*G[2][2] - 12*zb^3*G[1][4]*G[2][2] + 
      36*z*zb^3*G[1][4]*G[2][2] - 24*z^2*zb^3*G[1][4]*G[2][2] + 
      12*zb*G[1][5]*G[2][2] - 12*z*zb*G[1][5]*G[2][2] - 
      12*z^2*zb*G[1][5]*G[2][2] + 12*z^3*zb*G[1][5]*G[2][2] - 
      24*zb^2*G[1][5]*G[2][2] + 48*z*zb^2*G[1][5]*G[2][2] - 
      24*z^3*zb^2*G[1][5]*G[2][2] + 12*zb^3*G[1][5]*G[2][2] - 
      36*z*zb^3*G[1][5]*G[2][2] + 24*z^2*zb^3*G[1][5]*G[2][2] + 
      12*zb*G[1][4]*G[2][3] - 12*z*zb*G[1][4]*G[2][3] - 
      12*z^2*zb*G[1][4]*G[2][3] + 12*z^3*zb*G[1][4]*G[2][3] - 
      24*zb^2*G[1][4]*G[2][3] + 48*z*zb^2*G[1][4]*G[2][3] - 
      24*z^3*zb^2*G[1][4]*G[2][3] + 12*zb^3*G[1][4]*G[2][3] - 
      36*z*zb^3*G[1][4]*G[2][3] + 24*z^2*zb^3*G[1][4]*G[2][3] - 
      12*zb*G[1][5]*G[2][3] + 12*z*zb*G[1][5]*G[2][3] + 
      12*z^2*zb*G[1][5]*G[2][3] - 12*z^3*zb*G[1][5]*G[2][3] + 
      24*zb^2*G[1][5]*G[2][3] - 48*z*zb^2*G[1][5]*G[2][3] + 
      24*z^3*zb^2*G[1][5]*G[2][3] - 12*zb^3*G[1][5]*G[2][3] + 
      36*z*zb^3*G[1][5]*G[2][3] - 24*z^2*zb^3*G[1][5]*G[2][3] + 
      24*zb*G[3][3] - 24*z*zb*G[3][3] - 24*z^2*zb*G[3][3] + 
      24*z^3*zb*G[3][3] - 48*zb^2*G[3][3] + 96*z*zb^2*G[3][3] - 
      48*z^3*zb^2*G[3][3] + 24*zb^3*G[3][3] - 72*z*zb^3*G[3][3] + 
      48*z^2*zb^3*G[3][3] - 24*zb*G[3][4] + 24*z*zb*G[3][4] + 
      24*z^2*zb*G[3][4] - 24*z^3*zb*G[3][4] + 48*zb^2*G[3][4] - 
      96*z*zb^2*G[3][4] + 48*z^3*zb^2*G[3][4] - 24*zb^3*G[3][4] + 
      72*z*zb^3*G[3][4] - 48*z^2*zb^3*G[3][4] - 24*zb*G[3][5] + 
      24*z*zb*G[3][5] + 24*z^2*zb*G[3][5] - 24*z^3*zb*G[3][5] + 
      48*zb^2*G[3][5] - 96*z*zb^2*G[3][5] + 48*z^3*zb^2*G[3][5] - 
      24*zb^3*G[3][5] + 72*z*zb^3*G[3][5] - 48*z^2*zb^3*G[3][5] - 
      12*zb*G[3][6] + 12*z*zb*G[3][6] + 12*z^2*zb*G[3][6] - 
      12*z^3*zb*G[3][6] + 24*zb^2*G[3][6] - 48*z*zb^2*G[3][6] + 
      24*z^3*zb^2*G[3][6] - 12*zb^3*G[3][6] + 36*z*zb^3*G[3][6] - 
      24*z^2*zb^3*G[3][6]))/(6*s^4)) - 
 (s1^4*s2^4*z*(-1 + zb)*(-80*z^2*zb*G[1][1]^3 + 80*z^2*zb^2*G[1][1]^3 + 
    16*z^3*zb^2*G[1][1]^3 - 16*z^2*zb^3*G[1][1]^3 - 144*z*G[1][1]^2*G[1][2] + 
    144*z^2*G[1][1]^2*G[1][2] + 144*z*zb*G[1][1]^2*G[1][2] - 
    336*z^2*zb*G[1][1]^2*G[1][2] - 48*z^3*zb*G[1][1]^2*G[1][2] + 
    240*z^2*zb^2*G[1][1]^2*G[1][2] + 48*z^3*zb^2*G[1][1]^2*G[1][2] - 
    48*z^2*zb^3*G[1][1]^2*G[1][2] - 192*z*G[1][1]*G[1][2]^2 + 
    144*z^2*G[1][1]*G[1][2]^2 + 48*z^3*G[1][1]*G[1][2]^2 + 
    288*z*zb*G[1][1]*G[1][2]^2 - 336*z^2*zb*G[1][1]*G[1][2]^2 - 
    96*z^3*zb*G[1][1]*G[1][2]^2 - 144*z*zb^2*G[1][1]*G[1][2]^2 + 
    240*z^2*zb^2*G[1][1]*G[1][2]^2 + 48*z^3*zb^2*G[1][1]*G[1][2]^2 + 
    48*z*zb^3*G[1][1]*G[1][2]^2 - 48*z^2*zb^3*G[1][1]*G[1][2]^2 - 
    64*z*G[1][2]^3 + 48*z^2*G[1][2]^3 + 16*z^3*G[1][2]^3 - 16*zb*G[1][2]^3 + 
    160*z*zb*G[1][2]^3 - 112*z^2*zb*G[1][2]^3 - 32*z^3*zb*G[1][2]^3 + 
    32*zb^2*G[1][2]^3 - 128*z*zb^2*G[1][2]^3 + 80*z^2*zb^2*G[1][2]^3 + 
    16*z^3*zb^2*G[1][2]^3 - 16*zb^3*G[1][2]^3 + 32*z*zb^3*G[1][2]^3 - 
    16*z^2*zb^3*G[1][2]^3 - 144*z*G[1][1]^2*G[1][3] + 
    144*z^2*G[1][1]^2*G[1][3] + 144*z*zb*G[1][1]^2*G[1][3] - 
    432*z^2*zb*G[1][1]^2*G[1][3] - 72*z^3*zb*G[1][1]^2*G[1][3] - 
    48*z*zb^2*G[1][1]^2*G[1][3] + 384*z^2*zb^2*G[1][1]^2*G[1][3] + 
    144*z^3*zb^2*G[1][1]^2*G[1][3] + 24*z*zb^3*G[1][1]^2*G[1][3] - 
    144*z^2*zb^3*G[1][1]^2*G[1][3] - 480*z*G[1][1]*G[1][2]*G[1][3] + 
    336*z^2*G[1][1]*G[1][2]*G[1][3] + 144*z^3*G[1][1]*G[1][2]*G[1][3] + 
    624*z*zb*G[1][1]*G[1][2]*G[1][3] - 816*z^2*zb*G[1][1]*G[1][2]*G[1][3] - 
    432*z^3*zb*G[1][1]*G[1][2]*G[1][3] - 288*z*zb^2*G[1][1]*G[1][2]*G[1][3] + 
    768*z^2*zb^2*G[1][1]*G[1][2]*G[1][3] + 288*z^3*zb^2*G[1][1]*G[1][2]*
     G[1][3] + 144*z*zb^3*G[1][1]*G[1][2]*G[1][3] - 
    288*z^2*zb^3*G[1][1]*G[1][2]*G[1][3] - 240*z*G[1][2]^2*G[1][3] + 
    120*z^2*G[1][2]^2*G[1][3] + 120*z^3*G[1][2]^2*G[1][3] - 
    96*zb*G[1][2]^2*G[1][3] + 576*z*zb*G[1][2]^2*G[1][3] - 
    360*z^2*zb*G[1][2]^2*G[1][3] - 264*z^3*zb*G[1][2]^2*G[1][3] + 
    168*zb^2*G[1][2]^2*G[1][3] - 552*z*zb^2*G[1][2]^2*G[1][3] + 
    384*z^2*zb^2*G[1][2]^2*G[1][3] + 144*z^3*zb^2*G[1][2]^2*G[1][3] - 
    72*zb^3*G[1][2]^2*G[1][3] + 216*z*zb^3*G[1][2]^2*G[1][3] - 
    144*z^2*zb^3*G[1][2]^2*G[1][3] - 288*z*G[1][1]*G[1][3]^2 + 
    192*z^2*G[1][1]*G[1][3]^2 + 96*z^3*G[1][1]*G[1][3]^2 + 
    336*z*zb*G[1][1]*G[1][3]^2 - 480*z^2*zb*G[1][1]*G[1][3]^2 - 
    360*z^3*zb*G[1][1]*G[1][3]^2 - 192*z*zb^2*G[1][1]*G[1][3]^2 + 
    576*z^2*zb^2*G[1][1]*G[1][3]^2 + 336*z^3*zb^2*G[1][1]*G[1][3]^2 + 
    120*z*zb^3*G[1][1]*G[1][3]^2 - 336*z^2*zb^3*G[1][1]*G[1][3]^2 - 
    288*z*G[1][2]*G[1][3]^2 + 72*z^2*G[1][2]*G[1][3]^2 + 
    216*z^3*G[1][2]*G[1][3]^2 - 96*zb*G[1][2]*G[1][3]^2 + 
    576*z*zb*G[1][2]*G[1][3]^2 - 312*z^2*zb*G[1][2]*G[1][3]^2 - 
    552*z^3*zb*G[1][2]*G[1][3]^2 + 168*zb^2*G[1][2]*G[1][3]^2 - 
    600*z*zb^2*G[1][2]*G[1][3]^2 + 576*z^2*zb^2*G[1][2]*G[1][3]^2 + 
    336*z^3*zb^2*G[1][2]*G[1][3]^2 - 72*zb^3*G[1][2]*G[1][3]^2 + 
    312*z*zb^3*G[1][2]*G[1][3]^2 - 336*z^2*zb^3*G[1][2]*G[1][3]^2 - 
    112*z*G[1][3]^3 + 112*z^3*G[1][3]^3 - 16*zb*G[1][3]^3 + 
    160*z*zb*G[1][3]^3 - 48*z^2*zb*G[1][3]^3 - 320*z^3*zb*G[1][3]^3 + 
    32*zb^2*G[1][3]^3 - 176*z*zb^2*G[1][3]^3 + 256*z^2*zb^2*G[1][3]^3 + 
    224*z^3*zb^2*G[1][3]^3 - 16*zb^3*G[1][3]^3 + 128*z*zb^3*G[1][3]^3 - 
    224*z^2*zb^3*G[1][3]^3 + 48*z^2*zb*G[1][1]^2*G[1][4] - 
    24*z^2*zb^2*G[1][1]^2*G[1][4] - 96*z^3*zb^2*G[1][1]^2*G[1][4] + 
    24*z*zb^3*G[1][1]^2*G[1][4] + 48*z^2*zb^3*G[1][1]^2*G[1][4] + 
    96*z^3*zb*G[1][1]*G[1][2]*G[1][4] - 96*z^2*zb^2*G[1][1]*G[1][2]*G[1][4] - 
    96*z^3*zb^2*G[1][1]*G[1][2]*G[1][4] + 96*z^2*zb^3*G[1][1]*G[1][2]*
     G[1][4] + 24*z*zb*G[1][2]^2*G[1][4] - 72*z^2*zb*G[1][2]^2*G[1][4] + 
    48*z^3*zb*G[1][2]^2*G[1][4] + 24*zb^2*G[1][2]^2*G[1][4] - 
    48*z*zb^2*G[1][2]^2*G[1][4] + 72*z^2*zb^2*G[1][2]^2*G[1][4] - 
    48*z^3*zb^2*G[1][2]^2*G[1][4] - 24*zb^3*G[1][2]^2*G[1][4] + 
    24*z*zb^3*G[1][2]^2*G[1][4] + 120*z^3*zb*G[1][1]*G[1][3]*G[1][4] + 
    48*z*zb^2*G[1][1]*G[1][3]*G[1][4] - 120*z^2*zb^2*G[1][1]*G[1][3]*
     G[1][4] - 288*z^3*zb^2*G[1][1]*G[1][3]*G[1][4] + 
    240*z^2*zb^3*G[1][1]*G[1][3]*G[1][4] + 24*z*zb*G[1][2]*G[1][3]*G[1][4] - 
    120*z^2*zb*G[1][2]*G[1][3]*G[1][4] + 144*z^3*zb*G[1][2]*G[1][3]*G[1][4] + 
    24*zb^2*G[1][2]*G[1][3]*G[1][4] - 48*z*zb^2*G[1][2]*G[1][3]*G[1][4] + 
    24*z^2*zb^2*G[1][2]*G[1][3]*G[1][4] - 144*z^3*zb^2*G[1][2]*G[1][3]*
     G[1][4] - 24*zb^3*G[1][2]*G[1][3]*G[1][4] + 24*z*zb^3*G[1][2]*G[1][3]*
     G[1][4] + 96*z^2*zb^3*G[1][2]*G[1][3]*G[1][4] - 
    72*z^2*zb*G[1][3]^2*G[1][4] + 108*z^3*zb*G[1][3]^2*G[1][4] + 
    24*z*zb^2*G[1][3]^2*G[1][4] - 48*z^2*zb^2*G[1][3]^2*G[1][4] - 
    168*z^3*zb^2*G[1][3]^2*G[1][4] - 12*z*zb^3*G[1][3]^2*G[1][4] + 
    168*z^2*zb^3*G[1][3]^2*G[1][4] + 24*z^2*zb*G[1][1]*G[1][4]^2 - 
    24*z^2*zb^2*G[1][1]*G[1][4]^2 + 48*z^3*zb^2*G[1][1]*G[1][4]^2 - 
    48*z^2*zb^3*G[1][1]*G[1][4]^2 + 24*z^2*zb*G[1][2]*G[1][4]^2 - 
    24*z^2*zb^2*G[1][2]*G[1][4]^2 + 36*z^2*zb*G[1][3]*G[1][4]^2 + 
    6*z^3*zb*G[1][3]*G[1][4]^2 + 12*z*zb^2*G[1][3]*G[1][4]^2 - 
    36*z^2*zb^2*G[1][3]*G[1][4]^2 + 12*z^3*zb^2*G[1][3]*G[1][4]^2 + 
    6*z*zb^3*G[1][3]*G[1][4]^2 - 36*z^2*zb^3*G[1][3]*G[1][4]^2 - 
    2*z*zb^2*G[1][4]^3 - 4*z^2*zb^2*G[1][4]^3 + 12*z^3*zb^2*G[1][4]^3 - 
    8*z*zb^3*G[1][4]^3 + 2*z^3*zb^3*G[1][4]^3 - 24*z^2*zb*G[1][1]^2*G[1][5] + 
    24*z^3*zb*G[1][1]^2*G[1][5] + 72*z*zb^2*G[1][1]^2*G[1][5] - 
    72*z^2*zb^2*G[1][1]^2*G[1][5] - 48*z*zb^3*G[1][1]^2*G[1][5] + 
    48*z^2*zb^3*G[1][1]^2*G[1][5] + 96*z^2*G[1][1]*G[1][2]*G[1][5] - 
    96*z^3*G[1][1]*G[1][2]*G[1][5] - 96*z*zb*G[1][1]*G[1][2]*G[1][5] - 
    96*z^2*zb*G[1][1]*G[1][2]*G[1][5] + 192*z^3*zb*G[1][1]*G[1][2]*G[1][5] + 
    192*z*zb^2*G[1][1]*G[1][2]*G[1][5] - 96*z^2*zb^2*G[1][1]*G[1][2]*
     G[1][5] - 96*z^3*zb^2*G[1][1]*G[1][2]*G[1][5] - 
    96*z*zb^3*G[1][1]*G[1][2]*G[1][5] + 96*z^2*zb^3*G[1][1]*G[1][2]*G[1][5] - 
    24*z*G[1][2]^2*G[1][5] + 96*z^2*G[1][2]^2*G[1][5] - 
    72*z^3*G[1][2]^2*G[1][5] + 120*zb*G[1][2]^2*G[1][5] - 
    216*z*zb*G[1][2]^2*G[1][5] - 24*z^2*zb*G[1][2]^2*G[1][5] + 
    120*z^3*zb*G[1][2]^2*G[1][5] - 216*zb^2*G[1][2]^2*G[1][5] + 
    432*z*zb^2*G[1][2]^2*G[1][5] - 168*z^2*zb^2*G[1][2]^2*G[1][5] - 
    48*z^3*zb^2*G[1][2]^2*G[1][5] + 96*zb^3*G[1][2]^2*G[1][5] - 
    192*z*zb^3*G[1][2]^2*G[1][5] + 96*z^2*zb^3*G[1][2]^2*G[1][5] - 
    48*z*G[1][1]*G[1][3]*G[1][5] + 144*z^2*G[1][1]*G[1][3]*G[1][5] - 
    96*z^3*G[1][1]*G[1][3]*G[1][5] - 216*z^2*zb*G[1][1]*G[1][3]*G[1][5] + 
    216*z^3*zb*G[1][1]*G[1][3]*G[1][5] + 216*z*zb^2*G[1][1]*G[1][3]*G[1][5] - 
    120*z^2*zb^2*G[1][1]*G[1][3]*G[1][5] - 96*z^3*zb^2*G[1][1]*G[1][3]*
     G[1][5] - 144*z*zb^3*G[1][1]*G[1][3]*G[1][5] + 
    144*z^2*zb^3*G[1][1]*G[1][3]*G[1][5] - 120*z*G[1][2]*G[1][3]*G[1][5] + 
    360*z^2*G[1][2]*G[1][3]*G[1][5] - 240*z^3*G[1][2]*G[1][3]*G[1][5] + 
    216*zb*G[1][2]*G[1][3]*G[1][5] - 312*z*zb*G[1][2]*G[1][3]*G[1][5] - 
    384*z^2*zb*G[1][2]*G[1][3]*G[1][5] + 480*z^3*zb*G[1][2]*G[1][3]*G[1][5] - 
    384*zb^2*G[1][2]*G[1][3]*G[1][5] + 888*z*zb^2*G[1][2]*G[1][3]*G[1][5] - 
    264*z^2*zb^2*G[1][2]*G[1][3]*G[1][5] - 240*z^3*zb^2*G[1][2]*G[1][3]*
     G[1][5] + 168*zb^3*G[1][2]*G[1][3]*G[1][5] - 456*z*zb^3*G[1][2]*G[1][3]*
     G[1][5] + 288*z^2*zb^3*G[1][2]*G[1][3]*G[1][5] - 
    120*z*G[1][3]^2*G[1][5] + 276*z^2*G[1][3]^2*G[1][5] - 
    156*z^3*G[1][3]^2*G[1][5] + 72*zb*G[1][3]^2*G[1][5] - 
    396*z^2*zb*G[1][3]^2*G[1][5] + 324*z^3*zb*G[1][3]^2*G[1][5] - 
    132*zb^2*G[1][3]^2*G[1][5] + 348*z*zb^2*G[1][3]^2*G[1][5] - 
    48*z^2*zb^2*G[1][3]^2*G[1][5] - 168*z^3*zb^2*G[1][3]^2*G[1][5] + 
    60*zb^3*G[1][3]^2*G[1][5] - 228*z*zb^3*G[1][3]^2*G[1][5] + 
    168*z^2*zb^3*G[1][3]^2*G[1][5] + 24*z^2*zb*G[1][1]*G[1][4]*G[1][5] - 
    24*z^3*zb*G[1][1]*G[1][4]*G[1][5] - 120*z*zb^2*G[1][1]*G[1][4]*G[1][5] + 
    120*z^2*zb^2*G[1][1]*G[1][4]*G[1][5] + 96*z*zb^3*G[1][1]*G[1][4]*
     G[1][5] - 96*z^2*zb^3*G[1][1]*G[1][4]*G[1][5] - 
    96*zb*G[1][2]*G[1][4]*G[1][5] + 216*z*zb*G[1][2]*G[1][4]*G[1][5] - 
    120*z^2*zb*G[1][2]*G[1][4]*G[1][5] + 168*zb^2*G[1][2]*G[1][4]*G[1][5] - 
    384*z*zb^2*G[1][2]*G[1][4]*G[1][5] + 216*z^2*zb^2*G[1][2]*G[1][4]*
     G[1][5] - 72*zb^3*G[1][2]*G[1][4]*G[1][5] + 168*z*zb^3*G[1][2]*G[1][4]*
     G[1][5] - 96*z^2*zb^3*G[1][2]*G[1][4]*G[1][5] - 
    120*zb*G[1][3]*G[1][4]*G[1][5] + 240*z*zb*G[1][3]*G[1][4]*G[1][5] - 
    120*z^2*zb*G[1][3]*G[1][4]*G[1][5] + 216*zb^2*G[1][3]*G[1][4]*G[1][5] - 
    552*z*zb^2*G[1][3]*G[1][4]*G[1][5] + 336*z^2*zb^2*G[1][3]*G[1][4]*
     G[1][5] - 96*zb^3*G[1][3]*G[1][4]*G[1][5] + 288*z*zb^3*G[1][3]*G[1][4]*
     G[1][5] - 192*z^2*zb^3*G[1][3]*G[1][4]*G[1][5] + 
    24*zb*G[1][4]^2*G[1][5] - 24*z*zb*G[1][4]^2*G[1][5] + 
    48*z^2*zb*G[1][4]^2*G[1][5] - 30*z^3*zb*G[1][4]^2*G[1][5] - 
    42*zb^2*G[1][4]^2*G[1][5] + 108*z*zb^2*G[1][4]^2*G[1][5] - 
    78*z^2*zb^2*G[1][4]^2*G[1][5] + 6*z^3*zb^2*G[1][4]^2*G[1][5] + 
    18*zb^3*G[1][4]^2*G[1][5] - 66*z*zb^3*G[1][4]^2*G[1][5] + 
    42*z^2*zb^3*G[1][4]^2*G[1][5] + 6*z^3*zb^3*G[1][4]^2*G[1][5] + 
    24*z*G[1][1]*G[1][5]^2 - 24*z^2*G[1][1]*G[1][5]^2 - 
    48*z*zb*G[1][1]*G[1][5]^2 + 48*z^2*zb*G[1][1]*G[1][5]^2 + 
    48*z*zb^2*G[1][1]*G[1][5]^2 - 72*z^2*zb^2*G[1][1]*G[1][5]^2 + 
    24*z^3*zb^2*G[1][1]*G[1][5]^2 - 24*z*zb^3*G[1][1]*G[1][5]^2 + 
    24*z^2*zb^3*G[1][1]*G[1][5]^2 + 72*z*G[1][2]*G[1][5]^2 - 
    120*z^2*G[1][2]*G[1][5]^2 + 48*z^3*G[1][2]*G[1][5]^2 - 
    24*zb*G[1][2]*G[1][5]^2 - 120*z*zb*G[1][2]*G[1][5]^2 + 
    264*z^2*zb*G[1][2]*G[1][5]^2 - 120*z^3*zb*G[1][2]*G[1][5]^2 + 
    48*zb^2*G[1][2]*G[1][5]^2 - 120*z^2*zb^2*G[1][2]*G[1][5]^2 + 
    72*z^3*zb^2*G[1][2]*G[1][5]^2 - 24*zb^3*G[1][2]*G[1][5]^2 + 
    48*z*zb^3*G[1][2]*G[1][5]^2 - 24*z^2*zb^3*G[1][2]*G[1][5]^2 + 
    72*z*G[1][3]*G[1][5]^2 - 102*z^2*G[1][3]*G[1][5]^2 + 
    30*z^3*G[1][3]*G[1][5]^2 + 24*zb*G[1][3]*G[1][5]^2 - 
    228*z*zb*G[1][3]*G[1][5]^2 + 294*z^2*zb*G[1][3]*G[1][5]^2 - 
    90*z^3*zb*G[1][3]*G[1][5]^2 - 30*zb^2*G[1][3]*G[1][5]^2 + 
    198*z*zb^2*G[1][3]*G[1][5]^2 - 252*z^2*zb^2*G[1][3]*G[1][5]^2 + 
    84*z^3*zb^2*G[1][3]*G[1][5]^2 + 6*zb^3*G[1][3]*G[1][5]^2 - 
    42*z*zb^3*G[1][3]*G[1][5]^2 + 36*z^2*zb^3*G[1][3]*G[1][5]^2 + 
    12*G[1][4]*G[1][5]^2 - 9*z*G[1][4]*G[1][5]^2 - 6*z^2*G[1][4]*G[1][5]^2 + 
    3*z^3*G[1][4]*G[1][5]^2 + 72*zb*G[1][4]*G[1][5]^2 - 
    141*z*zb*G[1][4]*G[1][5]^2 + 96*z^2*zb*G[1][4]*G[1][5]^2 - 
    33*z^3*zb*G[1][4]*G[1][5]^2 - 162*zb^2*G[1][4]*G[1][5]^2 + 
    333*z*zb^2*G[1][4]*G[1][5]^2 - 228*z^2*zb^2*G[1][4]*G[1][5]^2 + 
    66*z^3*zb^2*G[1][4]*G[1][5]^2 + 78*zb^3*G[1][4]*G[1][5]^2 - 
    177*z*zb^3*G[1][4]*G[1][5]^2 + 90*z^2*zb^3*G[1][4]*G[1][5]^2 + 
    6*z^3*zb^3*G[1][4]*G[1][5]^2 + 5*z*G[1][5]^3 - 12*z^2*G[1][5]^3 + 
    7*z^3*G[1][5]^3 - 60*zb*G[1][5]^3 + 157*z*zb*G[1][5]^3 - 
    130*z^2*zb*G[1][5]^3 + 31*z^3*zb*G[1][5]^3 + 110*zb^2*G[1][5]^3 - 
    301*z*zb^2*G[1][5]^3 + 270*z^2*zb^2*G[1][5]^3 - 76*z^3*zb^2*G[1][5]^3 - 
    50*zb^3*G[1][5]^3 + 139*z*zb^3*G[1][5]^3 - 92*z^2*zb^3*G[1][5]^3 + 
    2*z^3*zb^3*G[1][5]^3 + 3*z*G[1][5]^2*G[1][6] - 3*z^3*G[1][5]^2*G[1][6] - 
    9*z*zb*G[1][5]^2*G[1][6] + 6*z^2*zb*G[1][5]^2*G[1][6] + 
    9*z^3*zb*G[1][5]^2*G[1][6] + 9*z*zb^2*G[1][5]^2*G[1][6] - 
    12*z^2*zb^2*G[1][5]^2*G[1][6] - 6*z^3*zb^2*G[1][5]^2*G[1][6] - 
    3*z*zb^3*G[1][5]^2*G[1][6] + 6*z^2*zb^3*G[1][5]^2*G[1][6] - 
    6*z*G[1][4]*G[1][5]*G[1][7] + 6*z^3*G[1][4]*G[1][5]*G[1][7] + 
    18*z*zb*G[1][4]*G[1][5]*G[1][7] - 12*z^2*zb*G[1][4]*G[1][5]*G[1][7] - 
    18*z^3*zb*G[1][4]*G[1][5]*G[1][7] - 18*z*zb^2*G[1][4]*G[1][5]*G[1][7] + 
    24*z^2*zb^2*G[1][4]*G[1][5]*G[1][7] + 12*z^3*zb^2*G[1][4]*G[1][5]*
     G[1][7] + 6*z*zb^3*G[1][4]*G[1][5]*G[1][7] - 12*z^2*zb^3*G[1][4]*G[1][5]*
     G[1][7] + 3*z*G[1][5]^2*G[1][7] - 3*z^3*G[1][5]^2*G[1][7] - 
    9*z*zb*G[1][5]^2*G[1][7] + 6*z^2*zb*G[1][5]^2*G[1][7] + 
    9*z^3*zb*G[1][5]^2*G[1][7] + 9*z*zb^2*G[1][5]^2*G[1][7] - 
    12*z^2*zb^2*G[1][5]^2*G[1][7] - 6*z^3*zb^2*G[1][5]^2*G[1][7] - 
    3*z*zb^3*G[1][5]^2*G[1][7] + 6*z^2*zb^3*G[1][5]^2*G[1][7] + 
    24*z*zb^2*G[1][1]*G[1][7]^2 - 48*z^2*zb^2*G[1][1]*G[1][7]^2 + 
    24*z^3*zb^2*G[1][1]*G[1][7]^2 - 24*z*zb^3*G[1][1]*G[1][7]^2 + 
    24*z^2*zb^3*G[1][1]*G[1][7]^2 + 24*zb*G[1][2]*G[1][7]^2 - 
    72*z*zb*G[1][2]*G[1][7]^2 + 72*z^2*zb*G[1][2]*G[1][7]^2 - 
    24*z^3*zb*G[1][2]*G[1][7]^2 - 48*zb^2*G[1][2]*G[1][7]^2 + 
    120*z*zb^2*G[1][2]*G[1][7]^2 - 96*z^2*zb^2*G[1][2]*G[1][7]^2 + 
    24*z^3*zb^2*G[1][2]*G[1][7]^2 + 24*zb^3*G[1][2]*G[1][7]^2 - 
    48*z*zb^3*G[1][2]*G[1][7]^2 + 24*z^2*zb^3*G[1][2]*G[1][7]^2 + 
    24*zb*G[1][3]*G[1][7]^2 - 72*z*zb*G[1][3]*G[1][7]^2 + 
    72*z^2*zb*G[1][3]*G[1][7]^2 - 24*z^3*zb*G[1][3]*G[1][7]^2 - 
    48*zb^2*G[1][3]*G[1][7]^2 + 144*z*zb^2*G[1][3]*G[1][7]^2 - 
    144*z^2*zb^2*G[1][3]*G[1][7]^2 + 48*z^3*zb^2*G[1][3]*G[1][7]^2 + 
    24*zb^3*G[1][3]*G[1][7]^2 - 72*z*zb^3*G[1][3]*G[1][7]^2 + 
    48*z^2*zb^3*G[1][3]*G[1][7]^2 - 3*z*G[1][4]*G[1][7]^2 + 
    3*z^3*G[1][4]*G[1][7]^2 - 12*zb*G[1][4]*G[1][7]^2 + 
    45*z*zb*G[1][4]*G[1][7]^2 - 42*z^2*zb*G[1][4]*G[1][7]^2 + 
    3*z^3*zb*G[1][4]*G[1][7]^2 + 24*zb^2*G[1][4]*G[1][7]^2 - 
    81*z*zb^2*G[1][4]*G[1][7]^2 + 84*z^2*zb^2*G[1][4]*G[1][7]^2 - 
    18*z^3*zb^2*G[1][4]*G[1][7]^2 - 12*zb^3*G[1][4]*G[1][7]^2 + 
    39*z*zb^3*G[1][4]*G[1][7]^2 - 30*z^2*zb^3*G[1][4]*G[1][7]^2 + 
    3*z*G[1][5]*G[1][7]^2 - 3*z^3*G[1][5]*G[1][7]^2 - 
    12*zb*G[1][5]*G[1][7]^2 + 27*z*zb*G[1][5]*G[1][7]^2 - 
    30*z^2*zb*G[1][5]*G[1][7]^2 + 21*z^3*zb*G[1][5]*G[1][7]^2 + 
    24*zb^2*G[1][5]*G[1][7]^2 - 63*z*zb^2*G[1][5]*G[1][7]^2 + 
    60*z^2*zb^2*G[1][5]*G[1][7]^2 - 30*z^3*zb^2*G[1][5]*G[1][7]^2 - 
    12*zb^3*G[1][5]*G[1][7]^2 + 33*z*zb^3*G[1][5]*G[1][7]^2 - 
    18*z^2*zb^3*G[1][5]*G[1][7]^2 + 3*z*G[1][6]*G[1][7]^2 - 
    3*z^3*G[1][6]*G[1][7]^2 - 9*z*zb*G[1][6]*G[1][7]^2 + 
    6*z^2*zb*G[1][6]*G[1][7]^2 + 9*z^3*zb*G[1][6]*G[1][7]^2 + 
    9*z*zb^2*G[1][6]*G[1][7]^2 - 12*z^2*zb^2*G[1][6]*G[1][7]^2 - 
    6*z^3*zb^2*G[1][6]*G[1][7]^2 - 3*z*zb^3*G[1][6]*G[1][7]^2 + 
    6*z^2*zb^3*G[1][6]*G[1][7]^2 + z*G[1][7]^3 - z^3*G[1][7]^3 - 
    3*z*zb*G[1][7]^3 + 2*z^2*zb*G[1][7]^3 + 3*z^3*zb*G[1][7]^3 + 
    3*z*zb^2*G[1][7]^3 - 4*z^2*zb^2*G[1][7]^3 - 2*z^3*zb^2*G[1][7]^3 - 
    z*zb^3*G[1][7]^3 + 2*z^2*zb^3*G[1][7]^3 + 12*z*G[1][4]*G[2][1] - 
    12*z^3*G[1][4]*G[2][1] - 36*z*zb*G[1][4]*G[2][1] + 
    24*z^2*zb*G[1][4]*G[2][1] + 36*z^3*zb*G[1][4]*G[2][1] + 
    36*z*zb^2*G[1][4]*G[2][1] - 48*z^2*zb^2*G[1][4]*G[2][1] - 
    24*z^3*zb^2*G[1][4]*G[2][1] - 12*z*zb^3*G[1][4]*G[2][1] + 
    24*z^2*zb^3*G[1][4]*G[2][1] + 12*z*G[1][5]*G[2][1] - 
    12*z^3*G[1][5]*G[2][1] - 36*z*zb*G[1][5]*G[2][1] + 
    24*z^2*zb*G[1][5]*G[2][1] + 36*z^3*zb*G[1][5]*G[2][1] + 
    36*z*zb^2*G[1][5]*G[2][1] - 48*z^2*zb^2*G[1][5]*G[2][1] - 
    24*z^3*zb^2*G[1][5]*G[2][1] - 12*z*zb^3*G[1][5]*G[2][1] + 
    24*z^2*zb^3*G[1][5]*G[2][1] - 96*z*zb^2*G[1][1]*G[2][2] + 
    192*z^2*zb^2*G[1][1]*G[2][2] - 96*z^3*zb^2*G[1][1]*G[2][2] + 
    96*z*zb^3*G[1][1]*G[2][2] - 96*z^2*zb^3*G[1][1]*G[2][2] - 
    96*zb*G[1][2]*G[2][2] + 288*z*zb*G[1][2]*G[2][2] - 
    288*z^2*zb*G[1][2]*G[2][2] + 96*z^3*zb*G[1][2]*G[2][2] + 
    192*zb^2*G[1][2]*G[2][2] - 480*z*zb^2*G[1][2]*G[2][2] + 
    384*z^2*zb^2*G[1][2]*G[2][2] - 96*z^3*zb^2*G[1][2]*G[2][2] - 
    96*zb^3*G[1][2]*G[2][2] + 192*z*zb^3*G[1][2]*G[2][2] - 
    96*z^2*zb^3*G[1][2]*G[2][2] - 96*zb*G[1][3]*G[2][2] + 
    288*z*zb*G[1][3]*G[2][2] - 288*z^2*zb*G[1][3]*G[2][2] + 
    96*z^3*zb*G[1][3]*G[2][2] + 192*zb^2*G[1][3]*G[2][2] - 
    576*z*zb^2*G[1][3]*G[2][2] + 576*z^2*zb^2*G[1][3]*G[2][2] - 
    192*z^3*zb^2*G[1][3]*G[2][2] - 96*zb^3*G[1][3]*G[2][2] + 
    288*z*zb^3*G[1][3]*G[2][2] - 192*z^2*zb^3*G[1][3]*G[2][2] + 
    12*z*G[1][4]*G[2][2] - 12*z^3*G[1][4]*G[2][2] + 48*zb*G[1][4]*G[2][2] - 
    180*z*zb*G[1][4]*G[2][2] + 168*z^2*zb*G[1][4]*G[2][2] - 
    12*z^3*zb*G[1][4]*G[2][2] - 96*zb^2*G[1][4]*G[2][2] + 
    324*z*zb^2*G[1][4]*G[2][2] - 336*z^2*zb^2*G[1][4]*G[2][2] + 
    72*z^3*zb^2*G[1][4]*G[2][2] + 48*zb^3*G[1][4]*G[2][2] - 
    156*z*zb^3*G[1][4]*G[2][2] + 120*z^2*zb^3*G[1][4]*G[2][2] - 
    12*z*G[1][5]*G[2][2] + 12*z^3*G[1][5]*G[2][2] + 48*zb*G[1][5]*G[2][2] - 
    108*z*zb*G[1][5]*G[2][2] + 120*z^2*zb*G[1][5]*G[2][2] - 
    84*z^3*zb*G[1][5]*G[2][2] - 96*zb^2*G[1][5]*G[2][2] + 
    252*z*zb^2*G[1][5]*G[2][2] - 240*z^2*zb^2*G[1][5]*G[2][2] + 
    120*z^3*zb^2*G[1][5]*G[2][2] + 48*zb^3*G[1][5]*G[2][2] - 
    132*z*zb^3*G[1][5]*G[2][2] + 72*z^2*zb^3*G[1][5]*G[2][2] + 
    96*z*zb^2*G[1][1]*G[2][3] - 192*z^2*zb^2*G[1][1]*G[2][3] + 
    96*z^3*zb^2*G[1][1]*G[2][3] - 96*z*zb^3*G[1][1]*G[2][3] + 
    96*z^2*zb^3*G[1][1]*G[2][3] + 96*zb*G[1][2]*G[2][3] - 
    288*z*zb*G[1][2]*G[2][3] + 288*z^2*zb*G[1][2]*G[2][3] - 
    96*z^3*zb*G[1][2]*G[2][3] - 192*zb^2*G[1][2]*G[2][3] + 
    480*z*zb^2*G[1][2]*G[2][3] - 384*z^2*zb^2*G[1][2]*G[2][3] + 
    96*z^3*zb^2*G[1][2]*G[2][3] + 96*zb^3*G[1][2]*G[2][3] - 
    192*z*zb^3*G[1][2]*G[2][3] + 96*z^2*zb^3*G[1][2]*G[2][3] + 
    96*zb*G[1][3]*G[2][3] - 288*z*zb*G[1][3]*G[2][3] + 
    288*z^2*zb*G[1][3]*G[2][3] - 96*z^3*zb*G[1][3]*G[2][3] - 
    192*zb^2*G[1][3]*G[2][3] + 576*z*zb^2*G[1][3]*G[2][3] - 
    576*z^2*zb^2*G[1][3]*G[2][3] + 192*z^3*zb^2*G[1][3]*G[2][3] + 
    96*zb^3*G[1][3]*G[2][3] - 288*z*zb^3*G[1][3]*G[2][3] + 
    192*z^2*zb^3*G[1][3]*G[2][3] - 12*z*G[1][4]*G[2][3] + 
    12*z^3*G[1][4]*G[2][3] - 48*zb*G[1][4]*G[2][3] + 
    180*z*zb*G[1][4]*G[2][3] - 168*z^2*zb*G[1][4]*G[2][3] + 
    12*z^3*zb*G[1][4]*G[2][3] + 96*zb^2*G[1][4]*G[2][3] - 
    324*z*zb^2*G[1][4]*G[2][3] + 336*z^2*zb^2*G[1][4]*G[2][3] - 
    72*z^3*zb^2*G[1][4]*G[2][3] - 48*zb^3*G[1][4]*G[2][3] + 
    156*z*zb^3*G[1][4]*G[2][3] - 120*z^2*zb^3*G[1][4]*G[2][3] + 
    12*z*G[1][5]*G[2][3] - 12*z^3*G[1][5]*G[2][3] - 48*zb*G[1][5]*G[2][3] + 
    108*z*zb*G[1][5]*G[2][3] - 120*z^2*zb*G[1][5]*G[2][3] + 
    84*z^3*zb*G[1][5]*G[2][3] + 96*zb^2*G[1][5]*G[2][3] - 
    252*z*zb^2*G[1][5]*G[2][3] + 240*z^2*zb^2*G[1][5]*G[2][3] - 
    120*z^3*zb^2*G[1][5]*G[2][3] - 48*zb^3*G[1][5]*G[2][3] + 
    132*z*zb^3*G[1][5]*G[2][3] - 72*z^2*zb^3*G[1][5]*G[2][3] + 
    96*z*zb*G[3][1] + 24*z^2*zb*G[3][1] - 48*z^3*zb*G[3][1] - 
    24*zb^2*G[3][1] + 72*z*zb^2*G[3][1] - 96*z^2*zb^2*G[3][1] + 
    24*z^3*zb^2*G[3][1] + 24*zb^3*G[3][1] - 96*z*zb^3*G[3][1] + 
    24*z^2*zb^3*G[3][1] + 48*z^3*zb^3*G[3][1] + 48*G[3][2] - 24*z*G[3][2] - 
    24*z^2*G[3][2] - 48*zb*G[3][2] + 192*z*zb*G[3][2] - 240*z^2*zb*G[3][2] + 
    96*z^3*zb*G[3][2] + 24*zb^2*G[3][2] - 336*z*zb^2*G[3][2] + 
    480*z^2*zb^2*G[3][2] - 168*z^3*zb^2*G[3][2] - 24*zb^3*G[3][2] + 
    144*z*zb^3*G[3][2] - 168*z^2*zb^3*G[3][2] + 48*z^3*zb^3*G[3][2] - 
    24*z*G[3][3] + 24*z^3*G[3][3] + 72*z*zb*G[3][3] - 48*z^2*zb*G[3][3] - 
    72*z^3*zb*G[3][3] - 72*z*zb^2*G[3][3] + 96*z^2*zb^2*G[3][3] + 
    48*z^3*zb^2*G[3][3] + 24*z*zb^3*G[3][3] - 48*z^2*zb^3*G[3][3] + 
    24*z*G[3][4] - 24*z^3*G[3][4] - 72*z*zb*G[3][4] + 48*z^2*zb*G[3][4] + 
    72*z^3*zb*G[3][4] + 72*z*zb^2*G[3][4] - 96*z^2*zb^2*G[3][4] - 
    48*z^3*zb^2*G[3][4] - 24*z*zb^3*G[3][4] + 48*z^2*zb^3*G[3][4] + 
    24*z*G[3][5] - 24*z^3*G[3][5] + 48*zb*G[3][5] - 216*z*zb*G[3][5] + 
    192*z^2*zb*G[3][5] + 24*z^3*zb*G[3][5] - 96*zb^2*G[3][5] + 
    360*z*zb^2*G[3][5] - 384*z^2*zb^2*G[3][5] + 48*z^3*zb^2*G[3][5] + 
    48*zb^3*G[3][5] - 168*z*zb^3*G[3][5] + 144*z^2*zb^3*G[3][5] + 
    12*z*G[3][6] - 12*z^3*G[3][6] - 36*z*zb*G[3][6] + 24*z^2*zb*G[3][6] + 
    36*z^3*zb*G[3][6] + 36*z*zb^2*G[3][6] - 48*z^2*zb^2*G[3][6] - 
    24*z^3*zb^2*G[3][6] - 12*z*zb^3*G[3][6] + 24*z^2*zb^3*G[3][6] + 
    96*zb*G[3][9] - 288*z*zb*G[3][9] + 288*z^2*zb*G[3][9] - 
    96*z^3*zb*G[3][9] - 192*zb^2*G[3][9] + 576*z*zb^2*G[3][9] - 
    576*z^2*zb^2*G[3][9] + 192*z^3*zb^2*G[3][9] + 96*zb^3*G[3][9] - 
    288*z*zb^3*G[3][9] + 192*z^2*zb^3*G[3][9]))/(12*s^4) - 
 ((I/12)*Pi*s1^3*s2^3*z*(-1 + zb)*(32*s2^2*z^2*G[1][1]^3 + 
    64*s1*s2*z^3*G[1][1]^3 - 16*s2^2*z^3*G[1][1]^3 + 32*s1^2*z^4*G[1][1]^3 + 
    16*s1*s2*z^4*G[1][1]^3 + 96*s2^2*z^4*G[1][1]^3 + 16*s1^2*z^5*G[1][1]^3 - 
    112*s2^2*z^5*G[1][1]^3 + 64*s2^2*z^6*G[1][1]^3 - 16*s2^2*z^7*G[1][1]^3 - 
    96*s2^2*z*zb*G[1][1]^3 - 128*s1*s2*z^2*zb*G[1][1]^3 + 
    64*s2^2*z^2*zb*G[1][1]^3 - 32*s1^2*z^3*zb*G[1][1]^3 - 
    80*s1*s2*z^3*zb*G[1][1]^3 - 240*s2^2*z^3*zb*G[1][1]^3 - 
    96*s1^2*z^4*zb*G[1][1]^3 + 16*s1*s2*z^4*zb*G[1][1]^3 + 
    88*s2^2*z^4*zb*G[1][1]^3 + 16*s1^2*z^5*zb*G[1][1]^3 - 
    64*s1*s2*z^5*zb*G[1][1]^3 + 24*s2^2*z^5*zb*G[1][1]^3 + 
    32*s1*s2*z^6*zb*G[1][1]^3 - 32*s2^2*z^6*zb*G[1][1]^3 + 
    16*s2^2*z^7*zb*G[1][1]^3 - 64*s1*s2*z*zb^2*G[1][1]^3 + 
    240*s2^2*z*zb^2*G[1][1]^3 - 64*s1^2*z^2*zb^2*G[1][1]^3 + 
    400*s1*s2*z^2*zb^2*G[1][1]^3 - 192*s2^2*z^2*zb^2*G[1][1]^3 + 
    176*s1^2*z^3*zb^2*G[1][1]^3 - 240*s1*s2*z^3*zb^2*G[1][1]^3 + 
    392*s2^2*z^3*zb^2*G[1][1]^3 + 144*s1*s2*z^4*zb^2*G[1][1]^3 - 
    240*s2^2*z^4*zb^2*G[1][1]^3 - 48*s1^2*z^5*zb^2*G[1][1]^3 - 
    32*s1*s2*z^5*zb^2*G[1][1]^3 + 56*s2^2*z^5*zb^2*G[1][1]^3 + 
    16*s1*s2*z^6*zb^2*G[1][1]^3 - 32*s2^2*z^6*zb^2*G[1][1]^3 + 
    112*s1*s2*z*zb^3*G[1][1]^3 - 208*s2^2*z*zb^3*G[1][1]^3 + 
    64*s1^2*z^2*zb^3*G[1][1]^3 - 368*s1*s2*z^2*zb^3*G[1][1]^3 + 
    136*s2^2*z^2*zb^3*G[1][1]^3 - 176*s1^2*z^3*zb^3*G[1][1]^3 + 
    304*s1*s2*z^3*zb^3*G[1][1]^3 - 176*s2^2*z^3*zb^3*G[1][1]^3 + 
    128*s1^2*z^4*zb^3*G[1][1]^3 - 112*s1*s2*z^4*zb^3*G[1][1]^3 + 
    120*s2^2*z^4*zb^3*G[1][1]^3 + 16*s1^2*z^5*zb^3*G[1][1]^3 - 
    96*s1*s2*z^5*zb^3*G[1][1]^3 + 32*s2^2*z^5*zb^3*G[1][1]^3 - 
    48*s1*s2*z*zb^4*G[1][1]^3 + 72*s2^2*z*zb^4*G[1][1]^3 + 
    144*s1*s2*z^2*zb^4*G[1][1]^3 - 48*s2^2*z^2*zb^4*G[1][1]^3 - 
    144*s1*s2*z^3*zb^4*G[1][1]^3 + 24*s2^2*z^3*zb^4*G[1][1]^3 - 
    64*s1^2*z^4*zb^4*G[1][1]^3 + 224*s1*s2*z^4*zb^4*G[1][1]^3 - 
    64*s2^2*z^4*zb^4*G[1][1]^3 - 16*s1*s2*z*zb^5*G[1][1]^3 - 
    8*s2^2*z*zb^5*G[1][1]^3 + 32*s1^2*z^2*zb^5*G[1][1]^3 - 
    16*s1*s2*z^2*zb^5*G[1][1]^3 + 8*s2^2*z^2*zb^5*G[1][1]^3 + 
    32*s1^2*z^3*zb^5*G[1][1]^3 - 96*s1*s2*z^3*zb^5*G[1][1]^3 + 
    16*s2^2*z^3*zb^5*G[1][1]^3 - 16*s1^2*z*zb^6*G[1][1]^3 + 
    16*s1*s2*z*zb^6*G[1][1]^3 - 32*s1^2*z^2*zb^6*G[1][1]^3 + 
    16*s1*s2*z^2*zb^6*G[1][1]^3 + 16*s1^2*z*zb^7*G[1][1]^3 + 
    96*s2^2*z^2*G[1][1]^2*G[1][2] + 288*s1*s2*z^3*G[1][1]^2*G[1][2] - 
    48*s2^2*z^3*G[1][1]^2*G[1][2] + 192*s1^2*z^4*G[1][1]^2*G[1][2] - 
    72*s1*s2*z^4*G[1][1]^2*G[1][2] + 288*s2^2*z^4*G[1][1]^2*G[1][2] - 
    48*s1^2*z^5*G[1][1]^2*G[1][2] + 48*s1*s2*z^5*G[1][1]^2*G[1][2] - 
    336*s2^2*z^5*G[1][1]^2*G[1][2] - 24*s1*s2*z^6*G[1][1]^2*G[1][2] + 
    192*s2^2*z^6*G[1][1]^2*G[1][2] - 48*s2^2*z^7*G[1][1]^2*G[1][2] - 
    288*s2^2*z*zb*G[1][1]^2*G[1][2] - 576*s1*s2*z^2*zb*G[1][1]^2*G[1][2] + 
    192*s2^2*z^2*zb*G[1][1]^2*G[1][2] - 288*s1^2*z^3*zb*G[1][1]^2*G[1][2] - 
    168*s1*s2*z^3*zb*G[1][1]^2*G[1][2] - 720*s2^2*z^3*zb*G[1][1]^2*G[1][2] - 
    192*s1^2*z^4*zb*G[1][1]^2*G[1][2] + 120*s1*s2*z^4*zb*G[1][1]^2*G[1][2] + 
    288*s2^2*z^4*zb*G[1][1]^2*G[1][2] + 144*s1^2*z^5*zb*G[1][1]^2*G[1][2] - 
    24*s1*s2*z^5*zb*G[1][1]^2*G[1][2] + 48*s2^2*z^5*zb*G[1][1]^2*G[1][2] - 
    24*s1*s2*z^6*zb*G[1][1]^2*G[1][2] - 96*s2^2*z^6*zb*G[1][1]^2*G[1][2] + 
    48*s2^2*z^7*zb*G[1][1]^2*G[1][2] - 96*s1*s2*z*zb^2*G[1][1]^2*G[1][2] + 
    720*s2^2*z*zb^2*G[1][1]^2*G[1][2] - 96*s1^2*z^2*zb^2*G[1][1]^2*G[1][2] + 
    1416*s1*s2*z^2*zb^2*G[1][1]^2*G[1][2] - 576*s2^2*z^2*zb^2*G[1][1]^2*
     G[1][2] + 624*s1^2*z^3*zb^2*G[1][1]^2*G[1][2] - 
    936*s1*s2*z^3*zb^2*G[1][1]^2*G[1][2] + 1104*s2^2*z^3*zb^2*G[1][1]^2*
     G[1][2] - 192*s1^2*z^4*zb^2*G[1][1]^2*G[1][2] - 
    72*s1*s2*z^4*zb^2*G[1][1]^2*G[1][2] - 672*s2^2*z^4*zb^2*G[1][1]^2*
     G[1][2] - 144*s1^2*z^5*zb^2*G[1][1]^2*G[1][2] + 
    264*s1*s2*z^5*zb^2*G[1][1]^2*G[1][2] + 192*s2^2*z^5*zb^2*G[1][1]^2*
     G[1][2] + 48*s1*s2*z^6*zb^2*G[1][1]^2*G[1][2] - 
    96*s2^2*z^6*zb^2*G[1][1]^2*G[1][2] + 168*s1*s2*z*zb^3*G[1][1]^2*G[1][2] - 
    624*s2^2*z*zb^3*G[1][1]^2*G[1][2] + 96*s1^2*z^2*zb^3*G[1][1]^2*G[1][2] - 
    1080*s1*s2*z^2*zb^3*G[1][1]^2*G[1][2] + 480*s2^2*z^2*zb^3*G[1][1]^2*
     G[1][2] - 432*s1^2*z^3*zb^3*G[1][1]^2*G[1][2] + 
    1560*s1*s2*z^3*zb^3*G[1][1]^2*G[1][2] - 528*s2^2*z^3*zb^3*G[1][1]^2*
     G[1][2] + 384*s1^2*z^4*zb^3*G[1][1]^2*G[1][2] - 
    648*s1*s2*z^4*zb^3*G[1][1]^2*G[1][2] + 288*s2^2*z^4*zb^3*G[1][1]^2*
     G[1][2] + 48*s1^2*z^5*zb^3*G[1][1]^2*G[1][2] - 
    288*s1*s2*z^5*zb^3*G[1][1]^2*G[1][2] + 96*s2^2*z^5*zb^3*G[1][1]^2*
     G[1][2] - 72*s1*s2*z*zb^4*G[1][1]^2*G[1][2] + 
    192*s2^2*z*zb^4*G[1][1]^2*G[1][2] + 96*s1*s2*z^2*zb^4*G[1][1]^2*G[1][2] - 
    192*s2^2*z^2*zb^4*G[1][1]^2*G[1][2] - 456*s1*s2*z^3*zb^4*G[1][1]^2*
     G[1][2] + 144*s2^2*z^3*zb^4*G[1][1]^2*G[1][2] - 
    192*s1^2*z^4*zb^4*G[1][1]^2*G[1][2] + 672*s1*s2*z^4*zb^4*G[1][1]^2*
     G[1][2] - 192*s2^2*z^4*zb^4*G[1][1]^2*G[1][2] + 
    96*s1^2*z^2*zb^5*G[1][1]^2*G[1][2] + 96*s1*s2*z^2*zb^5*G[1][1]^2*
     G[1][2] + 96*s1^2*z^3*zb^5*G[1][1]^2*G[1][2] - 
    288*s1*s2*z^3*zb^5*G[1][1]^2*G[1][2] + 48*s2^2*z^3*zb^5*G[1][1]^2*
     G[1][2] - 48*s1^2*z*zb^6*G[1][1]^2*G[1][2] - 96*s1^2*z^2*zb^6*G[1][1]^2*
     G[1][2] + 48*s1*s2*z^2*zb^6*G[1][1]^2*G[1][2] + 
    48*s1^2*z*zb^7*G[1][1]^2*G[1][2] + 96*s2^2*z^2*G[1][1]*G[1][2]^2 + 
    288*s1*s2*z^3*G[1][1]*G[1][2]^2 - 48*s2^2*z^3*G[1][1]*G[1][2]^2 + 
    192*s1^2*z^4*G[1][1]*G[1][2]^2 + 288*s2^2*z^4*G[1][1]*G[1][2]^2 - 
    48*s1^2*z^5*G[1][1]*G[1][2]^2 - 96*s1*s2*z^5*G[1][1]*G[1][2]^2 - 
    336*s2^2*z^5*G[1][1]*G[1][2]^2 + 48*s1*s2*z^6*G[1][1]*G[1][2]^2 + 
    192*s2^2*z^6*G[1][1]*G[1][2]^2 - 48*s2^2*z^7*G[1][1]*G[1][2]^2 - 
    288*s2^2*z*zb*G[1][1]*G[1][2]^2 - 576*s1*s2*z^2*zb*G[1][1]*G[1][2]^2 + 
    192*s2^2*z^2*zb*G[1][1]*G[1][2]^2 - 288*s1^2*z^3*zb*G[1][1]*G[1][2]^2 - 
    384*s1*s2*z^3*zb*G[1][1]*G[1][2]^2 - 720*s2^2*z^3*zb*G[1][1]*G[1][2]^2 - 
    192*s1^2*z^4*zb*G[1][1]*G[1][2]^2 + 480*s1*s2*z^4*zb*G[1][1]*G[1][2]^2 + 
    288*s2^2*z^4*zb*G[1][1]*G[1][2]^2 + 144*s1^2*z^5*zb*G[1][1]*G[1][2]^2 - 
    96*s1*s2*z^5*zb*G[1][1]*G[1][2]^2 + 48*s2^2*z^5*zb*G[1][1]*G[1][2]^2 - 
    96*s1*s2*z^6*zb*G[1][1]*G[1][2]^2 - 96*s2^2*z^6*zb*G[1][1]*G[1][2]^2 + 
    48*s2^2*z^7*zb*G[1][1]*G[1][2]^2 - 96*s1*s2*z*zb^2*G[1][1]*G[1][2]^2 + 
    720*s2^2*z*zb^2*G[1][1]*G[1][2]^2 - 96*s1^2*z^2*zb^2*G[1][1]*G[1][2]^2 + 
    1632*s1*s2*z^2*zb^2*G[1][1]*G[1][2]^2 - 576*s2^2*z^2*zb^2*G[1][1]*
     G[1][2]^2 + 624*s1^2*z^3*zb^2*G[1][1]*G[1][2]^2 - 
    1152*s1*s2*z^3*zb^2*G[1][1]*G[1][2]^2 + 1104*s2^2*z^3*zb^2*G[1][1]*
     G[1][2]^2 - 192*s1^2*z^4*zb^2*G[1][1]*G[1][2]^2 - 
    360*s1*s2*z^4*zb^2*G[1][1]*G[1][2]^2 - 672*s2^2*z^4*zb^2*G[1][1]*
     G[1][2]^2 - 144*s1^2*z^5*zb^2*G[1][1]*G[1][2]^2 + 
    480*s1*s2*z^5*zb^2*G[1][1]*G[1][2]^2 + 192*s2^2*z^5*zb^2*G[1][1]*
     G[1][2]^2 + 48*s1*s2*z^6*zb^2*G[1][1]*G[1][2]^2 - 
    96*s2^2*z^6*zb^2*G[1][1]*G[1][2]^2 + 96*s1*s2*z*zb^3*G[1][1]*G[1][2]^2 - 
    624*s2^2*z*zb^3*G[1][1]*G[1][2]^2 + 96*s1^2*z^2*zb^3*G[1][1]*G[1][2]^2 - 
    1152*s1*s2*z^2*zb^3*G[1][1]*G[1][2]^2 + 480*s2^2*z^2*zb^3*G[1][1]*
     G[1][2]^2 - 432*s1^2*z^3*zb^3*G[1][1]*G[1][2]^2 + 
    2136*s1*s2*z^3*zb^3*G[1][1]*G[1][2]^2 - 528*s2^2*z^3*zb^3*G[1][1]*
     G[1][2]^2 + 384*s1^2*z^4*zb^3*G[1][1]*G[1][2]^2 - 
    792*s1*s2*z^4*zb^3*G[1][1]*G[1][2]^2 + 288*s2^2*z^4*zb^3*G[1][1]*
     G[1][2]^2 + 48*s1^2*z^5*zb^3*G[1][1]*G[1][2]^2 - 
    288*s1*s2*z^5*zb^3*G[1][1]*G[1][2]^2 + 96*s2^2*z^5*zb^3*G[1][1]*
     G[1][2]^2 + 192*s2^2*z*zb^4*G[1][1]*G[1][2]^2 - 
    264*s1*s2*z^2*zb^4*G[1][1]*G[1][2]^2 - 192*s2^2*z^2*zb^4*G[1][1]*
     G[1][2]^2 - 600*s1*s2*z^3*zb^4*G[1][1]*G[1][2]^2 + 
    144*s2^2*z^3*zb^4*G[1][1]*G[1][2]^2 - 192*s1^2*z^4*zb^4*G[1][1]*
     G[1][2]^2 + 672*s1*s2*z^4*zb^4*G[1][1]*G[1][2]^2 - 
    192*s2^2*z^4*zb^4*G[1][1]*G[1][2]^2 + 72*s1*s2*z*zb^5*G[1][1]*G[1][2]^2 + 
    96*s1^2*z^2*zb^5*G[1][1]*G[1][2]^2 + 312*s1*s2*z^2*zb^5*G[1][1]*
     G[1][2]^2 + 96*s1^2*z^3*zb^5*G[1][1]*G[1][2]^2 - 
    288*s1*s2*z^3*zb^5*G[1][1]*G[1][2]^2 + 48*s2^2*z^3*zb^5*G[1][1]*
     G[1][2]^2 - 48*s1^2*z*zb^6*G[1][1]*G[1][2]^2 - 
    72*s1*s2*z*zb^6*G[1][1]*G[1][2]^2 - 96*s1^2*z^2*zb^6*G[1][1]*G[1][2]^2 + 
    48*s1*s2*z^2*zb^6*G[1][1]*G[1][2]^2 + 48*s1^2*z*zb^7*G[1][1]*G[1][2]^2 + 
    32*s2^2*z^2*G[1][2]^3 + 96*s1*s2*z^3*G[1][2]^3 - 16*s2^2*z^3*G[1][2]^3 + 
    64*s1^2*z^4*G[1][2]^3 + 16*s1*s2*z^4*G[1][2]^3 + 96*s2^2*z^4*G[1][2]^3 - 
    16*s1^2*z^5*G[1][2]^3 - 64*s1*s2*z^5*G[1][2]^3 - 112*s2^2*z^5*G[1][2]^3 + 
    32*s1*s2*z^6*G[1][2]^3 + 64*s2^2*z^6*G[1][2]^3 - 16*s2^2*z^7*G[1][2]^3 - 
    96*s2^2*z*zb*G[1][2]^3 - 192*s1*s2*z^2*zb*G[1][2]^3 + 
    64*s2^2*z^2*zb*G[1][2]^3 - 96*s1^2*z^3*zb*G[1][2]^3 - 
    224*s1*s2*z^3*zb*G[1][2]^3 - 272*s2^2*z^3*zb*G[1][2]^3 - 
    72*s1^2*z^4*zb*G[1][2]^3 + 256*s1*s2*z^4*zb*G[1][2]^3 + 
    96*s2^2*z^4*zb*G[1][2]^3 + 56*s1^2*z^5*zb*G[1][2]^3 - 
    48*s1*s2*z^5*zb*G[1][2]^3 + 16*s2^2*z^5*zb*G[1][2]^3 - 
    48*s1*s2*z^6*zb*G[1][2]^3 - 32*s2^2*z^6*zb*G[1][2]^3 + 
    16*s2^2*z^7*zb*G[1][2]^3 - 32*s1*s2*z*zb^2*G[1][2]^3 + 
    240*s2^2*z*zb^2*G[1][2]^3 - 32*s1^2*z^2*zb^2*G[1][2]^3 + 
    736*s1*s2*z^2*zb^2*G[1][2]^3 - 128*s2^2*z^2*zb^2*G[1][2]^3 + 
    232*s1^2*z^3*zb^2*G[1][2]^3 - 416*s1*s2*z^3*zb^2*G[1][2]^3 + 
    432*s2^2*z^3*zb^2*G[1][2]^3 - 80*s1^2*z^4*zb^2*G[1][2]^3 - 
    224*s1*s2*z^4*zb^2*G[1][2]^3 - 224*s2^2*z^4*zb^2*G[1][2]^3 - 
    56*s1^2*z^5*zb^2*G[1][2]^3 + 208*s1*s2*z^5*zb^2*G[1][2]^3 + 
    64*s2^2*z^5*zb^2*G[1][2]^3 + 16*s1*s2*z^6*zb^2*G[1][2]^3 - 
    32*s2^2*z^6*zb^2*G[1][2]^3 - 128*s1*s2*z*zb^3*G[1][2]^3 - 
    240*s2^2*z*zb^3*G[1][2]^3 + 8*s1^2*z^2*zb^3*G[1][2]^3 - 
    576*s1*s2*z^2*zb^3*G[1][2]^3 + 32*s2^2*z^2*zb^3*G[1][2]^3 - 
    144*s1^2*z^3*zb^3*G[1][2]^3 + 944*s1*s2*z^3*zb^3*G[1][2]^3 - 
    208*s2^2*z^3*zb^3*G[1][2]^3 + 152*s1^2*z^4*zb^3*G[1][2]^3 - 
    272*s1*s2*z^4*zb^3*G[1][2]^3 + 96*s2^2*z^4*zb^3*G[1][2]^3 + 
    16*s1^2*z^5*zb^3*G[1][2]^3 - 96*s1*s2*z^5*zb^3*G[1][2]^3 + 
    32*s2^2*z^5*zb^3*G[1][2]^3 + 48*s1*s2*zb^4*G[1][2]^3 + 
    8*s1^2*z*zb^4*G[1][2]^3 + 256*s1*s2*z*zb^4*G[1][2]^3 + 
    128*s2^2*z*zb^4*G[1][2]^3 + 16*s1^2*z^2*zb^4*G[1][2]^3 - 
    208*s1*s2*z^2*zb^4*G[1][2]^3 - 24*s1^2*z^3*zb^4*G[1][2]^3 - 
    304*s1*s2*z^3*zb^4*G[1][2]^3 + 48*s2^2*z^3*zb^4*G[1][2]^3 - 
    64*s1^2*z^4*zb^4*G[1][2]^3 + 224*s1*s2*z^4*zb^4*G[1][2]^3 - 
    64*s2^2*z^4*zb^4*G[1][2]^3 - 96*s1*s2*zb^5*G[1][2]^3 - 
    8*s1^2*z*zb^5*G[1][2]^3 - 32*s1*s2*z*zb^5*G[1][2]^3 - 
    32*s2^2*z*zb^5*G[1][2]^3 + 40*s1^2*z^2*zb^5*G[1][2]^3 + 
    224*s1*s2*z^2*zb^5*G[1][2]^3 + 32*s1^2*z^3*zb^5*G[1][2]^3 - 
    96*s1*s2*z^3*zb^5*G[1][2]^3 + 16*s2^2*z^3*zb^5*G[1][2]^3 + 
    48*s1*s2*zb^6*G[1][2]^3 - 16*s1^2*z*zb^6*G[1][2]^3 - 
    64*s1*s2*z*zb^6*G[1][2]^3 - 32*s1^2*z^2*zb^6*G[1][2]^3 + 
    16*s1*s2*z^2*zb^6*G[1][2]^3 + 16*s1^2*z*zb^7*G[1][2]^3 + 
    192*s2^2*z^2*G[1][1]^2*G[1][3] + 480*s1*s2*z^3*G[1][1]^2*G[1][3] - 
    96*s2^2*z^3*G[1][1]^2*G[1][3] + 288*s1^2*z^4*G[1][1]^2*G[1][3] - 
    24*s1*s2*z^4*G[1][1]^2*G[1][3] + 576*s2^2*z^4*G[1][1]^2*G[1][3] + 
    48*s1*s2*z^5*G[1][1]^2*G[1][3] - 672*s2^2*z^5*G[1][1]^2*G[1][3] - 
    24*s1*s2*z^6*G[1][1]^2*G[1][3] + 384*s2^2*z^6*G[1][1]^2*G[1][3] - 
    96*s2^2*z^7*G[1][1]^2*G[1][3] - 576*s2^2*z*zb*G[1][1]^2*G[1][3] - 
    960*s1*s2*z^2*zb*G[1][1]^2*G[1][3] + 384*s2^2*z^2*zb*G[1][1]^2*G[1][3] - 
    384*s1^2*z^3*zb*G[1][1]^2*G[1][3] - 408*s1*s2*z^3*zb*G[1][1]^2*G[1][3] - 
    1488*s2^2*z^3*zb*G[1][1]^2*G[1][3] - 480*s1^2*z^4*zb*G[1][1]^2*G[1][3] - 
    24*s1*s2*z^4*zb*G[1][1]^2*G[1][3] + 552*s2^2*z^4*zb*G[1][1]^2*G[1][3] + 
    48*s1^2*z^5*zb*G[1][1]^2*G[1][3] - 216*s1*s2*z^5*zb*G[1][1]^2*G[1][3] - 
    24*s2^2*z^5*zb*G[1][1]^2*G[1][3] + 24*s1*s2*z^6*zb*G[1][1]^2*G[1][3] - 
    96*s2^2*z^6*zb*G[1][1]^2*G[1][3] + 48*s2^2*z^7*zb*G[1][1]^2*G[1][3] - 
    288*s1*s2*z*zb^2*G[1][1]^2*G[1][3] + 1440*s2^2*z*zb^2*G[1][1]^2*G[1][3] - 
    288*s1^2*z^2*zb^2*G[1][1]^2*G[1][3] + 2616*s1*s2*z^2*zb^2*G[1][1]^2*
     G[1][3] - 1008*s2^2*z^2*zb^2*G[1][1]^2*G[1][3] + 
    1152*s1^2*z^3*zb^2*G[1][1]^2*G[1][3] - 1272*s1*s2*z^3*zb^2*G[1][1]^2*
     G[1][3] + 2232*s2^2*z^3*zb^2*G[1][1]^2*G[1][3] + 
    96*s1^2*z^4*zb^2*G[1][1]^2*G[1][3] + 648*s1*s2*z^4*zb^2*G[1][1]^2*
     G[1][3] - 960*s2^2*z^4*zb^2*G[1][1]^2*G[1][3] - 
    96*s1^2*z^5*zb^2*G[1][1]^2*G[1][3] + 264*s1*s2*z^5*zb^2*G[1][1]^2*
     G[1][3] + 312*s2^2*z^5*zb^2*G[1][1]^2*G[1][3] + 
    96*s1*s2*z^6*zb^2*G[1][1]^2*G[1][3] - 96*s2^2*z^6*zb^2*G[1][1]^2*
     G[1][3] + 504*s1*s2*z*zb^3*G[1][1]^2*G[1][3] - 
    1248*s2^2*z*zb^3*G[1][1]^2*G[1][3] + 288*s1^2*z^2*zb^3*G[1][1]^2*
     G[1][3] - 2184*s1*s2*z^2*zb^3*G[1][1]^2*G[1][3] + 
    552*s2^2*z^2*zb^3*G[1][1]^2*G[1][3] - 1104*s1^2*z^3*zb^3*G[1][1]^2*
     G[1][3] + 1512*s1*s2*z^3*zb^3*G[1][1]^2*G[1][3] - 
    1056*s2^2*z^3*zb^3*G[1][1]^2*G[1][3] + 288*s1^2*z^4*zb^3*G[1][1]^2*
     G[1][3] - 984*s1*s2*z^4*zb^3*G[1][1]^2*G[1][3] + 
    216*s2^2*z^4*zb^3*G[1][1]^2*G[1][3] + 48*s1^2*z^5*zb^3*G[1][1]^2*
     G[1][3] - 480*s1*s2*z^5*zb^3*G[1][1]^2*G[1][3] + 
    96*s2^2*z^5*zb^3*G[1][1]^2*G[1][3] - 216*s1*s2*z*zb^4*G[1][1]^2*G[1][3] + 
    408*s2^2*z*zb^4*G[1][1]^2*G[1][3] + 144*s1^2*z^2*zb^4*G[1][1]^2*G[1][3] + 
    624*s1*s2*z^2*zb^4*G[1][1]^2*G[1][3] - 48*s2^2*z^2*zb^4*G[1][1]^2*
     G[1][3] + 240*s1^2*z^3*zb^4*G[1][1]^2*G[1][3] - 
    216*s1*s2*z^3*zb^4*G[1][1]^2*G[1][3] + 312*s2^2*z^3*zb^4*G[1][1]^2*
     G[1][3] - 192*s1^2*z^4*zb^4*G[1][1]^2*G[1][3] + 
    960*s1*s2*z^4*zb^4*G[1][1]^2*G[1][3] - 192*s2^2*z^4*zb^4*G[1][1]^2*
     G[1][3] - 48*s1^2*z*zb^5*G[1][1]^2*G[1][3] - 48*s1*s2*z*zb^5*G[1][1]^2*
     G[1][3] - 24*s2^2*z*zb^5*G[1][1]^2*G[1][3] - 48*s1^2*z^2*zb^5*G[1][1]^2*
     G[1][3] - 96*s1*s2*z^2*zb^5*G[1][1]^2*G[1][3] - 
    72*s2^2*z^2*zb^5*G[1][1]^2*G[1][3] + 96*s1^2*z^3*zb^5*G[1][1]^2*G[1][3] - 
    480*s1*s2*z^3*zb^5*G[1][1]^2*G[1][3] + 48*s2^2*z^3*zb^5*G[1][1]^2*
     G[1][3] + 48*s1*s2*z*zb^6*G[1][1]^2*G[1][3] - 
    96*s1^2*z^2*zb^6*G[1][1]^2*G[1][3] + 96*s1*s2*z^2*zb^6*G[1][1]^2*
     G[1][3] + 48*s1^2*z*zb^7*G[1][1]^2*G[1][3] + 
    288*s2^2*z^2*G[1][1]*G[1][2]*G[1][3] + 768*s1*s2*z^3*G[1][1]*G[1][2]*
     G[1][3] - 96*s2^2*z^3*G[1][1]*G[1][2]*G[1][3] + 
    480*s1^2*z^4*G[1][1]*G[1][2]*G[1][3] + 240*s1*s2*z^4*G[1][1]*G[1][2]*
     G[1][3] + 864*s2^2*z^4*G[1][1]*G[1][2]*G[1][3] + 
    96*s1^2*z^5*G[1][1]*G[1][2]*G[1][3] - 192*s1*s2*z^5*G[1][1]*G[1][2]*
     G[1][3] - 864*s2^2*z^5*G[1][1]*G[1][2]*G[1][3] + 
    144*s1*s2*z^6*G[1][1]*G[1][2]*G[1][3] + 480*s2^2*z^6*G[1][1]*G[1][2]*
     G[1][3] - 96*s2^2*z^7*G[1][1]*G[1][2]*G[1][3] - 
    864*s2^2*z*zb*G[1][1]*G[1][2]*G[1][3] - 1536*s1*s2*z^2*zb*G[1][1]*G[1][2]*
     G[1][3] + 480*s2^2*z^2*zb*G[1][1]*G[1][2]*G[1][3] - 
    672*s1^2*z^3*zb*G[1][1]*G[1][2]*G[1][3] - 1296*s1*s2*z^3*zb*G[1][1]*
     G[1][2]*G[1][3] - 2304*s2^2*z^3*zb*G[1][1]*G[1][2]*G[1][3] - 
    864*s1^2*z^4*zb*G[1][1]*G[1][2]*G[1][3] + 336*s1*s2*z^4*zb*G[1][1]*
     G[1][2]*G[1][3] + 480*s2^2*z^4*zb*G[1][1]*G[1][2]*G[1][3] - 
    96*s1^2*z^5*zb*G[1][1]*G[1][2]*G[1][3] - 336*s1*s2*z^5*zb*G[1][1]*G[1][2]*
     G[1][3] - 336*s1*s2*z^6*zb*G[1][1]*G[1][2]*G[1][3] - 
    288*s2^2*z^6*zb*G[1][1]*G[1][2]*G[1][3] + 96*s2^2*z^7*zb*G[1][1]*G[1][2]*
     G[1][3] - 384*s1*s2*z*zb^2*G[1][1]*G[1][2]*G[1][3] + 
    2112*s2^2*z*zb^2*G[1][1]*G[1][2]*G[1][3] - 384*s1^2*z^2*zb^2*G[1][1]*
     G[1][2]*G[1][3] + 4368*s1*s2*z^2*zb^2*G[1][1]*G[1][2]*G[1][3] - 
    1152*s2^2*z^2*zb^2*G[1][1]*G[1][2]*G[1][3] + 1728*s1^2*z^3*zb^2*G[1][1]*
     G[1][2]*G[1][3] - 1584*s1*s2*z^3*zb^2*G[1][1]*G[1][2]*G[1][3] + 
    3456*s2^2*z^3*zb^2*G[1][1]*G[1][2]*G[1][3] + 480*s1^2*z^4*zb^2*G[1][1]*
     G[1][2]*G[1][3] - 96*s1*s2*z^4*zb^2*G[1][1]*G[1][2]*G[1][3] - 
    1056*s2^2*z^4*zb^2*G[1][1]*G[1][2]*G[1][3] - 96*s1^2*z^5*zb^2*G[1][1]*
     G[1][2]*G[1][3] + 1488*s1*s2*z^5*zb^2*G[1][1]*G[1][2]*G[1][3] + 
    672*s2^2*z^5*zb^2*G[1][1]*G[1][2]*G[1][3] + 192*s1*s2*z^6*zb^2*G[1][1]*
     G[1][2]*G[1][3] - 192*s2^2*z^6*zb^2*G[1][1]*G[1][2]*G[1][3] + 
    528*s1*s2*z*zb^3*G[1][1]*G[1][2]*G[1][3] - 1824*s2^2*z*zb^3*G[1][1]*
     G[1][2]*G[1][3] + 384*s1^2*z^2*zb^3*G[1][1]*G[1][2]*G[1][3] - 
    3408*s1*s2*z^2*zb^3*G[1][1]*G[1][2]*G[1][3] + 576*s2^2*z^2*zb^3*G[1][1]*
     G[1][2]*G[1][3] - 1728*s1^2*z^3*zb^3*G[1][1]*G[1][2]*G[1][3] + 
    3552*s1*s2*z^3*zb^3*G[1][1]*G[1][2]*G[1][3] - 1920*s2^2*z^3*zb^3*G[1][1]*
     G[1][2]*G[1][3] + 288*s1^2*z^4*zb^3*G[1][1]*G[1][2]*G[1][3] - 
    2400*s1*s2*z^4*zb^3*G[1][1]*G[1][2]*G[1][3] + 96*s2^2*z^4*zb^3*G[1][1]*
     G[1][2]*G[1][3] + 96*s1^2*z^5*zb^3*G[1][1]*G[1][2]*G[1][3] - 
    960*s1*s2*z^5*zb^3*G[1][1]*G[1][2]*G[1][3] + 192*s2^2*z^5*zb^3*G[1][1]*
     G[1][2]*G[1][3] - 144*s1*s2*z*zb^4*G[1][1]*G[1][2]*G[1][3] + 
    576*s2^2*z*zb^4*G[1][1]*G[1][2]*G[1][3] + 288*s1^2*z^2*zb^4*G[1][1]*
     G[1][2]*G[1][3] + 144*s1*s2*z^2*zb^4*G[1][1]*G[1][2]*G[1][3] + 
    480*s1^2*z^3*zb^4*G[1][1]*G[1][2]*G[1][3] - 480*s1*s2*z^3*zb^4*G[1][1]*
     G[1][2]*G[1][3] + 768*s2^2*z^3*zb^4*G[1][1]*G[1][2]*G[1][3] - 
    384*s1^2*z^4*zb^4*G[1][1]*G[1][2]*G[1][3] + 1920*s1*s2*z^4*zb^4*G[1][1]*
     G[1][2]*G[1][3] - 384*s2^2*z^4*zb^4*G[1][1]*G[1][2]*G[1][3] - 
    96*s1^2*z*zb^5*G[1][1]*G[1][2]*G[1][3] + 48*s1*s2*z*zb^5*G[1][1]*G[1][2]*
     G[1][3] - 96*s1^2*z^2*zb^5*G[1][1]*G[1][2]*G[1][3] + 
    240*s1*s2*z^2*zb^5*G[1][1]*G[1][2]*G[1][3] - 192*s2^2*z^2*zb^5*G[1][1]*
     G[1][2]*G[1][3] + 192*s1^2*z^3*zb^5*G[1][1]*G[1][2]*G[1][3] - 
    960*s1*s2*z^3*zb^5*G[1][1]*G[1][2]*G[1][3] + 96*s2^2*z^3*zb^5*G[1][1]*
     G[1][2]*G[1][3] - 48*s1*s2*z*zb^6*G[1][1]*G[1][2]*G[1][3] - 
    192*s1^2*z^2*zb^6*G[1][1]*G[1][2]*G[1][3] + 192*s1*s2*z^2*zb^6*G[1][1]*
     G[1][2]*G[1][3] + 96*s1^2*z*zb^7*G[1][1]*G[1][2]*G[1][3] + 
    144*s2^2*z^2*G[1][2]^2*G[1][3] + 384*s1*s2*z^3*G[1][2]^2*G[1][3] - 
    48*s2^2*z^3*G[1][2]^2*G[1][3] + 240*s1^2*z^4*G[1][2]^2*G[1][3] + 
    192*s1*s2*z^4*G[1][2]^2*G[1][3] + 432*s2^2*z^4*G[1][2]^2*G[1][3] + 
    48*s1^2*z^5*G[1][2]^2*G[1][3] - 240*s1*s2*z^5*G[1][2]^2*G[1][3] - 
    432*s2^2*z^5*G[1][2]^2*G[1][3] + 144*s1*s2*z^6*G[1][2]^2*G[1][3] + 
    240*s2^2*z^6*G[1][2]^2*G[1][3] - 48*s2^2*z^7*G[1][2]^2*G[1][3] - 
    432*s2^2*z*zb*G[1][2]^2*G[1][3] - 768*s1*s2*z^2*zb*G[1][2]^2*G[1][3] + 
    240*s2^2*z^2*zb*G[1][2]^2*G[1][3] - 288*s1^2*z^3*zb*G[1][2]^2*G[1][3] - 
    768*s1*s2*z^3*zb*G[1][2]^2*G[1][3] - 1104*s2^2*z^3*zb*G[1][2]^2*G[1][3] - 
    360*s1^2*z^4*zb*G[1][2]^2*G[1][3] + 576*s1*s2*z^4*zb*G[1][2]^2*G[1][3] + 
    240*s2^2*z^4*zb*G[1][2]^2*G[1][3] - 24*s1^2*z^5*zb*G[1][2]^2*G[1][3] - 
    240*s1*s2*z^5*zb*G[1][2]^2*G[1][3] - 240*s1*s2*z^6*zb*G[1][2]^2*G[1][3] - 
    144*s2^2*z^6*zb*G[1][2]^2*G[1][3] + 48*s2^2*z^7*zb*G[1][2]^2*G[1][3] - 
    192*s1*s2*z*zb^2*G[1][2]^2*G[1][3] + 960*s2^2*z*zb^2*G[1][2]^2*G[1][3] - 
    336*s1^2*z^2*zb^2*G[1][2]^2*G[1][3] + 2208*s1*s2*z^2*zb^2*G[1][2]^2*
     G[1][3] - 432*s2^2*z^2*zb^2*G[1][2]^2*G[1][3] + 
    696*s1^2*z^3*zb^2*G[1][2]^2*G[1][3] - 1152*s1*s2*z^3*zb^2*G[1][2]^2*
     G[1][3] + 1488*s2^2*z^3*zb^2*G[1][2]^2*G[1][3] + 
    96*s1^2*z^4*zb^2*G[1][2]^2*G[1][3] - 504*s1*s2*z^4*zb^2*G[1][2]^2*
     G[1][3] - 528*s2^2*z^4*zb^2*G[1][2]^2*G[1][3] - 
    72*s1^2*z^5*zb^2*G[1][2]^2*G[1][3] + 960*s1*s2*z^5*zb^2*G[1][2]^2*
     G[1][3] + 336*s2^2*z^5*zb^2*G[1][2]^2*G[1][3] + 
    96*s1*s2*z^6*zb^2*G[1][2]^2*G[1][3] - 96*s2^2*z^6*zb^2*G[1][2]^2*
     G[1][3] + 144*s1^2*z*zb^3*G[1][2]^2*G[1][3] - 
    720*s2^2*z*zb^3*G[1][2]^2*G[1][3] + 360*s1^2*z^2*zb^3*G[1][2]^2*G[1][3] - 
    1152*s1*s2*z^2*zb^3*G[1][2]^2*G[1][3] + 48*s2^2*z^2*zb^3*G[1][2]^2*
     G[1][3] - 576*s1^2*z^3*zb^3*G[1][2]^2*G[1][3] + 
    2472*s1*s2*z^3*zb^3*G[1][2]^2*G[1][3] - 624*s2^2*z^3*zb^3*G[1][2]^2*
     G[1][3] + 216*s1^2*z^4*zb^3*G[1][2]^2*G[1][3] - 
    1224*s1*s2*z^4*zb^3*G[1][2]^2*G[1][3] + 48*s2^2*z^4*zb^3*G[1][2]^2*
     G[1][3] + 48*s1^2*z^5*zb^3*G[1][2]^2*G[1][3] - 
    480*s1*s2*z^5*zb^3*G[1][2]^2*G[1][3] + 96*s2^2*z^5*zb^3*G[1][2]^2*
     G[1][3] - 48*s1^2*zb^4*G[1][2]^2*G[1][3] + 96*s1*s2*zb^4*G[1][2]^2*
     G[1][3] - 312*s1^2*z*zb^4*G[1][2]^2*G[1][3] + 
    240*s1*s2*z*zb^4*G[1][2]^2*G[1][3] + 192*s2^2*z*zb^4*G[1][2]^2*G[1][3] + 
    96*s1^2*z^2*zb^4*G[1][2]^2*G[1][3] - 984*s1*s2*z^2*zb^4*G[1][2]^2*
     G[1][3] + 48*s2^2*z^2*zb^4*G[1][2]^2*G[1][3] + 
    72*s1^2*z^3*zb^4*G[1][2]^2*G[1][3] - 456*s1*s2*z^3*zb^4*G[1][2]^2*
     G[1][3] + 240*s2^2*z^3*zb^4*G[1][2]^2*G[1][3] - 
    192*s1^2*z^4*zb^4*G[1][2]^2*G[1][3] + 960*s1*s2*z^4*zb^4*G[1][2]^2*
     G[1][3] - 192*s2^2*z^4*zb^4*G[1][2]^2*G[1][3] + 
    144*s1^2*zb^5*G[1][2]^2*G[1][3] - 192*s1*s2*zb^5*G[1][2]^2*G[1][3] + 
    168*s1^2*z*zb^5*G[1][2]^2*G[1][3] + 168*s1*s2*z*zb^5*G[1][2]^2*G[1][3] - 
    24*s1^2*z^2*zb^5*G[1][2]^2*G[1][3] + 600*s1*s2*z^2*zb^5*G[1][2]^2*
     G[1][3] - 48*s2^2*z^2*zb^5*G[1][2]^2*G[1][3] + 
    96*s1^2*z^3*zb^5*G[1][2]^2*G[1][3] - 480*s1*s2*z^3*zb^5*G[1][2]^2*
     G[1][3] + 48*s2^2*z^3*zb^5*G[1][2]^2*G[1][3] - 
    144*s1^2*zb^6*G[1][2]^2*G[1][3] + 96*s1*s2*zb^6*G[1][2]^2*G[1][3] - 
    48*s1^2*z*zb^6*G[1][2]^2*G[1][3] - 216*s1*s2*z*zb^6*G[1][2]^2*G[1][3] - 
    96*s1^2*z^2*zb^6*G[1][2]^2*G[1][3] + 96*s1*s2*z^2*zb^6*G[1][2]^2*
     G[1][3] + 48*s1^2*zb^7*G[1][2]^2*G[1][3] + 48*s1^2*z*zb^7*G[1][2]^2*
     G[1][3] + 288*s2^2*z^2*G[1][1]*G[1][3]^2 + 672*s1*s2*z^3*G[1][1]*
     G[1][3]^2 - 96*s2^2*z^3*G[1][1]*G[1][3]^2 + 384*s1^2*z^4*G[1][1]*
     G[1][3]^2 + 288*s1*s2*z^4*G[1][1]*G[1][3]^2 + 
    864*s2^2*z^4*G[1][1]*G[1][3]^2 + 192*s1^2*z^5*G[1][1]*G[1][3]^2 - 
    96*s1*s2*z^5*G[1][1]*G[1][3]^2 - 864*s2^2*z^5*G[1][1]*G[1][3]^2 + 
    96*s1*s2*z^6*G[1][1]*G[1][3]^2 + 480*s2^2*z^6*G[1][1]*G[1][3]^2 - 
    96*s2^2*z^7*G[1][1]*G[1][3]^2 - 864*s2^2*z*zb*G[1][1]*G[1][3]^2 - 
    1344*s1*s2*z^2*zb*G[1][1]*G[1][3]^2 + 480*s2^2*z^2*zb*G[1][1]*G[1][3]^2 - 
    480*s1^2*z^3*zb*G[1][1]*G[1][3]^2 - 1152*s1*s2*z^3*zb*G[1][1]*G[1][3]^2 - 
    2352*s2^2*z^3*zb*G[1][1]*G[1][3]^2 - 960*s1^2*z^4*zb*G[1][1]*G[1][3]^2 - 
    288*s1*s2*z^4*zb*G[1][1]*G[1][3]^2 + 456*s2^2*z^4*zb*G[1][1]*G[1][3]^2 - 
    336*s1^2*z^5*zb*G[1][1]*G[1][3]^2 - 432*s1*s2*z^5*zb*G[1][1]*G[1][3]^2 - 
    120*s2^2*z^5*zb*G[1][1]*G[1][3]^2 - 192*s1*s2*z^6*zb*G[1][1]*G[1][3]^2 - 
    192*s2^2*z^6*zb*G[1][1]*G[1][3]^2 + 48*s2^2*z^7*zb*G[1][1]*G[1][3]^2 - 
    480*s1*s2*z*zb^2*G[1][1]*G[1][3]^2 + 2112*s2^2*z*zb^2*G[1][1]*G[1][3]^2 - 
    480*s1^2*z^2*zb^2*G[1][1]*G[1][3]^2 + 3936*s1*s2*z^2*zb^2*G[1][1]*
     G[1][3]^2 - 1008*s2^2*z^2*zb^2*G[1][1]*G[1][3]^2 + 
    1632*s1^2*z^3*zb^2*G[1][1]*G[1][3]^2 - 768*s1*s2*z^3*zb^2*G[1][1]*
     G[1][3]^2 + 3480*s2^2*z^3*zb^2*G[1][1]*G[1][3]^2 + 
    960*s1^2*z^4*zb^2*G[1][1]*G[1][3]^2 + 984*s1*s2*z^4*zb^2*G[1][1]*
     G[1][3]^2 - 672*s2^2*z^4*zb^2*G[1][1]*G[1][3]^2 + 
    96*s1^2*z^5*zb^2*G[1][1]*G[1][3]^2 + 1008*s1*s2*z^5*zb^2*G[1][1]*
     G[1][3]^2 + 600*s2^2*z^5*zb^2*G[1][1]*G[1][3]^2 + 
    144*s1*s2*z^6*zb^2*G[1][1]*G[1][3]^2 - 96*s2^2*z^6*zb^2*G[1][1]*
     G[1][3]^2 + 768*s1*s2*z*zb^3*G[1][1]*G[1][3]^2 - 
    1824*s2^2*z*zb^3*G[1][1]*G[1][3]^2 + 480*s1^2*z^2*zb^3*G[1][1]*
     G[1][3]^2 - 3360*s1*s2*z^2*zb^3*G[1][1]*G[1][3]^2 + 
    168*s2^2*z^2*zb^3*G[1][1]*G[1][3]^2 - 1968*s1^2*z^3*zb^3*G[1][1]*
     G[1][3]^2 + 1368*s1*s2*z^3*zb^3*G[1][1]*G[1][3]^2 - 
    1920*s2^2*z^3*zb^3*G[1][1]*G[1][3]^2 - 192*s1^2*z^4*zb^3*G[1][1]*
     G[1][3]^2 - 1944*s1*s2*z^4*zb^3*G[1][1]*G[1][3]^2 - 
    264*s2^2*z^4*zb^3*G[1][1]*G[1][3]^2 + 48*s1^2*z^5*zb^3*G[1][1]*
     G[1][3]^2 - 672*s1*s2*z^5*zb^3*G[1][1]*G[1][3]^2 + 
    96*s2^2*z^5*zb^3*G[1][1]*G[1][3]^2 - 288*s1*s2*z*zb^4*G[1][1]*G[1][3]^2 + 
    600*s2^2*z*zb^4*G[1][1]*G[1][3]^2 + 432*s1^2*z^2*zb^4*G[1][1]*G[1][3]^2 + 
    936*s1*s2*z^2*zb^4*G[1][1]*G[1][3]^2 + 336*s2^2*z^2*zb^4*G[1][1]*
     G[1][3]^2 + 720*s1^2*z^3*zb^4*G[1][1]*G[1][3]^2 + 
    360*s1*s2*z^3*zb^4*G[1][1]*G[1][3]^2 + 792*s2^2*z^3*zb^4*G[1][1]*
     G[1][3]^2 - 192*s1^2*z^4*zb^4*G[1][1]*G[1][3]^2 + 
    1248*s1*s2*z^4*zb^4*G[1][1]*G[1][3]^2 - 192*s2^2*z^4*zb^4*G[1][1]*
     G[1][3]^2 - 144*s1^2*z*zb^5*G[1][1]*G[1][3]^2 - 
    72*s1*s2*z*zb^5*G[1][1]*G[1][3]^2 - 24*s2^2*z*zb^5*G[1][1]*G[1][3]^2 - 
    336*s1^2*z^2*zb^5*G[1][1]*G[1][3]^2 - 264*s1*s2*z^2*zb^5*G[1][1]*
     G[1][3]^2 - 264*s2^2*z^2*zb^5*G[1][1]*G[1][3]^2 + 
    96*s1^2*z^3*zb^5*G[1][1]*G[1][3]^2 - 672*s1*s2*z^3*zb^5*G[1][1]*
     G[1][3]^2 + 48*s2^2*z^3*zb^5*G[1][1]*G[1][3]^2 + 
    96*s1^2*z*zb^6*G[1][1]*G[1][3]^2 + 72*s1*s2*z*zb^6*G[1][1]*G[1][3]^2 - 
    96*s1^2*z^2*zb^6*G[1][1]*G[1][3]^2 + 144*s1*s2*z^2*zb^6*G[1][1]*
     G[1][3]^2 + 48*s1^2*z*zb^7*G[1][1]*G[1][3]^2 + 
    240*s2^2*z^2*G[1][2]*G[1][3]^2 + 576*s1*s2*z^3*G[1][2]*G[1][3]^2 - 
    48*s2^2*z^3*G[1][2]*G[1][3]^2 + 336*s1^2*z^4*G[1][2]*G[1][3]^2 + 
    456*s1*s2*z^4*G[1][2]*G[1][3]^2 + 720*s2^2*z^4*G[1][2]*G[1][3]^2 + 
    240*s1^2*z^5*G[1][2]*G[1][3]^2 - 288*s1*s2*z^5*G[1][2]*G[1][3]^2 - 
    624*s2^2*z^5*G[1][2]*G[1][3]^2 + 216*s1*s2*z^6*G[1][2]*G[1][3]^2 + 
    336*s2^2*z^6*G[1][2]*G[1][3]^2 - 48*s2^2*z^7*G[1][2]*G[1][3]^2 - 
    720*s2^2*z*zb*G[1][2]*G[1][3]^2 - 1152*s1*s2*z^2*zb*G[1][2]*G[1][3]^2 + 
    336*s2^2*z^2*zb*G[1][2]*G[1][3]^2 - 384*s1^2*z^3*zb*G[1][2]*G[1][3]^2 - 
    1320*s1*s2*z^3*zb*G[1][2]*G[1][3]^2 - 1968*s2^2*z^3*zb*G[1][2]*
     G[1][3]^2 - 840*s1^2*z^4*zb*G[1][2]*G[1][3]^2 + 
    24*s1*s2*z^4*zb*G[1][2]*G[1][3]^2 + 144*s2^2*z^4*zb*G[1][2]*G[1][3]^2 - 
    408*s1^2*z^5*zb*G[1][2]*G[1][3]^2 - 456*s1*s2*z^5*zb*G[1][2]*G[1][3]^2 - 
    96*s2^2*z^5*zb*G[1][2]*G[1][3]^2 - 360*s1*s2*z^6*zb*G[1][2]*G[1][3]^2 - 
    240*s2^2*z^6*zb*G[1][2]*G[1][3]^2 + 48*s2^2*z^7*zb*G[1][2]*G[1][3]^2 - 
    384*s1*s2*z*zb^2*G[1][2]*G[1][3]^2 + 1632*s2^2*z*zb^2*G[1][2]*G[1][3]^2 - 
    528*s1^2*z^2*zb^2*G[1][2]*G[1][3]^2 + 3240*s1*s2*z^2*zb^2*G[1][2]*
     G[1][3]^2 - 432*s2^2*z^2*zb^2*G[1][2]*G[1][3]^2 + 
    1176*s1^2*z^3*zb^2*G[1][2]*G[1][3]^2 - 456*s1*s2*z^3*zb^2*G[1][2]*
     G[1][3]^2 + 2736*s2^2*z^3*zb^2*G[1][2]*G[1][3]^2 + 
    960*s1^2*z^4*zb^2*G[1][2]*G[1][3]^2 + 264*s1*s2*z^4*zb^2*G[1][2]*
     G[1][3]^2 - 240*s2^2*z^4*zb^2*G[1][2]*G[1][3]^2 + 
    120*s1^2*z^5*zb^2*G[1][2]*G[1][3]^2 + 1416*s1*s2*z^5*zb^2*G[1][2]*
     G[1][3]^2 + 624*s2^2*z^5*zb^2*G[1][2]*G[1][3]^2 + 
    144*s1*s2*z^6*zb^2*G[1][2]*G[1][3]^2 - 96*s2^2*z^6*zb^2*G[1][2]*
     G[1][3]^2 + 144*s1^2*z*zb^3*G[1][2]*G[1][3]^2 + 
    456*s1*s2*z*zb^3*G[1][2]*G[1][3]^2 - 1296*s2^2*z*zb^3*G[1][2]*G[1][3]^2 + 
    552*s1^2*z^2*zb^3*G[1][2]*G[1][3]^2 - 2136*s1*s2*z^2*zb^3*G[1][2]*
     G[1][3]^2 - 336*s2^2*z^2*zb^3*G[1][2]*G[1][3]^2 - 
    1440*s1^2*z^3*zb^3*G[1][2]*G[1][3]^2 + 1560*s1*s2*z^3*zb^3*G[1][2]*
     G[1][3]^2 - 1488*s2^2*z^3*zb^3*G[1][2]*G[1][3]^2 - 
    264*s1^2*z^4*zb^3*G[1][2]*G[1][3]^2 - 1992*s1*s2*z^4*zb^3*G[1][2]*
     G[1][3]^2 - 432*s2^2*z^4*zb^3*G[1][2]*G[1][3]^2 + 
    48*s1^2*z^5*zb^3*G[1][2]*G[1][3]^2 - 672*s1*s2*z^5*zb^3*G[1][2]*
     G[1][3]^2 + 96*s2^2*z^5*zb^3*G[1][2]*G[1][3]^2 - 
    48*s1^2*zb^4*G[1][2]*G[1][3]^2 + 48*s1*s2*zb^4*G[1][2]*G[1][3]^2 - 
    312*s1^2*z*zb^4*G[1][2]*G[1][3]^2 - 120*s1*s2*z*zb^4*G[1][2]*G[1][3]^2 + 
    384*s2^2*z*zb^4*G[1][2]*G[1][3]^2 + 384*s1^2*z^2*zb^4*G[1][2]*G[1][3]^2 - 
    240*s1*s2*z^2*zb^4*G[1][2]*G[1][3]^2 + 432*s2^2*z^2*zb^4*G[1][2]*
     G[1][3]^2 + 552*s1^2*z^3*zb^4*G[1][2]*G[1][3]^2 + 
    312*s1*s2*z^3*zb^4*G[1][2]*G[1][3]^2 + 720*s2^2*z^3*zb^4*G[1][2]*
     G[1][3]^2 - 192*s1^2*z^4*zb^4*G[1][2]*G[1][3]^2 + 
    1248*s1*s2*z^4*zb^4*G[1][2]*G[1][3]^2 - 192*s2^2*z^4*zb^4*G[1][2]*
     G[1][3]^2 + 144*s1^2*zb^5*G[1][2]*G[1][3]^2 - 
    96*s1*s2*zb^5*G[1][2]*G[1][3]^2 + 72*s1^2*z*zb^5*G[1][2]*G[1][3]^2 + 
    144*s1*s2*z*zb^5*G[1][2]*G[1][3]^2 - 312*s1^2*z^2*zb^5*G[1][2]*
     G[1][3]^2 + 144*s1*s2*z^2*zb^5*G[1][2]*G[1][3]^2 - 
    240*s2^2*z^2*zb^5*G[1][2]*G[1][3]^2 + 96*s1^2*z^3*zb^5*G[1][2]*
     G[1][3]^2 - 672*s1*s2*z^3*zb^5*G[1][2]*G[1][3]^2 + 
    48*s2^2*z^3*zb^5*G[1][2]*G[1][3]^2 - 144*s1^2*zb^6*G[1][2]*G[1][3]^2 + 
    48*s1*s2*zb^6*G[1][2]*G[1][3]^2 + 48*s1^2*z*zb^6*G[1][2]*G[1][3]^2 - 
    96*s1*s2*z*zb^6*G[1][2]*G[1][3]^2 - 96*s1^2*z^2*zb^6*G[1][2]*G[1][3]^2 + 
    144*s1*s2*z^2*zb^6*G[1][2]*G[1][3]^2 + 48*s1^2*zb^7*G[1][2]*G[1][3]^2 + 
    48*s1^2*z*zb^7*G[1][2]*G[1][3]^2 + 160*s2^2*z^2*G[1][3]^3 + 
    352*s1*s2*z^3*G[1][3]^3 - 32*s2^2*z^3*G[1][3]^3 + 
    192*s1^2*z^4*G[1][3]^3 + 296*s1*s2*z^4*G[1][3]^3 + 
    480*s2^2*z^4*G[1][3]^3 + 192*s1^2*z^5*G[1][3]^3 - 
    112*s1*s2*z^5*G[1][3]^3 - 416*s2^2*z^5*G[1][3]^3 + 
    104*s1*s2*z^6*G[1][3]^3 + 224*s2^2*z^6*G[1][3]^3 - 
    32*s2^2*z^7*G[1][3]^3 - 480*s2^2*z*zb*G[1][3]^3 - 
    704*s1*s2*z^2*zb*G[1][3]^3 + 224*s2^2*z^2*zb*G[1][3]^3 - 
    224*s1^2*z^3*zb*G[1][3]^3 - 856*s1*s2*z^3*zb*G[1][3]^3 - 
    1376*s2^2*z^3*zb*G[1][3]^3 - 648*s1^2*z^4*zb*G[1][3]^3 - 
    280*s1*s2*z^4*zb*G[1][3]^3 + 88*s2^2*z^4*zb*G[1][3]^3 - 
    312*s1^2*z^5*zb*G[1][3]^3 - 328*s1*s2*z^5*zb*G[1][3]^3 - 
    56*s2^2*z^5*zb*G[1][3]^3 - 136*s1*s2*z^6*zb*G[1][3]^3 - 
    160*s2^2*z^6*zb*G[1][3]^3 + 32*s2^2*z^7*zb*G[1][3]^3 - 
    288*s1*s2*z*zb^2*G[1][3]^3 + 1152*s2^2*z*zb^2*G[1][3]^3 - 
    288*s1^2*z^2*zb^2*G[1][3]^3 + 2168*s1*s2*z^2*zb^2*G[1][3]^3 - 
    320*s2^2*z^2*zb^2*G[1][3]^3 + 888*s1^2*z^3*zb^2*G[1][3]^3 + 
    40*s1*s2*z^3*zb^2*G[1][3]^3 + 2072*s2^2*z^3*zb^2*G[1][3]^3 + 
    784*s1^2*z^4*zb^2*G[1][3]^3 + 688*s1*s2*z^4*zb^2*G[1][3]^3 - 
    176*s2^2*z^4*zb^2*G[1][3]^3 + 88*s1^2*z^5*zb^2*G[1][3]^3 + 
    632*s1*s2*z^5*zb^2*G[1][3]^3 + 408*s2^2*z^5*zb^2*G[1][3]^3 + 
    32*s1*s2*z^6*zb^2*G[1][3]^3 - 64*s2^2*z^6*zb^2*G[1][3]^3 + 
    440*s1*s2*z*zb^3*G[1][3]^3 - 1024*s2^2*z*zb^3*G[1][3]^3 + 
    264*s1^2*z^2*zb^3*G[1][3]^3 - 1928*s1*s2*z^2*zb^3*G[1][3]^3 - 
    216*s2^2*z^2*zb^3*G[1][3]^3 - 1184*s1^2*z^3*zb^3*G[1][3]^3 + 
    336*s1*s2*z^3*zb^3*G[1][3]^3 - 1248*s2^2*z^3*zb^3*G[1][3]^3 - 
    200*s1^2*z^4*zb^3*G[1][3]^3 - 1152*s1*s2*z^4*zb^3*G[1][3]^3 - 
    264*s2^2*z^4*zb^3*G[1][3]^3 + 32*s1^2*z^5*zb^3*G[1][3]^3 - 
    192*s1*s2*z^5*zb^3*G[1][3]^3 + 64*s2^2*z^5*zb^3*G[1][3]^3 + 
    8*s1^2*z*zb^4*G[1][3]^3 - 152*s1*s2*z*zb^4*G[1][3]^3 + 
    392*s2^2*z*zb^4*G[1][3]^3 + 304*s1^2*z^2*zb^4*G[1][3]^3 + 
    680*s1*s2*z^2*zb^4*G[1][3]^3 + 336*s2^2*z^2*zb^4*G[1][3]^3 + 
    456*s1^2*z^3*zb^4*G[1][3]^3 + 320*s1*s2*z^3*zb^4*G[1][3]^3 + 
    552*s2^2*z^3*zb^4*G[1][3]^3 - 128*s1^2*z^4*zb^4*G[1][3]^3 + 
    448*s1*s2*z^4*zb^4*G[1][3]^3 - 128*s2^2*z^4*zb^4*G[1][3]^3 - 
    104*s1^2*z*zb^5*G[1][3]^3 - 72*s1*s2*z*zb^5*G[1][3]^3 - 
    40*s2^2*z*zb^5*G[1][3]^3 - 216*s1^2*z^2*zb^5*G[1][3]^3 - 
    248*s1*s2*z^2*zb^5*G[1][3]^3 - 184*s2^2*z^2*zb^5*G[1][3]^3 + 
    64*s1^2*z^3*zb^5*G[1][3]^3 - 192*s1*s2*z^3*zb^5*G[1][3]^3 + 
    32*s2^2*z^3*zb^5*G[1][3]^3 + 64*s1^2*z*zb^6*G[1][3]^3 + 
    72*s1*s2*z*zb^6*G[1][3]^3 - 64*s1^2*z^2*zb^6*G[1][3]^3 + 
    32*s1*s2*z^2*zb^6*G[1][3]^3 + 32*s1^2*z*zb^7*G[1][3]^3 + 
    24*s1*s2*z^4*zb^2*G[1][1]^2*G[1][4] + 24*s2^2*z^5*zb^2*G[1][1]^2*
     G[1][4] - 48*s1*s2*z^6*zb^2*G[1][1]^2*G[1][4] - 
    24*s2^2*z^6*zb^2*G[1][1]^2*G[1][4] - 72*s1*s2*z^3*zb^3*G[1][1]^2*
     G[1][4] - 24*s1*s2*z^4*zb^3*G[1][1]^2*G[1][4] - 
    72*s2^2*z^4*zb^3*G[1][1]^2*G[1][4] + 192*s1*s2*z^5*zb^3*G[1][1]^2*
     G[1][4] + 72*s2^2*z^5*zb^3*G[1][1]^2*G[1][4] + 
    72*s1*s2*z^2*zb^4*G[1][1]^2*G[1][4] + 72*s1*s2*z^3*zb^4*G[1][1]^2*
     G[1][4] + 72*s2^2*z^3*zb^4*G[1][1]^2*G[1][4] - 
    288*s1*s2*z^4*zb^4*G[1][1]^2*G[1][4] - 72*s2^2*z^4*zb^4*G[1][1]^2*
     G[1][4] - 24*s1*s2*z*zb^5*G[1][1]^2*G[1][4] - 
    72*s1*s2*z^2*zb^5*G[1][1]^2*G[1][4] - 24*s2^2*z^2*zb^5*G[1][1]^2*
     G[1][4] + 192*s1*s2*z^3*zb^5*G[1][1]^2*G[1][4] + 
    24*s2^2*z^3*zb^5*G[1][1]^2*G[1][4] + 24*s1*s2*z*zb^6*G[1][1]^2*G[1][4] - 
    48*s1*s2*z^2*zb^6*G[1][1]^2*G[1][4] - 48*s1*s2*z^5*zb*G[1][1]*G[1][2]*
     G[1][4] + 48*s1*s2*z^6*zb*G[1][1]*G[1][2]*G[1][4] + 
    192*s1*s2*z^4*zb^2*G[1][1]*G[1][2]*G[1][4] - 144*s1*s2*z^5*zb^2*G[1][1]*
     G[1][2]*G[1][4] - 48*s1*s2*z^6*zb^2*G[1][1]*G[1][2]*G[1][4] - 
    288*s1*s2*z^3*zb^3*G[1][1]*G[1][2]*G[1][4] + 96*s1*s2*z^4*zb^3*G[1][1]*
     G[1][2]*G[1][4] + 192*s1*s2*z^5*zb^3*G[1][1]*G[1][2]*G[1][4] + 
    192*s1*s2*z^2*zb^4*G[1][1]*G[1][2]*G[1][4] + 96*s1*s2*z^3*zb^4*G[1][1]*
     G[1][2]*G[1][4] - 288*s1*s2*z^4*zb^4*G[1][1]*G[1][2]*G[1][4] - 
    48*s1*s2*z*zb^5*G[1][1]*G[1][2]*G[1][4] - 144*s1*s2*z^2*zb^5*G[1][1]*
     G[1][2]*G[1][4] + 192*s1*s2*z^3*zb^5*G[1][1]*G[1][2]*G[1][4] + 
    48*s1*s2*z*zb^6*G[1][1]*G[1][2]*G[1][4] - 48*s1*s2*z^2*zb^6*G[1][1]*
     G[1][2]*G[1][4] - 48*s1^2*z^3*zb*G[1][2]^2*G[1][4] - 
    96*s1*s2*z^3*zb*G[1][2]^2*G[1][4] - 48*s2^2*z^3*zb*G[1][2]^2*G[1][4] - 
    48*s1^2*z^5*zb*G[1][2]^2*G[1][4] + 96*s2^2*z*zb^2*G[1][2]^2*G[1][4] + 
    144*s1^2*z^2*zb^2*G[1][2]^2*G[1][4] + 240*s1*s2*z^2*zb^2*G[1][2]^2*
     G[1][4] - 144*s2^2*z^2*zb^2*G[1][2]^2*G[1][4] + 
    240*s2^2*z^3*zb^2*G[1][2]^2*G[1][4] + 96*s1^2*z^4*zb^2*G[1][2]^2*
     G[1][4] + 72*s1*s2*z^4*zb^2*G[1][2]^2*G[1][4] + 
    72*s1^2*z^5*zb^2*G[1][2]^2*G[1][4] - 144*s1^2*z*zb^3*G[1][2]^2*G[1][4] + 
    96*s1*s2*z*zb^3*G[1][2]^2*G[1][4] - 192*s2^2*z*zb^3*G[1][2]^2*G[1][4] - 
    48*s1^2*z^2*zb^3*G[1][2]^2*G[1][4] - 576*s1*s2*z^2*zb^3*G[1][2]^2*
     G[1][4] + 240*s2^2*z^2*zb^3*G[1][2]^2*G[1][4] - 
    48*s1^2*z^3*zb^3*G[1][2]^2*G[1][4] + 168*s1*s2*z^3*zb^3*G[1][2]^2*
     G[1][4] - 336*s2^2*z^3*zb^3*G[1][2]^2*G[1][4] - 
    168*s1^2*z^4*zb^3*G[1][2]^2*G[1][4] - 72*s1*s2*z^4*zb^3*G[1][2]^2*
     G[1][4] - 24*s1^2*z^5*zb^3*G[1][2]^2*G[1][4] + 
    48*s1^2*zb^4*G[1][2]^2*G[1][4] - 48*s1*s2*zb^4*G[1][2]^2*G[1][4] + 
    288*s1^2*z*zb^4*G[1][2]^2*G[1][4] - 96*s1*s2*z*zb^4*G[1][2]^2*G[1][4] + 
    96*s2^2*z*zb^4*G[1][2]^2*G[1][4] - 192*s1^2*z^2*zb^4*G[1][2]^2*G[1][4] + 
    456*s1*s2*z^2*zb^4*G[1][2]^2*G[1][4] - 48*s2^2*z^2*zb^4*G[1][2]^2*
     G[1][4] + 168*s1^2*z^3*zb^4*G[1][2]^2*G[1][4] - 
    72*s1*s2*z^3*zb^4*G[1][2]^2*G[1][4] + 144*s2^2*z^3*zb^4*G[1][2]^2*
     G[1][4] + 72*s1^2*z^4*zb^4*G[1][2]^2*G[1][4] - 
    144*s1^2*zb^5*G[1][2]^2*G[1][4] + 96*s1*s2*zb^5*G[1][2]^2*G[1][4] - 
    144*s1^2*z*zb^5*G[1][2]^2*G[1][4] - 72*s1*s2*z*zb^5*G[1][2]^2*G[1][4] + 
    72*s1^2*z^2*zb^5*G[1][2]^2*G[1][4] - 120*s1*s2*z^2*zb^5*G[1][2]^2*
     G[1][4] - 48*s2^2*z^2*zb^5*G[1][2]^2*G[1][4] - 
    72*s1^2*z^3*zb^5*G[1][2]^2*G[1][4] + 144*s1^2*zb^6*G[1][2]^2*G[1][4] - 
    48*s1*s2*zb^6*G[1][2]^2*G[1][4] + 72*s1*s2*z*zb^6*G[1][2]^2*G[1][4] + 
    24*s1^2*z^2*zb^6*G[1][2]^2*G[1][4] - 48*s1^2*zb^7*G[1][2]^2*G[1][4] + 
    48*s2^2*z^3*zb*G[1][1]*G[1][3]*G[1][4] + 192*s1*s2*z^4*zb*G[1][1]*G[1][3]*
     G[1][4] + 144*s1^2*z^5*zb*G[1][1]*G[1][3]*G[1][4] - 
    48*s1*s2*z^5*zb*G[1][1]*G[1][3]*G[1][4] + 144*s2^2*z^5*zb*G[1][1]*G[1][3]*
     G[1][4] + 96*s1*s2*z^6*zb*G[1][1]*G[1][3]*G[1][4] - 
    96*s2^2*z^6*zb*G[1][1]*G[1][3]*G[1][4] + 48*s2^2*z^7*zb*G[1][1]*G[1][3]*
     G[1][4] - 144*s2^2*z^2*zb^2*G[1][1]*G[1][3]*G[1][4] - 
    384*s1*s2*z^3*zb^2*G[1][1]*G[1][3]*G[1][4] + 48*s2^2*z^3*zb^2*G[1][1]*
     G[1][3]*G[1][4] - 240*s1^2*z^4*zb^2*G[1][1]*G[1][3]*G[1][4] - 
    384*s2^2*z^4*zb^2*G[1][1]*G[1][3]*G[1][4] - 192*s1^2*z^5*zb^2*G[1][1]*
     G[1][3]*G[1][4] - 240*s1*s2*z^5*zb^2*G[1][1]*G[1][3]*G[1][4] + 
    48*s2^2*z^5*zb^2*G[1][1]*G[1][3]*G[1][4] - 144*s1*s2*z^6*zb^2*G[1][1]*
     G[1][3]*G[1][4] - 96*s2^2*z^6*zb^2*G[1][1]*G[1][3]*G[1][4] + 
    288*s2^2*z^2*zb^3*G[1][1]*G[1][3]*G[1][4] + 432*s1*s2*z^3*zb^3*G[1][1]*
     G[1][3]*G[1][4] + 480*s1^2*z^4*zb^3*G[1][1]*G[1][3]*G[1][4] + 
    48*s1*s2*z^4*zb^3*G[1][1]*G[1][3]*G[1][4] + 336*s2^2*z^4*zb^3*G[1][1]*
     G[1][3]*G[1][4] + 48*s1^2*z^5*zb^3*G[1][1]*G[1][3]*G[1][4] + 
    480*s1*s2*z^5*zb^3*G[1][1]*G[1][3]*G[1][4] + 96*s2^2*z^5*zb^3*G[1][1]*
     G[1][3]*G[1][4] + 144*s1*s2*z^2*zb^4*G[1][1]*G[1][3]*G[1][4] - 
    192*s2^2*z^2*zb^4*G[1][1]*G[1][3]*G[1][4] - 192*s1^2*z^3*zb^4*G[1][1]*
     G[1][3]*G[1][4] - 240*s1*s2*z^3*zb^4*G[1][1]*G[1][3]*G[1][4] - 
    96*s2^2*z^3*zb^4*G[1][1]*G[1][3]*G[1][4] - 192*s1^2*z^4*zb^4*G[1][1]*
     G[1][3]*G[1][4] - 528*s1*s2*z^4*zb^4*G[1][1]*G[1][3]*G[1][4] - 
    144*s2^2*z^4*zb^4*G[1][1]*G[1][3]*G[1][4] - 48*s1*s2*z*zb^5*G[1][1]*
     G[1][3]*G[1][4] + 48*s1^2*z^2*zb^5*G[1][1]*G[1][3]*G[1][4] - 
    96*s1*s2*z^2*zb^5*G[1][1]*G[1][3]*G[1][4] + 48*s2^2*z^2*zb^5*G[1][1]*
     G[1][3]*G[1][4] + 144*s1^2*z^3*zb^5*G[1][1]*G[1][3]*G[1][4] + 
    384*s1*s2*z^3*zb^5*G[1][1]*G[1][3]*G[1][4] + 48*s2^2*z^3*zb^5*G[1][1]*
     G[1][3]*G[1][4] + 48*s1*s2*z*zb^6*G[1][1]*G[1][3]*G[1][4] - 
    48*s1^2*z^2*zb^6*G[1][1]*G[1][3]*G[1][4] - 96*s1*s2*z^2*zb^6*G[1][1]*
     G[1][3]*G[1][4] - 48*s1^2*z^3*zb*G[1][2]*G[1][3]*G[1][4] - 
    144*s1*s2*z^3*zb*G[1][2]*G[1][3]*G[1][4] - 48*s2^2*z^3*zb*G[1][2]*G[1][3]*
     G[1][4] - 48*s1^2*z^4*zb*G[1][2]*G[1][3]*G[1][4] - 
    48*s1*s2*z^4*zb*G[1][2]*G[1][3]*G[1][4] - 96*s2^2*z^4*zb*G[1][2]*G[1][3]*
     G[1][4] - 96*s1^2*z^5*zb*G[1][2]*G[1][3]*G[1][4] + 
    96*s2^2*z^5*zb*G[1][2]*G[1][3]*G[1][4] - 48*s2^2*z^6*zb*G[1][2]*G[1][3]*
     G[1][4] + 144*s2^2*z*zb^2*G[1][2]*G[1][3]*G[1][4] + 
    144*s1^2*z^2*zb^2*G[1][2]*G[1][3]*G[1][4] + 384*s1*s2*z^2*zb^2*G[1][2]*
     G[1][3]*G[1][4] - 240*s2^2*z^2*zb^2*G[1][2]*G[1][3]*G[1][4] + 
    96*s1^2*z^3*zb^2*G[1][2]*G[1][3]*G[1][4] + 48*s1*s2*z^3*zb^2*G[1][2]*
     G[1][3]*G[1][4] + 480*s2^2*z^3*zb^2*G[1][2]*G[1][3]*G[1][4] + 
    240*s1^2*z^4*zb^2*G[1][2]*G[1][3]*G[1][4] + 192*s1*s2*z^4*zb^2*G[1][2]*
     G[1][3]*G[1][4] - 96*s2^2*z^4*zb^2*G[1][2]*G[1][3]*G[1][4] + 
    144*s1^2*z^5*zb^2*G[1][2]*G[1][3]*G[1][4] + 48*s2^2*z^5*zb^2*G[1][2]*
     G[1][3]*G[1][4] + 48*s2^2*z^6*zb^2*G[1][2]*G[1][3]*G[1][4] - 
    144*s1^2*z*zb^3*G[1][2]*G[1][3]*G[1][4] + 96*s1*s2*z*zb^3*G[1][2]*G[1][3]*
     G[1][4] - 240*s2^2*z*zb^3*G[1][2]*G[1][3]*G[1][4] - 
    48*s1^2*z^2*zb^3*G[1][2]*G[1][3]*G[1][4] - 768*s1*s2*z^2*zb^3*G[1][2]*
     G[1][3]*G[1][4] + 192*s2^2*z^2*zb^3*G[1][2]*G[1][3]*G[1][4] - 
    288*s1^2*z^3*zb^3*G[1][2]*G[1][3]*G[1][4] - 384*s2^2*z^3*zb^3*G[1][2]*
     G[1][3]*G[1][4] - 336*s1^2*z^4*zb^3*G[1][2]*G[1][3]*G[1][4] - 
    96*s1*s2*z^4*zb^3*G[1][2]*G[1][3]*G[1][4] - 48*s1^2*z^5*zb^3*G[1][2]*
     G[1][3]*G[1][4] - 144*s2^2*z^5*zb^3*G[1][2]*G[1][3]*G[1][4] + 
    48*s1^2*zb^4*G[1][2]*G[1][3]*G[1][4] - 48*s1*s2*zb^4*G[1][2]*G[1][3]*
     G[1][4] + 288*s1^2*z*zb^4*G[1][2]*G[1][3]*G[1][4] - 
    96*s1*s2*z*zb^4*G[1][2]*G[1][3]*G[1][4] + 96*s2^2*z*zb^4*G[1][2]*G[1][3]*
     G[1][4] - 48*s1^2*z^2*zb^4*G[1][2]*G[1][3]*G[1][4] + 
    480*s1*s2*z^2*zb^4*G[1][2]*G[1][3]*G[1][4] + 96*s2^2*z^2*zb^4*G[1][2]*
     G[1][3]*G[1][4] + 336*s1^2*z^3*zb^4*G[1][2]*G[1][3]*G[1][4] + 
    192*s1*s2*z^3*zb^4*G[1][2]*G[1][3]*G[1][4] + 144*s1^2*z^4*zb^4*G[1][2]*
     G[1][3]*G[1][4] - 48*s1*s2*z^4*zb^4*G[1][2]*G[1][3]*G[1][4] + 
    192*s2^2*z^4*zb^4*G[1][2]*G[1][3]*G[1][4] - 144*s1^2*zb^5*G[1][2]*G[1][3]*
     G[1][4] + 96*s1*s2*zb^5*G[1][2]*G[1][3]*G[1][4] - 
    192*s1^2*z*zb^5*G[1][2]*G[1][3]*G[1][4] - 48*s1*s2*z*zb^5*G[1][2]*G[1][3]*
     G[1][4] - 144*s1^2*z^2*zb^5*G[1][2]*G[1][3]*G[1][4] - 
    144*s1*s2*z^2*zb^5*G[1][2]*G[1][3]*G[1][4] - 48*s2^2*z^2*zb^5*G[1][2]*
     G[1][3]*G[1][4] - 96*s1^2*z^3*zb^5*G[1][2]*G[1][3]*G[1][4] - 
    96*s1*s2*z^3*zb^5*G[1][2]*G[1][3]*G[1][4] - 48*s2^2*z^3*zb^5*G[1][2]*
     G[1][3]*G[1][4] + 144*s1^2*zb^6*G[1][2]*G[1][3]*G[1][4] - 
    48*s1*s2*zb^6*G[1][2]*G[1][3]*G[1][4] + 96*s1^2*z*zb^6*G[1][2]*G[1][3]*
     G[1][4] + 48*s1*s2*z*zb^6*G[1][2]*G[1][3]*G[1][4] + 
    96*s1^2*z^2*zb^6*G[1][2]*G[1][3]*G[1][4] + 48*s1*s2*z^2*zb^6*G[1][2]*
     G[1][3]*G[1][4] - 48*s1^2*zb^7*G[1][2]*G[1][3]*G[1][4] - 
    48*s1^2*z*zb^7*G[1][2]*G[1][3]*G[1][4] - 48*s1*s2*z^3*zb*G[1][3]^2*
     G[1][4] + 24*s2^2*z^3*zb*G[1][3]^2*G[1][4] - 48*s1^2*z^4*zb*G[1][3]^2*
     G[1][4] + 48*s1*s2*z^4*zb*G[1][3]^2*G[1][4] - 
    96*s2^2*z^4*zb*G[1][3]^2*G[1][4] + 24*s1^2*z^5*zb*G[1][3]^2*G[1][4] + 
    168*s2^2*z^5*zb*G[1][3]^2*G[1][4] + 24*s1*s2*z^6*zb*G[1][3]^2*G[1][4] - 
    96*s2^2*z^6*zb*G[1][3]^2*G[1][4] + 24*s2^2*z^7*zb*G[1][3]^2*G[1][4] + 
    48*s2^2*z*zb^2*G[1][3]^2*G[1][4] + 144*s1*s2*z^2*zb^2*G[1][3]^2*G[1][4] - 
    168*s2^2*z^2*zb^2*G[1][3]^2*G[1][4] + 96*s1^2*z^3*zb^2*G[1][3]^2*
     G[1][4] - 144*s1*s2*z^3*zb^2*G[1][3]^2*G[1][4] + 
    264*s2^2*z^3*zb^2*G[1][3]^2*G[1][4] + 48*s1^2*z^4*zb^2*G[1][3]^2*
     G[1][4] + 48*s1*s2*z^4*zb^2*G[1][3]^2*G[1][4] - 
    264*s2^2*z^4*zb^2*G[1][3]^2*G[1][4] - 24*s1^2*z^5*zb^2*G[1][3]^2*
     G[1][4] - 48*s1*s2*z^5*zb^2*G[1][3]^2*G[1][4] + 
    48*s2^2*z^5*zb^2*G[1][3]^2*G[1][4] - 24*s1*s2*z^6*zb^2*G[1][3]^2*
     G[1][4] + 24*s2^2*z^6*zb^2*G[1][3]^2*G[1][4] - 
    48*s2^2*z*zb^3*G[1][3]^2*G[1][4] - 192*s1*s2*z^2*zb^3*G[1][3]^2*G[1][4] + 
    72*s2^2*z^2*zb^3*G[1][3]^2*G[1][4] - 312*s1^2*z^3*zb^3*G[1][3]^2*
     G[1][4] + 144*s1*s2*z^3*zb^3*G[1][3]^2*G[1][4] - 
    48*s2^2*z^3*zb^3*G[1][3]^2*G[1][4] + 72*s1^2*z^4*zb^3*G[1][3]^2*G[1][4] - 
    48*s1*s2*z^4*zb^3*G[1][3]^2*G[1][4] + 192*s2^2*z^4*zb^3*G[1][3]^2*
     G[1][4] + 48*s1*s2*z^5*zb^3*G[1][3]^2*G[1][4] - 
    168*s2^2*z^5*zb^3*G[1][3]^2*G[1][4] + 216*s1^2*z^2*zb^4*G[1][3]^2*
     G[1][4] - 48*s1*s2*z^2*zb^4*G[1][3]^2*G[1][4] + 
    96*s2^2*z^2*zb^4*G[1][3]^2*G[1][4] + 96*s1^2*z^3*zb^4*G[1][3]^2*G[1][4] + 
    192*s1*s2*z^3*zb^4*G[1][3]^2*G[1][4] - 264*s2^2*z^3*zb^4*G[1][3]^2*
     G[1][4] - 24*s1^2*z^4*zb^4*G[1][3]^2*G[1][4] - 
    48*s1*s2*z^4*zb^4*G[1][3]^2*G[1][4] + 216*s2^2*z^4*zb^4*G[1][3]^2*
     G[1][4] - 72*s1^2*z*zb^5*G[1][3]^2*G[1][4] + 48*s1*s2*z*zb^5*G[1][3]^2*
     G[1][4] - 288*s1^2*z^2*zb^5*G[1][3]^2*G[1][4] + 
    24*s1*s2*z^2*zb^5*G[1][3]^2*G[1][4] + 24*s2^2*z^2*zb^5*G[1][3]^2*
     G[1][4] + 72*s1^2*z^3*zb^5*G[1][3]^2*G[1][4] - 
    144*s1*s2*z^3*zb^5*G[1][3]^2*G[1][4] - 48*s2^2*z^3*zb^5*G[1][3]^2*
     G[1][4] + 144*s1^2*z*zb^6*G[1][3]^2*G[1][4] - 
    48*s1*s2*z*zb^6*G[1][3]^2*G[1][4] + 72*s1^2*z^2*zb^6*G[1][3]^2*G[1][4] + 
    72*s1*s2*z^2*zb^6*G[1][3]^2*G[1][4] - 72*s1^2*z*zb^7*G[1][3]^2*G[1][4] - 
    12*s1*s2*z^6*zb^2*G[1][1]*G[1][4]^2 + 48*s1*s2*z^5*zb^3*G[1][1]*
     G[1][4]^2 - 72*s1*s2*z^4*zb^4*G[1][1]*G[1][4]^2 + 
    48*s1*s2*z^3*zb^5*G[1][1]*G[1][4]^2 - 12*s1*s2*z^2*zb^6*G[1][1]*
     G[1][4]^2 + 24*s1*s2*z^3*zb*G[1][2]*G[1][4]^2 + 
    24*s1^2*z^4*zb*G[1][2]*G[1][4]^2 + 24*s1*s2*z^4*zb*G[1][2]*G[1][4]^2 + 
    48*s2^2*z^4*zb*G[1][2]*G[1][4]^2 + 24*s1^2*z^5*zb*G[1][2]*G[1][4]^2 - 
    24*s1*s2*z^5*zb*G[1][2]*G[1][4]^2 - 48*s2^2*z^5*zb*G[1][2]*G[1][4]^2 + 
    24*s1*s2*z^6*zb*G[1][2]*G[1][4]^2 + 24*s2^2*z^6*zb*G[1][2]*G[1][4]^2 - 
    24*s2^2*z*zb^2*G[1][2]*G[1][4]^2 - 72*s1*s2*z^2*zb^2*G[1][2]*G[1][4]^2 + 
    48*s2^2*z^2*zb^2*G[1][2]*G[1][4]^2 - 48*s1^2*z^3*zb^2*G[1][2]*G[1][4]^2 - 
    24*s1*s2*z^3*zb^2*G[1][2]*G[1][4]^2 - 120*s2^2*z^3*zb^2*G[1][2]*
     G[1][4]^2 - 72*s1^2*z^4*zb^2*G[1][2]*G[1][4]^2 + 
    36*s1*s2*z^4*zb^2*G[1][2]*G[1][4]^2 + 48*s2^2*z^4*zb^2*G[1][2]*
     G[1][4]^2 - 36*s1^2*z^5*zb^2*G[1][2]*G[1][4]^2 - 
    72*s1*s2*z^5*zb^2*G[1][2]*G[1][4]^2 - 24*s2^2*z^5*zb^2*G[1][2]*
     G[1][4]^2 - 24*s1*s2*z^6*zb^2*G[1][2]*G[1][4]^2 - 
    24*s2^2*z^6*zb^2*G[1][2]*G[1][4]^2 + 24*s2^2*z*zb^3*G[1][2]*G[1][4]^2 + 
    96*s1*s2*z^2*zb^3*G[1][2]*G[1][4]^2 + 24*s2^2*z^2*zb^3*G[1][2]*
     G[1][4]^2 + 120*s1^2*z^3*zb^3*G[1][2]*G[1][4]^2 - 
    60*s1*s2*z^3*zb^3*G[1][2]*G[1][4]^2 + 24*s2^2*z^3*zb^3*G[1][2]*
     G[1][4]^2 + 84*s1^2*z^4*zb^3*G[1][2]*G[1][4]^2 + 
    60*s1*s2*z^4*zb^3*G[1][2]*G[1][4]^2 + 12*s1^2*z^5*zb^3*G[1][2]*
     G[1][4]^2 + 96*s1*s2*z^5*zb^3*G[1][2]*G[1][4]^2 + 
    72*s2^2*z^5*zb^3*G[1][2]*G[1][4]^2 - 72*s1^2*z^2*zb^4*G[1][2]*G[1][4]^2 + 
    84*s1*s2*z^2*zb^4*G[1][2]*G[1][4]^2 - 72*s2^2*z^2*zb^4*G[1][2]*
     G[1][4]^2 - 84*s1^2*z^3*zb^4*G[1][2]*G[1][4]^2 - 
    84*s1*s2*z^3*zb^4*G[1][2]*G[1][4]^2 + 72*s2^2*z^3*zb^4*G[1][2]*
     G[1][4]^2 - 36*s1^2*z^4*zb^4*G[1][2]*G[1][4]^2 - 
    120*s1*s2*z^4*zb^4*G[1][2]*G[1][4]^2 - 96*s2^2*z^4*zb^4*G[1][2]*
     G[1][4]^2 + 24*s1^2*z*zb^5*G[1][2]*G[1][4]^2 - 
    36*s1*s2*z*zb^5*G[1][2]*G[1][4]^2 + 108*s1^2*z^2*zb^5*G[1][2]*G[1][4]^2 - 
    60*s1*s2*z^2*zb^5*G[1][2]*G[1][4]^2 + 12*s1^2*z^3*zb^5*G[1][2]*
     G[1][4]^2 + 144*s1*s2*z^3*zb^5*G[1][2]*G[1][4]^2 + 
    24*s2^2*z^3*zb^5*G[1][2]*G[1][4]^2 - 48*s1^2*z*zb^6*G[1][2]*G[1][4]^2 + 
    36*s1*s2*z*zb^6*G[1][2]*G[1][4]^2 - 36*s1^2*z^2*zb^6*G[1][2]*G[1][4]^2 - 
    48*s1*s2*z^2*zb^6*G[1][2]*G[1][4]^2 + 24*s1^2*z*zb^7*G[1][2]*G[1][4]^2 + 
    24*s1*s2*z^3*zb*G[1][3]*G[1][4]^2 + 12*s2^2*z^3*zb*G[1][3]*G[1][4]^2 + 
    24*s1^2*z^4*zb*G[1][3]*G[1][4]^2 + 72*s1*s2*z^4*zb*G[1][3]*G[1][4]^2 + 
    48*s2^2*z^4*zb*G[1][3]*G[1][4]^2 + 60*s1^2*z^5*zb*G[1][3]*G[1][4]^2 - 
    24*s1*s2*z^5*zb*G[1][3]*G[1][4]^2 - 12*s2^2*z^5*zb*G[1][3]*G[1][4]^2 + 
    36*s1*s2*z^6*zb*G[1][3]*G[1][4]^2 + 12*s2^2*z^7*zb*G[1][3]*G[1][4]^2 - 
    24*s2^2*z*zb^2*G[1][3]*G[1][4]^2 - 72*s1*s2*z^2*zb^2*G[1][3]*G[1][4]^2 + 
    12*s2^2*z^2*zb^2*G[1][3]*G[1][4]^2 - 48*s1^2*z^3*zb^2*G[1][3]*G[1][4]^2 - 
    120*s1*s2*z^3*zb^2*G[1][3]*G[1][4]^2 - 108*s2^2*z^3*zb^2*G[1][3]*
     G[1][4]^2 - 168*s1^2*z^4*zb^2*G[1][3]*G[1][4]^2 - 
    60*s1*s2*z^4*zb^2*G[1][3]*G[1][4]^2 - 84*s2^2*z^4*zb^2*G[1][3]*
     G[1][4]^2 - 84*s1^2*z^5*zb^2*G[1][3]*G[1][4]^2 - 
    96*s1*s2*z^5*zb^2*G[1][3]*G[1][4]^2 + 12*s2^2*z^5*zb^2*G[1][3]*
     G[1][4]^2 - 60*s1*s2*z^6*zb^2*G[1][3]*G[1][4]^2 - 
    72*s2^2*z^6*zb^2*G[1][3]*G[1][4]^2 + 24*s2^2*z*zb^3*G[1][3]*G[1][4]^2 + 
    96*s1*s2*z^2*zb^3*G[1][3]*G[1][4]^2 + 132*s2^2*z^2*zb^3*G[1][3]*
     G[1][4]^2 + 228*s1^2*z^3*zb^3*G[1][3]*G[1][4]^2 + 
    228*s1*s2*z^3*zb^3*G[1][3]*G[1][4]^2 + 24*s2^2*z^3*zb^3*G[1][3]*
     G[1][4]^2 + 204*s1^2*z^4*zb^3*G[1][3]*G[1][4]^2 + 
    60*s1*s2*z^4*zb^3*G[1][3]*G[1][4]^2 + 84*s2^2*z^4*zb^3*G[1][3]*
     G[1][4]^2 + 24*s1^2*z^5*zb^3*G[1][3]*G[1][4]^2 + 
    216*s1*s2*z^5*zb^3*G[1][3]*G[1][4]^2 + 168*s2^2*z^5*zb^3*G[1][3]*
     G[1][4]^2 - 180*s1^2*z^2*zb^4*G[1][3]*G[1][4]^2 + 
    108*s1*s2*z^2*zb^4*G[1][3]*G[1][4]^2 - 192*s2^2*z^2*zb^4*G[1][3]*
     G[1][4]^2 - 168*s1^2*z^3*zb^4*G[1][3]*G[1][4]^2 - 
    348*s1*s2*z^3*zb^4*G[1][3]*G[1][4]^2 + 120*s2^2*z^3*zb^4*G[1][3]*
     G[1][4]^2 - 84*s1^2*z^4*zb^4*G[1][3]*G[1][4]^2 - 
    216*s1*s2*z^4*zb^4*G[1][3]*G[1][4]^2 - 240*s2^2*z^4*zb^4*G[1][3]*
     G[1][4]^2 + 60*s1^2*z*zb^5*G[1][3]*G[1][4]^2 - 
    60*s1*s2*z*zb^5*G[1][3]*G[1][4]^2 + 264*s1^2*z^2*zb^5*G[1][3]*G[1][4]^2 - 
    48*s1*s2*z^2*zb^5*G[1][3]*G[1][4]^2 + 24*s2^2*z^2*zb^5*G[1][3]*
     G[1][4]^2 + 12*s1^2*z^3*zb^5*G[1][3]*G[1][4]^2 + 
    312*s1*s2*z^3*zb^5*G[1][3]*G[1][4]^2 + 60*s2^2*z^3*zb^5*G[1][3]*
     G[1][4]^2 - 120*s1^2*z*zb^6*G[1][3]*G[1][4]^2 + 
    60*s1*s2*z*zb^6*G[1][3]*G[1][4]^2 - 84*s1^2*z^2*zb^6*G[1][3]*G[1][4]^2 - 
    108*s1*s2*z^2*zb^6*G[1][3]*G[1][4]^2 + 60*s1^2*z*zb^7*G[1][3]*G[1][4]^2 - 
    8*s1^2*z^3*zb*G[1][4]^3 - 18*s2^2*z^3*zb*G[1][4]^3 + 
    16*s1^2*z^4*zb*G[1][4]^3 - 8*s1*s2*z^4*zb*G[1][4]^3 + 
    60*s2^2*z^4*zb*G[1][4]^3 - 14*s1^2*z^5*zb*G[1][4]^3 + 
    4*s1*s2*z^5*zb*G[1][4]^3 - 88*s2^2*z^5*zb*G[1][4]^3 - 
    2*s1*s2*z^6*zb*G[1][4]^3 + 62*s2^2*z^6*zb*G[1][4]^3 - 
    18*s2^2*z^7*zb*G[1][4]^3 + 24*s1^2*z^2*zb^2*G[1][4]^3 - 
    16*s1*s2*z^2*zb^2*G[1][4]^3 + 38*s2^2*z^2*zb^2*G[1][4]^3 - 
    32*s1^2*z^3*zb^2*G[1][4]^3 + 48*s1*s2*z^3*zb^2*G[1][4]^3 - 
    98*s2^2*z^3*zb^2*G[1][4]^3 + 26*s1^2*z^4*zb^2*G[1][4]^3 + 
    16*s1*s2*z^4*zb^2*G[1][4]^3 + 134*s2^2*z^4*zb^2*G[1][4]^3 + 
    16*s1^2*z^5*zb^2*G[1][4]^3 - 32*s1*s2*z^5*zb^2*G[1][4]^3 - 
    86*s2^2*z^5*zb^2*G[1][4]^3 + 26*s1*s2*z^6*zb^2*G[1][4]^3 + 
    34*s2^2*z^6*zb^2*G[1][4]^3 - 24*s1^2*z*zb^3*G[1][4]^3 + 
    32*s1*s2*z*zb^3*G[1][4]^3 - 16*s2^2*z*zb^3*G[1][4]^3 - 
    16*s1^2*z^2*zb^3*G[1][4]^3 - 32*s1*s2*z^2*zb^3*G[1][4]^3 - 
    16*s2^2*z^2*zb^3*G[1][4]^3 + 24*s1^2*z^3*zb^3*G[1][4]^3 - 
    122*s1*s2*z^3*zb^3*G[1][4]^3 + 34*s2^2*z^3*zb^3*G[1][4]^3 - 
    52*s1^2*z^4*zb^3*G[1][4]^3 + 106*s1*s2*z^4*zb^3*G[1][4]^3 - 
    26*s2^2*z^4*zb^3*G[1][4]^3 - 2*s1^2*z^5*zb^3*G[1][4]^3 - 
    68*s1*s2*z^5*zb^3*G[1][4]^3 - 30*s2^2*z^5*zb^3*G[1][4]^3 + 
    8*s1^2*zb^4*G[1][4]^3 - 16*s1*s2*zb^4*G[1][4]^3 + 
    64*s1^2*z*zb^4*G[1][4]^3 - 32*s1*s2*z*zb^4*G[1][4]^3 + 
    24*s2^2*z*zb^4*G[1][4]^3 - 24*s1^2*z^2*zb^4*G[1][4]^3 + 
    82*s1*s2*z^2*zb^4*G[1][4]^3 - 6*s2^2*z^2*zb^4*G[1][4]^3 + 
    8*s1^2*z^3*zb^4*G[1][4]^3 + 10*s1*s2*z^3*zb^4*G[1][4]^3 - 
    16*s2^2*z^3*zb^4*G[1][4]^3 + 24*s1^2*z^4*zb^4*G[1][4]^3 + 
    30*s1*s2*z^4*zb^4*G[1][4]^3 + 48*s2^2*z^4*zb^4*G[1][4]^3 - 
    32*s1^2*zb^5*G[1][4]^3 + 32*s1*s2*zb^5*G[1][4]^3 - 
    48*s1^2*z*zb^5*G[1][4]^3 - 16*s1*s2*z*zb^5*G[1][4]^3 - 
    8*s2^2*z*zb^5*G[1][4]^3 + 14*s1^2*z^2*zb^5*G[1][4]^3 - 
    18*s1*s2*z^2*zb^5*G[1][4]^3 + 8*s2^2*z^2*zb^5*G[1][4]^3 - 
    6*s1^2*z^3*zb^5*G[1][4]^3 - 32*s1*s2*z^3*zb^5*G[1][4]^3 - 
    16*s2^2*z^3*zb^5*G[1][4]^3 + 40*s1^2*zb^6*G[1][4]^3 - 
    16*s1*s2*zb^6*G[1][4]^3 + 8*s1^2*z*zb^6*G[1][4]^3 + 
    16*s1*s2*z*zb^6*G[1][4]^3 + 2*s1^2*z^2*zb^6*G[1][4]^3 + 
    8*s1*s2*z^2*zb^6*G[1][4]^3 - 16*s1^2*zb^7*G[1][4]^3 - 
    48*s2^2*z^2*G[1][1]^2*G[1][5] - 96*s1*s2*z^3*G[1][1]^2*G[1][5] + 
    96*s2^2*z^3*G[1][1]^2*G[1][5] - 48*s1^2*z^4*G[1][1]^2*G[1][5] + 
    120*s1*s2*z^4*G[1][1]^2*G[1][5] - 216*s2^2*z^4*G[1][1]^2*G[1][5] + 
    48*s1^2*z^5*G[1][1]^2*G[1][5] - 48*s1*s2*z^5*G[1][1]^2*G[1][5] + 
    288*s2^2*z^5*G[1][1]^2*G[1][5] + 24*s1*s2*z^6*G[1][1]^2*G[1][5] - 
    168*s2^2*z^6*G[1][1]^2*G[1][5] + 48*s2^2*z^7*G[1][1]^2*G[1][5] + 
    144*s2^2*z*zb*G[1][1]^2*G[1][5] + 192*s1*s2*z^2*zb*G[1][1]^2*G[1][5] - 
    240*s2^2*z^2*zb*G[1][1]^2*G[1][5] + 48*s1^2*z^3*zb*G[1][1]^2*G[1][5] - 
    120*s1*s2*z^3*zb*G[1][1]^2*G[1][5] + 408*s2^2*z^3*zb*G[1][1]^2*G[1][5] + 
    48*s1^2*z^4*zb*G[1][1]^2*G[1][5] - 120*s1*s2*z^4*zb*G[1][1]^2*G[1][5] - 
    336*s2^2*z^4*zb*G[1][1]^2*G[1][5] - 96*s1^2*z^5*zb*G[1][1]^2*G[1][5] + 
    120*s1*s2*z^5*zb*G[1][1]^2*G[1][5] + 72*s2^2*z^5*zb*G[1][1]^2*G[1][5] - 
    72*s1*s2*z^6*zb*G[1][1]^2*G[1][5] - 48*s2^2*z^6*zb*G[1][1]^2*G[1][5] + 
    96*s1*s2*z*zb^2*G[1][1]^2*G[1][5] - 336*s2^2*z*zb^2*G[1][1]^2*G[1][5] + 
    96*s1^2*z^2*zb^2*G[1][1]^2*G[1][5] - 600*s1*s2*z^2*zb^2*G[1][1]^2*
     G[1][5] + 504*s2^2*z^2*zb^2*G[1][1]^2*G[1][5] - 
    288*s1^2*z^3*zb^2*G[1][1]^2*G[1][5] + 744*s1*s2*z^3*zb^2*G[1][1]^2*
     G[1][5] - 576*s2^2*z^3*zb^2*G[1][1]^2*G[1][5] + 
    144*s1^2*z^4*zb^2*G[1][1]^2*G[1][5] - 360*s1*s2*z^4*zb^2*G[1][1]^2*
     G[1][5] + 384*s2^2*z^4*zb^2*G[1][1]^2*G[1][5] + 
    48*s1^2*z^5*zb^2*G[1][1]^2*G[1][5] + 120*s1*s2*z^5*zb^2*G[1][1]^2*
     G[1][5] + 24*s2^2*z^6*zb^2*G[1][1]^2*G[1][5] - 
    168*s1*s2*z*zb^3*G[1][1]^2*G[1][5] + 264*s2^2*z*zb^3*G[1][1]^2*G[1][5] - 
    96*s1^2*z^2*zb^3*G[1][1]^2*G[1][5] + 504*s1*s2*z^2*zb^3*G[1][1]^2*
     G[1][5] - 240*s2^2*z^2*zb^3*G[1][1]^2*G[1][5] + 
    240*s1^2*z^3*zb^3*G[1][1]^2*G[1][5] - 408*s1*s2*z^3*zb^3*G[1][1]^2*
     G[1][5] + 144*s2^2*z^3*zb^3*G[1][1]^2*G[1][5] - 
    144*s1^2*z^4*zb^3*G[1][1]^2*G[1][5] + 72*s1*s2*z^4*zb^3*G[1][1]^2*
     G[1][5] - 96*s2^2*z^4*zb^3*G[1][1]^2*G[1][5] - 
    72*s2^2*z^5*zb^3*G[1][1]^2*G[1][5] + 72*s1*s2*z*zb^4*G[1][1]^2*G[1][5] - 
    96*s2^2*z*zb^4*G[1][1]^2*G[1][5] - 144*s1*s2*z^2*zb^4*G[1][1]^2*G[1][5] + 
    24*s2^2*z^2*zb^4*G[1][1]^2*G[1][5] + 72*s1*s2*z^3*zb^4*G[1][1]^2*
     G[1][5] + 72*s2^2*z^4*zb^4*G[1][1]^2*G[1][5] + 
    24*s2^2*z*zb^5*G[1][1]^2*G[1][5] - 24*s2^2*z^3*zb^5*G[1][1]^2*G[1][5] - 
    48*s1*s2*z^5*zb*G[1][1]*G[1][2]*G[1][5] + 48*s1*s2*z^6*zb*G[1][1]*G[1][2]*
     G[1][5] + 192*s1*s2*z^4*zb^2*G[1][1]*G[1][2]*G[1][5] - 
    144*s1*s2*z^5*zb^2*G[1][1]*G[1][2]*G[1][5] - 48*s1*s2*z^6*zb^2*G[1][1]*
     G[1][2]*G[1][5] - 288*s1*s2*z^3*zb^3*G[1][1]*G[1][2]*G[1][5] + 
    96*s1*s2*z^4*zb^3*G[1][1]*G[1][2]*G[1][5] + 192*s1*s2*z^5*zb^3*G[1][1]*
     G[1][2]*G[1][5] + 192*s1*s2*z^2*zb^4*G[1][1]*G[1][2]*G[1][5] + 
    96*s1*s2*z^3*zb^4*G[1][1]*G[1][2]*G[1][5] - 288*s1*s2*z^4*zb^4*G[1][1]*
     G[1][2]*G[1][5] - 48*s1*s2*z*zb^5*G[1][1]*G[1][2]*G[1][5] - 
    144*s1*s2*z^2*zb^5*G[1][1]*G[1][2]*G[1][5] + 192*s1*s2*z^3*zb^5*G[1][1]*
     G[1][2]*G[1][5] + 48*s1*s2*z*zb^6*G[1][1]*G[1][2]*G[1][5] - 
    48*s1*s2*z^2*zb^6*G[1][1]*G[1][2]*G[1][5] - 24*s1*s2*z^4*G[1][2]^2*
     G[1][5] + 48*s1*s2*z^5*G[1][2]^2*G[1][5] - 24*s1*s2*z^6*G[1][2]^2*
     G[1][5] + 24*s1^2*z^3*zb*G[1][2]^2*G[1][5] + 120*s1*s2*z^3*zb*G[1][2]^2*
     G[1][5] - 48*s1^2*z^4*zb*G[1][2]^2*G[1][5] - 168*s1*s2*z^4*zb*G[1][2]^2*
     G[1][5] + 24*s1^2*z^5*zb*G[1][2]^2*G[1][5] - 24*s1*s2*z^5*zb*G[1][2]^2*
     G[1][5] + 72*s1*s2*z^6*zb*G[1][2]^2*G[1][5] - 
    72*s1^2*z^2*zb^2*G[1][2]^2*G[1][5] - 216*s1*s2*z^2*zb^2*G[1][2]^2*
     G[1][5] + 96*s1^2*z^3*zb^2*G[1][2]^2*G[1][5] + 
    120*s1*s2*z^3*zb^2*G[1][2]^2*G[1][5] + 24*s1^2*z^4*zb^2*G[1][2]^2*
     G[1][5] + 360*s1*s2*z^4*zb^2*G[1][2]^2*G[1][5] - 
    48*s1^2*z^5*zb^2*G[1][2]^2*G[1][5] - 216*s1*s2*z^5*zb^2*G[1][2]^2*
     G[1][5] - 48*s1*s2*z^6*zb^2*G[1][2]^2*G[1][5] + 
    72*s1^2*z*zb^3*G[1][2]^2*G[1][5] + 168*s1*s2*z*zb^3*G[1][2]^2*G[1][5] + 
    168*s1*s2*z^2*zb^3*G[1][2]^2*G[1][5] - 192*s1^2*z^3*zb^3*G[1][2]^2*
     G[1][5] - 648*s1*s2*z^3*zb^3*G[1][2]^2*G[1][5] + 
    96*s1^2*z^4*zb^3*G[1][2]^2*G[1][5] + 120*s1*s2*z^4*zb^3*G[1][2]^2*
     G[1][5] + 24*s1^2*z^5*zb^3*G[1][2]^2*G[1][5] + 
    192*s1*s2*z^5*zb^3*G[1][2]^2*G[1][5] - 24*s1^2*zb^4*G[1][2]^2*G[1][5] - 
    48*s1*s2*zb^4*G[1][2]^2*G[1][5] - 96*s1^2*z*zb^4*G[1][2]^2*G[1][5] - 
    264*s1*s2*z*zb^4*G[1][2]^2*G[1][5] + 192*s1^2*z^2*zb^4*G[1][2]^2*
     G[1][5] + 384*s1*s2*z^2*zb^4*G[1][2]^2*G[1][5] + 
    216*s1*s2*z^3*zb^4*G[1][2]^2*G[1][5] - 72*s1^2*z^4*zb^4*G[1][2]^2*
     G[1][5] - 288*s1*s2*z^4*zb^4*G[1][2]^2*G[1][5] + 
    48*s1^2*zb^5*G[1][2]^2*G[1][5] + 96*s1*s2*zb^5*G[1][2]^2*G[1][5] - 
    24*s1^2*z*zb^5*G[1][2]^2*G[1][5] - 96*s1^2*z^2*zb^5*G[1][2]^2*G[1][5] - 
    288*s1*s2*z^2*zb^5*G[1][2]^2*G[1][5] + 72*s1^2*z^3*zb^5*G[1][2]^2*
     G[1][5] + 192*s1*s2*z^3*zb^5*G[1][2]^2*G[1][5] - 
    24*s1^2*zb^6*G[1][2]^2*G[1][5] - 48*s1*s2*zb^6*G[1][2]^2*G[1][5] + 
    48*s1^2*z*zb^6*G[1][2]^2*G[1][5] + 96*s1*s2*z*zb^6*G[1][2]^2*G[1][5] - 
    24*s1^2*z^2*zb^6*G[1][2]^2*G[1][5] - 48*s1*s2*z^2*zb^6*G[1][2]^2*
     G[1][5] - 96*s2^2*z^2*G[1][1]*G[1][3]*G[1][5] - 
    192*s1*s2*z^3*G[1][1]*G[1][3]*G[1][5] + 192*s2^2*z^3*G[1][1]*G[1][3]*
     G[1][5] - 96*s1^2*z^4*G[1][1]*G[1][3]*G[1][5] + 
    240*s1*s2*z^4*G[1][1]*G[1][3]*G[1][5] - 432*s2^2*z^4*G[1][1]*G[1][3]*
     G[1][5] + 96*s1^2*z^5*G[1][1]*G[1][3]*G[1][5] - 
    96*s1*s2*z^5*G[1][1]*G[1][3]*G[1][5] + 576*s2^2*z^5*G[1][1]*G[1][3]*
     G[1][5] + 48*s1*s2*z^6*G[1][1]*G[1][3]*G[1][5] - 
    336*s2^2*z^6*G[1][1]*G[1][3]*G[1][5] + 96*s2^2*z^7*G[1][1]*G[1][3]*
     G[1][5] + 288*s2^2*z*zb*G[1][1]*G[1][3]*G[1][5] + 
    384*s1*s2*z^2*zb*G[1][1]*G[1][3]*G[1][5] - 480*s2^2*z^2*zb*G[1][1]*
     G[1][3]*G[1][5] + 96*s1^2*z^3*zb*G[1][1]*G[1][3]*G[1][5] - 
    192*s1*s2*z^3*zb*G[1][1]*G[1][3]*G[1][5] + 816*s2^2*z^3*zb*G[1][1]*
     G[1][3]*G[1][5] + 144*s1^2*z^4*zb*G[1][1]*G[1][3]*G[1][5] - 
    288*s1*s2*z^4*zb*G[1][1]*G[1][3]*G[1][5] - 576*s2^2*z^4*zb*G[1][1]*
     G[1][3]*G[1][5] - 240*s1^2*z^5*zb*G[1][1]*G[1][3]*G[1][5] + 
    240*s1*s2*z^5*zb*G[1][1]*G[1][3]*G[1][5] - 48*s2^2*z^5*zb*G[1][1]*G[1][3]*
     G[1][5] - 144*s1*s2*z^6*zb*G[1][1]*G[1][3]*G[1][5] + 
    48*s2^2*z^6*zb*G[1][1]*G[1][3]*G[1][5] - 48*s2^2*z^7*zb*G[1][1]*G[1][3]*
     G[1][5] + 192*s1*s2*z*zb^2*G[1][1]*G[1][3]*G[1][5] - 
    720*s2^2*z*zb^2*G[1][1]*G[1][3]*G[1][5] + 192*s1^2*z^2*zb^2*G[1][1]*
     G[1][3]*G[1][5] - 1344*s1*s2*z^2*zb^2*G[1][1]*G[1][3]*G[1][5] + 
    1152*s2^2*z^2*zb^2*G[1][1]*G[1][3]*G[1][5] - 672*s1^2*z^3*zb^2*G[1][1]*
     G[1][3]*G[1][5] + 1632*s1*s2*z^3*zb^2*G[1][1]*G[1][3]*G[1][5] - 
    1488*s2^2*z^3*zb^2*G[1][1]*G[1][3]*G[1][5] + 288*s1^2*z^4*zb^2*G[1][1]*
     G[1][3]*G[1][5] - 672*s1*s2*z^4*zb^2*G[1][1]*G[1][3]*G[1][5] + 
    1104*s2^2*z^4*zb^2*G[1][1]*G[1][3]*G[1][5] + 192*s1^2*z^5*zb^2*G[1][1]*
     G[1][3]*G[1][5] + 144*s1*s2*z^5*zb^2*G[1][1]*G[1][3]*G[1][5] - 
    144*s2^2*z^5*zb^2*G[1][1]*G[1][3]*G[1][5] + 48*s1*s2*z^6*zb^2*G[1][1]*
     G[1][3]*G[1][5] + 96*s2^2*z^6*zb^2*G[1][1]*G[1][3]*G[1][5] - 
    336*s1*s2*z*zb^3*G[1][1]*G[1][3]*G[1][5] + 624*s2^2*z*zb^3*G[1][1]*
     G[1][3]*G[1][5] - 192*s1^2*z^2*zb^3*G[1][1]*G[1][3]*G[1][5] + 
    1296*s1*s2*z^2*zb^3*G[1][1]*G[1][3]*G[1][5] - 672*s2^2*z^2*zb^3*G[1][1]*
     G[1][3]*G[1][5] + 768*s1^2*z^3*zb^3*G[1][1]*G[1][3]*G[1][5] - 
    1344*s1*s2*z^3*zb^3*G[1][1]*G[1][3]*G[1][5] + 576*s2^2*z^3*zb^3*G[1][1]*
     G[1][3]*G[1][5] - 528*s1^2*z^4*zb^3*G[1][1]*G[1][3]*G[1][5] + 
    480*s1*s2*z^4*zb^3*G[1][1]*G[1][3]*G[1][5] - 432*s2^2*z^4*zb^3*G[1][1]*
     G[1][3]*G[1][5] - 48*s1^2*z^5*zb^3*G[1][1]*G[1][3]*G[1][5] - 
    96*s1*s2*z^5*zb^3*G[1][1]*G[1][3]*G[1][5] - 96*s2^2*z^5*zb^3*G[1][1]*
     G[1][3]*G[1][5] + 144*s1*s2*z*zb^4*G[1][1]*G[1][3]*G[1][5] - 
    240*s2^2*z*zb^4*G[1][1]*G[1][3]*G[1][5] - 144*s1^2*z^2*zb^4*G[1][1]*
     G[1][3]*G[1][5] - 384*s1*s2*z^2*zb^4*G[1][1]*G[1][3]*G[1][5] + 
    96*s2^2*z^2*zb^4*G[1][1]*G[1][3]*G[1][5] - 48*s1^2*z^3*zb^4*G[1][1]*
     G[1][3]*G[1][5] + 288*s1*s2*z^3*zb^4*G[1][1]*G[1][3]*G[1][5] + 
    192*s1^2*z^4*zb^4*G[1][1]*G[1][3]*G[1][5] - 48*s1*s2*z^4*zb^4*G[1][1]*
     G[1][3]*G[1][5] + 144*s2^2*z^4*zb^4*G[1][1]*G[1][3]*G[1][5] + 
    48*s1^2*z*zb^5*G[1][1]*G[1][3]*G[1][5] + 48*s2^2*z*zb^5*G[1][1]*G[1][3]*
     G[1][5] + 96*s1^2*z^2*zb^5*G[1][1]*G[1][3]*G[1][5] - 
    144*s1^2*z^3*zb^5*G[1][1]*G[1][3]*G[1][5] - 48*s2^2*z^3*zb^5*G[1][1]*
     G[1][3]*G[1][5] - 48*s1^2*z*zb^6*G[1][1]*G[1][3]*G[1][5] + 
    48*s1^2*z^2*zb^6*G[1][1]*G[1][3]*G[1][5] + 48*s1*s2*z^2*G[1][2]*G[1][3]*
     G[1][5] + 48*s2^2*z^2*G[1][2]*G[1][3]*G[1][5] + 
    48*s1^2*z^3*G[1][2]*G[1][3]*G[1][5] + 96*s1*s2*z^3*G[1][2]*G[1][3]*
     G[1][5] + 48*s2^2*z^3*G[1][2]*G[1][3]*G[1][5] + 
    48*s1^2*z^4*G[1][2]*G[1][3]*G[1][5] - 144*s1*s2*z^4*G[1][2]*G[1][3]*
     G[1][5] - 144*s2^2*z^4*G[1][2]*G[1][3]*G[1][5] - 
    96*s1^2*z^5*G[1][2]*G[1][3]*G[1][5] + 48*s1*s2*z^5*G[1][2]*G[1][3]*
     G[1][5] + 96*s2^2*z^5*G[1][2]*G[1][3]*G[1][5] - 
    48*s1*s2*z^6*G[1][2]*G[1][3]*G[1][5] - 48*s2^2*z^6*G[1][2]*G[1][3]*
     G[1][5] - 48*s2^2*zb*G[1][2]*G[1][3]*G[1][5] - 
    144*s1*s2*z*zb*G[1][2]*G[1][3]*G[1][5] + 48*s2^2*z*zb*G[1][2]*G[1][3]*
     G[1][5] - 96*s1^2*z^2*zb*G[1][2]*G[1][3]*G[1][5] - 
    144*s1*s2*z^2*zb*G[1][2]*G[1][3]*G[1][5] - 336*s2^2*z^2*zb*G[1][2]*
     G[1][3]*G[1][5] - 192*s1^2*z^3*zb*G[1][2]*G[1][3]*G[1][5] - 
    48*s1*s2*z^3*zb*G[1][2]*G[1][3]*G[1][5] + 144*s2^2*z^3*zb*G[1][2]*G[1][3]*
     G[1][5] + 48*s1^2*z^4*zb*G[1][2]*G[1][3]*G[1][5] + 
    144*s1*s2*z^4*zb*G[1][2]*G[1][3]*G[1][5] + 144*s2^2*z^4*zb*G[1][2]*
     G[1][3]*G[1][5] + 240*s1^2*z^5*zb*G[1][2]*G[1][3]*G[1][5] + 
    48*s1*s2*z^5*zb*G[1][2]*G[1][3]*G[1][5] - 48*s2^2*z^5*zb*G[1][2]*G[1][3]*
     G[1][5] + 144*s1*s2*z^6*zb*G[1][2]*G[1][3]*G[1][5] + 
    96*s2^2*z^6*zb*G[1][2]*G[1][3]*G[1][5] + 144*s2^2*zb^2*G[1][2]*G[1][3]*
     G[1][5] + 432*s1*s2*z*zb^2*G[1][2]*G[1][3]*G[1][5] + 
    384*s1^2*z^2*zb^2*G[1][2]*G[1][3]*G[1][5] + 96*s1*s2*z^2*zb^2*G[1][2]*
     G[1][3]*G[1][5] + 432*s2^2*z^2*zb^2*G[1][2]*G[1][3]*G[1][5] + 
    192*s1^2*z^3*zb^2*G[1][2]*G[1][3]*G[1][5] - 48*s1*s2*z^3*zb^2*G[1][2]*
     G[1][3]*G[1][5] - 288*s2^2*z^3*zb^2*G[1][2]*G[1][3]*G[1][5] - 
    384*s1^2*z^4*zb^2*G[1][2]*G[1][3]*G[1][5] + 96*s1*s2*z^4*zb^2*G[1][2]*
     G[1][3]*G[1][5] - 48*s2^2*z^4*zb^2*G[1][2]*G[1][3]*G[1][5] - 
    192*s1^2*z^5*zb^2*G[1][2]*G[1][3]*G[1][5] - 480*s1*s2*z^5*zb^2*G[1][2]*
     G[1][3]*G[1][5] - 192*s2^2*z^5*zb^2*G[1][2]*G[1][3]*G[1][5] - 
    96*s1*s2*z^6*zb^2*G[1][2]*G[1][3]*G[1][5] - 48*s2^2*z^6*zb^2*G[1][2]*
     G[1][3]*G[1][5] - 144*s2^2*zb^3*G[1][2]*G[1][3]*G[1][5] - 
    144*s1^2*z*zb^3*G[1][2]*G[1][3]*G[1][5] - 336*s1*s2*z*zb^3*G[1][2]*
     G[1][3]*G[1][5] - 240*s2^2*z*zb^3*G[1][2]*G[1][3]*G[1][5] - 
    432*s1^2*z^2*zb^3*G[1][2]*G[1][3]*G[1][5] - 336*s1*s2*z^2*zb^3*G[1][2]*
     G[1][3]*G[1][5] + 96*s1^2*z^3*zb^3*G[1][2]*G[1][3]*G[1][5] - 
    144*s1*s2*z^3*zb^3*G[1][2]*G[1][3]*G[1][5] + 432*s1^2*z^4*zb^3*G[1][2]*
     G[1][3]*G[1][5] + 432*s1*s2*z^4*zb^3*G[1][2]*G[1][3]*G[1][5] + 
    240*s2^2*z^4*zb^3*G[1][2]*G[1][3]*G[1][5] + 48*s1^2*z^5*zb^3*G[1][2]*
     G[1][3]*G[1][5] + 384*s1*s2*z^5*zb^3*G[1][2]*G[1][3]*G[1][5] + 
    144*s2^2*z^5*zb^3*G[1][2]*G[1][3]*G[1][5] + 48*s1^2*zb^4*G[1][2]*G[1][3]*
     G[1][5] - 48*s1*s2*zb^4*G[1][2]*G[1][3]*G[1][5] + 
    48*s2^2*zb^4*G[1][2]*G[1][3]*G[1][5] + 336*s1^2*z*zb^4*G[1][2]*G[1][3]*
     G[1][5] + 96*s1*s2*z*zb^4*G[1][2]*G[1][3]*G[1][5] + 
    288*s2^2*z*zb^4*G[1][2]*G[1][3]*G[1][5] + 816*s1*s2*z^2*zb^4*G[1][2]*
     G[1][3]*G[1][5] - 192*s2^2*z^2*zb^4*G[1][2]*G[1][3]*G[1][5] - 
    240*s1^2*z^3*zb^4*G[1][2]*G[1][3]*G[1][5] - 336*s1*s2*z^3*zb^4*G[1][2]*
     G[1][3]*G[1][5] + 48*s2^2*z^3*zb^4*G[1][2]*G[1][3]*G[1][5] - 
    144*s1^2*z^4*zb^4*G[1][2]*G[1][3]*G[1][5] - 528*s1*s2*z^4*zb^4*G[1][2]*
     G[1][3]*G[1][5] - 192*s2^2*z^4*zb^4*G[1][2]*G[1][3]*G[1][5] - 
    144*s1^2*zb^5*G[1][2]*G[1][3]*G[1][5] + 96*s1*s2*zb^5*G[1][2]*G[1][3]*
     G[1][5] - 192*s1^2*z*zb^5*G[1][2]*G[1][3]*G[1][5] - 
    240*s1*s2*z*zb^5*G[1][2]*G[1][3]*G[1][5] - 96*s2^2*z*zb^5*G[1][2]*G[1][3]*
     G[1][5] + 240*s1^2*z^2*zb^5*G[1][2]*G[1][3]*G[1][5] - 
    336*s1*s2*z^2*zb^5*G[1][2]*G[1][3]*G[1][5] + 48*s2^2*z^2*zb^5*G[1][2]*
     G[1][3]*G[1][5] + 96*s1^2*z^3*zb^5*G[1][2]*G[1][3]*G[1][5] + 
    480*s1*s2*z^3*zb^5*G[1][2]*G[1][3]*G[1][5] + 48*s2^2*z^3*zb^5*G[1][2]*
     G[1][3]*G[1][5] + 144*s1^2*zb^6*G[1][2]*G[1][3]*G[1][5] - 
    48*s1*s2*zb^6*G[1][2]*G[1][3]*G[1][5] - 48*s1^2*z*zb^6*G[1][2]*G[1][3]*
     G[1][5] + 192*s1*s2*z*zb^6*G[1][2]*G[1][3]*G[1][5] - 
    96*s1^2*z^2*zb^6*G[1][2]*G[1][3]*G[1][5] - 144*s1*s2*z^2*zb^6*G[1][2]*
     G[1][3]*G[1][5] - 48*s1^2*zb^7*G[1][2]*G[1][3]*G[1][5] + 
    48*s1^2*z*zb^7*G[1][2]*G[1][3]*G[1][5] + 48*s1*s2*z^2*G[1][3]^2*G[1][5] - 
    24*s2^2*z^2*G[1][3]^2*G[1][5] + 48*s1^2*z^3*G[1][3]^2*G[1][5] - 
    96*s1*s2*z^3*G[1][3]^2*G[1][5] + 168*s2^2*z^3*G[1][3]^2*G[1][5] - 
    72*s1^2*z^4*G[1][3]^2*G[1][5] + 96*s1*s2*z^4*G[1][3]^2*G[1][5] - 
    432*s2^2*z^4*G[1][3]^2*G[1][5] + 24*s1^2*z^5*G[1][3]^2*G[1][5] - 
    72*s1*s2*z^5*G[1][3]^2*G[1][5] + 504*s2^2*z^5*G[1][3]^2*G[1][5] + 
    24*s1*s2*z^6*G[1][3]^2*G[1][5] - 288*s2^2*z^6*G[1][3]^2*G[1][5] + 
    72*s2^2*z^7*G[1][3]^2*G[1][5] - 48*s2^2*zb*G[1][3]^2*G[1][5] - 
    144*s1*s2*z*zb*G[1][3]^2*G[1][5] + 264*s2^2*z*zb*G[1][3]^2*G[1][5] - 
    96*s1^2*z^2*zb*G[1][3]^2*G[1][5] + 240*s1*s2*z^2*zb*G[1][3]^2*G[1][5] - 
    648*s2^2*z^2*zb*G[1][3]^2*G[1][5] - 24*s1^2*z^3*zb*G[1][3]^2*G[1][5] - 
    192*s1*s2*z^3*zb*G[1][3]^2*G[1][5] + 768*s2^2*z^3*zb*G[1][3]^2*G[1][5] + 
    216*s1^2*z^4*zb*G[1][3]^2*G[1][5] - 48*s1*s2*z^4*zb*G[1][3]^2*G[1][5] - 
    264*s2^2*z^4*zb*G[1][3]^2*G[1][5] - 96*s1^2*z^5*zb*G[1][3]^2*G[1][5] + 
    240*s1*s2*z^5*zb*G[1][3]^2*G[1][5] - 216*s2^2*z^5*zb*G[1][3]^2*G[1][5] - 
    96*s1*s2*z^6*zb*G[1][3]^2*G[1][5] + 216*s2^2*z^6*zb*G[1][3]^2*G[1][5] - 
    72*s2^2*z^7*zb*G[1][3]^2*G[1][5] + 144*s2^2*zb^2*G[1][3]^2*G[1][5] + 
    528*s1*s2*z*zb^2*G[1][3]^2*G[1][5] - 624*s2^2*z*zb^2*G[1][3]^2*G[1][5] + 
    480*s1^2*z^2*zb^2*G[1][3]^2*G[1][5] - 1104*s1*s2*z^2*zb^2*G[1][3]^2*
     G[1][5] + 1344*s2^2*z^2*zb^2*G[1][3]^2*G[1][5] - 
    600*s1^2*z^3*zb^2*G[1][3]^2*G[1][5] + 1248*s1*s2*z^3*zb^2*G[1][3]^2*
     G[1][5] - 1656*s2^2*z^3*zb^2*G[1][3]^2*G[1][5] - 
    720*s1*s2*z^4*zb^2*G[1][3]^2*G[1][5] + 1080*s2^2*z^4*zb^2*G[1][3]^2*
     G[1][5] + 120*s1^2*z^5*zb^2*G[1][3]^2*G[1][5] - 
    24*s1*s2*z^5*zb^2*G[1][3]^2*G[1][5] - 360*s2^2*z^5*zb^2*G[1][3]^2*
     G[1][5] + 72*s1*s2*z^6*zb^2*G[1][3]^2*G[1][5] + 
    72*s2^2*z^6*zb^2*G[1][3]^2*G[1][5] - 144*s2^2*zb^3*G[1][3]^2*G[1][5] - 
    144*s1^2*z*zb^3*G[1][3]^2*G[1][5] - 624*s1*s2*z*zb^3*G[1][3]^2*G[1][5] + 
    432*s2^2*z*zb^3*G[1][3]^2*G[1][5] - 408*s1^2*z^2*zb^3*G[1][3]^2*G[1][5] + 
    1056*s1*s2*z^2*zb^3*G[1][3]^2*G[1][5] - 696*s2^2*z^2*zb^3*G[1][3]^2*
     G[1][5] + 960*s1^2*z^3*zb^3*G[1][3]^2*G[1][5] - 
    1008*s1*s2*z^3*zb^3*G[1][3]^2*G[1][5] + 696*s2^2*z^3*zb^3*G[1][3]^2*
     G[1][5] - 360*s1^2*z^4*zb^3*G[1][3]^2*G[1][5] + 
    720*s1*s2*z^4*zb^3*G[1][3]^2*G[1][5] - 360*s2^2*z^4*zb^3*G[1][3]^2*
     G[1][5] - 48*s1^2*z^5*zb^3*G[1][3]^2*G[1][5] - 
    144*s1*s2*z^5*zb^3*G[1][3]^2*G[1][5] + 72*s2^2*z^5*zb^3*G[1][3]^2*
     G[1][5] + 48*s1^2*zb^4*G[1][3]^2*G[1][5] + 48*s2^2*zb^4*G[1][3]^2*
     G[1][5] + 264*s1^2*z*zb^4*G[1][3]^2*G[1][5] + 
    312*s1*s2*z*zb^4*G[1][3]^2*G[1][5] - 48*s2^2*z*zb^4*G[1][3]^2*G[1][5] - 
    312*s1^2*z^2*zb^4*G[1][3]^2*G[1][5] - 264*s1*s2*z^2*zb^4*G[1][3]^2*
     G[1][5] - 216*s1^2*z^3*zb^4*G[1][3]^2*G[1][5] + 
    24*s2^2*z^3*zb^4*G[1][3]^2*G[1][5] + 216*s1^2*z^4*zb^4*G[1][3]^2*
     G[1][5] - 48*s1*s2*z^4*zb^4*G[1][3]^2*G[1][5] - 
    24*s2^2*z^4*zb^4*G[1][3]^2*G[1][5] - 120*s1^2*zb^5*G[1][3]^2*G[1][5] - 
    24*s1^2*z*zb^5*G[1][3]^2*G[1][5] - 96*s1*s2*z*zb^5*G[1][3]^2*G[1][5] - 
    24*s2^2*z*zb^5*G[1][3]^2*G[1][5] + 312*s1^2*z^2*zb^5*G[1][3]^2*G[1][5] + 
    48*s1*s2*z^2*zb^5*G[1][3]^2*G[1][5] + 24*s2^2*z^2*zb^5*G[1][3]^2*
     G[1][5] - 168*s1^2*z^3*zb^5*G[1][3]^2*G[1][5] + 
    48*s1*s2*z^3*zb^5*G[1][3]^2*G[1][5] + 96*s1^2*zb^6*G[1][3]^2*G[1][5] - 
    120*s1^2*z*zb^6*G[1][3]^2*G[1][5] + 24*s1*s2*z*zb^6*G[1][3]^2*G[1][5] + 
    24*s1^2*z^2*zb^6*G[1][3]^2*G[1][5] - 24*s1*s2*z^2*zb^6*G[1][3]^2*
     G[1][5] - 24*s1^2*zb^7*G[1][3]^2*G[1][5] + 24*s1^2*z*zb^7*G[1][3]^2*
     G[1][5] - 72*s2^2*z^3*G[1][1]*G[1][4]*G[1][5] - 
    144*s1*s2*z^4*G[1][1]*G[1][4]*G[1][5] + 72*s2^2*z^4*G[1][1]*G[1][4]*
     G[1][5] - 72*s1^2*z^5*G[1][1]*G[1][4]*G[1][5] + 
    48*s1*s2*z^5*G[1][1]*G[1][4]*G[1][5] - 120*s2^2*z^5*G[1][1]*G[1][4]*
     G[1][5] - 24*s1*s2*z^6*G[1][1]*G[1][4]*G[1][5] + 
    72*s2^2*z^6*G[1][1]*G[1][4]*G[1][5] - 24*s2^2*z^7*G[1][1]*G[1][4]*
     G[1][5] + 144*s2^2*z^2*zb*G[1][1]*G[1][4]*G[1][5] + 
    240*s1*s2*z^3*zb*G[1][1]*G[1][4]*G[1][5] - 48*s2^2*z^3*zb*G[1][1]*G[1][4]*
     G[1][5] + 96*s1^2*z^4*zb*G[1][1]*G[1][4]*G[1][5] + 
    96*s1*s2*z^4*zb*G[1][1]*G[1][4]*G[1][5] + 204*s2^2*z^4*zb*G[1][1]*G[1][4]*
     G[1][5] + 72*s1^2*z^5*zb*G[1][1]*G[1][4]*G[1][5] - 
    24*s1*s2*z^5*zb*G[1][1]*G[1][4]*G[1][5] - 108*s2^2*z^5*zb*G[1][1]*G[1][4]*
     G[1][5] + 24*s1*s2*z^6*zb*G[1][1]*G[1][4]*G[1][5] + 
    96*s2^2*z^6*zb*G[1][1]*G[1][4]*G[1][5] - 24*s2^2*z^7*zb*G[1][1]*G[1][4]*
     G[1][5] - 24*s2^2*z*zb^2*G[1][1]*G[1][4]*G[1][5] - 
    216*s2^2*z^2*zb^2*G[1][1]*G[1][4]*G[1][5] + 24*s1^2*z^3*zb^2*G[1][1]*
     G[1][4]*G[1][5] - 384*s1*s2*z^3*zb^2*G[1][1]*G[1][4]*G[1][5] - 
    12*s2^2*z^3*zb^2*G[1][1]*G[1][4]*G[1][5] - 168*s1^2*z^4*zb^2*G[1][1]*
     G[1][4]*G[1][5] + 84*s1*s2*z^4*zb^2*G[1][1]*G[1][4]*G[1][5] - 
    48*s2^2*z^4*zb^2*G[1][1]*G[1][4]*G[1][5] + 24*s1^2*z^5*zb^2*G[1][1]*
     G[1][4]*G[1][5] - 72*s1*s2*z^5*zb^2*G[1][1]*G[1][4]*G[1][5] - 
    96*s2^2*z^5*zb^2*G[1][1]*G[1][4]*G[1][5] + 60*s1*s2*z^6*zb^2*G[1][1]*
     G[1][4]*G[1][5] + 36*s2^2*z^6*zb^2*G[1][1]*G[1][4]*G[1][5] + 
    48*s2^2*z*zb^3*G[1][1]*G[1][4]*G[1][5] + 48*s1*s2*z^2*zb^3*G[1][1]*
     G[1][4]*G[1][5] + 60*s2^2*z^2*zb^3*G[1][1]*G[1][4]*G[1][5] + 
    96*s1^2*z^3*zb^3*G[1][1]*G[1][4]*G[1][5] + 108*s1*s2*z^3*zb^3*G[1][1]*
     G[1][4]*G[1][5] + 120*s2^2*z^3*zb^3*G[1][1]*G[1][4]*G[1][5] - 
    48*s1^2*z^4*zb^3*G[1][1]*G[1][4]*G[1][5] + 132*s1*s2*z^4*zb^3*G[1][1]*
     G[1][4]*G[1][5] - 24*s1^2*z^5*zb^3*G[1][1]*G[1][4]*G[1][5] - 
    192*s1*s2*z^5*zb^3*G[1][1]*G[1][4]*G[1][5] - 12*s2^2*z^5*zb^3*G[1][1]*
     G[1][4]*G[1][5] - 12*s2^2*z*zb^4*G[1][1]*G[1][4]*G[1][5] - 
    72*s1^2*z^2*zb^4*G[1][1]*G[1][4]*G[1][5] - 132*s1*s2*z^2*zb^4*G[1][1]*
     G[1][4]*G[1][5] - 24*s1^2*z^3*zb^4*G[1][1]*G[1][4]*G[1][5] - 
    60*s1*s2*z^3*zb^4*G[1][1]*G[1][4]*G[1][5] - 72*s2^2*z^3*zb^4*G[1][1]*
     G[1][4]*G[1][5] + 96*s1^2*z^4*zb^4*G[1][1]*G[1][4]*G[1][5] + 
    192*s1*s2*z^4*zb^4*G[1][1]*G[1][4]*G[1][5] + 36*s2^2*z^4*zb^4*G[1][1]*
     G[1][4]*G[1][5] + 24*s1^2*z*zb^5*G[1][1]*G[1][4]*G[1][5] + 
    36*s1*s2*z*zb^5*G[1][1]*G[1][4]*G[1][5] - 12*s2^2*z*zb^5*G[1][1]*G[1][4]*
     G[1][5] + 48*s1^2*z^2*zb^5*G[1][1]*G[1][4]*G[1][5] + 
    108*s1*s2*z^2*zb^5*G[1][1]*G[1][4]*G[1][5] + 24*s2^2*z^2*zb^5*G[1][1]*
     G[1][4]*G[1][5] - 72*s1^2*z^3*zb^5*G[1][1]*G[1][4]*G[1][5] - 
    144*s1*s2*z^3*zb^5*G[1][1]*G[1][4]*G[1][5] - 12*s2^2*z^3*zb^5*G[1][1]*
     G[1][4]*G[1][5] - 24*s1^2*z*zb^6*G[1][1]*G[1][4]*G[1][5] - 
    36*s1*s2*z*zb^6*G[1][1]*G[1][4]*G[1][5] + 24*s1^2*z^2*zb^6*G[1][1]*
     G[1][4]*G[1][5] + 36*s1*s2*z^2*zb^6*G[1][1]*G[1][4]*G[1][5] - 
    24*s1*s2*z^2*G[1][2]*G[1][4]*G[1][5] - 48*s2^2*z^2*G[1][2]*G[1][4]*
     G[1][5] - 24*s1^2*z^3*G[1][2]*G[1][4]*G[1][5] - 
    96*s1*s2*z^3*G[1][2]*G[1][4]*G[1][5] - 24*s2^2*z^3*G[1][2]*G[1][4]*
     G[1][5] - 48*s1^2*z^4*G[1][2]*G[1][4]*G[1][5] + 
    24*s2^2*zb*G[1][2]*G[1][4]*G[1][5] + 72*s1*s2*z*zb*G[1][2]*G[1][4]*
     G[1][5] + 48*s2^2*z*zb*G[1][2]*G[1][4]*G[1][5] + 
    48*s1^2*z^2*zb*G[1][2]*G[1][4]*G[1][5] + 168*s1*s2*z^2*zb*G[1][2]*G[1][4]*
     G[1][5] + 144*s2^2*z^2*zb*G[1][2]*G[1][4]*G[1][5] + 
    132*s1^2*z^3*zb*G[1][2]*G[1][4]*G[1][5] + 204*s1*s2*z^3*zb*G[1][2]*
     G[1][4]*G[1][5] + 168*s2^2*z^3*zb*G[1][2]*G[1][4]*G[1][5] + 
    84*s1^2*z^4*zb*G[1][2]*G[1][4]*G[1][5] + 36*s1*s2*z^4*zb*G[1][2]*G[1][4]*
     G[1][5] - 48*s2^2*z^4*zb*G[1][2]*G[1][4]*G[1][5] + 
    36*s1*s2*z^5*zb*G[1][2]*G[1][4]*G[1][5] + 48*s2^2*z^5*zb*G[1][2]*G[1][4]*
     G[1][5] - 36*s1*s2*z^6*zb*G[1][2]*G[1][4]*G[1][5] - 
    24*s2^2*z^6*zb*G[1][2]*G[1][4]*G[1][5] - 72*s2^2*zb^2*G[1][2]*G[1][4]*
     G[1][5] - 168*s1*s2*z*zb^2*G[1][2]*G[1][4]*G[1][5] - 
    216*s2^2*z*zb^2*G[1][2]*G[1][4]*G[1][5] - 180*s1^2*z^2*zb^2*G[1][2]*
     G[1][4]*G[1][5] - 396*s1*s2*z^2*zb^2*G[1][2]*G[1][4]*G[1][5] - 
    144*s2^2*z^2*zb^2*G[1][2]*G[1][4]*G[1][5] - 180*s1^2*z^3*zb^2*G[1][2]*
     G[1][4]*G[1][5] - 84*s1*s2*z^3*zb^2*G[1][2]*G[1][4]*G[1][5] - 
    288*s2^2*z^3*zb^2*G[1][2]*G[1][4]*G[1][5] - 60*s1^2*z^4*zb^2*G[1][2]*
     G[1][4]*G[1][5] - 240*s1*s2*z^4*zb^2*G[1][2]*G[1][4]*G[1][5] - 
    48*s2^2*z^4*zb^2*G[1][2]*G[1][4]*G[1][5] + 12*s1^2*z^5*zb^2*G[1][2]*
     G[1][4]*G[1][5] + 108*s1*s2*z^5*zb^2*G[1][2]*G[1][4]*G[1][5] + 
    24*s2^2*z^5*zb^2*G[1][2]*G[1][4]*G[1][5] + 36*s1*s2*z^6*zb^2*G[1][2]*
     G[1][4]*G[1][5] + 24*s2^2*z^6*zb^2*G[1][2]*G[1][4]*G[1][5] + 
    72*s2^2*zb^3*G[1][2]*G[1][4]*G[1][5] + 108*s1^2*z*zb^3*G[1][2]*G[1][4]*
     G[1][5] - 12*s1*s2*z*zb^3*G[1][2]*G[1][4]*G[1][5] + 
    360*s2^2*z*zb^3*G[1][2]*G[1][4]*G[1][5] + 132*s1^2*z^2*zb^3*G[1][2]*
     G[1][4]*G[1][5] + 612*s1*s2*z^2*zb^3*G[1][2]*G[1][4]*G[1][5] - 
    24*s2^2*z^2*zb^3*G[1][2]*G[1][4]*G[1][5] + 168*s1^2*z^3*zb^3*G[1][2]*
     G[1][4]*G[1][5] + 108*s1*s2*z^3*zb^3*G[1][2]*G[1][4]*G[1][5] + 
    384*s2^2*z^3*zb^3*G[1][2]*G[1][4]*G[1][5] - 12*s1^2*z^4*zb^3*G[1][2]*
     G[1][4]*G[1][5] + 12*s1*s2*z^4*zb^3*G[1][2]*G[1][4]*G[1][5] - 
    12*s1^2*z^5*zb^3*G[1][2]*G[1][4]*G[1][5] - 144*s1*s2*z^5*zb^3*G[1][2]*
     G[1][4]*G[1][5] - 72*s2^2*z^5*zb^3*G[1][2]*G[1][4]*G[1][5] - 
    36*s1^2*zb^4*G[1][2]*G[1][4]*G[1][5] + 60*s1*s2*zb^4*G[1][2]*G[1][4]*
     G[1][5] - 24*s2^2*zb^4*G[1][2]*G[1][4]*G[1][5] - 
    252*s1^2*z*zb^4*G[1][2]*G[1][4]*G[1][5] + 132*s1*s2*z*zb^4*G[1][2]*
     G[1][4]*G[1][5] - 240*s2^2*z*zb^4*G[1][2]*G[1][4]*G[1][5] + 
    48*s1^2*z^2*zb^4*G[1][2]*G[1][4]*G[1][5] - 708*s1*s2*z^2*zb^4*G[1][2]*
     G[1][4]*G[1][5] + 24*s2^2*z^2*zb^4*G[1][2]*G[1][4]*G[1][5] - 
    84*s1^2*z^3*zb^4*G[1][2]*G[1][4]*G[1][5] + 60*s1*s2*z^3*zb^4*G[1][2]*
     G[1][4]*G[1][5] - 216*s2^2*z^3*zb^4*G[1][2]*G[1][4]*G[1][5] + 
    36*s1^2*z^4*zb^4*G[1][2]*G[1][4]*G[1][5] + 192*s1*s2*z^4*zb^4*G[1][2]*
     G[1][4]*G[1][5] + 96*s2^2*z^4*zb^4*G[1][2]*G[1][4]*G[1][5] + 
    120*s1^2*zb^5*G[1][2]*G[1][4]*G[1][5] - 120*s1*s2*zb^5*G[1][2]*G[1][4]*
     G[1][5] + 168*s1^2*z*zb^5*G[1][2]*G[1][4]*G[1][5] + 
    120*s1*s2*z*zb^5*G[1][2]*G[1][4]*G[1][5] + 48*s2^2*z*zb^5*G[1][2]*G[1][4]*
     G[1][5] - 84*s1^2*z^2*zb^5*G[1][2]*G[1][4]*G[1][5] + 
    288*s1*s2*z^2*zb^5*G[1][2]*G[1][4]*G[1][5] + 48*s2^2*z^2*zb^5*G[1][2]*
     G[1][4]*G[1][5] - 12*s1^2*z^3*zb^5*G[1][2]*G[1][4]*G[1][5] - 
    192*s1*s2*z^3*zb^5*G[1][2]*G[1][4]*G[1][5] - 24*s2^2*z^3*zb^5*G[1][2]*
     G[1][4]*G[1][5] - 132*s1^2*zb^6*G[1][2]*G[1][4]*G[1][5] + 
    60*s1*s2*zb^6*G[1][2]*G[1][4]*G[1][5] - 144*s1*s2*z*zb^6*G[1][2]*G[1][4]*
     G[1][5] + 36*s1^2*z^2*zb^6*G[1][2]*G[1][4]*G[1][5] + 
    60*s1*s2*z^2*zb^6*G[1][2]*G[1][4]*G[1][5] + 48*s1^2*zb^7*G[1][2]*G[1][4]*
     G[1][5] - 24*s1^2*z*zb^7*G[1][2]*G[1][4]*G[1][5] - 
    24*s1*s2*z^2*G[1][3]*G[1][4]*G[1][5] - 48*s2^2*z^2*G[1][3]*G[1][4]*
     G[1][5] - 24*s1^2*z^3*G[1][3]*G[1][4]*G[1][5] - 
    96*s1*s2*z^3*G[1][3]*G[1][4]*G[1][5] - 96*s2^2*z^3*G[1][3]*G[1][4]*
     G[1][5] - 48*s1^2*z^4*G[1][3]*G[1][4]*G[1][5] - 
    144*s1*s2*z^4*G[1][3]*G[1][4]*G[1][5] + 72*s2^2*z^4*G[1][3]*G[1][4]*
     G[1][5] - 72*s1^2*z^5*G[1][3]*G[1][4]*G[1][5] + 
    48*s1*s2*z^5*G[1][3]*G[1][4]*G[1][5] - 120*s2^2*z^5*G[1][3]*G[1][4]*
     G[1][5] - 24*s1*s2*z^6*G[1][3]*G[1][4]*G[1][5] + 
    72*s2^2*z^6*G[1][3]*G[1][4]*G[1][5] - 24*s2^2*z^7*G[1][3]*G[1][4]*
     G[1][5] + 24*s2^2*zb*G[1][3]*G[1][4]*G[1][5] + 
    72*s1*s2*z*zb*G[1][3]*G[1][4]*G[1][5] + 48*s2^2*z*zb*G[1][3]*G[1][4]*
     G[1][5] + 48*s1^2*z^2*zb*G[1][3]*G[1][4]*G[1][5] + 
    168*s1*s2*z^2*zb*G[1][3]*G[1][4]*G[1][5] + 288*s2^2*z^2*zb*G[1][3]*
     G[1][4]*G[1][5] + 132*s1^2*z^3*zb*G[1][3]*G[1][4]*G[1][5] + 
    492*s1*s2*z^3*zb*G[1][3]*G[1][4]*G[1][5] + 144*s2^2*z^3*zb*G[1][3]*
     G[1][4]*G[1][5] + 228*s1^2*z^4*zb*G[1][3]*G[1][4]*G[1][5] + 
    108*s1*s2*z^4*zb*G[1][3]*G[1][4]*G[1][5] + 156*s2^2*z^4*zb*G[1][3]*
     G[1][4]*G[1][5] + 24*s1^2*z^5*zb*G[1][3]*G[1][4]*G[1][5] - 
    12*s1*s2*z^5*zb*G[1][3]*G[1][4]*G[1][5] - 84*s2^2*z^5*zb*G[1][3]*G[1][4]*
     G[1][5] - 12*s1*s2*z^6*zb*G[1][3]*G[1][4]*G[1][5] + 
    72*s2^2*z^6*zb*G[1][3]*G[1][4]*G[1][5] - 24*s2^2*z^7*zb*G[1][3]*G[1][4]*
     G[1][5] - 72*s2^2*zb^2*G[1][3]*G[1][4]*G[1][5] - 
    168*s1*s2*z*zb^2*G[1][3]*G[1][4]*G[1][5] - 240*s2^2*z*zb^2*G[1][3]*
     G[1][4]*G[1][5] - 180*s1^2*z^2*zb^2*G[1][3]*G[1][4]*G[1][5] - 
    516*s1*s2*z^2*zb^2*G[1][3]*G[1][4]*G[1][5] - 408*s2^2*z^2*zb^2*G[1][3]*
     G[1][4]*G[1][5] - 276*s1^2*z^3*zb^2*G[1][3]*G[1][4]*G[1][5] - 
    492*s1*s2*z^3*zb^2*G[1][3]*G[1][4]*G[1][5] - 372*s2^2*z^3*zb^2*G[1][3]*
     G[1][4]*G[1][5] - 156*s1^2*z^4*zb^2*G[1][3]*G[1][4]*G[1][5] - 
    12*s1*s2*z^4*zb^2*G[1][3]*G[1][4]*G[1][5] + 84*s1^2*z^5*zb^2*G[1][3]*
     G[1][4]*G[1][5] + 60*s1*s2*z^5*zb^2*G[1][3]*G[1][4]*G[1][5] - 
    48*s2^2*z^5*zb^2*G[1][3]*G[1][4]*G[1][5] + 72*s1*s2*z^6*zb^2*G[1][3]*
     G[1][4]*G[1][5] + 60*s2^2*z^6*zb^2*G[1][3]*G[1][4]*G[1][5] + 
    72*s2^2*zb^3*G[1][3]*G[1][4]*G[1][5] + 108*s1^2*z*zb^3*G[1][3]*G[1][4]*
     G[1][5] + 84*s1*s2*z*zb^3*G[1][3]*G[1][4]*G[1][5] + 
    432*s2^2*z*zb^3*G[1][3]*G[1][4]*G[1][5] + 228*s1^2*z^2*zb^3*G[1][3]*
     G[1][4]*G[1][5] + 828*s1*s2*z^2*zb^3*G[1][3]*G[1][4]*G[1][5] + 
    180*s2^2*z^2*zb^3*G[1][3]*G[1][4]*G[1][5] + 288*s1^2*z^3*zb^3*G[1][3]*
     G[1][4]*G[1][5] - 24*s1*s2*z^3*zb^3*G[1][3]*G[1][4]*G[1][5] + 
    432*s2^2*z^3*zb^3*G[1][3]*G[1][4]*G[1][5] - 180*s1^2*z^4*zb^3*G[1][3]*
     G[1][4]*G[1][5] + 24*s1*s2*z^4*zb^3*G[1][3]*G[1][4]*G[1][5] - 
    96*s2^2*z^4*zb^3*G[1][3]*G[1][4]*G[1][5] - 36*s1^2*z^5*zb^3*G[1][3]*
     G[1][4]*G[1][5] - 240*s1*s2*z^5*zb^3*G[1][3]*G[1][4]*G[1][5] - 
    84*s2^2*z^5*zb^3*G[1][3]*G[1][4]*G[1][5] - 36*s1^2*zb^4*G[1][3]*G[1][4]*
     G[1][5] + 36*s1*s2*zb^4*G[1][3]*G[1][4]*G[1][5] - 
    24*s2^2*zb^4*G[1][3]*G[1][4]*G[1][5] - 276*s1^2*z*zb^4*G[1][3]*G[1][4]*
     G[1][5] - 36*s1*s2*z*zb^4*G[1][3]*G[1][4]*G[1][5] - 
    324*s2^2*z*zb^4*G[1][3]*G[1][4]*G[1][5] - 96*s1^2*z^2*zb^4*G[1][3]*
     G[1][4]*G[1][5] - 720*s1*s2*z^2*zb^4*G[1][3]*G[1][4]*G[1][5] - 
    24*s2^2*z^2*zb^4*G[1][3]*G[1][4]*G[1][5] - 12*s1^2*z^3*zb^4*G[1][3]*
     G[1][4]*G[1][5] + 216*s1*s2*z^3*zb^4*G[1][3]*G[1][4]*G[1][5] - 
    168*s2^2*z^3*zb^4*G[1][3]*G[1][4]*G[1][5] + 132*s1^2*z^4*zb^4*G[1][3]*
     G[1][4]*G[1][5] + 240*s1*s2*z^4*zb^4*G[1][3]*G[1][4]*G[1][5] + 
    132*s2^2*z^4*zb^4*G[1][3]*G[1][4]*G[1][5] + 120*s1^2*zb^5*G[1][3]*G[1][4]*
     G[1][5] - 72*s1*s2*zb^5*G[1][3]*G[1][4]*G[1][5] + 
    216*s1^2*z*zb^5*G[1][3]*G[1][4]*G[1][5] + 180*s1*s2*z*zb^5*G[1][3]*
     G[1][4]*G[1][5] + 84*s2^2*z*zb^5*G[1][3]*G[1][4]*G[1][5] - 
    60*s1^2*z^2*zb^5*G[1][3]*G[1][4]*G[1][5] + 228*s1*s2*z^2*zb^5*G[1][3]*
     G[1][4]*G[1][5] + 24*s2^2*z^2*zb^5*G[1][3]*G[1][4]*G[1][5] - 
    84*s1^2*z^3*zb^5*G[1][3]*G[1][4]*G[1][5] - 240*s1*s2*z^3*zb^5*G[1][3]*
     G[1][4]*G[1][5] - 36*s2^2*z^3*zb^5*G[1][3]*G[1][4]*G[1][5] - 
    132*s1^2*zb^6*G[1][3]*G[1][4]*G[1][5] + 36*s1*s2*zb^6*G[1][3]*G[1][4]*
     G[1][5] - 24*s1^2*z*zb^6*G[1][3]*G[1][4]*G[1][5] - 
    132*s1*s2*z*zb^6*G[1][3]*G[1][4]*G[1][5] + 60*s1^2*z^2*zb^6*G[1][3]*
     G[1][4]*G[1][5] + 72*s1*s2*z^2*zb^6*G[1][3]*G[1][4]*G[1][5] + 
    48*s1^2*zb^7*G[1][3]*G[1][4]*G[1][5] - 24*s1^2*z*zb^7*G[1][3]*G[1][4]*
     G[1][5] + 18*s2^2*z^2*G[1][4]^2*G[1][5] + 72*s1*s2*z^3*G[1][4]^2*
     G[1][5] + 36*s2^2*z^3*G[1][4]^2*G[1][5] + 54*s1^2*z^4*G[1][4]^2*
     G[1][5] + 36*s1*s2*z^4*G[1][4]^2*G[1][5] - 18*s1*s2*z^5*G[1][4]^2*
     G[1][5] - 54*s2^2*z*zb*G[1][4]^2*G[1][5] - 144*s1*s2*z^2*zb*G[1][4]^2*
     G[1][5] - 54*s2^2*z^2*zb*G[1][4]^2*G[1][5] - 111*s1^2*z^3*zb*G[1][4]^2*
     G[1][5] - 222*s1*s2*z^3*zb*G[1][4]^2*G[1][5] - 
    186*s2^2*z^3*zb*G[1][4]^2*G[1][5] - 90*s1^2*z^4*zb*G[1][4]^2*G[1][5] - 
    45*s1*s2*z^4*zb*G[1][4]^2*G[1][5] + 21*s2^2*z^4*zb*G[1][4]^2*G[1][5] + 
    15*s1^2*z^5*zb*G[1][4]^2*G[1][5] + 36*s1*s2*z^5*zb*G[1][4]^2*G[1][5] - 
    30*s2^2*z^5*zb*G[1][4]^2*G[1][5] + 3*s1*s2*z^6*zb*G[1][4]^2*G[1][5] + 
    6*s2^2*z^6*zb*G[1][4]^2*G[1][5] + 3*s2^2*z^7*zb*G[1][4]^2*G[1][5] + 
    168*s2^2*z*zb^2*G[1][4]^2*G[1][5] + 63*s1^2*z^2*zb^2*G[1][4]^2*G[1][5] + 
    522*s1*s2*z^2*zb^2*G[1][4]^2*G[1][5] + 210*s2^2*z^2*zb^2*G[1][4]^2*
     G[1][5] + 219*s1^2*z^3*zb^2*G[1][4]^2*G[1][5] + 
    129*s1*s2*z^3*zb^2*G[1][4]^2*G[1][5] + 159*s2^2*z^3*zb^2*G[1][4]^2*
     G[1][5] - 30*s1^2*z^4*zb^2*G[1][4]^2*G[1][5] - 
    69*s1*s2*z^4*zb^2*G[1][4]^2*G[1][5] + 87*s2^2*z^4*zb^2*G[1][4]^2*
     G[1][5] - 12*s1^2*z^5*zb^2*G[1][4]^2*G[1][5] - 
    24*s1*s2*z^5*zb^2*G[1][4]^2*G[1][5] + 21*s2^2*z^5*zb^2*G[1][4]^2*
     G[1][5] - 6*s1*s2*z^6*zb^2*G[1][4]^2*G[1][5] - 
    33*s2^2*z^6*zb^2*G[1][4]^2*G[1][5] - 63*s1^2*z*zb^3*G[1][4]^2*G[1][5] - 
    144*s1*s2*z*zb^3*G[1][4]^2*G[1][5] - 234*s2^2*z*zb^3*G[1][4]^2*G[1][5] - 
    99*s1^2*z^2*zb^3*G[1][4]^2*G[1][5] - 393*s1*s2*z^2*zb^3*G[1][4]^2*
     G[1][5] - 249*s2^2*z^2*zb^3*G[1][4]^2*G[1][5] - 
    27*s1^2*z^3*zb^3*G[1][4]^2*G[1][5] + 75*s1*s2*z^3*zb^3*G[1][4]^2*
     G[1][5] - 87*s2^2*z^3*zb^3*G[1][4]^2*G[1][5] + 
    36*s1^2*z^4*zb^3*G[1][4]^2*G[1][5] + 84*s1*s2*z^4*zb^3*G[1][4]^2*
     G[1][5] - 129*s2^2*z^4*zb^3*G[1][4]^2*G[1][5] - 
    3*s1^2*z^5*zb^3*G[1][4]^2*G[1][5] + 18*s1*s2*z^5*zb^3*G[1][4]^2*G[1][5] + 
    87*s2^2*z^5*zb^3*G[1][4]^2*G[1][5] + 21*s1^2*zb^4*G[1][4]^2*G[1][5] + 
    36*s1*s2*zb^4*G[1][4]^2*G[1][5] + 75*s1^2*z*zb^4*G[1][4]^2*G[1][5] + 
    207*s1*s2*z*zb^4*G[1][4]^2*G[1][5] + 153*s2^2*z*zb^4*G[1][4]^2*G[1][5] + 
    27*s1^2*z^2*zb^4*G[1][4]^2*G[1][5] - 69*s1*s2*z^2*zb^4*G[1][4]^2*
     G[1][5] + 111*s2^2*z^2*zb^4*G[1][4]^2*G[1][5] - 
    57*s1^2*z^3*zb^4*G[1][4]^2*G[1][5] - 36*s1*s2*z^3*zb^4*G[1][4]^2*
     G[1][5] + 111*s2^2*z^3*zb^4*G[1][4]^2*G[1][5] + 
    6*s1^2*z^4*zb^4*G[1][4]^2*G[1][5] - 24*s1*s2*z^4*zb^4*G[1][4]^2*G[1][5] - 
    81*s2^2*z^4*zb^4*G[1][4]^2*G[1][5] - 27*s1^2*zb^5*G[1][4]^2*G[1][5] - 
    72*s1*s2*zb^5*G[1][4]^2*G[1][5] + 6*s1^2*z*zb^5*G[1][4]^2*G[1][5] - 
    33*s1*s2*z*zb^5*G[1][4]^2*G[1][5] - 33*s2^2*z*zb^5*G[1][4]^2*G[1][5] - 
    3*s1^2*z^2*zb^5*G[1][4]^2*G[1][5] + 75*s1*s2*z^2*zb^5*G[1][4]^2*G[1][5] - 
    51*s2^2*z^2*zb^5*G[1][4]^2*G[1][5] - 6*s1*s2*z^3*zb^5*G[1][4]^2*G[1][5] + 
    30*s2^2*z^3*zb^5*G[1][4]^2*G[1][5] - 9*s1^2*zb^6*G[1][4]^2*G[1][5] + 
    36*s1*s2*zb^6*G[1][4]^2*G[1][5] - 9*s1^2*z*zb^6*G[1][4]^2*G[1][5] - 
    30*s1*s2*z*zb^6*G[1][4]^2*G[1][5] + 12*s1^2*z^2*zb^6*G[1][4]^2*G[1][5] + 
    6*s1*s2*z^2*zb^6*G[1][4]^2*G[1][5] + 15*s1^2*zb^7*G[1][4]^2*G[1][5] - 
    9*s1^2*z*zb^7*G[1][4]^2*G[1][5] + 24*s2^2*z^2*G[1][1]*G[1][5]^2 + 
    48*s1*s2*z^3*G[1][1]*G[1][5]^2 - 48*s2^2*z^3*G[1][1]*G[1][5]^2 + 
    24*s1^2*z^4*G[1][1]*G[1][5]^2 - 60*s1*s2*z^4*G[1][1]*G[1][5]^2 + 
    108*s2^2*z^4*G[1][1]*G[1][5]^2 - 24*s1^2*z^5*G[1][1]*G[1][5]^2 + 
    24*s1*s2*z^5*G[1][1]*G[1][5]^2 - 144*s2^2*z^5*G[1][1]*G[1][5]^2 - 
    12*s1*s2*z^6*G[1][1]*G[1][5]^2 + 84*s2^2*z^6*G[1][1]*G[1][5]^2 - 
    24*s2^2*z^7*G[1][1]*G[1][5]^2 - 72*s2^2*z*zb*G[1][1]*G[1][5]^2 - 
    96*s1*s2*z^2*zb*G[1][1]*G[1][5]^2 + 120*s2^2*z^2*zb*G[1][1]*G[1][5]^2 - 
    24*s1^2*z^3*zb*G[1][1]*G[1][5]^2 + 36*s1*s2*z^3*zb*G[1][1]*G[1][5]^2 - 
    204*s2^2*z^3*zb*G[1][1]*G[1][5]^2 - 48*s1^2*z^4*zb*G[1][1]*G[1][5]^2 + 
    84*s1*s2*z^4*zb*G[1][1]*G[1][5]^2 + 120*s2^2*z^4*zb*G[1][1]*G[1][5]^2 + 
    72*s1^2*z^5*zb*G[1][1]*G[1][5]^2 - 84*s1*s2*z^5*zb*G[1][1]*G[1][5]^2 + 
    60*s2^2*z^5*zb*G[1][1]*G[1][5]^2 + 60*s1*s2*z^6*zb*G[1][1]*G[1][5]^2 - 
    48*s2^2*z^6*zb*G[1][1]*G[1][5]^2 + 24*s2^2*z^7*zb*G[1][1]*G[1][5]^2 - 
    48*s1*s2*z*zb^2*G[1][1]*G[1][5]^2 + 192*s2^2*z*zb^2*G[1][1]*G[1][5]^2 - 
    48*s1^2*z^2*zb^2*G[1][1]*G[1][5]^2 + 372*s1*s2*z^2*zb^2*G[1][1]*
     G[1][5]^2 - 324*s2^2*z^2*zb^2*G[1][1]*G[1][5]^2 + 
    192*s1^2*z^3*zb^2*G[1][1]*G[1][5]^2 - 444*s1*s2*z^3*zb^2*G[1][1]*
     G[1][5]^2 + 456*s2^2*z^3*zb^2*G[1][1]*G[1][5]^2 - 
    72*s1^2*z^4*zb^2*G[1][1]*G[1][5]^2 + 252*s1*s2*z^4*zb^2*G[1][1]*
     G[1][5]^2 - 360*s2^2*z^4*zb^2*G[1][1]*G[1][5]^2 - 
    72*s1^2*z^5*zb^2*G[1][1]*G[1][5]^2 - 84*s1*s2*z^5*zb^2*G[1][1]*
     G[1][5]^2 + 72*s2^2*z^5*zb^2*G[1][1]*G[1][5]^2 - 
    48*s1*s2*z^6*zb^2*G[1][1]*G[1][5]^2 - 36*s2^2*z^6*zb^2*G[1][1]*
     G[1][5]^2 + 84*s1*s2*z*zb^3*G[1][1]*G[1][5]^2 - 
    180*s2^2*z*zb^3*G[1][1]*G[1][5]^2 + 48*s1^2*z^2*zb^3*G[1][1]*G[1][5]^2 - 
    396*s1*s2*z^2*zb^3*G[1][1]*G[1][5]^2 + 216*s2^2*z^2*zb^3*G[1][1]*
     G[1][5]^2 - 264*s1^2*z^3*zb^3*G[1][1]*G[1][5]^2 + 
    324*s1*s2*z^3*zb^3*G[1][1]*G[1][5]^2 - 216*s2^2*z^3*zb^3*G[1][1]*
     G[1][5]^2 + 192*s1^2*z^4*zb^3*G[1][1]*G[1][5]^2 - 
    156*s1*s2*z^4*zb^3*G[1][1]*G[1][5]^2 + 168*s2^2*z^4*zb^3*G[1][1]*
     G[1][5]^2 + 24*s1^2*z^5*zb^3*G[1][1]*G[1][5]^2 + 
    144*s1*s2*z^5*zb^3*G[1][1]*G[1][5]^2 + 12*s2^2*z^5*zb^3*G[1][1]*
     G[1][5]^2 - 36*s1*s2*z*zb^4*G[1][1]*G[1][5]^2 + 
    72*s2^2*z*zb^4*G[1][1]*G[1][5]^2 + 72*s1^2*z^2*zb^4*G[1][1]*G[1][5]^2 + 
    216*s1*s2*z^2*zb^4*G[1][1]*G[1][5]^2 - 36*s2^2*z^2*zb^4*G[1][1]*
     G[1][5]^2 + 24*s1^2*z^3*zb^4*G[1][1]*G[1][5]^2 - 
    60*s1*s2*z^3*zb^4*G[1][1]*G[1][5]^2 - 96*s1^2*z^4*zb^4*G[1][1]*
     G[1][5]^2 - 120*s1*s2*z^4*zb^4*G[1][1]*G[1][5]^2 - 
    36*s2^2*z^4*zb^4*G[1][1]*G[1][5]^2 - 24*s1^2*z*zb^5*G[1][1]*G[1][5]^2 - 
    24*s1*s2*z*zb^5*G[1][1]*G[1][5]^2 - 12*s2^2*z*zb^5*G[1][1]*G[1][5]^2 - 
    48*s1^2*z^2*zb^5*G[1][1]*G[1][5]^2 - 72*s1*s2*z^2*zb^5*G[1][1]*
     G[1][5]^2 + 72*s1^2*z^3*zb^5*G[1][1]*G[1][5]^2 + 
    96*s1*s2*z^3*zb^5*G[1][1]*G[1][5]^2 + 12*s2^2*z^3*zb^5*G[1][1]*
     G[1][5]^2 + 24*s1^2*z*zb^6*G[1][1]*G[1][5]^2 + 
    24*s1*s2*z*zb^6*G[1][1]*G[1][5]^2 - 24*s1^2*z^2*zb^6*G[1][1]*G[1][5]^2 - 
    24*s1*s2*z^2*zb^6*G[1][1]*G[1][5]^2 - 12*s1*s2*z^4*G[1][2]*G[1][5]^2 + 
    24*s1*s2*z^5*G[1][2]*G[1][5]^2 - 12*s1*s2*z^6*G[1][2]*G[1][5]^2 + 
    48*s1*s2*z^3*zb*G[1][2]*G[1][5]^2 - 72*s1*s2*z^4*zb*G[1][2]*G[1][5]^2 + 
    24*s1*s2*z^6*zb*G[1][2]*G[1][5]^2 - 72*s1*s2*z^2*zb^2*G[1][2]*G[1][5]^2 + 
    48*s1*s2*z^3*zb^2*G[1][2]*G[1][5]^2 + 108*s1*s2*z^4*zb^2*G[1][2]*
     G[1][5]^2 - 72*s1*s2*z^5*zb^2*G[1][2]*G[1][5]^2 - 
    12*s1*s2*z^6*zb^2*G[1][2]*G[1][5]^2 + 48*s1*s2*z*zb^3*G[1][2]*G[1][5]^2 + 
    48*s1*s2*z^2*zb^3*G[1][2]*G[1][5]^2 - 192*s1*s2*z^3*zb^3*G[1][2]*
     G[1][5]^2 + 48*s1*s2*z^4*zb^3*G[1][2]*G[1][5]^2 + 
    48*s1*s2*z^5*zb^3*G[1][2]*G[1][5]^2 - 12*s1*s2*zb^4*G[1][2]*G[1][5]^2 - 
    72*s1*s2*z*zb^4*G[1][2]*G[1][5]^2 + 108*s1*s2*z^2*zb^4*G[1][2]*
     G[1][5]^2 + 48*s1*s2*z^3*zb^4*G[1][2]*G[1][5]^2 - 
    72*s1*s2*z^4*zb^4*G[1][2]*G[1][5]^2 + 24*s1*s2*zb^5*G[1][2]*G[1][5]^2 - 
    72*s1*s2*z^2*zb^5*G[1][2]*G[1][5]^2 + 48*s1*s2*z^3*zb^5*G[1][2]*
     G[1][5]^2 - 12*s1*s2*zb^6*G[1][2]*G[1][5]^2 + 
    24*s1*s2*z*zb^6*G[1][2]*G[1][5]^2 - 12*s1*s2*z^2*zb^6*G[1][2]*G[1][5]^2 - 
    24*s1*s2*z^2*G[1][3]*G[1][5]^2 + 36*s2^2*z^2*G[1][3]*G[1][5]^2 - 
    24*s1^2*z^3*G[1][3]*G[1][5]^2 + 144*s1*s2*z^3*G[1][3]*G[1][5]^2 - 
    108*s2^2*z^3*G[1][3]*G[1][5]^2 + 108*s1^2*z^4*G[1][3]*G[1][5]^2 - 
    156*s1*s2*z^4*G[1][3]*G[1][5]^2 + 288*s2^2*z^4*G[1][3]*G[1][5]^2 - 
    84*s1^2*z^5*G[1][3]*G[1][5]^2 + 84*s1*s2*z^5*G[1][3]*G[1][5]^2 - 
    372*s2^2*z^5*G[1][3]*G[1][5]^2 - 48*s1*s2*z^6*G[1][3]*G[1][5]^2 + 
    216*s2^2*z^6*G[1][3]*G[1][5]^2 - 60*s2^2*z^7*G[1][3]*G[1][5]^2 + 
    24*s2^2*zb*G[1][3]*G[1][5]^2 + 72*s1*s2*z*zb*G[1][3]*G[1][5]^2 - 
    204*s2^2*z*zb*G[1][3]*G[1][5]^2 + 48*s1^2*z^2*zb*G[1][3]*G[1][5]^2 - 
    312*s1*s2*z^2*zb*G[1][3]*G[1][5]^2 + 396*s2^2*z^2*zb*G[1][3]*G[1][5]^2 - 
    120*s1^2*z^3*zb*G[1][3]*G[1][5]^2 + 108*s1*s2*z^3*zb*G[1][3]*G[1][5]^2 - 
    600*s2^2*z^3*zb*G[1][3]*G[1][5]^2 - 156*s1^2*z^4*zb*G[1][3]*G[1][5]^2 + 
    132*s1*s2*z^4*zb*G[1][3]*G[1][5]^2 + 300*s2^2*z^4*zb*G[1][3]*G[1][5]^2 + 
    228*s1^2*z^5*zb*G[1][3]*G[1][5]^2 - 156*s1*s2*z^5*zb*G[1][3]*G[1][5]^2 + 
    156*s2^2*z^5*zb*G[1][3]*G[1][5]^2 + 156*s1*s2*z^6*zb*G[1][3]*G[1][5]^2 - 
    132*s2^2*z^6*zb*G[1][3]*G[1][5]^2 + 60*s2^2*z^7*zb*G[1][3]*G[1][5]^2 - 
    72*s2^2*zb^2*G[1][3]*G[1][5]^2 - 264*s1*s2*z*zb^2*G[1][3]*G[1][5]^2 + 
    552*s2^2*z*zb^2*G[1][3]*G[1][5]^2 - 204*s1^2*z^2*zb^2*G[1][3]*G[1][5]^2 + 
    1116*s1*s2*z^2*zb^2*G[1][3]*G[1][5]^2 - 936*s2^2*z^2*zb^2*G[1][3]*
     G[1][5]^2 + 660*s1^2*z^3*zb^2*G[1][3]*G[1][5]^2 - 
    1092*s1*s2*z^3*zb^2*G[1][3]*G[1][5]^2 + 1284*s2^2*z^3*zb^2*G[1][3]*
     G[1][5]^2 - 252*s1^2*z^4*zb^2*G[1][3]*G[1][5]^2 + 
    588*s1*s2*z^4*zb^2*G[1][3]*G[1][5]^2 - 948*s2^2*z^4*zb^2*G[1][3]*
     G[1][5]^2 - 204*s1^2*z^5*zb^2*G[1][3]*G[1][5]^2 - 
    240*s1*s2*z^5*zb^2*G[1][3]*G[1][5]^2 + 204*s2^2*z^5*zb^2*G[1][3]*
     G[1][5]^2 - 108*s1*s2*z^6*zb^2*G[1][3]*G[1][5]^2 - 
    84*s2^2*z^6*zb^2*G[1][3]*G[1][5]^2 + 72*s2^2*zb^3*G[1][3]*G[1][5]^2 + 
    36*s1^2*z*zb^3*G[1][3]*G[1][5]^2 + 348*s1*s2*z*zb^3*G[1][3]*G[1][5]^2 - 
    528*s2^2*z*zb^3*G[1][3]*G[1][5]^2 + 84*s1^2*z^2*zb^3*G[1][3]*G[1][5]^2 - 
    1212*s1*s2*z^2*zb^3*G[1][3]*G[1][5]^2 + 612*s2^2*z^2*zb^3*G[1][3]*
     G[1][5]^2 - 720*s1^2*z^3*zb^3*G[1][3]*G[1][5]^2 + 
    900*s1*s2*z^3*zb^3*G[1][3]*G[1][5]^2 - 612*s2^2*z^3*zb^3*G[1][3]*
     G[1][5]^2 + 540*s1^2*z^4*zb^3*G[1][3]*G[1][5]^2 - 
    348*s1*s2*z^4*zb^3*G[1][3]*G[1][5]^2 + 444*s2^2*z^4*zb^3*G[1][3]*
     G[1][5]^2 + 60*s1^2*z^5*zb^3*G[1][3]*G[1][5]^2 + 
    312*s1*s2*z^5*zb^3*G[1][3]*G[1][5]^2 + 12*s2^2*z^5*zb^3*G[1][3]*
     G[1][5]^2 - 12*s1^2*zb^4*G[1][3]*G[1][5]^2 - 
    24*s1*s2*zb^4*G[1][3]*G[1][5]^2 - 24*s2^2*zb^4*G[1][3]*G[1][5]^2 - 
    12*s1^2*z*zb^4*G[1][3]*G[1][5]^2 - 168*s1*s2*z*zb^4*G[1][3]*G[1][5]^2 + 
    216*s2^2*z*zb^4*G[1][3]*G[1][5]^2 + 228*s1^2*z^2*zb^4*G[1][3]*G[1][5]^2 + 
    684*s1*s2*z^2*zb^4*G[1][3]*G[1][5]^2 - 120*s2^2*z^2*zb^4*G[1][3]*
     G[1][5]^2 + 36*s1^2*z^3*zb^4*G[1][3]*G[1][5]^2 - 
    276*s1*s2*z^3*zb^4*G[1][3]*G[1][5]^2 + 12*s2^2*z^3*zb^4*G[1][3]*
     G[1][5]^2 - 240*s1^2*z^4*zb^4*G[1][3]*G[1][5]^2 - 
    216*s1*s2*z^4*zb^4*G[1][3]*G[1][5]^2 - 84*s2^2*z^4*zb^4*G[1][3]*
     G[1][5]^2 + 12*s1^2*zb^5*G[1][3]*G[1][5]^2 + 
    48*s1*s2*zb^5*G[1][3]*G[1][5]^2 - 96*s1^2*z*zb^5*G[1][3]*G[1][5]^2 - 
    72*s1*s2*z*zb^5*G[1][3]*G[1][5]^2 - 36*s2^2*z*zb^5*G[1][3]*G[1][5]^2 - 
    84*s1^2*z^2*zb^5*G[1][3]*G[1][5]^2 - 192*s1*s2*z^2*zb^5*G[1][3]*
     G[1][5]^2 + 12*s2^2*z^2*zb^5*G[1][3]*G[1][5]^2 + 
    168*s1^2*z^3*zb^5*G[1][3]*G[1][5]^2 + 216*s1*s2*z^3*zb^5*G[1][3]*
     G[1][5]^2 + 24*s2^2*z^3*zb^5*G[1][3]*G[1][5]^2 + 
    12*s1^2*zb^6*G[1][3]*G[1][5]^2 - 24*s1*s2*zb^6*G[1][3]*G[1][5]^2 + 
    60*s1^2*z*zb^6*G[1][3]*G[1][5]^2 + 84*s1*s2*z*zb^6*G[1][3]*G[1][5]^2 - 
    72*s1^2*z^2*zb^6*G[1][3]*G[1][5]^2 - 60*s1*s2*z^2*zb^6*G[1][3]*
     G[1][5]^2 - 12*s1^2*zb^7*G[1][3]*G[1][5]^2 + 12*s1^2*z*zb^7*G[1][3]*
     G[1][5]^2 - 12*s1*s2*z^2*G[1][4]*G[1][5]^2 - 
    12*s2^2*z^2*G[1][4]*G[1][5]^2 - 12*s1^2*z^3*G[1][4]*G[1][5]^2 - 
    24*s1*s2*z^3*G[1][4]*G[1][5]^2 + 18*s2^2*z^3*G[1][4]*G[1][5]^2 - 
    12*s1^2*z^4*G[1][4]*G[1][5]^2 + 78*s1*s2*z^4*G[1][4]*G[1][5]^2 + 
    42*s1^2*z^5*G[1][4]*G[1][5]^2 - 24*s1*s2*z^5*G[1][4]*G[1][5]^2 + 
    18*s2^2*z^5*G[1][4]*G[1][5]^2 + 12*s1*s2*z^6*G[1][4]*G[1][5]^2 - 
    12*s2^2*z^6*G[1][4]*G[1][5]^2 + 6*s2^2*z^7*G[1][4]*G[1][5]^2 + 
    12*s2^2*zb*G[1][4]*G[1][5]^2 + 36*s1*s2*z*zb*G[1][4]*G[1][5]^2 - 
    12*s2^2*z*zb*G[1][4]*G[1][5]^2 + 24*s1^2*z^2*zb*G[1][4]*G[1][5]^2 + 
    36*s1*s2*z^2*zb*G[1][4]*G[1][5]^2 + 24*s2^2*z^2*zb*G[1][4]*G[1][5]^2 + 
    78*s1^2*z^3*zb*G[1][4]*G[1][5]^2 - 69*s1*s2*z^3*zb*G[1][4]*G[1][5]^2 + 
    12*s2^2*z^3*zb*G[1][4]*G[1][5]^2 - 111*s1^2*z^4*zb*G[1][4]*G[1][5]^2 - 
    84*s1*s2*z^4*zb*G[1][4]*G[1][5]^2 - 234*s2^2*z^4*zb*G[1][4]*G[1][5]^2 - 
    39*s1^2*z^5*zb*G[1][4]*G[1][5]^2 + 3*s1*s2*z^5*zb*G[1][4]*G[1][5]^2 + 
    273*s2^2*z^5*zb*G[1][4]*G[1][5]^2 - 12*s1*s2*z^6*zb*G[1][4]*G[1][5]^2 - 
    204*s2^2*z^6*zb*G[1][4]*G[1][5]^2 + 57*s2^2*z^7*zb*G[1][4]*G[1][5]^2 - 
    36*s2^2*zb^2*G[1][4]*G[1][5]^2 - 108*s1*s2*z*zb^2*G[1][4]*G[1][5]^2 + 
    24*s2^2*z*zb^2*G[1][4]*G[1][5]^2 - 186*s1^2*z^2*zb^2*G[1][4]*G[1][5]^2 + 
    51*s1*s2*z^2*zb^2*G[1][4]*G[1][5]^2 - 84*s2^2*z^2*zb^2*G[1][4]*
     G[1][5]^2 + 90*s1^2*z^3*zb^2*G[1][4]*G[1][5]^2 + 
    48*s1*s2*z^3*zb^2*G[1][4]*G[1][5]^2 + 318*s2^2*z^3*zb^2*G[1][4]*
     G[1][5]^2 + 153*s1^2*z^4*zb^2*G[1][4]*G[1][5]^2 + 
    12*s1*s2*z^4*zb^2*G[1][4]*G[1][5]^2 - 285*s2^2*z^4*zb^2*G[1][4]*
     G[1][5]^2 - 15*s1^2*z^5*zb^2*G[1][4]*G[1][5]^2 + 
    135*s1*s2*z^5*zb^2*G[1][4]*G[1][5]^2 + 213*s2^2*z^5*zb^2*G[1][4]*
     G[1][5]^2 - 54*s1*s2*z^6*zb^2*G[1][4]*G[1][5]^2 - 
    42*s2^2*z^6*zb^2*G[1][4]*G[1][5]^2 + 36*s2^2*zb^3*G[1][4]*G[1][5]^2 + 
    126*s1^2*z*zb^3*G[1][4]*G[1][5]^2 - 9*s1*s2*z*zb^3*G[1][4]*G[1][5]^2 + 
    42*s2^2*z*zb^3*G[1][4]*G[1][5]^2 + 162*s1^2*z^2*zb^3*G[1][4]*G[1][5]^2 + 
    144*s1*s2*z^2*zb^3*G[1][4]*G[1][5]^2 - 84*s2^2*z^2*zb^3*G[1][4]*
     G[1][5]^2 - 375*s1^2*z^3*zb^3*G[1][4]*G[1][5]^2 + 
    93*s1*s2*z^3*zb^3*G[1][4]*G[1][5]^2 - 87*s2^2*z^3*zb^3*G[1][4]*
     G[1][5]^2 + 63*s1^2*z^4*zb^3*G[1][4]*G[1][5]^2 - 
    342*s1*s2*z^4*zb^3*G[1][4]*G[1][5]^2 + 123*s2^2*z^4*zb^3*G[1][4]*
     G[1][5]^2 + 12*s1^2*z^5*zb^3*G[1][4]*G[1][5]^2 + 
    102*s1*s2*z^5*zb^3*G[1][4]*G[1][5]^2 - 102*s2^2*z^5*zb^3*G[1][4]*
     G[1][5]^2 - 42*s1^2*zb^4*G[1][4]*G[1][5]^2 + 
    57*s1*s2*zb^4*G[1][4]*G[1][5]^2 - 12*s2^2*zb^4*G[1][4]*G[1][5]^2 - 
    312*s1^2*z*zb^4*G[1][4]*G[1][5]^2 + 54*s1*s2*z*zb^4*G[1][4]*G[1][5]^2 - 
    90*s2^2*z*zb^4*G[1][4]*G[1][5]^2 + 327*s1^2*z^2*zb^4*G[1][4]*G[1][5]^2 - 
    447*s1*s2*z^2*zb^4*G[1][4]*G[1][5]^2 + 171*s2^2*z^2*zb^4*G[1][4]*
     G[1][5]^2 + 120*s1^2*z^3*zb^4*G[1][4]*G[1][5]^2 + 
    306*s1*s2*z^3*zb^4*G[1][4]*G[1][5]^2 - 159*s2^2*z^3*zb^4*G[1][4]*
     G[1][5]^2 - 93*s1^2*z^4*zb^4*G[1][4]*G[1][5]^2 + 
    12*s1*s2*z^4*zb^4*G[1][4]*G[1][5]^2 + 108*s2^2*z^4*zb^4*G[1][4]*
     G[1][5]^2 + 147*s1^2*zb^5*G[1][4]*G[1][5]^2 - 
    114*s1*s2*zb^5*G[1][4]*G[1][5]^2 + 132*s1^2*z*zb^5*G[1][4]*G[1][5]^2 + 
    150*s1*s2*z*zb^5*G[1][4]*G[1][5]^2 + 36*s2^2*z*zb^5*G[1][4]*G[1][5]^2 - 
    378*s1^2*z^2*zb^5*G[1][4]*G[1][5]^2 + 108*s1*s2*z^2*zb^5*G[1][4]*
     G[1][5]^2 - 21*s2^2*z^2*zb^5*G[1][4]*G[1][5]^2 + 
    99*s1^2*z^3*zb^5*G[1][4]*G[1][5]^2 - 138*s1*s2*z^3*zb^5*G[1][4]*
     G[1][5]^2 - 15*s2^2*z^3*zb^5*G[1][4]*G[1][5]^2 - 
    168*s1^2*zb^6*G[1][4]*G[1][5]^2 + 57*s1*s2*zb^6*G[1][4]*G[1][5]^2 + 
    117*s1^2*z*zb^6*G[1][4]*G[1][5]^2 - 123*s1*s2*z*zb^6*G[1][4]*G[1][5]^2 + 
    51*s1^2*z^2*zb^6*G[1][4]*G[1][5]^2 + 66*s1*s2*z^2*zb^6*G[1][4]*
     G[1][5]^2 + 63*s1^2*zb^7*G[1][4]*G[1][5]^2 - 63*s1^2*z*zb^7*G[1][4]*
     G[1][5]^2 + 14*s1*s2*z^2*G[1][5]^3 - 2*s2^2*z^2*G[1][5]^3 + 
    14*s1^2*z^3*G[1][5]^3 - 32*s1*s2*z^3*G[1][5]^3 + 30*s2^2*z^3*G[1][5]^3 - 
    30*s1^2*z^4*G[1][5]^3 + 24*s1*s2*z^4*G[1][5]^3 - 90*s2^2*z^4*G[1][5]^3 + 
    16*s1^2*z^5*G[1][5]^3 - 14*s1*s2*z^5*G[1][5]^3 + 108*s2^2*z^5*G[1][5]^3 + 
    8*s1*s2*z^6*G[1][5]^3 - 62*s2^2*z^6*G[1][5]^3 + 16*s2^2*z^7*G[1][5]^3 - 
    14*s2^2*zb*G[1][5]^3 - 42*s1*s2*z*zb*G[1][5]^3 + 62*s2^2*z*zb*G[1][5]^3 - 
    28*s1^2*z^2*zb*G[1][5]^3 + 78*s1*s2*z^2*zb*G[1][5]^3 - 
    146*s2^2*z^2*zb*G[1][5]^3 - 2*s1^2*z^3*zb*G[1][5]^3 - 
    20*s1*s2*z^3*zb*G[1][5]^3 + 146*s2^2*z^3*zb*G[1][5]^3 + 
    102*s1^2*z^4*zb*G[1][5]^3 - 24*s1*s2*z^4*zb*G[1][5]^3 + 
    76*s2^2*z^4*zb*G[1][5]^3 - 72*s1^2*z^5*zb*G[1][5]^3 + 
    42*s1*s2*z^5*zb*G[1][5]^3 - 256*s2^2*z^5*zb*G[1][5]^3 - 
    34*s1*s2*z^6*zb*G[1][5]^3 + 192*s2^2*z^6*zb*G[1][5]^3 - 
    60*s2^2*z^7*zb*G[1][5]^3 + 42*s2^2*zb^2*G[1][5]^3 + 
    130*s1*s2*z*zb^2*G[1][5]^3 - 160*s2^2*z*zb^2*G[1][5]^3 + 
    170*s1^2*z^2*zb^2*G[1][5]^3 - 374*s1*s2*z^2*zb^2*G[1][5]^3 + 
    382*s2^2*z^2*zb^2*G[1][5]^3 - 284*s1^2*z^3*zb^2*G[1][5]^3 + 
    368*s1*s2*z^3*zb^2*G[1][5]^3 - 618*s2^2*z^3*zb^2*G[1][5]^3 + 
    40*s1^2*z^4*zb^2*G[1][5]^3 - 148*s1*s2*z^4*zb^2*G[1][5]^3 + 
    526*s2^2*z^4*zb^2*G[1][5]^3 + 74*s1^2*z^5*zb^2*G[1][5]^3 - 
    44*s1*s2*z^5*zb^2*G[1][5]^3 - 236*s2^2*z^5*zb^2*G[1][5]^3 + 
    68*s1*s2*z^6*zb^2*G[1][5]^3 + 64*s2^2*z^6*zb^2*G[1][5]^3 - 
    42*s2^2*zb^3*G[1][5]^3 - 96*s1^2*z*zb^3*G[1][5]^3 - 
    52*s1*s2*z*zb^3*G[1][5]^3 + 98*s2^2*z*zb^3*G[1][5]^3 - 
    94*s1^2*z^2*zb^3*G[1][5]^3 + 264*s1*s2*z^2*zb^3*G[1][5]^3 - 
    154*s2^2*z^2*zb^3*G[1][5]^3 + 434*s1^2*z^3*zb^3*G[1][5]^3 - 
    430*s1*s2*z^3*zb^3*G[1][5]^3 + 248*s2^2*z^3*zb^3*G[1][5]^3 - 
    226*s1^2*z^4*zb^3*G[1][5]^3 + 370*s1*s2*z^4*zb^3*G[1][5]^3 - 
    198*s2^2*z^4*zb^3*G[1][5]^3 - 18*s1^2*z^5*zb^3*G[1][5]^3 - 
    152*s1*s2*z^5*zb^3*G[1][5]^3 + 48*s2^2*z^5*zb^3*G[1][5]^3 + 
    32*s1^2*zb^4*G[1][5]^3 - 38*s1*s2*zb^4*G[1][5]^3 + 
    14*s2^2*zb^4*G[1][5]^3 + 210*s1^2*z*zb^4*G[1][5]^3 - 
    30*s1*s2*z*zb^4*G[1][5]^3 + 18*s2^2*z*zb^4*G[1][5]^3 - 
    290*s1^2*z^2*zb^4*G[1][5]^3 + 144*s1*s2*z^2*zb^4*G[1][5]^3 - 
    84*s2^2*z^2*zb^4*G[1][5]^3 - 66*s1^2*z^3*zb^4*G[1][5]^3 - 
    106*s1*s2*z^3*zb^4*G[1][5]^3 + 82*s2^2*z^3*zb^4*G[1][5]^3 + 
    114*s1^2*z^4*zb^4*G[1][5]^3 + 30*s1*s2*z^4*zb^4*G[1][5]^3 - 
    30*s2^2*z^4*zb^4*G[1][5]^3 - 106*s1^2*zb^5*G[1][5]^3 + 
    76*s1*s2*zb^5*G[1][5]^3 - 64*s1^2*z*zb^5*G[1][5]^3 - 
    78*s1*s2*z*zb^5*G[1][5]^3 - 18*s2^2*z*zb^5*G[1][5]^3 + 
    266*s1^2*z^2*zb^5*G[1][5]^3 - 50*s1*s2*z^2*zb^5*G[1][5]^3 + 
    22*s2^2*z^2*zb^5*G[1][5]^3 - 96*s1^2*z^3*zb^5*G[1][5]^3 + 
    52*s1*s2*z^3*zb^5*G[1][5]^3 - 4*s2^2*z^3*zb^5*G[1][5]^3 + 
    116*s1^2*zb^6*G[1][5]^3 - 38*s1*s2*zb^6*G[1][5]^3 - 
    92*s1^2*z*zb^6*G[1][5]^3 + 72*s1*s2*z*zb^6*G[1][5]^3 - 
    24*s1^2*z^2*zb^6*G[1][5]^3 - 34*s1*s2*z^2*zb^6*G[1][5]^3 - 
    42*s1^2*zb^7*G[1][5]^3 + 42*s1^2*z*zb^7*G[1][5]^3 - 
    12*s2^2*z^2*G[1][5]^2*G[1][6] - 24*s1*s2*z^3*G[1][5]^2*G[1][6] + 
    6*s2^2*z^3*G[1][5]^2*G[1][6] - 12*s1^2*z^4*G[1][5]^2*G[1][6] - 
    6*s1*s2*z^4*G[1][5]^2*G[1][6] - 36*s2^2*z^4*G[1][5]^2*G[1][6] - 
    6*s1^2*z^5*G[1][5]^2*G[1][6] + 42*s2^2*z^5*G[1][5]^2*G[1][6] - 
    24*s2^2*z^6*G[1][5]^2*G[1][6] + 6*s2^2*z^7*G[1][5]^2*G[1][6] + 
    36*s2^2*z*zb*G[1][5]^2*G[1][6] + 48*s1*s2*z^2*zb*G[1][5]^2*G[1][6] - 
    24*s2^2*z^2*zb*G[1][5]^2*G[1][6] + 6*s1^2*z^3*zb*G[1][5]^2*G[1][6] + 
    15*s1*s2*z^3*zb*G[1][5]^2*G[1][6] + 72*s2^2*z^3*zb*G[1][5]^2*G[1][6] + 
    33*s1^2*z^4*zb*G[1][5]^2*G[1][6] + 6*s1*s2*z^4*zb*G[1][5]^2*G[1][6] - 
    6*s2^2*z^4*zb*G[1][5]^2*G[1][6] + 9*s1^2*z^5*zb*G[1][5]^2*G[1][6] + 
    27*s1*s2*z^5*zb*G[1][5]^2*G[1][6] - 21*s2^2*z^5*zb*G[1][5]^2*G[1][6] - 
    6*s1*s2*z^6*zb*G[1][5]^2*G[1][6] + 18*s2^2*z^6*zb*G[1][5]^2*G[1][6] - 
    3*s2^2*z^7*zb*G[1][5]^2*G[1][6] + 24*s1*s2*z*zb^2*G[1][5]^2*G[1][6] - 
    84*s2^2*z*zb^2*G[1][5]^2*G[1][6] + 42*s1^2*z^2*zb^2*G[1][5]^2*G[1][6] - 
    117*s1*s2*z^2*zb^2*G[1][5]^2*G[1][6] + 84*s2^2*z^2*zb^2*G[1][5]^2*
     G[1][6] - 54*s1^2*z^3*zb^2*G[1][5]^2*G[1][6] + 
    90*s1*s2*z^3*zb^2*G[1][5]^2*G[1][6] - 138*s2^2*z^3*zb^2*G[1][5]^2*
     G[1][6] - 27*s1^2*z^4*zb^2*G[1][5]^2*G[1][6] - 
    78*s1*s2*z^4*zb^2*G[1][5]^2*G[1][6] + 69*s2^2*z^4*zb^2*G[1][5]^2*
     G[1][6] - 3*s1^2*z^5*zb^2*G[1][5]^2*G[1][6] - 
    9*s1*s2*z^5*zb^2*G[1][5]^2*G[1][6] - 39*s2^2*z^5*zb^2*G[1][5]^2*G[1][6] + 
    6*s1*s2*z^6*zb^2*G[1][5]^2*G[1][6] - 18*s1^2*z*zb^3*G[1][5]^2*G[1][6] - 
    45*s1*s2*z*zb^3*G[1][5]^2*G[1][6] + 42*s2^2*z*zb^3*G[1][5]^2*G[1][6] - 
    54*s1^2*z^2*zb^3*G[1][5]^2*G[1][6] + 30*s1*s2*z^2*zb^3*G[1][5]^2*
     G[1][6] - 24*s2^2*z^2*zb^3*G[1][5]^2*G[1][6] + 
    81*s1^2*z^3*zb^3*G[1][5]^2*G[1][6] - 9*s1*s2*z^3*zb^3*G[1][5]^2*G[1][6] + 
    27*s2^2*z^3*zb^3*G[1][5]^2*G[1][6] + 3*s1^2*z^4*zb^3*G[1][5]^2*G[1][6] + 
    54*s1*s2*z^4*zb^3*G[1][5]^2*G[1][6] + 15*s2^2*z^4*zb^3*G[1][5]^2*
     G[1][6] - 18*s1*s2*z^5*zb^3*G[1][5]^2*G[1][6] + 
    12*s2^2*z^5*zb^3*G[1][5]^2*G[1][6] + 6*s1^2*zb^4*G[1][5]^2*G[1][6] - 
    3*s1*s2*zb^4*G[1][5]^2*G[1][6] + 48*s1^2*z*zb^4*G[1][5]^2*G[1][6] + 
    36*s1*s2*z*zb^4*G[1][5]^2*G[1][6] + 18*s2^2*z*zb^4*G[1][5]^2*G[1][6] - 
    33*s1^2*z^2*zb^4*G[1][5]^2*G[1][6] + 39*s1*s2*z^2*zb^4*G[1][5]^2*
     G[1][6] - 27*s2^2*z^2*zb^4*G[1][5]^2*G[1][6] - 
    24*s1^2*z^3*zb^4*G[1][5]^2*G[1][6] - 78*s1*s2*z^3*zb^4*G[1][5]^2*
     G[1][6] + 9*s2^2*z^3*zb^4*G[1][5]^2*G[1][6] + 
    3*s1^2*z^4*zb^4*G[1][5]^2*G[1][6] + 24*s1*s2*z^4*zb^4*G[1][5]^2*G[1][6] - 
    18*s2^2*z^4*zb^4*G[1][5]^2*G[1][6] - 21*s1^2*zb^5*G[1][5]^2*G[1][6] + 
    6*s1*s2*zb^5*G[1][5]^2*G[1][6] - 24*s1^2*z*zb^5*G[1][5]^2*G[1][6] - 
    24*s1*s2*z*zb^5*G[1][5]^2*G[1][6] - 12*s2^2*z*zb^5*G[1][5]^2*G[1][6] + 
    54*s1^2*z^2*zb^5*G[1][5]^2*G[1][6] + 6*s1*s2*z^2*zb^5*G[1][5]^2*G[1][6] + 
    9*s2^2*z^2*zb^5*G[1][5]^2*G[1][6] - 9*s1^2*z^3*zb^5*G[1][5]^2*G[1][6] + 
    6*s1*s2*z^3*zb^5*G[1][5]^2*G[1][6] + 3*s2^2*z^3*zb^5*G[1][5]^2*G[1][6] + 
    24*s1^2*zb^6*G[1][5]^2*G[1][6] - 3*s1*s2*zb^6*G[1][5]^2*G[1][6] - 
    15*s1^2*z*zb^6*G[1][5]^2*G[1][6] + 9*s1*s2*z*zb^6*G[1][5]^2*G[1][6] - 
    9*s1^2*z^2*zb^6*G[1][5]^2*G[1][6] - 6*s1*s2*z^2*zb^6*G[1][5]^2*G[1][6] - 
    9*s1^2*zb^7*G[1][5]^2*G[1][6] + 9*s1^2*z*zb^7*G[1][5]^2*G[1][6] - 
    6*s2^2*z^2*G[1][5]*G[1][6]^2 - 24*s1*s2*z^3*G[1][5]*G[1][6]^2 - 
    12*s2^2*z^3*G[1][5]*G[1][6]^2 - 18*s1^2*z^4*G[1][5]*G[1][6]^2 - 
    12*s1*s2*z^4*G[1][5]*G[1][6]^2 + 6*s1*s2*z^5*G[1][5]*G[1][6]^2 + 
    18*s2^2*z*zb*G[1][5]*G[1][6]^2 + 48*s1*s2*z^2*zb*G[1][5]*G[1][6]^2 + 
    18*s2^2*z^2*zb*G[1][5]*G[1][6]^2 + 33*s1^2*z^3*zb*G[1][5]*G[1][6]^2 + 
    54*s1*s2*z^3*zb*G[1][5]*G[1][6]^2 + 48*s2^2*z^3*zb*G[1][5]*G[1][6]^2 + 
    18*s1^2*z^4*zb*G[1][5]*G[1][6]^2 + 15*s1*s2*z^4*zb*G[1][5]*G[1][6]^2 - 
    3*s2^2*z^4*zb*G[1][5]*G[1][6]^2 - 3*s1^2*z^5*zb*G[1][5]*G[1][6]^2 - 
    12*s1*s2*z^5*zb*G[1][5]*G[1][6]^2 + 6*s2^2*z^5*zb*G[1][5]*G[1][6]^2 - 
    3*s1*s2*z^6*zb*G[1][5]*G[1][6]^2 - 3*s2^2*z^7*zb*G[1][5]*G[1][6]^2 - 
    48*s2^2*z*zb^2*G[1][5]*G[1][6]^2 - 9*s1^2*z^2*zb^2*G[1][5]*G[1][6]^2 - 
    126*s1*s2*z^2*zb^2*G[1][5]*G[1][6]^2 - 60*s2^2*z^2*zb^2*G[1][5]*
     G[1][6]^2 - 45*s1^2*z^3*zb^2*G[1][5]*G[1][6]^2 - 
    27*s1*s2*z^3*zb^2*G[1][5]*G[1][6]^2 - 27*s2^2*z^3*zb^2*G[1][5]*
     G[1][6]^2 + 12*s1^2*z^4*zb^2*G[1][5]*G[1][6]^2 + 
    21*s1*s2*z^4*zb^2*G[1][5]*G[1][6]^2 - 27*s2^2*z^4*zb^2*G[1][5]*
     G[1][6]^2 + 6*s1^2*z^5*zb^2*G[1][5]*G[1][6]^2 + 
    12*s1*s2*z^5*zb^2*G[1][5]*G[1][6]^2 + 3*s2^2*z^5*zb^2*G[1][5]*G[1][6]^2 + 
    6*s1*s2*z^6*zb^2*G[1][5]*G[1][6]^2 + 9*s2^2*z^6*zb^2*G[1][5]*G[1][6]^2 + 
    9*s1^2*z*zb^3*G[1][5]*G[1][6]^2 + 36*s1*s2*z*zb^3*G[1][5]*G[1][6]^2 + 
    54*s2^2*z*zb^3*G[1][5]*G[1][6]^2 + 9*s1^2*z^2*zb^3*G[1][5]*G[1][6]^2 + 
    51*s1*s2*z^2*zb^3*G[1][5]*G[1][6]^2 + 63*s2^2*z^2*zb^3*G[1][5]*
     G[1][6]^2 - 3*s1^2*z^3*zb^3*G[1][5]*G[1][6]^2 - 
    9*s1*s2*z^3*zb^3*G[1][5]*G[1][6]^2 + 15*s2^2*z^3*zb^3*G[1][5]*G[1][6]^2 - 
    18*s1^2*z^4*zb^3*G[1][5]*G[1][6]^2 - 24*s1*s2*z^4*zb^3*G[1][5]*
     G[1][6]^2 + 9*s2^2*z^4*zb^3*G[1][5]*G[1][6]^2 - 
    3*s1^2*z^5*zb^3*G[1][5]*G[1][6]^2 - 18*s1*s2*z^5*zb^3*G[1][5]*G[1][6]^2 - 
    15*s2^2*z^5*zb^3*G[1][5]*G[1][6]^2 - 3*s1^2*zb^4*G[1][5]*G[1][6]^2 - 
    12*s1*s2*zb^4*G[1][5]*G[1][6]^2 + 3*s1^2*z*zb^4*G[1][5]*G[1][6]^2 - 
    45*s1*s2*z*zb^4*G[1][5]*G[1][6]^2 - 27*s2^2*z*zb^4*G[1][5]*G[1][6]^2 - 
    9*s1^2*z^2*zb^4*G[1][5]*G[1][6]^2 + 51*s1*s2*z^2*zb^4*G[1][5]*G[1][6]^2 - 
    27*s2^2*z^2*zb^4*G[1][5]*G[1][6]^2 + 21*s1^2*z^3*zb^4*G[1][5]*G[1][6]^2 - 
    9*s2^2*z^3*zb^4*G[1][5]*G[1][6]^2 + 12*s1^2*z^4*zb^4*G[1][5]*G[1][6]^2 + 
    18*s1*s2*z^4*zb^4*G[1][5]*G[1][6]^2 + 15*s2^2*z^4*zb^4*G[1][5]*
     G[1][6]^2 - 3*s1^2*zb^5*G[1][5]*G[1][6]^2 + 24*s1*s2*zb^5*G[1][5]*
     G[1][6]^2 - 18*s1^2*z*zb^5*G[1][5]*G[1][6]^2 - 
    3*s1*s2*z*zb^5*G[1][5]*G[1][6]^2 + 3*s2^2*z*zb^5*G[1][5]*G[1][6]^2 + 
    9*s1^2*z^2*zb^5*G[1][5]*G[1][6]^2 - 21*s1*s2*z^2*zb^5*G[1][5]*G[1][6]^2 + 
    9*s2^2*z^2*zb^5*G[1][5]*G[1][6]^2 - 12*s1^2*z^3*zb^5*G[1][5]*G[1][6]^2 - 
    6*s1*s2*z^3*zb^5*G[1][5]*G[1][6]^2 - 6*s2^2*z^3*zb^5*G[1][5]*G[1][6]^2 + 
    15*s1^2*zb^6*G[1][5]*G[1][6]^2 - 12*s1*s2*zb^6*G[1][5]*G[1][6]^2 + 
    3*s1^2*z*zb^6*G[1][5]*G[1][6]^2 + 12*s1*s2*z*zb^6*G[1][5]*G[1][6]^2 - 
    9*s1^2*zb^7*G[1][5]*G[1][6]^2 + 3*s1^2*z*zb^7*G[1][5]*G[1][6]^2 - 
    2*s2^2*z^3*zb*G[1][6]^3 - 8*s1*s2*z^4*zb*G[1][6]^3 + 
    4*s2^2*z^4*zb*G[1][6]^3 - 6*s1^2*z^5*zb*G[1][6]^3 + 
    4*s1*s2*z^5*zb*G[1][6]^3 - 8*s2^2*z^5*zb*G[1][6]^3 - 
    2*s1*s2*z^6*zb*G[1][6]^3 + 6*s2^2*z^6*zb*G[1][6]^3 - 
    2*s2^2*z^7*zb*G[1][6]^3 + 6*s2^2*z^2*zb^2*G[1][6]^3 + 
    16*s1*s2*z^3*zb^2*G[1][6]^3 - 10*s2^2*z^3*zb^2*G[1][6]^3 + 
    14*s1^2*z^4*zb^2*G[1][6]^3 + 4*s1*s2*z^4*zb^2*G[1][6]^3 + 
    18*s2^2*z^4*zb^2*G[1][6]^3 + 8*s1^2*z^5*zb^2*G[1][6]^3 - 
    10*s2^2*z^5*zb^2*G[1][6]^3 + 4*s1*s2*z^6*zb^2*G[1][6]^3 + 
    6*s2^2*z^6*zb^2*G[1][6]^3 - 12*s2^2*z^2*zb^3*G[1][6]^3 - 
    12*s1^2*z^3*zb^3*G[1][6]^3 - 34*s1*s2*z^3*zb^3*G[1][6]^3 + 
    10*s2^2*z^3*zb^3*G[1][6]^3 - 20*s1^2*z^4*zb^3*G[1][6]^3 + 
    10*s1*s2*z^4*zb^3*G[1][6]^3 - 6*s2^2*z^4*zb^3*G[1][6]^3 - 
    2*s1^2*z^5*zb^3*G[1][6]^3 - 12*s1*s2*z^5*zb^3*G[1][6]^3 - 
    10*s2^2*z^5*zb^3*G[1][6]^3 + 12*s1^2*z^2*zb^4*G[1][6]^3 - 
    6*s1*s2*z^2*zb^4*G[1][6]^3 + 10*s2^2*z^2*zb^4*G[1][6]^3 + 
    12*s1^2*z^3*zb^4*G[1][6]^3 + 26*s1*s2*z^3*zb^4*G[1][6]^3 - 
    12*s2^2*z^3*zb^4*G[1][6]^3 + 8*s1^2*z^4*zb^4*G[1][6]^3 + 
    6*s1*s2*z^4*zb^4*G[1][6]^3 + 16*s2^2*z^4*zb^4*G[1][6]^3 - 
    4*s1^2*z*zb^5*G[1][6]^3 + 4*s1*s2*z*zb^5*G[1][6]^3 - 
    18*s1^2*z^2*zb^5*G[1][6]^3 + 2*s1*s2*z^2*zb^5*G[1][6]^3 - 
    2*s1^2*z^3*zb^5*G[1][6]^3 - 16*s1*s2*z^3*zb^5*G[1][6]^3 - 
    4*s2^2*z^3*zb^5*G[1][6]^3 + 8*s1^2*z*zb^6*G[1][6]^3 - 
    4*s1*s2*z*zb^6*G[1][6]^3 + 6*s1^2*z^2*zb^6*G[1][6]^3 + 
    6*s1*s2*z^2*zb^6*G[1][6]^3 - 4*s1^2*z*zb^7*G[1][6]^3 + 
    6*s2^2*z^2*G[1][4]^2*G[1][7] + 24*s1*s2*z^3*G[1][4]^2*G[1][7] + 
    12*s2^2*z^3*G[1][4]^2*G[1][7] + 18*s1^2*z^4*G[1][4]^2*G[1][7] + 
    12*s1*s2*z^4*G[1][4]^2*G[1][7] - 6*s1*s2*z^5*G[1][4]^2*G[1][7] - 
    18*s2^2*z*zb*G[1][4]^2*G[1][7] - 48*s1*s2*z^2*zb*G[1][4]^2*G[1][7] - 
    18*s2^2*z^2*zb*G[1][4]^2*G[1][7] - 27*s1^2*z^3*zb*G[1][4]^2*G[1][7] - 
    36*s1*s2*z^3*zb*G[1][4]^2*G[1][7] - 54*s2^2*z^3*zb*G[1][4]^2*G[1][7] - 
    12*s1^2*z^4*zb*G[1][4]^2*G[1][7] - 33*s1*s2*z^4*zb*G[1][4]^2*G[1][7] + 
    45*s2^2*z^4*zb*G[1][4]^2*G[1][7] - 3*s1^2*z^5*zb*G[1][4]^2*G[1][7] + 
    18*s1*s2*z^5*zb*G[1][4]^2*G[1][7] - 66*s2^2*z^5*zb*G[1][4]^2*G[1][7] + 
    3*s1*s2*z^6*zb*G[1][4]^2*G[1][7] + 42*s2^2*z^6*zb*G[1][4]^2*G[1][7] - 
    9*s2^2*z^7*zb*G[1][4]^2*G[1][7] + 36*s2^2*z*zb^2*G[1][4]^2*G[1][7] - 
    9*s1^2*z^2*zb^2*G[1][4]^2*G[1][7] + 72*s1*s2*z^2*zb^2*G[1][4]^2*G[1][7] + 
    102*s2^2*z^2*zb^2*G[1][4]^2*G[1][7] + 33*s1^2*z^3*zb^2*G[1][4]^2*
     G[1][7] + 81*s1*s2*z^3*zb^2*G[1][4]^2*G[1][7] - 
    69*s2^2*z^3*zb^2*G[1][4]^2*G[1][7] - 9*s1*s2*z^4*zb^2*G[1][4]^2*G[1][7] + 
    111*s2^2*z^4*zb^2*G[1][4]^2*G[1][7] - 42*s1*s2*z^5*zb^2*G[1][4]^2*
     G[1][7] - 51*s2^2*z^5*zb^2*G[1][4]^2*G[1][7] + 
    6*s1*s2*z^6*zb^2*G[1][4]^2*G[1][7] + 3*s2^2*z^6*zb^2*G[1][4]^2*G[1][7] + 
    9*s1^2*z*zb^3*G[1][4]^2*G[1][7] - 18*s1*s2*z*zb^3*G[1][4]^2*G[1][7] - 
    42*s2^2*z*zb^3*G[1][4]^2*G[1][7] - 9*s1^2*z^2*zb^3*G[1][4]^2*G[1][7] - 
    9*s1*s2*z^2*zb^3*G[1][4]^2*G[1][7] - 93*s2^2*z^2*zb^3*G[1][4]^2*G[1][7] + 
    15*s1^2*z^3*zb^3*G[1][4]^2*G[1][7] - 123*s1*s2*z^3*zb^3*G[1][4]^2*
     G[1][7] + 45*s2^2*z^3*zb^3*G[1][4]^2*G[1][7] - 
    6*s1^2*z^4*zb^3*G[1][4]^2*G[1][7] + 108*s1*s2*z^4*zb^3*G[1][4]^2*
     G[1][7] - 45*s2^2*z^4*zb^3*G[1][4]^2*G[1][7] + 
    3*s1^2*z^5*zb^3*G[1][4]^2*G[1][7] - 6*s1*s2*z^5*zb^3*G[1][4]^2*G[1][7] + 
    27*s2^2*z^5*zb^3*G[1][4]^2*G[1][7] - 3*s1^2*zb^4*G[1][4]^2*G[1][7] + 
    6*s1*s2*zb^4*G[1][4]^2*G[1][7] - 15*s1^2*z*zb^4*G[1][4]^2*G[1][7] + 
    27*s1*s2*z*zb^4*G[1][4]^2*G[1][7] + 33*s2^2*z*zb^4*G[1][4]^2*G[1][7] + 
    21*s1^2*z^2*zb^4*G[1][4]^2*G[1][7] - 3*s1*s2*z^2*zb^4*G[1][4]^2*G[1][7] + 
    15*s2^2*z^2*zb^4*G[1][4]^2*G[1][7] - 27*s1^2*z^3*zb^4*G[1][4]^2*G[1][7] + 
    15*s2^2*z^3*zb^4*G[1][4]^2*G[1][7] - 24*s1*s2*z^4*zb^4*G[1][4]^2*
     G[1][7] - 21*s2^2*z^4*zb^4*G[1][4]^2*G[1][7] + 
    9*s1^2*zb^5*G[1][4]^2*G[1][7] - 12*s1*s2*zb^5*G[1][4]^2*G[1][7] + 
    6*s1^2*z*zb^5*G[1][4]^2*G[1][7] - 9*s1*s2*z*zb^5*G[1][4]^2*G[1][7] - 
    9*s2^2*z*zb^5*G[1][4]^2*G[1][7] + 3*s1^2*z^2*zb^5*G[1][4]^2*G[1][7] + 
    3*s1*s2*z^2*zb^5*G[1][4]^2*G[1][7] - 3*s2^2*z^2*zb^5*G[1][4]^2*G[1][7] + 
    6*s1^2*z^3*zb^5*G[1][4]^2*G[1][7] + 18*s1*s2*z^3*zb^5*G[1][4]^2*G[1][7] + 
    6*s2^2*z^3*zb^5*G[1][4]^2*G[1][7] - 9*s1^2*zb^6*G[1][4]^2*G[1][7] + 
    6*s1*s2*zb^6*G[1][4]^2*G[1][7] - 3*s1^2*z*zb^6*G[1][4]^2*G[1][7] - 
    6*s1^2*z^2*zb^6*G[1][4]^2*G[1][7] - 6*s1*s2*z^2*zb^6*G[1][4]^2*G[1][7] + 
    3*s1^2*zb^7*G[1][4]^2*G[1][7] + 3*s1^2*z*zb^7*G[1][4]^2*G[1][7] + 
    12*s1^2*z^3*zb*G[1][4]*G[1][5]*G[1][7] + 36*s1*s2*z^3*zb*G[1][4]*G[1][5]*
     G[1][7] + 24*s2^2*z^3*zb*G[1][4]*G[1][5]*G[1][7] + 
    12*s1^2*z^4*zb*G[1][4]*G[1][5]*G[1][7] - 12*s1*s2*z^4*zb*G[1][4]*G[1][5]*
     G[1][7] - 36*s2^2*z^4*zb*G[1][4]*G[1][5]*G[1][7] - 
    24*s1^2*z^5*zb*G[1][4]*G[1][5]*G[1][7] - 12*s1*s2*z^5*zb*G[1][4]*G[1][5]*
     G[1][7] + 36*s2^2*z^5*zb*G[1][4]*G[1][5]*G[1][7] - 
    12*s1*s2*z^6*zb*G[1][4]*G[1][5]*G[1][7] - 24*s2^2*z^6*zb*G[1][4]*G[1][5]*
     G[1][7] - 36*s1^2*z^2*zb^2*G[1][4]*G[1][5]*G[1][7] - 
    84*s1*s2*z^2*zb^2*G[1][4]*G[1][5]*G[1][7] - 48*s2^2*z^2*zb^2*G[1][4]*
     G[1][5]*G[1][7] - 36*s1^2*z^3*zb^2*G[1][4]*G[1][5]*G[1][7] - 
    36*s1*s2*z^3*zb^2*G[1][4]*G[1][5]*G[1][7] + 36*s2^2*z^3*zb^2*G[1][4]*
     G[1][5]*G[1][7] + 36*s1^2*z^4*zb^2*G[1][4]*G[1][5]*G[1][7] + 
    60*s1*s2*z^4*zb^2*G[1][4]*G[1][5]*G[1][7] - 48*s2^2*z^4*zb^2*G[1][4]*
     G[1][5]*G[1][7] + 36*s1^2*z^5*zb^2*G[1][4]*G[1][5]*G[1][7] + 
    60*s1*s2*z^5*zb^2*G[1][4]*G[1][5]*G[1][7] + 48*s2^2*z^5*zb^2*G[1][4]*
     G[1][5]*G[1][7] + 12*s2^2*z^6*zb^2*G[1][4]*G[1][5]*G[1][7] + 
    36*s1^2*z*zb^3*G[1][4]*G[1][5]*G[1][7] + 60*s1*s2*z*zb^3*G[1][4]*G[1][5]*
     G[1][7] + 24*s2^2*z*zb^3*G[1][4]*G[1][5]*G[1][7] + 
    60*s1^2*z^2*zb^3*G[1][4]*G[1][5]*G[1][7] + 132*s1*s2*z^2*zb^3*G[1][4]*
     G[1][5]*G[1][7] + 36*s2^2*z^2*zb^3*G[1][4]*G[1][5]*G[1][7] - 
    72*s1*s2*z^3*zb^3*G[1][4]*G[1][5]*G[1][7] - 84*s1^2*z^4*zb^3*G[1][4]*
     G[1][5]*G[1][7] - 120*s1*s2*z^4*zb^3*G[1][4]*G[1][5]*G[1][7] - 
    24*s2^2*z^4*zb^3*G[1][4]*G[1][5]*G[1][7] - 12*s1^2*z^5*zb^3*G[1][4]*
     G[1][5]*G[1][7] - 36*s2^2*z^5*zb^3*G[1][4]*G[1][5]*G[1][7] - 
    12*s1^2*zb^4*G[1][4]*G[1][5]*G[1][7] - 12*s1*s2*zb^4*G[1][4]*G[1][5]*
     G[1][7] - 60*s1^2*z*zb^4*G[1][4]*G[1][5]*G[1][7] - 
    108*s1*s2*z*zb^4*G[1][4]*G[1][5]*G[1][7] - 36*s2^2*z*zb^4*G[1][4]*G[1][5]*
     G[1][7] - 24*s1^2*z^2*zb^4*G[1][4]*G[1][5]*G[1][7] + 
    60*s1^2*z^3*zb^4*G[1][4]*G[1][5]*G[1][7] + 120*s1*s2*z^3*zb^4*G[1][4]*
     G[1][5]*G[1][7] + 36*s1^2*z^4*zb^4*G[1][4]*G[1][5]*G[1][7] + 
    36*s2^2*z^4*zb^4*G[1][4]*G[1][5]*G[1][7] + 24*s1^2*zb^5*G[1][4]*G[1][5]*
     G[1][7] + 24*s1*s2*zb^5*G[1][4]*G[1][5]*G[1][7] + 
    24*s1^2*z*zb^5*G[1][4]*G[1][5]*G[1][7] + 36*s1*s2*z*zb^5*G[1][4]*G[1][5]*
     G[1][7] + 12*s2^2*z*zb^5*G[1][4]*G[1][5]*G[1][7] - 
    12*s1^2*z^2*zb^5*G[1][4]*G[1][5]*G[1][7] - 60*s1*s2*z^2*zb^5*G[1][4]*
     G[1][5]*G[1][7] - 36*s1^2*z^3*zb^5*G[1][4]*G[1][5]*G[1][7] - 
    12*s2^2*z^3*zb^5*G[1][4]*G[1][5]*G[1][7] - 12*s1^2*zb^6*G[1][4]*G[1][5]*
     G[1][7] - 12*s1*s2*zb^6*G[1][4]*G[1][5]*G[1][7] + 
    12*s1*s2*z*zb^6*G[1][4]*G[1][5]*G[1][7] + 12*s1^2*z^2*zb^6*G[1][4]*
     G[1][5]*G[1][7] - 6*s1^2*z^3*zb*G[1][5]^2*G[1][7] - 
    18*s1*s2*z^3*zb*G[1][5]^2*G[1][7] - 12*s2^2*z^3*zb*G[1][5]^2*G[1][7] - 
    6*s1^2*z^4*zb*G[1][5]^2*G[1][7] + 6*s1*s2*z^4*zb*G[1][5]^2*G[1][7] + 
    18*s2^2*z^4*zb*G[1][5]^2*G[1][7] + 12*s1^2*z^5*zb*G[1][5]^2*G[1][7] + 
    6*s1*s2*z^5*zb*G[1][5]^2*G[1][7] - 18*s2^2*z^5*zb*G[1][5]^2*G[1][7] + 
    6*s1*s2*z^6*zb*G[1][5]^2*G[1][7] + 12*s2^2*z^6*zb*G[1][5]^2*G[1][7] + 
    18*s1^2*z^2*zb^2*G[1][5]^2*G[1][7] + 42*s1*s2*z^2*zb^2*G[1][5]^2*
     G[1][7] + 24*s2^2*z^2*zb^2*G[1][5]^2*G[1][7] + 
    18*s1^2*z^3*zb^2*G[1][5]^2*G[1][7] + 18*s1*s2*z^3*zb^2*G[1][5]^2*
     G[1][7] - 18*s2^2*z^3*zb^2*G[1][5]^2*G[1][7] - 
    18*s1^2*z^4*zb^2*G[1][5]^2*G[1][7] - 30*s1*s2*z^4*zb^2*G[1][5]^2*
     G[1][7] + 24*s2^2*z^4*zb^2*G[1][5]^2*G[1][7] - 
    18*s1^2*z^5*zb^2*G[1][5]^2*G[1][7] - 30*s1*s2*z^5*zb^2*G[1][5]^2*
     G[1][7] - 24*s2^2*z^5*zb^2*G[1][5]^2*G[1][7] - 
    6*s2^2*z^6*zb^2*G[1][5]^2*G[1][7] - 18*s1^2*z*zb^3*G[1][5]^2*G[1][7] - 
    30*s1*s2*z*zb^3*G[1][5]^2*G[1][7] - 12*s2^2*z*zb^3*G[1][5]^2*G[1][7] - 
    30*s1^2*z^2*zb^3*G[1][5]^2*G[1][7] - 66*s1*s2*z^2*zb^3*G[1][5]^2*
     G[1][7] - 18*s2^2*z^2*zb^3*G[1][5]^2*G[1][7] + 
    36*s1*s2*z^3*zb^3*G[1][5]^2*G[1][7] + 42*s1^2*z^4*zb^3*G[1][5]^2*
     G[1][7] + 60*s1*s2*z^4*zb^3*G[1][5]^2*G[1][7] + 
    12*s2^2*z^4*zb^3*G[1][5]^2*G[1][7] + 6*s1^2*z^5*zb^3*G[1][5]^2*G[1][7] + 
    18*s2^2*z^5*zb^3*G[1][5]^2*G[1][7] + 6*s1^2*zb^4*G[1][5]^2*G[1][7] + 
    6*s1*s2*zb^4*G[1][5]^2*G[1][7] + 30*s1^2*z*zb^4*G[1][5]^2*G[1][7] + 
    54*s1*s2*z*zb^4*G[1][5]^2*G[1][7] + 18*s2^2*z*zb^4*G[1][5]^2*G[1][7] + 
    12*s1^2*z^2*zb^4*G[1][5]^2*G[1][7] - 30*s1^2*z^3*zb^4*G[1][5]^2*G[1][7] - 
    60*s1*s2*z^3*zb^4*G[1][5]^2*G[1][7] - 18*s1^2*z^4*zb^4*G[1][5]^2*
     G[1][7] - 18*s2^2*z^4*zb^4*G[1][5]^2*G[1][7] - 
    12*s1^2*zb^5*G[1][5]^2*G[1][7] - 12*s1*s2*zb^5*G[1][5]^2*G[1][7] - 
    12*s1^2*z*zb^5*G[1][5]^2*G[1][7] - 18*s1*s2*z*zb^5*G[1][5]^2*G[1][7] - 
    6*s2^2*z*zb^5*G[1][5]^2*G[1][7] + 6*s1^2*z^2*zb^5*G[1][5]^2*G[1][7] + 
    30*s1*s2*z^2*zb^5*G[1][5]^2*G[1][7] + 18*s1^2*z^3*zb^5*G[1][5]^2*
     G[1][7] + 6*s2^2*z^3*zb^5*G[1][5]^2*G[1][7] + 
    6*s1^2*zb^6*G[1][5]^2*G[1][7] + 6*s1*s2*zb^6*G[1][5]^2*G[1][7] - 
    6*s1*s2*z*zb^6*G[1][5]^2*G[1][7] - 6*s1^2*z^2*zb^6*G[1][5]^2*G[1][7] + 
    12*s2^2*z^2*G[1][4]*G[1][6]*G[1][7] + 48*s1*s2*z^3*G[1][4]*G[1][6]*
     G[1][7] + 24*s2^2*z^3*G[1][4]*G[1][6]*G[1][7] + 
    36*s1^2*z^4*G[1][4]*G[1][6]*G[1][7] + 24*s1*s2*z^4*G[1][4]*G[1][6]*
     G[1][7] - 12*s1*s2*z^5*G[1][4]*G[1][6]*G[1][7] - 
    36*s2^2*z*zb*G[1][4]*G[1][6]*G[1][7] - 96*s1*s2*z^2*zb*G[1][4]*G[1][6]*
     G[1][7] - 36*s2^2*z^2*zb*G[1][4]*G[1][6]*G[1][7] - 
    78*s1^2*z^3*zb*G[1][4]*G[1][6]*G[1][7] - 108*s1*s2*z^3*zb*G[1][4]*G[1][6]*
     G[1][7] - 120*s2^2*z^3*zb*G[1][4]*G[1][6]*G[1][7] - 
    12*s1^2*z^4*zb*G[1][4]*G[1][6]*G[1][7] - 30*s1*s2*z^4*zb*G[1][4]*G[1][6]*
     G[1][7] + 90*s2^2*z^4*zb*G[1][4]*G[1][6]*G[1][7] - 
    6*s1^2*z^5*zb*G[1][4]*G[1][6]*G[1][7] + 24*s1*s2*z^5*zb*G[1][4]*G[1][6]*
     G[1][7] - 132*s2^2*z^5*zb*G[1][4]*G[1][6]*G[1][7] + 
    6*s1*s2*z^6*zb*G[1][4]*G[1][6]*G[1][7] + 84*s2^2*z^6*zb*G[1][4]*G[1][6]*
     G[1][7] - 18*s2^2*z^7*zb*G[1][4]*G[1][6]*G[1][7] + 
    96*s2^2*z*zb^2*G[1][4]*G[1][6]*G[1][7] + 54*s1^2*z^2*zb^2*G[1][4]*G[1][6]*
     G[1][7] + 228*s1*s2*z^2*zb^2*G[1][4]*G[1][6]*G[1][7] + 
    168*s2^2*z^2*zb^2*G[1][4]*G[1][6]*G[1][7] + 42*s1^2*z^3*zb^2*G[1][4]*
     G[1][6]*G[1][7] + 102*s1*s2*z^3*zb^2*G[1][4]*G[1][6]*G[1][7] - 
    78*s2^2*z^3*zb^2*G[1][4]*G[1][6]*G[1][7] - 24*s1^2*z^4*zb^2*G[1][4]*
     G[1][6]*G[1][7] - 42*s1*s2*z^4*zb^2*G[1][4]*G[1][6]*G[1][7] + 
    210*s2^2*z^4*zb^2*G[1][4]*G[1][6]*G[1][7] - 72*s1*s2*z^5*zb^2*G[1][4]*
     G[1][6]*G[1][7] - 102*s2^2*z^5*zb^2*G[1][4]*G[1][6]*G[1][7] + 
    12*s1*s2*z^6*zb^2*G[1][4]*G[1][6]*G[1][7] + 6*s2^2*z^6*zb^2*G[1][4]*
     G[1][6]*G[1][7] - 54*s1^2*z*zb^3*G[1][4]*G[1][6]*G[1][7] - 
    24*s1*s2*z*zb^3*G[1][4]*G[1][6]*G[1][7] - 132*s2^2*z*zb^3*G[1][4]*G[1][6]*
     G[1][7] - 42*s1^2*z^2*zb^3*G[1][4]*G[1][6]*G[1][7] - 
    150*s1*s2*z^2*zb^3*G[1][4]*G[1][6]*G[1][7] - 114*s2^2*z^2*zb^3*G[1][4]*
     G[1][6]*G[1][7] + 114*s1^2*z^3*zb^3*G[1][4]*G[1][6]*G[1][7] - 
    78*s1*s2*z^3*zb^3*G[1][4]*G[1][6]*G[1][7] + 6*s2^2*z^3*zb^3*G[1][4]*
     G[1][6]*G[1][7] - 12*s1^2*z^4*zb^3*G[1][4]*G[1][6]*G[1][7] + 
    192*s1*s2*z^4*zb^3*G[1][4]*G[1][6]*G[1][7] - 66*s2^2*z^4*zb^3*G[1][4]*
     G[1][6]*G[1][7] + 6*s1^2*z^5*zb^3*G[1][4]*G[1][6]*G[1][7] - 
    12*s1*s2*z^5*zb^3*G[1][4]*G[1][6]*G[1][7] + 54*s2^2*z^5*zb^3*G[1][4]*
     G[1][6]*G[1][7] + 18*s1^2*zb^4*G[1][4]*G[1][6]*G[1][7] + 
    90*s1^2*z*zb^4*G[1][4]*G[1][6]*G[1][7] + 42*s1*s2*z*zb^4*G[1][4]*G[1][6]*
     G[1][7] + 90*s2^2*z*zb^4*G[1][4]*G[1][6]*G[1][7] - 
    90*s1^2*z^2*zb^4*G[1][4]*G[1][6]*G[1][7] + 66*s1*s2*z^2*zb^4*G[1][4]*
     G[1][6]*G[1][7] - 6*s2^2*z^2*zb^4*G[1][4]*G[1][6]*G[1][7] - 
    66*s1^2*z^3*zb^4*G[1][4]*G[1][6]*G[1][7] - 96*s1*s2*z^3*zb^4*G[1][4]*
     G[1][6]*G[1][7] + 66*s2^2*z^3*zb^4*G[1][4]*G[1][6]*G[1][7] - 
    36*s1*s2*z^4*zb^4*G[1][4]*G[1][6]*G[1][7] - 54*s2^2*z^4*zb^4*G[1][4]*
     G[1][6]*G[1][7] - 42*s1^2*zb^5*G[1][4]*G[1][6]*G[1][7] - 
    12*s1^2*z*zb^5*G[1][4]*G[1][6]*G[1][7] - 42*s1*s2*z*zb^5*G[1][4]*G[1][6]*
     G[1][7] - 18*s2^2*z*zb^5*G[1][4]*G[1][6]*G[1][7] + 
    102*s1^2*z^2*zb^5*G[1][4]*G[1][6]*G[1][7] - 6*s1*s2*z^2*zb^5*G[1][4]*
     G[1][6]*G[1][7] - 6*s2^2*z^2*zb^5*G[1][4]*G[1][6]*G[1][7] + 
    60*s1*s2*z^3*zb^5*G[1][4]*G[1][6]*G[1][7] + 12*s2^2*z^3*zb^5*G[1][4]*
     G[1][6]*G[1][7] + 30*s1^2*zb^6*G[1][4]*G[1][6]*G[1][7] - 
    42*s1^2*z*zb^6*G[1][4]*G[1][6]*G[1][7] + 24*s1*s2*z*zb^6*G[1][4]*G[1][6]*
     G[1][7] - 24*s1^2*z^2*zb^6*G[1][4]*G[1][6]*G[1][7] - 
    24*s1*s2*z^2*zb^6*G[1][4]*G[1][6]*G[1][7] - 6*s1^2*zb^7*G[1][4]*G[1][6]*
     G[1][7] + 18*s1^2*z*zb^7*G[1][4]*G[1][6]*G[1][7] + 
    6*s2^2*z^2*G[1][6]^2*G[1][7] + 24*s1*s2*z^3*G[1][6]^2*G[1][7] + 
    12*s2^2*z^3*G[1][6]^2*G[1][7] + 18*s1^2*z^4*G[1][6]^2*G[1][7] + 
    12*s1*s2*z^4*G[1][6]^2*G[1][7] - 6*s1*s2*z^5*G[1][6]^2*G[1][7] - 
    18*s2^2*z*zb*G[1][6]^2*G[1][7] - 48*s1*s2*z^2*zb*G[1][6]^2*G[1][7] - 
    18*s2^2*z^2*zb*G[1][6]^2*G[1][7] - 27*s1^2*z^3*zb*G[1][6]^2*G[1][7] - 
    48*s1*s2*z^3*zb*G[1][6]^2*G[1][7] - 48*s2^2*z^3*zb*G[1][6]^2*G[1][7] - 
    24*s1^2*z^4*zb*G[1][6]^2*G[1][7] - 21*s1*s2*z^4*zb*G[1][6]^2*G[1][7] + 
    9*s2^2*z^4*zb*G[1][6]^2*G[1][7] + 3*s1^2*z^5*zb*G[1][6]^2*G[1][7] + 
    12*s1*s2*z^5*zb*G[1][6]^2*G[1][7] - 18*s2^2*z^5*zb*G[1][6]^2*G[1][7] + 
    3*s1*s2*z^6*zb*G[1][6]^2*G[1][7] + 12*s2^2*z^6*zb*G[1][6]^2*G[1][7] - 
    3*s2^2*z^7*zb*G[1][6]^2*G[1][7] + 48*s2^2*z*zb^2*G[1][6]^2*G[1][7] - 
    9*s1^2*z^2*zb^2*G[1][6]^2*G[1][7] + 108*s1*s2*z^2*zb^2*G[1][6]^2*
     G[1][7] + 60*s2^2*z^2*zb^2*G[1][6]^2*G[1][7] + 
    57*s1^2*z^3*zb^2*G[1][6]^2*G[1][7] + 45*s1*s2*z^3*zb^2*G[1][6]^2*
     G[1][7] + 21*s2^2*z^3*zb^2*G[1][6]^2*G[1][7] - 
    6*s1^2*z^4*zb^2*G[1][6]^2*G[1][7] - 15*s1*s2*z^4*zb^2*G[1][6]^2*G[1][7] + 
    33*s2^2*z^4*zb^2*G[1][6]^2*G[1][7] - 6*s1^2*z^5*zb^2*G[1][6]^2*G[1][7] - 
    24*s1*s2*z^5*zb^2*G[1][6]^2*G[1][7] - 9*s2^2*z^5*zb^2*G[1][6]^2*G[1][7] - 
    3*s2^2*z^6*zb^2*G[1][6]^2*G[1][7] + 9*s1^2*z*zb^3*G[1][6]^2*G[1][7] - 
    18*s1*s2*z*zb^3*G[1][6]^2*G[1][7] - 54*s2^2*z*zb^3*G[1][6]^2*G[1][7] - 
    9*s1^2*z^2*zb^3*G[1][6]^2*G[1][7] - 57*s1*s2*z^2*zb^3*G[1][6]^2*G[1][7] - 
    69*s2^2*z^2*zb^3*G[1][6]^2*G[1][7] - 9*s1^2*z^3*zb^3*G[1][6]^2*G[1][7] - 
    27*s1*s2*z^3*zb^3*G[1][6]^2*G[1][7] + 3*s2^2*z^3*zb^3*G[1][6]^2*G[1][7] + 
    12*s1^2*z^4*zb^3*G[1][6]^2*G[1][7] + 60*s1*s2*z^4*zb^3*G[1][6]^2*
     G[1][7] - 27*s2^2*z^4*zb^3*G[1][6]^2*G[1][7] + 
    3*s1^2*z^5*zb^3*G[1][6]^2*G[1][7] + 6*s1*s2*z^5*zb^3*G[1][6]^2*G[1][7] + 
    21*s2^2*z^5*zb^3*G[1][6]^2*G[1][7] - 3*s1^2*zb^4*G[1][6]^2*G[1][7] + 
    6*s1*s2*zb^4*G[1][6]^2*G[1][7] - 15*s1^2*z*zb^4*G[1][6]^2*G[1][7] + 
    27*s1*s2*z*zb^4*G[1][6]^2*G[1][7] + 33*s2^2*z*zb^4*G[1][6]^2*G[1][7] + 
    21*s1^2*z^2*zb^4*G[1][6]^2*G[1][7] - 3*s1*s2*z^2*zb^4*G[1][6]^2*G[1][7] + 
    21*s2^2*z^2*zb^4*G[1][6]^2*G[1][7] - 21*s1^2*z^3*zb^4*G[1][6]^2*G[1][7] - 
    24*s1*s2*z^3*zb^4*G[1][6]^2*G[1][7] + 15*s2^2*z^3*zb^4*G[1][6]^2*
     G[1][7] - 6*s1^2*z^4*zb^4*G[1][6]^2*G[1][7] - 
    18*s1*s2*z^4*zb^4*G[1][6]^2*G[1][7] - 21*s2^2*z^4*zb^4*G[1][6]^2*
     G[1][7] + 9*s1^2*zb^5*G[1][6]^2*G[1][7] - 12*s1*s2*zb^5*G[1][6]^2*
     G[1][7] + 6*s1^2*z*zb^5*G[1][6]^2*G[1][7] - 9*s1*s2*z*zb^5*G[1][6]^2*
     G[1][7] - 9*s2^2*z*zb^5*G[1][6]^2*G[1][7] + 3*s1^2*z^2*zb^5*G[1][6]^2*
     G[1][7] + 9*s1*s2*z^2*zb^5*G[1][6]^2*G[1][7] - 
    3*s2^2*z^2*zb^5*G[1][6]^2*G[1][7] + 6*s1^2*z^3*zb^5*G[1][6]^2*G[1][7] + 
    18*s1*s2*z^3*zb^5*G[1][6]^2*G[1][7] + 6*s2^2*z^3*zb^5*G[1][6]^2*G[1][7] - 
    9*s1^2*zb^6*G[1][6]^2*G[1][7] + 6*s1*s2*zb^6*G[1][6]^2*G[1][7] - 
    3*s1^2*z*zb^6*G[1][6]^2*G[1][7] - 6*s1^2*z^2*zb^6*G[1][6]^2*G[1][7] - 
    6*s1*s2*z^2*zb^6*G[1][6]^2*G[1][7] + 3*s1^2*zb^7*G[1][6]^2*G[1][7] + 
    3*s1^2*z*zb^7*G[1][6]^2*G[1][7] + 6*s1*s2*z^2*G[1][4]*G[1][7]^2 - 
    6*s2^2*z^2*G[1][4]*G[1][7]^2 + 6*s1^2*z^3*G[1][4]*G[1][7]^2 - 
    24*s1*s2*z^3*G[1][4]*G[1][7]^2 - 18*s1^2*z^4*G[1][4]*G[1][7]^2 - 
    18*s1*s2*z^4*G[1][4]*G[1][7]^2 - 36*s2^2*z^4*G[1][4]*G[1][7]^2 - 
    6*s1^2*z^5*G[1][4]*G[1][7]^2 + 6*s1*s2*z^5*G[1][4]*G[1][7]^2 + 
    42*s2^2*z^5*G[1][4]*G[1][7]^2 - 24*s2^2*z^6*G[1][4]*G[1][7]^2 + 
    6*s2^2*z^7*G[1][4]*G[1][7]^2 - 6*s2^2*zb*G[1][4]*G[1][7]^2 - 
    18*s1*s2*z*zb*G[1][4]*G[1][7]^2 + 42*s2^2*z*zb*G[1][4]*G[1][7]^2 - 
    12*s1^2*z^2*zb*G[1][4]*G[1][7]^2 + 54*s1*s2*z^2*zb*G[1][4]*G[1][7]^2 - 
    42*s2^2*z^2*zb*G[1][4]*G[1][7]^2 + 18*s1^2*z^3*zb*G[1][4]*G[1][7]^2 + 
    69*s1*s2*z^3*zb*G[1][4]*G[1][7]^2 + 120*s2^2*z^3*zb*G[1][4]*G[1][7]^2 + 
    63*s1^2*z^4*zb*G[1][4]*G[1][7]^2 - 36*s2^2*z^4*zb*G[1][4]*G[1][7]^2 - 
    21*s1^2*z^5*zb*G[1][4]*G[1][7]^2 + 3*s1*s2*z^5*zb*G[1][4]*G[1][7]^2 - 
    9*s2^2*z^5*zb*G[1][4]*G[1][7]^2 - 18*s1*s2*z^6*zb*G[1][4]*G[1][7]^2 + 
    12*s2^2*z^6*zb*G[1][4]*G[1][7]^2 - 9*s2^2*z^7*zb*G[1][4]*G[1][7]^2 + 
    18*s2^2*zb^2*G[1][4]*G[1][7]^2 + 66*s1*s2*z*zb^2*G[1][4]*G[1][7]^2 - 
    108*s2^2*z*zb^2*G[1][4]*G[1][7]^2 + 42*s1^2*z^2*zb^2*G[1][4]*G[1][7]^2 - 
    261*s1*s2*z^2*zb^2*G[1][4]*G[1][7]^2 + 60*s2^2*z^2*zb^2*G[1][4]*
     G[1][7]^2 - 132*s1^2*z^3*zb^2*G[1][4]*G[1][7]^2 + 
    60*s1*s2*z^3*zb^2*G[1][4]*G[1][7]^2 - 162*s2^2*z^3*zb^2*G[1][4]*
     G[1][7]^2 + 9*s1^2*z^4*zb^2*G[1][4]*G[1][7]^2 - 
    6*s1*s2*z^4*zb^2*G[1][4]*G[1][7]^2 + 75*s2^2*z^4*zb^2*G[1][4]*G[1][7]^2 + 
    39*s1^2*z^5*zb^2*G[1][4]*G[1][7]^2 + 45*s1*s2*z^5*zb^2*G[1][4]*
     G[1][7]^2 - 9*s2^2*z^5*zb^2*G[1][4]*G[1][7]^2 + 
    12*s1*s2*z^6*zb^2*G[1][4]*G[1][7]^2 + 18*s2^2*z^6*zb^2*G[1][4]*
     G[1][7]^2 - 18*s2^2*zb^3*G[1][4]*G[1][7]^2 - 15*s1*s2*z*zb^3*G[1][4]*
     G[1][7]^2 + 102*s2^2*z*zb^3*G[1][4]*G[1][7]^2 - 
    6*s1^2*z^2*zb^3*G[1][4]*G[1][7]^2 + 228*s1*s2*z^2*zb^3*G[1][4]*
     G[1][7]^2 + 129*s1^2*z^3*zb^3*G[1][4]*G[1][7]^2 - 
    141*s1*s2*z^3*zb^3*G[1][4]*G[1][7]^2 + 51*s2^2*z^3*zb^3*G[1][4]*
     G[1][7]^2 - 99*s1^2*z^4*zb^3*G[1][4]*G[1][7]^2 - 
    30*s1*s2*z^4*zb^3*G[1][4]*G[1][7]^2 - 45*s2^2*z^4*zb^3*G[1][4]*
     G[1][7]^2 - 12*s1^2*z^5*zb^3*G[1][4]*G[1][7]^2 - 
    30*s1*s2*z^5*zb^3*G[1][4]*G[1][7]^2 - 18*s2^2*z^5*zb^3*G[1][4]*
     G[1][7]^2 - 15*s1*s2*zb^4*G[1][4]*G[1][7]^2 + 
    6*s2^2*zb^4*G[1][4]*G[1][7]^2 + 12*s1^2*z*zb^4*G[1][4]*G[1][7]^2 - 
    60*s1*s2*z*zb^4*G[1][4]*G[1][7]^2 - 42*s2^2*z*zb^4*G[1][4]*G[1][7]^2 - 
    81*s1^2*z^2*zb^4*G[1][4]*G[1][7]^2 + 21*s1*s2*z^2*zb^4*G[1][4]*
     G[1][7]^2 - 21*s2^2*z^2*zb^4*G[1][4]*G[1][7]^2 + 
    24*s1^2*z^3*zb^4*G[1][4]*G[1][7]^2 + 54*s1*s2*z^3*zb^4*G[1][4]*
     G[1][7]^2 + 21*s2^2*z^3*zb^4*G[1][4]*G[1][7]^2 + 
    45*s1^2*z^4*zb^4*G[1][4]*G[1][7]^2 + 18*s1*s2*z^4*zb^4*G[1][4]*
     G[1][7]^2 + 18*s2^2*z^4*zb^4*G[1][4]*G[1][7]^2 - 
    9*s1^2*zb^5*G[1][4]*G[1][7]^2 + 30*s1*s2*zb^5*G[1][4]*G[1][7]^2 + 
    6*s1*s2*z*zb^5*G[1][4]*G[1][7]^2 + 6*s2^2*z*zb^5*G[1][4]*G[1][7]^2 + 
    54*s1^2*z^2*zb^5*G[1][4]*G[1][7]^2 - 48*s1*s2*z^2*zb^5*G[1][4]*
     G[1][7]^2 + 3*s2^2*z^2*zb^5*G[1][4]*G[1][7]^2 - 
    45*s1^2*z^3*zb^5*G[1][4]*G[1][7]^2 + 6*s1*s2*z^3*zb^5*G[1][4]*G[1][7]^2 - 
    9*s2^2*z^3*zb^5*G[1][4]*G[1][7]^2 + 18*s1^2*zb^6*G[1][4]*G[1][7]^2 - 
    15*s1*s2*zb^6*G[1][4]*G[1][7]^2 - 21*s1^2*z*zb^6*G[1][4]*G[1][7]^2 + 
    21*s1*s2*z*zb^6*G[1][4]*G[1][7]^2 + 3*s1^2*z^2*zb^6*G[1][4]*G[1][7]^2 - 
    6*s1*s2*z^2*zb^6*G[1][4]*G[1][7]^2 - 9*s1^2*zb^7*G[1][4]*G[1][7]^2 + 
    9*s1^2*z*zb^7*G[1][4]*G[1][7]^2 - 6*s1^2*z^3*zb*G[1][5]*G[1][7]^2 - 
    18*s1*s2*z^3*zb*G[1][5]*G[1][7]^2 - 24*s2^2*z^3*zb*G[1][5]*G[1][7]^2 - 
    6*s1^2*z^4*zb*G[1][5]*G[1][7]^2 + 6*s1*s2*z^4*zb*G[1][5]*G[1][7]^2 + 
    54*s2^2*z^4*zb*G[1][5]*G[1][7]^2 + 12*s1^2*z^5*zb*G[1][5]*G[1][7]^2 + 
    6*s1*s2*z^5*zb*G[1][5]*G[1][7]^2 - 66*s2^2*z^5*zb*G[1][5]*G[1][7]^2 + 
    6*s1*s2*z^6*zb*G[1][5]*G[1][7]^2 + 48*s2^2*z^6*zb*G[1][5]*G[1][7]^2 - 
    12*s2^2*z^7*zb*G[1][5]*G[1][7]^2 + 18*s1^2*z^2*zb^2*G[1][5]*G[1][7]^2 + 
    30*s1*s2*z^2*zb^2*G[1][5]*G[1][7]^2 + 48*s2^2*z^2*zb^2*G[1][5]*
     G[1][7]^2 + 18*s1^2*z^3*zb^2*G[1][5]*G[1][7]^2 + 
    42*s1*s2*z^3*zb^2*G[1][5]*G[1][7]^2 - 66*s2^2*z^3*zb^2*G[1][5]*
     G[1][7]^2 - 18*s1^2*z^4*zb^2*G[1][5]*G[1][7]^2 - 
    30*s1*s2*z^4*zb^2*G[1][5]*G[1][7]^2 + 72*s2^2*z^4*zb^2*G[1][5]*
     G[1][7]^2 - 18*s1^2*z^5*zb^2*G[1][5]*G[1][7]^2 - 
    54*s1*s2*z^5*zb^2*G[1][5]*G[1][7]^2 - 60*s2^2*z^5*zb^2*G[1][5]*
     G[1][7]^2 + 12*s1*s2*z^6*zb^2*G[1][5]*G[1][7]^2 + 
    6*s2^2*z^6*zb^2*G[1][5]*G[1][7]^2 - 18*s1^2*z*zb^3*G[1][5]*G[1][7]^2 - 
    6*s1*s2*z*zb^3*G[1][5]*G[1][7]^2 - 24*s2^2*z*zb^3*G[1][5]*G[1][7]^2 - 
    42*s1^2*z^2*zb^3*G[1][5]*G[1][7]^2 - 90*s1*s2*z^2*zb^3*G[1][5]*
     G[1][7]^2 - 30*s2^2*z^2*zb^3*G[1][5]*G[1][7]^2 + 
    24*s1^2*z^3*zb^3*G[1][5]*G[1][7]^2 - 12*s1*s2*z^3*zb^3*G[1][5]*
     G[1][7]^2 + 36*s2^2*z^3*zb^3*G[1][5]*G[1][7]^2 + 
    30*s1^2*z^4*zb^3*G[1][5]*G[1][7]^2 + 132*s1*s2*z^4*zb^3*G[1][5]*
     G[1][7]^2 - 12*s2^2*z^4*zb^3*G[1][5]*G[1][7]^2 + 
    6*s1^2*z^5*zb^3*G[1][5]*G[1][7]^2 - 24*s1*s2*z^5*zb^3*G[1][5]*G[1][7]^2 + 
    30*s2^2*z^5*zb^3*G[1][5]*G[1][7]^2 + 6*s1^2*zb^4*G[1][5]*G[1][7]^2 - 
    6*s1*s2*zb^4*G[1][5]*G[1][7]^2 + 54*s1^2*z*zb^4*G[1][5]*G[1][7]^2 + 
    30*s1*s2*z*zb^4*G[1][5]*G[1][7]^2 + 42*s2^2*z*zb^4*G[1][5]*G[1][7]^2 - 
    12*s1^2*z^2*zb^4*G[1][5]*G[1][7]^2 + 84*s1*s2*z^2*zb^4*G[1][5]*
     G[1][7]^2 - 24*s2^2*z^2*zb^4*G[1][5]*G[1][7]^2 - 
    42*s1^2*z^3*zb^4*G[1][5]*G[1][7]^2 - 108*s1*s2*z^3*zb^4*G[1][5]*
     G[1][7]^2 + 12*s2^2*z^3*zb^4*G[1][5]*G[1][7]^2 - 
    6*s1^2*z^4*zb^4*G[1][5]*G[1][7]^2 - 30*s2^2*z^4*zb^4*G[1][5]*G[1][7]^2 - 
    24*s1^2*zb^5*G[1][5]*G[1][7]^2 + 12*s1*s2*zb^5*G[1][5]*G[1][7]^2 - 
    36*s1^2*z*zb^5*G[1][5]*G[1][7]^2 - 42*s1*s2*z*zb^5*G[1][5]*G[1][7]^2 - 
    18*s2^2*z*zb^5*G[1][5]*G[1][7]^2 + 54*s1^2*z^2*zb^5*G[1][5]*G[1][7]^2 + 
    6*s1*s2*z^2*zb^5*G[1][5]*G[1][7]^2 + 12*s2^2*z^2*zb^5*G[1][5]*G[1][7]^2 + 
    6*s1^2*z^3*zb^5*G[1][5]*G[1][7]^2 + 24*s1*s2*z^3*zb^5*G[1][5]*G[1][7]^2 + 
    6*s2^2*z^3*zb^5*G[1][5]*G[1][7]^2 + 30*s1^2*zb^6*G[1][5]*G[1][7]^2 - 
    6*s1*s2*zb^6*G[1][5]*G[1][7]^2 - 12*s1^2*z*zb^6*G[1][5]*G[1][7]^2 + 
    18*s1*s2*z*zb^6*G[1][5]*G[1][7]^2 - 18*s1^2*z^2*zb^6*G[1][5]*G[1][7]^2 - 
    12*s1*s2*z^2*zb^6*G[1][5]*G[1][7]^2 - 12*s1^2*zb^7*G[1][5]*G[1][7]^2 + 
    12*s1^2*z*zb^7*G[1][5]*G[1][7]^2 + 6*s1*s2*z^2*G[1][6]*G[1][7]^2 - 
    6*s2^2*z^2*G[1][6]*G[1][7]^2 + 6*s1^2*z^3*G[1][6]*G[1][7]^2 - 
    24*s1*s2*z^3*G[1][6]*G[1][7]^2 - 18*s1^2*z^4*G[1][6]*G[1][7]^2 - 
    18*s1*s2*z^4*G[1][6]*G[1][7]^2 - 36*s2^2*z^4*G[1][6]*G[1][7]^2 - 
    6*s1^2*z^5*G[1][6]*G[1][7]^2 + 6*s1*s2*z^5*G[1][6]*G[1][7]^2 + 
    42*s2^2*z^5*G[1][6]*G[1][7]^2 - 24*s2^2*z^6*G[1][6]*G[1][7]^2 + 
    6*s2^2*z^7*G[1][6]*G[1][7]^2 - 6*s2^2*zb*G[1][6]*G[1][7]^2 - 
    18*s1*s2*z*zb*G[1][6]*G[1][7]^2 + 42*s2^2*z*zb*G[1][6]*G[1][7]^2 - 
    12*s1^2*z^2*zb*G[1][6]*G[1][7]^2 + 54*s1*s2*z^2*zb*G[1][6]*G[1][7]^2 - 
    42*s2^2*z^2*zb*G[1][6]*G[1][7]^2 + 6*s1^2*z^3*zb*G[1][6]*G[1][7]^2 + 
    27*s1*s2*z^3*zb*G[1][6]*G[1][7]^2 + 96*s2^2*z^3*zb*G[1][6]*G[1][7]^2 + 
    45*s1^2*z^4*zb*G[1][6]*G[1][7]^2 + 18*s1*s2*z^4*zb*G[1][6]*G[1][7]^2 - 
    12*s2^2*z^4*zb*G[1][6]*G[1][7]^2 + 9*s1^2*z^5*zb*G[1][6]*G[1][7]^2 + 
    15*s1*s2*z^5*zb*G[1][6]*G[1][7]^2 - 21*s2^2*z^5*zb*G[1][6]*G[1][7]^2 - 
    6*s1*s2*z^6*zb*G[1][6]*G[1][7]^2 + 18*s2^2*z^6*zb*G[1][6]*G[1][7]^2 - 
    3*s2^2*z^7*zb*G[1][6]*G[1][7]^2 + 18*s2^2*zb^2*G[1][6]*G[1][7]^2 + 
    66*s1*s2*z*zb^2*G[1][6]*G[1][7]^2 - 108*s2^2*z*zb^2*G[1][6]*G[1][7]^2 + 
    78*s1^2*z^2*zb^2*G[1][6]*G[1][7]^2 - 159*s1*s2*z^2*zb^2*G[1][6]*
     G[1][7]^2 + 108*s2^2*z^2*zb^2*G[1][6]*G[1][7]^2 - 
    84*s1^2*z^3*zb^2*G[1][6]*G[1][7]^2 + 78*s1*s2*z^3*zb^2*G[1][6]*
     G[1][7]^2 - 174*s2^2*z^3*zb^2*G[1][6]*G[1][7]^2 - 
    33*s1^2*z^4*zb^2*G[1][6]*G[1][7]^2 - 72*s1*s2*z^4*zb^2*G[1][6]*
     G[1][7]^2 + 87*s2^2*z^4*zb^2*G[1][6]*G[1][7]^2 - 
    3*s1^2*z^5*zb^2*G[1][6]*G[1][7]^2 - 3*s1*s2*z^5*zb^2*G[1][6]*G[1][7]^2 - 
    39*s2^2*z^5*zb^2*G[1][6]*G[1][7]^2 + 6*s1*s2*z^6*zb^2*G[1][6]*G[1][7]^2 - 
    18*s2^2*zb^3*G[1][6]*G[1][7]^2 - 36*s1^2*z*zb^3*G[1][6]*G[1][7]^2 - 
    93*s1*s2*z*zb^3*G[1][6]*G[1][7]^2 + 78*s2^2*z*zb^3*G[1][6]*G[1][7]^2 - 
    66*s1^2*z^2*zb^3*G[1][6]*G[1][7]^2 + 102*s1*s2*z^2*zb^3*G[1][6]*
     G[1][7]^2 - 48*s2^2*z^2*zb^3*G[1][6]*G[1][7]^2 + 
    111*s1^2*z^3*zb^3*G[1][6]*G[1][7]^2 - 33*s1*s2*z^3*zb^3*G[1][6]*
     G[1][7]^2 + 51*s2^2*z^3*zb^3*G[1][6]*G[1][7]^2 + 
    3*s1^2*z^4*zb^3*G[1][6]*G[1][7]^2 + 54*s1*s2*z^4*zb^3*G[1][6]*G[1][7]^2 - 
    3*s2^2*z^4*zb^3*G[1][6]*G[1][7]^2 - 18*s1*s2*z^5*zb^3*G[1][6]*G[1][7]^2 + 
    12*s2^2*z^5*zb^3*G[1][6]*G[1][7]^2 + 12*s1^2*zb^4*G[1][6]*G[1][7]^2 + 
    3*s1*s2*zb^4*G[1][6]*G[1][7]^2 + 6*s2^2*zb^4*G[1][6]*G[1][7]^2 + 
    60*s1^2*z*zb^4*G[1][6]*G[1][7]^2 + 66*s1*s2*z*zb^4*G[1][6]*G[1][7]^2 - 
    6*s2^2*z*zb^4*G[1][6]*G[1][7]^2 - 39*s1^2*z^2*zb^4*G[1][6]*G[1][7]^2 - 
    27*s1*s2*z^2*zb^4*G[1][6]*G[1][7]^2 - 9*s2^2*z^2*zb^4*G[1][6]*G[1][7]^2 - 
    36*s1^2*z^3*zb^4*G[1][6]*G[1][7]^2 - 42*s1*s2*z^3*zb^4*G[1][6]*
     G[1][7]^2 + 3*s2^2*z^3*zb^4*G[1][6]*G[1][7]^2 + 
    3*s1^2*z^4*zb^4*G[1][6]*G[1][7]^2 + 18*s1*s2*z^4*zb^4*G[1][6]*G[1][7]^2 - 
    12*s2^2*z^4*zb^4*G[1][6]*G[1][7]^2 - 27*s1^2*zb^5*G[1][6]*G[1][7]^2 - 
    6*s1*s2*zb^5*G[1][6]*G[1][7]^2 - 12*s1^2*z*zb^5*G[1][6]*G[1][7]^2 - 
    18*s1*s2*z*zb^5*G[1][6]*G[1][7]^2 - 6*s2^2*z*zb^5*G[1][6]*G[1][7]^2 + 
    42*s1^2*z^2*zb^5*G[1][6]*G[1][7]^2 + 24*s1*s2*z^2*zb^5*G[1][6]*
     G[1][7]^2 + 3*s2^2*z^2*zb^5*G[1][6]*G[1][7]^2 - 
    3*s1^2*z^3*zb^5*G[1][6]*G[1][7]^2 - 6*s1*s2*z^3*zb^5*G[1][6]*G[1][7]^2 + 
    3*s2^2*z^3*zb^5*G[1][6]*G[1][7]^2 + 18*s1^2*zb^6*G[1][6]*G[1][7]^2 + 
    3*s1*s2*zb^6*G[1][6]*G[1][7]^2 - 15*s1^2*z*zb^6*G[1][6]*G[1][7]^2 - 
    3*s1*s2*z*zb^6*G[1][6]*G[1][7]^2 - 3*s1^2*z^2*zb^6*G[1][6]*G[1][7]^2 - 
    3*s1^2*zb^7*G[1][6]*G[1][7]^2 + 3*s1^2*z*zb^7*G[1][6]*G[1][7]^2 - 
    2*s1*s2*z^2*G[1][7]^3 + 2*s2^2*z^2*G[1][7]^3 - 2*s1^2*z^3*G[1][7]^3 + 
    8*s1*s2*z^3*G[1][7]^3 - 6*s2^2*z^3*G[1][7]^3 + 6*s1^2*z^4*G[1][7]^3 - 
    6*s1*s2*z^4*G[1][7]^3 + 18*s2^2*z^4*G[1][7]^3 - 4*s1^2*z^5*G[1][7]^3 + 
    2*s1*s2*z^5*G[1][7]^3 - 24*s2^2*z^5*G[1][7]^3 - 2*s1*s2*z^6*G[1][7]^3 + 
    14*s2^2*z^6*G[1][7]^3 - 4*s2^2*z^7*G[1][7]^3 + 2*s2^2*zb*G[1][7]^3 + 
    6*s1*s2*z*zb*G[1][7]^3 - 14*s2^2*z*zb*G[1][7]^3 + 
    4*s1^2*z^2*zb*G[1][7]^3 - 18*s1*s2*z^2*zb*G[1][7]^3 + 
    26*s2^2*z^2*zb*G[1][7]^3 - 6*s1^2*z^3*zb*G[1][7]^3 - 
    4*s1*s2*z^3*zb*G[1][7]^3 - 46*s2^2*z^3*zb*G[1][7]^3 - 
    14*s1^2*z^4*zb*G[1][7]^3 + 12*s1*s2*z^4*zb*G[1][7]^3 + 
    28*s2^2*z^4*zb*G[1][7]^3 + 16*s1^2*z^5*zb*G[1][7]^3 - 
    6*s1*s2*z^5*zb*G[1][7]^3 + 4*s2^2*z^5*zb*G[1][7]^3 + 
    10*s1*s2*z^6*zb*G[1][7]^3 - 4*s2^2*z^6*zb*G[1][7]^3 + 
    4*s2^2*z^7*zb*G[1][7]^3 - 6*s2^2*zb^2*G[1][7]^3 - 
    22*s1*s2*z*zb^2*G[1][7]^3 + 40*s2^2*z*zb^2*G[1][7]^3 - 
    14*s1^2*z^2*zb^2*G[1][7]^3 + 90*s1*s2*z^2*zb^2*G[1][7]^3 - 
    54*s2^2*z^2*zb^2*G[1][7]^3 + 48*s1^2*z^3*zb^2*G[1][7]^3 - 
    64*s1*s2*z^3*zb^2*G[1][7]^3 + 82*s2^2*z^3*zb^2*G[1][7]^3 - 
    16*s1^2*z^4*zb^2*G[1][7]^3 + 22*s1*s2*z^4*zb^2*G[1][7]^3 - 
    58*s2^2*z^4*zb^2*G[1][7]^3 - 18*s1^2*z^5*zb^2*G[1][7]^3 - 
    20*s1*s2*z^5*zb^2*G[1][7]^3 + 4*s2^2*z^5*zb^2*G[1][7]^3 - 
    6*s1*s2*z^6*zb^2*G[1][7]^3 - 8*s2^2*z^6*zb^2*G[1][7]^3 + 
    6*s2^2*zb^3*G[1][7]^3 + 20*s1*s2*z*zb^3*G[1][7]^3 - 
    46*s2^2*z*zb^3*G[1][7]^3 + 2*s1^2*z^2*zb^3*G[1][7]^3 - 
    112*s1*s2*z^2*zb^3*G[1][7]^3 + 38*s2^2*z^2*zb^3*G[1][7]^3 - 
    54*s1^2*z^3*zb^3*G[1][7]^3 + 86*s1*s2*z^3*zb^3*G[1][7]^3 - 
    44*s2^2*z^3*zb^3*G[1][7]^3 + 46*s1^2*z^4*zb^3*G[1][7]^3 - 
    10*s1*s2*z^4*zb^3*G[1][7]^3 + 38*s2^2*z^4*zb^3*G[1][7]^3 + 
    6*s1^2*z^5*zb^3*G[1][7]^3 + 16*s1*s2*z^5*zb^3*G[1][7]^3 + 
    8*s2^2*z^5*zb^3*G[1][7]^3 - 2*s2^2*zb^4*G[1][7]^3 + 
    6*s1^2*z*zb^4*G[1][7]^3 + 2*s1*s2*z*zb^4*G[1][7]^3 + 
    26*s2^2*z*zb^4*G[1][7]^3 + 18*s1^2*z^2*zb^4*G[1][7]^3 + 
    50*s1*s2*z^2*zb^4*G[1][7]^3 - 12*s2^2*z^2*zb^4*G[1][7]^3 - 
    2*s1^2*z^3*zb^4*G[1][7]^3 - 46*s1*s2*z^3*zb^4*G[1][7]^3 + 
    2*s2^2*z^3*zb^4*G[1][7]^3 - 22*s1^2*z^4*zb^4*G[1][7]^3 - 
    6*s1*s2*z^4*zb^4*G[1][7]^3 - 14*s2^2*z^4*zb^4*G[1][7]^3 - 
    2*s1^2*zb^5*G[1][7]^3 - 12*s1^2*z*zb^5*G[1][7]^3 - 
    10*s1*s2*z*zb^5*G[1][7]^3 - 6*s2^2*z*zb^5*G[1][7]^3 - 
    2*s1^2*z^2*zb^5*G[1][7]^3 - 2*s1*s2*z^2*zb^5*G[1][7]^3 + 
    2*s2^2*z^2*zb^5*G[1][7]^3 + 16*s1^2*z^3*zb^5*G[1][7]^3 + 
    12*s1*s2*z^3*zb^5*G[1][7]^3 + 4*s2^2*z^3*zb^5*G[1][7]^3 + 
    4*s1^2*zb^6*G[1][7]^3 + 4*s1^2*z*zb^6*G[1][7]^3 + 
    4*s1*s2*z*zb^6*G[1][7]^3 - 8*s1^2*z^2*zb^6*G[1][7]^3 - 
    4*s1*s2*z^2*zb^6*G[1][7]^3 - 2*s1^2*zb^7*G[1][7]^3 + 
    2*s1^2*z*zb^7*G[1][7]^3 + 144*s2^2*z^3*G[1][1]*G[2][1] + 
    288*s1*s2*z^4*G[1][1]*G[2][1] - 144*s2^2*z^4*G[1][1]*G[2][1] + 
    144*s1^2*z^5*G[1][1]*G[2][1] - 96*s1*s2*z^5*G[1][1]*G[2][1] + 
    240*s2^2*z^5*G[1][1]*G[2][1] + 48*s1*s2*z^6*G[1][1]*G[2][1] - 
    144*s2^2*z^6*G[1][1]*G[2][1] + 48*s2^2*z^7*G[1][1]*G[2][1] - 
    288*s2^2*z^2*zb*G[1][1]*G[2][1] - 384*s1*s2*z^3*zb*G[1][1]*G[2][1] + 
    96*s2^2*z^3*zb*G[1][1]*G[2][1] - 96*s1^2*z^4*zb*G[1][1]*G[2][1] - 
    288*s1*s2*z^4*zb*G[1][1]*G[2][1] - 216*s2^2*z^4*zb*G[1][1]*G[2][1] - 
    240*s1^2*z^5*zb*G[1][1]*G[2][1] + 96*s1*s2*z^5*zb*G[1][1]*G[2][1] - 
    168*s2^2*z^5*zb*G[1][1]*G[2][1] - 96*s1*s2*z^6*zb*G[1][1]*G[2][1] + 
    96*s2^2*z^6*zb*G[1][1]*G[2][1] - 48*s2^2*z^7*zb*G[1][1]*G[2][1] - 
    48*s2^2*z*zb^2*G[1][1]*G[2][1] - 288*s1*s2*z^2*zb^2*G[1][1]*G[2][1] + 
    720*s2^2*z^2*zb^2*G[1][1]*G[2][1] - 240*s1^2*z^3*zb^2*G[1][1]*G[2][1] + 
    1056*s1*s2*z^3*zb^2*G[1][1]*G[2][1] - 648*s2^2*z^3*zb^2*G[1][1]*G[2][1] + 
    336*s1^2*z^4*zb^2*G[1][1]*G[2][1] - 312*s1*s2*z^4*zb^2*G[1][1]*G[2][1] + 
    768*s2^2*z^4*zb^2*G[1][1]*G[2][1] + 144*s1^2*z^5*zb^2*G[1][1]*G[2][1] + 
    96*s1*s2*z^5*zb^2*G[1][1]*G[2][1] - 192*s2^2*z^5*zb^2*G[1][1]*G[2][1] + 
    72*s1*s2*z^6*zb^2*G[1][1]*G[2][1] + 120*s2^2*z^6*zb^2*G[1][1]*G[2][1] + 
    96*s2^2*z*zb^3*G[1][1]*G[2][1] + 480*s1*s2*z^2*zb^3*G[1][1]*G[2][1] - 
    504*s2^2*z^2*zb^3*G[1][1]*G[2][1] + 384*s1^2*z^3*zb^3*G[1][1]*G[2][1] - 
    840*s1*s2*z^3*zb^3*G[1][1]*G[2][1] + 336*s2^2*z^3*zb^3*G[1][1]*G[2][1] - 
    384*s1^2*z^4*zb^3*G[1][1]*G[2][1] + 360*s1*s2*z^4*zb^3*G[1][1]*G[2][1] - 
    192*s2^2*z^4*zb^3*G[1][1]*G[2][1] - 48*s1^2*z^5*zb^3*G[1][1]*G[2][1] - 
    192*s1*s2*z^5*zb^3*G[1][1]*G[2][1] - 168*s2^2*z^5*zb^3*G[1][1]*G[2][1] - 
    72*s2^2*z*zb^4*G[1][1]*G[2][1] - 144*s1^2*z^2*zb^4*G[1][1]*G[2][1] - 
    264*s1*s2*z^2*zb^4*G[1][1]*G[2][1] + 96*s2^2*z^2*zb^4*G[1][1]*G[2][1] - 
    48*s1^2*z^3*zb^4*G[1][1]*G[2][1] + 168*s1*s2*z^3*zb^4*G[1][1]*G[2][1] - 
    144*s2^2*z^3*zb^4*G[1][1]*G[2][1] + 192*s1^2*z^4*zb^4*G[1][1]*G[2][1] + 
    96*s1*s2*z^4*zb^4*G[1][1]*G[2][1] + 216*s2^2*z^4*zb^4*G[1][1]*G[2][1] + 
    48*s1^2*z*zb^5*G[1][1]*G[2][1] + 24*s1*s2*z*zb^5*G[1][1]*G[2][1] + 
    24*s2^2*z*zb^5*G[1][1]*G[2][1] + 96*s1^2*z^2*zb^5*G[1][1]*G[2][1] + 
    72*s1*s2*z^2*zb^5*G[1][1]*G[2][1] + 48*s2^2*z^2*zb^5*G[1][1]*G[2][1] - 
    144*s1^2*z^3*zb^5*G[1][1]*G[2][1] - 96*s1*s2*z^3*zb^5*G[1][1]*G[2][1] - 
    72*s2^2*z^3*zb^5*G[1][1]*G[2][1] - 48*s1^2*z*zb^6*G[1][1]*G[2][1] - 
    24*s1*s2*z*zb^6*G[1][1]*G[2][1] + 48*s1^2*z^2*zb^6*G[1][1]*G[2][1] + 
    24*s1*s2*z^2*zb^6*G[1][1]*G[2][1] + 48*s1*s2*z^2*G[1][2]*G[2][1] + 
    96*s2^2*z^2*G[1][2]*G[2][1] + 48*s1^2*z^3*G[1][2]*G[2][1] + 
    192*s1*s2*z^3*G[1][2]*G[2][1] + 48*s2^2*z^3*G[1][2]*G[2][1] + 
    96*s1^2*z^4*G[1][2]*G[2][1] - 48*s2^2*zb*G[1][2]*G[2][1] - 
    144*s1*s2*z*zb*G[1][2]*G[2][1] - 96*s2^2*z*zb*G[1][2]*G[2][1] - 
    96*s1^2*z^2*zb*G[1][2]*G[2][1] - 336*s1*s2*z^2*zb*G[1][2]*G[2][1] - 
    288*s2^2*z^2*zb*G[1][2]*G[2][1] - 264*s1^2*z^3*zb*G[1][2]*G[2][1] - 
    360*s1*s2*z^3*zb*G[1][2]*G[2][1] - 240*s2^2*z^3*zb*G[1][2]*G[2][1] - 
    72*s1^2*z^4*zb*G[1][2]*G[2][1] - 120*s1*s2*z^4*zb*G[1][2]*G[2][1] - 
    96*s2^2*z^4*zb*G[1][2]*G[2][1] - 96*s1^2*z^5*zb*G[1][2]*G[2][1] + 
    24*s1*s2*z^5*zb*G[1][2]*G[2][1] + 96*s2^2*z^5*zb*G[1][2]*G[2][1] - 
    24*s1*s2*z^6*zb*G[1][2]*G[2][1] - 48*s2^2*z^6*zb*G[1][2]*G[2][1] + 
    144*s2^2*zb^2*G[1][2]*G[2][1] + 336*s1*s2*z*zb^2*G[1][2]*G[2][1] + 
    336*s2^2*z*zb^2*G[1][2]*G[2][1] + 360*s1^2*z^2*zb^2*G[1][2]*G[2][1] + 
    744*s1*s2*z^2*zb^2*G[1][2]*G[2][1] + 384*s2^2*z^2*zb^2*G[1][2]*G[2][1] + 
    168*s1^2*z^3*zb^2*G[1][2]*G[2][1] + 216*s1*s2*z^3*zb^2*G[1][2]*G[2][1] + 
    576*s2^2*z^3*zb^2*G[1][2]*G[2][1] + 120*s1^2*z^4*zb^2*G[1][2]*G[2][1] + 
    96*s1*s2*z^4*zb^2*G[1][2]*G[2][1] - 96*s2^2*z^4*zb^2*G[1][2]*G[2][1] + 
    168*s1^2*z^5*zb^2*G[1][2]*G[2][1] + 72*s1*s2*z^5*zb^2*G[1][2]*G[2][1] + 
    48*s2^2*z^5*zb^2*G[1][2]*G[2][1] + 24*s1*s2*z^6*zb^2*G[1][2]*G[2][1] + 
    48*s2^2*z^6*zb^2*G[1][2]*G[2][1] - 144*s2^2*zb^3*G[1][2]*G[2][1] - 
    216*s1^2*z*zb^3*G[1][2]*G[2][1] - 312*s1*s2*z*zb^3*G[1][2]*G[2][1] - 
    432*s2^2*z*zb^3*G[1][2]*G[2][1] - 168*s1^2*z^2*zb^3*G[1][2]*G[2][1] - 
    600*s1*s2*z^2*zb^3*G[1][2]*G[2][1] - 528*s2^2*z^2*zb^3*G[1][2]*G[2][1] + 
    48*s1^2*z^3*zb^3*G[1][2]*G[2][1] - 72*s1*s2*z^3*zb^3*G[1][2]*G[2][1] - 
    192*s2^2*z^3*zb^3*G[1][2]*G[2][1] - 360*s1^2*z^4*zb^3*G[1][2]*G[2][1] - 
    72*s1*s2*z^4*zb^3*G[1][2]*G[2][1] - 72*s1^2*z^5*zb^3*G[1][2]*G[2][1] - 
    96*s1*s2*z^5*zb^3*G[1][2]*G[2][1] - 144*s2^2*z^5*zb^3*G[1][2]*G[2][1] + 
    72*s1^2*zb^4*G[1][2]*G[2][1] + 24*s1*s2*zb^4*G[1][2]*G[2][1] + 
    48*s2^2*zb^4*G[1][2]*G[2][1] + 312*s1^2*z*zb^4*G[1][2]*G[2][1] + 
    168*s1*s2*z*zb^4*G[1][2]*G[2][1] + 288*s2^2*z*zb^4*G[1][2]*G[2][1] - 
    192*s1^2*z^2*zb^4*G[1][2]*G[2][1] + 24*s1*s2*z^2*zb^4*G[1][2]*G[2][1] + 
    336*s2^2*z^2*zb^4*G[1][2]*G[2][1] + 168*s1^2*z^3*zb^4*G[1][2]*G[2][1] + 
    216*s1*s2*z^3*zb^4*G[1][2]*G[2][1] - 144*s2^2*z^3*zb^4*G[1][2]*G[2][1] + 
    216*s1^2*z^4*zb^4*G[1][2]*G[2][1] + 96*s1*s2*z^4*zb^4*G[1][2]*G[2][1] + 
    192*s2^2*z^4*zb^4*G[1][2]*G[2][1] - 144*s1^2*zb^5*G[1][2]*G[2][1] - 
    48*s1*s2*zb^5*G[1][2]*G[2][1] - 48*s1^2*z*zb^5*G[1][2]*G[2][1] - 
    96*s2^2*z*zb^5*G[1][2]*G[2][1] - 24*s1^2*z^2*zb^5*G[1][2]*G[2][1] + 
    48*s1*s2*z^2*zb^5*G[1][2]*G[2][1] - 168*s1^2*z^3*zb^5*G[1][2]*G[2][1] - 
    192*s1*s2*z^3*zb^5*G[1][2]*G[2][1] - 48*s2^2*z^3*zb^5*G[1][2]*G[2][1] + 
    72*s1^2*zb^6*G[1][2]*G[2][1] + 24*s1*s2*zb^6*G[1][2]*G[2][1] - 
    48*s1*s2*z*zb^6*G[1][2]*G[2][1] + 120*s1^2*z^2*zb^6*G[1][2]*G[2][1] + 
    72*s1*s2*z^2*zb^6*G[1][2]*G[2][1] - 48*s1^2*z*zb^7*G[1][2]*G[2][1] + 
    48*s1*s2*z^2*G[1][3]*G[2][1] + 96*s2^2*z^2*G[1][3]*G[2][1] + 
    48*s1^2*z^3*G[1][3]*G[2][1] + 192*s1*s2*z^3*G[1][3]*G[2][1] + 
    192*s2^2*z^3*G[1][3]*G[2][1] + 96*s1^2*z^4*G[1][3]*G[2][1] + 
    288*s1*s2*z^4*G[1][3]*G[2][1] - 144*s2^2*z^4*G[1][3]*G[2][1] + 
    144*s1^2*z^5*G[1][3]*G[2][1] - 96*s1*s2*z^5*G[1][3]*G[2][1] + 
    240*s2^2*z^5*G[1][3]*G[2][1] + 48*s1*s2*z^6*G[1][3]*G[2][1] - 
    144*s2^2*z^6*G[1][3]*G[2][1] + 48*s2^2*z^7*G[1][3]*G[2][1] - 
    48*s2^2*zb*G[1][3]*G[2][1] - 144*s1*s2*z*zb*G[1][3]*G[2][1] - 
    96*s2^2*z*zb*G[1][3]*G[2][1] - 96*s1^2*z^2*zb*G[1][3]*G[2][1] - 
    336*s1*s2*z^2*zb*G[1][3]*G[2][1] - 576*s2^2*z^2*zb*G[1][3]*G[2][1] - 
    264*s1^2*z^3*zb*G[1][3]*G[2][1] - 744*s1*s2*z^3*zb*G[1][3]*G[2][1] - 
    144*s2^2*z^3*zb*G[1][3]*G[2][1] - 168*s1^2*z^4*zb*G[1][3]*G[2][1] - 
    408*s1*s2*z^4*zb*G[1][3]*G[2][1] - 312*s2^2*z^4*zb*G[1][3]*G[2][1] - 
    336*s1^2*z^5*zb*G[1][3]*G[2][1] + 120*s1*s2*z^5*zb*G[1][3]*G[2][1] - 
    72*s2^2*z^5*zb*G[1][3]*G[2][1] - 120*s1*s2*z^6*zb*G[1][3]*G[2][1] + 
    48*s2^2*z^6*zb*G[1][3]*G[2][1] - 48*s2^2*z^7*zb*G[1][3]*G[2][1] + 
    144*s2^2*zb^2*G[1][3]*G[2][1] + 336*s1*s2*z*zb^2*G[1][3]*G[2][1] + 
    288*s2^2*z*zb^2*G[1][3]*G[2][1] + 360*s1^2*z^2*zb^2*G[1][3]*G[2][1] + 
    456*s1*s2*z^2*zb^2*G[1][3]*G[2][1] + 1104*s2^2*z^2*zb^2*G[1][3]*G[2][1] - 
    72*s1^2*z^3*zb^2*G[1][3]*G[2][1] + 1272*s1*s2*z^3*zb^2*G[1][3]*G[2][1] - 
    72*s2^2*z^3*zb^2*G[1][3]*G[2][1] + 456*s1^2*z^4*zb^2*G[1][3]*G[2][1] - 
    216*s1*s2*z^4*zb^2*G[1][3]*G[2][1] + 672*s2^2*z^4*zb^2*G[1][3]*G[2][1] + 
    312*s1^2*z^5*zb^2*G[1][3]*G[2][1] + 168*s1*s2*z^5*zb^2*G[1][3]*G[2][1] - 
    144*s2^2*z^5*zb^2*G[1][3]*G[2][1] + 96*s1*s2*z^6*zb^2*G[1][3]*G[2][1] + 
    168*s2^2*z^6*zb^2*G[1][3]*G[2][1] - 144*s2^2*zb^3*G[1][3]*G[2][1] - 
    216*s1^2*z*zb^3*G[1][3]*G[2][1] - 312*s1*s2*z*zb^3*G[1][3]*G[2][1] - 
    336*s2^2*z*zb^3*G[1][3]*G[2][1] - 168*s1^2*z^2*zb^3*G[1][3]*G[2][1] - 
    120*s1*s2*z^2*zb^3*G[1][3]*G[2][1] - 1032*s2^2*z^2*zb^3*G[1][3]*G[2][1] + 
    432*s1^2*z^3*zb^3*G[1][3]*G[2][1] - 912*s1*s2*z^3*zb^3*G[1][3]*G[2][1] + 
    144*s2^2*z^3*zb^3*G[1][3]*G[2][1] - 744*s1^2*z^4*zb^3*G[1][3]*G[2][1] + 
    288*s1*s2*z^4*zb^3*G[1][3]*G[2][1] - 192*s2^2*z^4*zb^3*G[1][3]*G[2][1] - 
    120*s1^2*z^5*zb^3*G[1][3]*G[2][1] - 288*s1*s2*z^5*zb^3*G[1][3]*G[2][1] - 
    312*s2^2*z^5*zb^3*G[1][3]*G[2][1] + 72*s1^2*zb^4*G[1][3]*G[2][1] + 
    24*s1*s2*zb^4*G[1][3]*G[2][1] + 48*s2^2*zb^4*G[1][3]*G[2][1] + 
    312*s1^2*z*zb^4*G[1][3]*G[2][1] + 168*s1*s2*z*zb^4*G[1][3]*G[2][1] + 
    216*s2^2*z*zb^4*G[1][3]*G[2][1] - 336*s1^2*z^2*zb^4*G[1][3]*G[2][1] - 
    240*s1*s2*z^2*zb^4*G[1][3]*G[2][1] + 432*s2^2*z^2*zb^4*G[1][3]*G[2][1] + 
    120*s1^2*z^3*zb^4*G[1][3]*G[2][1] + 384*s1*s2*z^3*zb^4*G[1][3]*G[2][1] - 
    288*s2^2*z^3*zb^4*G[1][3]*G[2][1] + 408*s1^2*z^4*zb^4*G[1][3]*G[2][1] + 
    192*s1*s2*z^4*zb^4*G[1][3]*G[2][1] + 408*s2^2*z^4*zb^4*G[1][3]*G[2][1] - 
    144*s1^2*zb^5*G[1][3]*G[2][1] - 48*s1*s2*zb^5*G[1][3]*G[2][1] + 
    24*s1*s2*z*zb^5*G[1][3]*G[2][1] - 72*s2^2*z*zb^5*G[1][3]*G[2][1] + 
    72*s1^2*z^2*zb^5*G[1][3]*G[2][1] + 120*s1*s2*z^2*zb^5*G[1][3]*G[2][1] + 
    48*s2^2*z^2*zb^5*G[1][3]*G[2][1] - 312*s1^2*z^3*zb^5*G[1][3]*G[2][1] - 
    288*s1*s2*z^3*zb^5*G[1][3]*G[2][1] - 120*s2^2*z^3*zb^5*G[1][3]*G[2][1] + 
    72*s1^2*zb^6*G[1][3]*G[2][1] + 24*s1*s2*zb^6*G[1][3]*G[2][1] - 
    48*s1^2*z*zb^6*G[1][3]*G[2][1] - 72*s1*s2*z*zb^6*G[1][3]*G[2][1] + 
    168*s1^2*z^2*zb^6*G[1][3]*G[2][1] + 96*s1*s2*z^2*zb^6*G[1][3]*G[2][1] - 
    48*s1^2*z*zb^7*G[1][3]*G[2][1] - 24*s2^2*z^2*G[1][4]*G[2][1] - 
    96*s1*s2*z^3*G[1][4]*G[2][1] - 48*s2^2*z^3*G[1][4]*G[2][1] - 
    72*s1^2*z^4*G[1][4]*G[2][1] - 48*s1*s2*z^4*G[1][4]*G[2][1] + 
    24*s1*s2*z^5*G[1][4]*G[2][1] + 72*s2^2*z*zb*G[1][4]*G[2][1] + 
    192*s1*s2*z^2*zb*G[1][4]*G[2][1] + 72*s2^2*z^2*zb*G[1][4]*G[2][1] + 
    84*s1^2*z^3*zb*G[1][4]*G[2][1] + 132*s1*s2*z^3*zb*G[1][4]*G[2][1] + 
    204*s2^2*z^3*zb*G[1][4]*G[2][1] + 96*s1^2*z^4*zb*G[1][4]*G[2][1] + 
    228*s1*s2*z^4*zb*G[1][4]*G[2][1] + 84*s1^2*z^5*zb*G[1][4]*G[2][1] - 
    48*s1*s2*z^5*zb*G[1][4]*G[2][1] + 60*s2^2*z^5*zb*G[1][4]*G[2][1] - 
    36*s2^2*z^6*zb*G[1][4]*G[2][1] + 12*s2^2*z^7*zb*G[1][4]*G[2][1] - 
    204*s2^2*z*zb^2*G[1][4]*G[2][1] + 108*s1^2*z^2*zb^2*G[1][4]*G[2][1] - 
    300*s1*s2*z^2*zb^2*G[1][4]*G[2][1] - 252*s2^2*z^2*zb^2*G[1][4]*G[2][1] - 
    204*s1^2*z^3*zb^2*G[1][4]*G[2][1] - 312*s1*s2*z^3*zb^2*G[1][4]*G[2][1] - 
    144*s2^2*z^3*zb^2*G[1][4]*G[2][1] - 168*s1^2*z^4*zb^2*G[1][4]*G[2][1] - 
    228*s1*s2*z^4*zb^2*G[1][4]*G[2][1] - 216*s2^2*z^4*zb^2*G[1][4]*G[2][1] - 
    132*s1^2*z^5*zb^2*G[1][4]*G[2][1] + 48*s1*s2*z^5*zb^2*G[1][4]*G[2][1] + 
    48*s2^2*z^5*zb^2*G[1][4]*G[2][1] - 12*s1*s2*z^6*zb^2*G[1][4]*G[2][1] - 
    36*s2^2*z^6*zb^2*G[1][4]*G[2][1] - 108*s1^2*z*zb^3*G[1][4]*G[2][1] - 
    48*s1*s2*z*zb^3*G[1][4]*G[2][1] + 228*s2^2*z*zb^3*G[1][4]*G[2][1] - 
    84*s1^2*z^2*zb^3*G[1][4]*G[2][1] + 24*s1*s2*z^2*zb^3*G[1][4]*G[2][1] + 
    372*s2^2*z^2*zb^3*G[1][4]*G[2][1] + 180*s1^2*z^3*zb^3*G[1][4]*G[2][1] + 
    696*s1*s2*z^3*zb^3*G[1][4]*G[2][1] + 36*s2^2*z^3*zb^3*G[1][4]*G[2][1] + 
    312*s1^2*z^4*zb^3*G[1][4]*G[2][1] - 72*s1*s2*z^4*zb^3*G[1][4]*G[2][1] + 
    132*s2^2*z^4*zb^3*G[1][4]*G[2][1] + 48*s1^2*z^5*zb^3*G[1][4]*G[2][1] + 
    24*s1*s2*z^5*zb^3*G[1][4]*G[2][1] + 60*s2^2*z^5*zb^3*G[1][4]*G[2][1] + 
    36*s1^2*zb^4*G[1][4]*G[2][1] + 204*s1^2*z*zb^4*G[1][4]*G[2][1] + 
    132*s1*s2*z*zb^4*G[1][4]*G[2][1] - 120*s2^2*z*zb^4*G[1][4]*G[2][1] - 
    144*s1^2*z^2*zb^4*G[1][4]*G[2][1] - 12*s1*s2*z^2*zb^4*G[1][4]*G[2][1] - 
    228*s2^2*z^2*zb^4*G[1][4]*G[2][1] - 180*s1^2*z^3*zb^4*G[1][4]*G[2][1] - 
    444*s1*s2*z^3*zb^4*G[1][4]*G[2][1] + 36*s2^2*z^3*zb^4*G[1][4]*G[2][1] - 
    156*s1^2*z^4*zb^4*G[1][4]*G[2][1] + 48*s1*s2*z^4*zb^4*G[1][4]*G[2][1] - 
    108*s2^2*z^4*zb^4*G[1][4]*G[2][1] - 96*s1^2*zb^5*G[1][4]*G[2][1] - 
    72*s1^2*z*zb^5*G[1][4]*G[2][1] - 96*s1*s2*z*zb^5*G[1][4]*G[2][1] + 
    24*s2^2*z*zb^5*G[1][4]*G[2][1] + 204*s1^2*z^2*zb^5*G[1][4]*G[2][1] + 
    120*s1*s2*z^2*zb^5*G[1][4]*G[2][1] + 36*s2^2*z^2*zb^5*G[1][4]*G[2][1] + 
    108*s1^2*z^3*zb^5*G[1][4]*G[2][1] + 72*s1*s2*z^3*zb^5*G[1][4]*G[2][1] + 
    24*s2^2*z^3*zb^5*G[1][4]*G[2][1] + 84*s1^2*zb^6*G[1][4]*G[2][1] - 
    60*s1^2*z*zb^6*G[1][4]*G[2][1] + 12*s1*s2*z*zb^6*G[1][4]*G[2][1] - 
    84*s1^2*z^2*zb^6*G[1][4]*G[2][1] - 36*s1*s2*z^2*zb^6*G[1][4]*G[2][1] - 
    24*s1^2*zb^7*G[1][4]*G[2][1] + 36*s1^2*z*zb^7*G[1][4]*G[2][1] + 
    12*s1*s2*z^2*G[1][5]*G[2][1] + 12*s1^2*z^3*G[1][5]*G[2][1] - 
    48*s2^2*z^3*G[1][5]*G[2][1] - 156*s1*s2*z^4*G[1][5]*G[2][1] - 
    84*s1^2*z^5*G[1][5]*G[2][1] + 48*s1*s2*z^5*G[1][5]*G[2][1] - 
    36*s2^2*z^5*G[1][5]*G[2][1] - 24*s1*s2*z^6*G[1][5]*G[2][1] + 
    24*s2^2*z^6*G[1][5]*G[2][1] - 12*s2^2*z^7*G[1][5]*G[2][1] - 
    12*s2^2*zb*G[1][5]*G[2][1] - 36*s1*s2*z*zb*G[1][5]*G[2][1] + 
    48*s2^2*z*zb*G[1][5]*G[2][1] - 24*s1^2*z^2*zb*G[1][5]*G[2][1] + 
    12*s1*s2*z^2*zb*G[1][5]*G[2][1] + 24*s2^2*z^2*zb*G[1][5]*G[2][1] - 
    12*s1^2*z^3*zb*G[1][5]*G[2][1] + 192*s1*s2*z^3*zb*G[1][5]*G[2][1] + 
    60*s2^2*z^3*zb*G[1][5]*G[2][1] + 60*s1^2*z^4*zb*G[1][5]*G[2][1] + 
    132*s1*s2*z^4*zb*G[1][5]*G[2][1] + 108*s2^2*z^4*zb*G[1][5]*G[2][1] + 
    168*s1^2*z^5*zb*G[1][5]*G[2][1] + 48*s2^2*z^5*zb*G[1][5]*G[2][1] + 
    60*s1*s2*z^6*zb*G[1][5]*G[2][1] - 24*s2^2*z^6*zb*G[1][5]*G[2][1] + 
    36*s2^2*z^7*zb*G[1][5]*G[2][1] + 36*s2^2*zb^2*G[1][5]*G[2][1] + 
    132*s1*s2*z*zb^2*G[1][5]*G[2][1] - 84*s2^2*z*zb^2*G[1][5]*G[2][1] + 
    48*s1^2*z^2*zb^2*G[1][5]*G[2][1] - 60*s1*s2*z^2*zb^2*G[1][5]*G[2][1] - 
    108*s2^2*z^2*zb^2*G[1][5]*G[2][1] + 120*s1^2*z^3*zb^2*G[1][5]*G[2][1] - 
    336*s1*s2*z^3*zb^2*G[1][5]*G[2][1] + 72*s2^2*z^3*zb^2*G[1][5]*G[2][1] - 
    228*s1^2*z^4*zb^2*G[1][5]*G[2][1] + 84*s1*s2*z^4*zb^2*G[1][5]*G[2][1] - 
    240*s2^2*z^4*zb^2*G[1][5]*G[2][1] - 108*s1^2*z^5*zb^2*G[1][5]*G[2][1] - 
    120*s1*s2*z^5*zb^2*G[1][5]*G[2][1] - 24*s2^2*z^5*zb^2*G[1][5]*G[2][1] - 
    36*s1*s2*z^6*zb^2*G[1][5]*G[2][1] - 84*s2^2*z^6*zb^2*G[1][5]*G[2][1] - 
    36*s2^2*zb^3*G[1][5]*G[2][1] + 36*s1^2*z*zb^3*G[1][5]*G[2][1] - 
    108*s1*s2*z*zb^3*G[1][5]*G[2][1] - 36*s2^2*z*zb^3*G[1][5]*G[2][1] - 
    108*s1^2*z^2*zb^3*G[1][5]*G[2][1] - 168*s1*s2*z^2*zb^3*G[1][5]*G[2][1] + 
    216*s2^2*z^2*zb^3*G[1][5]*G[2][1] - 180*s1^2*z^3*zb^3*G[1][5]*G[2][1] + 
    360*s1*s2*z^3*zb^3*G[1][5]*G[2][1] - 228*s2^2*z^3*zb^3*G[1][5]*G[2][1] + 
    276*s1^2*z^4*zb^3*G[1][5]*G[2][1] - 108*s1*s2*z^4*zb^3*G[1][5]*G[2][1] + 
    264*s2^2*z^4*zb^3*G[1][5]*G[2][1] + 24*s1^2*z^5*zb^3*G[1][5]*G[2][1] + 
    72*s1*s2*z^5*zb^3*G[1][5]*G[2][1] + 108*s2^2*z^5*zb^3*G[1][5]*G[2][1] - 
    12*s1^2*zb^4*G[1][5]*G[2][1] - 12*s1*s2*zb^4*G[1][5]*G[2][1] + 
    12*s2^2*zb^4*G[1][5]*G[2][1] - 12*s1^2*z*zb^4*G[1][5]*G[2][1] + 
    12*s1*s2*z*zb^4*G[1][5]*G[2][1] + 108*s2^2*z*zb^4*G[1][5]*G[2][1] + 
    132*s1^2*z^2*zb^4*G[1][5]*G[2][1] + 264*s1*s2*z^2*zb^4*G[1][5]*G[2][1] - 
    108*s2^2*z^2*zb^4*G[1][5]*G[2][1] - 240*s1*s2*z^3*zb^4*G[1][5]*G[2][1] + 
    72*s2^2*z^3*zb^4*G[1][5]*G[2][1] - 108*s1^2*z^4*zb^4*G[1][5]*G[2][1] + 
    48*s1*s2*z^4*zb^4*G[1][5]*G[2][1] - 156*s2^2*z^4*zb^4*G[1][5]*G[2][1] + 
    12*s1^2*zb^5*G[1][5]*G[2][1] + 24*s1*s2*zb^5*G[1][5]*G[2][1] - 
    60*s1^2*z*zb^5*G[1][5]*G[2][1] - 24*s1*s2*z*zb^5*G[1][5]*G[2][1] - 
    36*s2^2*z*zb^5*G[1][5]*G[2][1] - 12*s1^2*z^2*zb^5*G[1][5]*G[2][1] - 
    48*s1*s2*z^2*zb^5*G[1][5]*G[2][1] - 12*s2^2*z^2*zb^5*G[1][5]*G[2][1] + 
    60*s1^2*z^3*zb^5*G[1][5]*G[2][1] + 24*s1*s2*z^3*zb^5*G[1][5]*G[2][1] + 
    48*s2^2*z^3*zb^5*G[1][5]*G[2][1] + 12*s1^2*zb^6*G[1][5]*G[2][1] - 
    12*s1*s2*zb^6*G[1][5]*G[2][1] + 24*s1^2*z*zb^6*G[1][5]*G[2][1] + 
    24*s1*s2*z*zb^6*G[1][5]*G[2][1] - 36*s1^2*z^2*zb^6*G[1][5]*G[2][1] - 
    12*s1*s2*z^2*zb^6*G[1][5]*G[2][1] - 12*s1^2*zb^7*G[1][5]*G[2][1] + 
    12*s1^2*z*zb^7*G[1][5]*G[2][1] - 24*s2^2*z^2*G[1][6]*G[2][1] - 
    96*s1*s2*z^3*G[1][6]*G[2][1] - 48*s2^2*z^3*G[1][6]*G[2][1] - 
    72*s1^2*z^4*G[1][6]*G[2][1] - 48*s1*s2*z^4*G[1][6]*G[2][1] + 
    24*s1*s2*z^5*G[1][6]*G[2][1] + 72*s2^2*z*zb*G[1][6]*G[2][1] + 
    192*s1*s2*z^2*zb*G[1][6]*G[2][1] + 72*s2^2*z^2*zb*G[1][6]*G[2][1] + 
    144*s1^2*z^3*zb*G[1][6]*G[2][1] + 216*s1*s2*z^3*zb*G[1][6]*G[2][1] + 
    216*s2^2*z^3*zb*G[1][6]*G[2][1] + 48*s1^2*z^4*zb*G[1][6]*G[2][1] + 
    60*s1*s2*z^4*zb*G[1][6]*G[2][1] - 96*s2^2*z^4*zb*G[1][6]*G[2][1] - 
    48*s1*s2*z^5*zb*G[1][6]*G[2][1] + 144*s2^2*z^5*zb*G[1][6]*G[2][1] - 
    12*s1*s2*z^6*zb*G[1][6]*G[2][1] - 84*s2^2*z^6*zb*G[1][6]*G[2][1] + 
    12*s2^2*z^7*zb*G[1][6]*G[2][1] - 192*s2^2*z*zb^2*G[1][6]*G[2][1] - 
    72*s1^2*z^2*zb^2*G[1][6]*G[2][1] - 480*s1*s2*z^2*zb^2*G[1][6]*G[2][1] - 
    288*s2^2*z^2*zb^2*G[1][6]*G[2][1] - 132*s1^2*z^3*zb^2*G[1][6]*G[2][1] - 
    156*s1*s2*z^3*zb^2*G[1][6]*G[2][1] + 24*s2^2*z^3*zb^2*G[1][6]*G[2][1] + 
    48*s1^2*z^4*zb^2*G[1][6]*G[2][1] + 84*s1*s2*z^4*zb^2*G[1][6]*G[2][1] - 
    264*s2^2*z^4*zb^2*G[1][6]*G[2][1] + 12*s1^2*z^5*zb^2*G[1][6]*G[2][1] + 
    96*s1*s2*z^5*zb^2*G[1][6]*G[2][1] + 108*s2^2*z^5*zb^2*G[1][6]*G[2][1] + 
    12*s2^2*z^6*zb^2*G[1][6]*G[2][1] + 72*s1^2*z*zb^3*G[1][6]*G[2][1] + 
    96*s1*s2*z*zb^3*G[1][6]*G[2][1] + 240*s2^2*z*zb^3*G[1][6]*G[2][1] + 
    60*s1^2*z^2*zb^3*G[1][6]*G[2][1] + 252*s1*s2*z^2*zb^3*G[1][6]*G[2][1] + 
    240*s2^2*z^2*zb^3*G[1][6]*G[2][1] - 120*s1^2*z^3*zb^3*G[1][6]*G[2][1] + 
    60*s1*s2*z^3*zb^3*G[1][6]*G[2][1] + 24*s2^2*z^3*zb^3*G[1][6]*G[2][1] - 
    24*s1^2*z^4*zb^3*G[1][6]*G[2][1] - 240*s1*s2*z^4*zb^3*G[1][6]*G[2][1] + 
    84*s2^2*z^4*zb^3*G[1][6]*G[2][1] - 12*s1^2*z^5*zb^3*G[1][6]*G[2][1] - 
    24*s1*s2*z^5*zb^3*G[1][6]*G[2][1] - 84*s2^2*z^5*zb^3*G[1][6]*G[2][1] - 
    24*s1^2*zb^4*G[1][6]*G[2][1] - 24*s1*s2*zb^4*G[1][6]*G[2][1] - 
    84*s1^2*z*zb^4*G[1][6]*G[2][1] - 132*s1*s2*z*zb^4*G[1][6]*G[2][1] - 
    144*s2^2*z*zb^4*G[1][6]*G[2][1] + 72*s1^2*z^2*zb^4*G[1][6]*G[2][1] + 
    36*s1*s2*z^2*zb^4*G[1][6]*G[2][1] - 48*s2^2*z^2*zb^4*G[1][6]*G[2][1] + 
    108*s1^2*z^3*zb^4*G[1][6]*G[2][1] + 96*s1*s2*z^3*zb^4*G[1][6]*G[2][1] - 
    84*s2^2*z^3*zb^4*G[1][6]*G[2][1] + 24*s1^2*z^4*zb^4*G[1][6]*G[2][1] + 
    72*s1*s2*z^4*zb^4*G[1][6]*G[2][1] + 84*s2^2*z^4*zb^4*G[1][6]*G[2][1] + 
    36*s1^2*zb^5*G[1][6]*G[2][1] + 48*s1*s2*zb^5*G[1][6]*G[2][1] - 
    24*s1^2*z*zb^5*G[1][6]*G[2][1] + 36*s1*s2*z*zb^5*G[1][6]*G[2][1] + 
    24*s2^2*z*zb^5*G[1][6]*G[2][1] - 84*s1^2*z^2*zb^5*G[1][6]*G[2][1] - 
    36*s1*s2*z^2*zb^5*G[1][6]*G[2][1] + 24*s2^2*z^2*zb^5*G[1][6]*G[2][1] - 
    24*s1^2*z^3*zb^5*G[1][6]*G[2][1] - 72*s1*s2*z^3*zb^5*G[1][6]*G[2][1] - 
    24*s2^2*z^3*zb^5*G[1][6]*G[2][1] - 24*s1*s2*zb^6*G[1][6]*G[2][1] + 
    48*s1^2*z*zb^6*G[1][6]*G[2][1] + 24*s1^2*z^2*zb^6*G[1][6]*G[2][1] + 
    24*s1*s2*z^2*zb^6*G[1][6]*G[2][1] - 12*s1^2*zb^7*G[1][6]*G[2][1] - 
    12*s1^2*z*zb^7*G[1][6]*G[2][1] - 24*s1*s2*z^2*G[1][7]*G[2][1] + 
    24*s2^2*z^2*G[1][7]*G[2][1] - 24*s1^2*z^3*G[1][7]*G[2][1] + 
    96*s1*s2*z^3*G[1][7]*G[2][1] + 72*s1^2*z^4*G[1][7]*G[2][1] + 
    72*s1*s2*z^4*G[1][7]*G[2][1] + 144*s2^2*z^4*G[1][7]*G[2][1] + 
    24*s1^2*z^5*G[1][7]*G[2][1] - 24*s1*s2*z^5*G[1][7]*G[2][1] - 
    168*s2^2*z^5*G[1][7]*G[2][1] + 96*s2^2*z^6*G[1][7]*G[2][1] - 
    24*s2^2*z^7*G[1][7]*G[2][1] + 24*s2^2*zb*G[1][7]*G[2][1] + 
    72*s1*s2*z*zb*G[1][7]*G[2][1] - 168*s2^2*z*zb*G[1][7]*G[2][1] + 
    48*s1^2*z^2*zb*G[1][7]*G[2][1] - 216*s1*s2*z^2*zb*G[1][7]*G[2][1] + 
    168*s2^2*z^2*zb*G[1][7]*G[2][1] - 84*s1^2*z^3*zb*G[1][7]*G[2][1] - 
    204*s1*s2*z^3*zb*G[1][7]*G[2][1] - 456*s2^2*z^3*zb*G[1][7]*G[2][1] - 
    156*s1^2*z^4*zb*G[1][7]*G[2][1] - 24*s1*s2*z^4*zb*G[1][7]*G[2][1] + 
    180*s2^2*z^4*zb*G[1][7]*G[2][1] - 36*s1*s2*z^5*zb*G[1][7]*G[2][1] - 
    60*s2^2*z^5*zb*G[1][7]*G[2][1] + 48*s1*s2*z^6*zb*G[1][7]*G[2][1] + 
    12*s2^2*z^6*zb*G[1][7]*G[2][1] + 12*s2^2*z^7*zb*G[1][7]*G[2][1] - 
    72*s2^2*zb^2*G[1][7]*G[2][1] - 264*s1*s2*z*zb^2*G[1][7]*G[2][1] + 
    432*s2^2*z*zb^2*G[1][7]*G[2][1] - 132*s1^2*z^2*zb^2*G[1][7]*G[2][1] + 
    852*s1*s2*z^2*zb^2*G[1][7]*G[2][1] - 288*s2^2*z^2*zb^2*G[1][7]*G[2][1] + 
    312*s1^2*z^3*zb^2*G[1][7]*G[2][1] - 264*s1*s2*z^3*zb^2*G[1][7]*G[2][1] + 
    516*s2^2*z^3*zb^2*G[1][7]*G[2][1] + 36*s1^2*z^4*zb^2*G[1][7]*G[2][1] + 
    144*s1*s2*z^4*zb^2*G[1][7]*G[2][1] - 120*s2^2*z^4*zb^2*G[1][7]*G[2][1] - 
    48*s1^2*z^5*zb^2*G[1][7]*G[2][1] - 108*s1*s2*z^5*zb^2*G[1][7]*G[2][1] - 
    12*s2^2*z^5*zb^2*G[1][7]*G[2][1] - 24*s1*s2*z^6*zb^2*G[1][7]*G[2][1] - 
    24*s2^2*z^6*zb^2*G[1][7]*G[2][1] + 72*s2^2*zb^3*G[1][7]*G[2][1] - 
    36*s1^2*z*zb^3*G[1][7]*G[2][1] + 228*s1*s2*z*zb^3*G[1][7]*G[2][1] - 
    384*s2^2*z*zb^3*G[1][7]*G[2][1] + 120*s1^2*z^2*zb^3*G[1][7]*G[2][1] - 
    696*s1*s2*z^2*zb^3*G[1][7]*G[2][1] + 156*s2^2*z^2*zb^3*G[1][7]*G[2][1] - 
    288*s1^2*z^3*zb^3*G[1][7]*G[2][1] + 324*s1*s2*z^3*zb^3*G[1][7]*G[2][1] - 
    240*s2^2*z^3*zb^3*G[1][7]*G[2][1] + 132*s1^2*z^4*zb^3*G[1][7]*G[2][1] + 
    24*s1*s2*z^4*zb^3*G[1][7]*G[2][1] + 84*s2^2*z^4*zb^3*G[1][7]*G[2][1] + 
    24*s1^2*z^5*zb^3*G[1][7]*G[2][1] + 72*s1*s2*z^5*zb^3*G[1][7]*G[2][1] + 
    24*s2^2*z^5*zb^3*G[1][7]*G[2][1] + 12*s1^2*zb^4*G[1][7]*G[2][1] + 
    12*s1*s2*zb^4*G[1][7]*G[2][1] - 24*s2^2*zb^4*G[1][7]*G[2][1] + 
    24*s1^2*z*zb^4*G[1][7]*G[2][1] - 24*s1*s2*z*zb^4*G[1][7]*G[2][1] + 
    108*s2^2*z*zb^4*G[1][7]*G[2][1] + 48*s1^2*z^2*zb^4*G[1][7]*G[2][1] + 
    84*s1*s2*z^2*zb^4*G[1][7]*G[2][1] - 72*s1*s2*z^3*zb^4*G[1][7]*G[2][1] + 
    12*s2^2*z^3*zb^4*G[1][7]*G[2][1] - 84*s1^2*z^4*zb^4*G[1][7]*G[2][1] - 
    72*s1*s2*z^4*zb^4*G[1][7]*G[2][1] - 24*s2^2*z^4*zb^4*G[1][7]*G[2][1] - 
    12*s1^2*zb^5*G[1][7]*G[2][1] - 24*s1*s2*zb^5*G[1][7]*G[2][1] + 
    12*s2^2*z*zb^5*G[1][7]*G[2][1] - 72*s1^2*z^2*zb^5*G[1][7]*G[2][1] + 
    24*s1*s2*z^2*zb^5*G[1][7]*G[2][1] - 24*s2^2*z^2*zb^5*G[1][7]*G[2][1] + 
    84*s1^2*z^3*zb^5*G[1][7]*G[2][1] + 24*s1*s2*z^3*zb^5*G[1][7]*G[2][1] + 
    12*s2^2*z^3*zb^5*G[1][7]*G[2][1] - 12*s1^2*zb^6*G[1][7]*G[2][1] + 
    12*s1*s2*zb^6*G[1][7]*G[2][1] + 24*s1^2*z*zb^6*G[1][7]*G[2][1] - 
    12*s1*s2*z*zb^6*G[1][7]*G[2][1] - 12*s1^2*z^2*zb^6*G[1][7]*G[2][1] + 
    12*s1^2*zb^7*G[1][7]*G[2][1] - 12*s1^2*z*zb^7*G[1][7]*G[2][1] + 
    24*s2^2*z^2*G[1][4]*G[2][2] + 96*s1*s2*z^3*G[1][4]*G[2][2] + 
    48*s2^2*z^3*G[1][4]*G[2][2] + 72*s1^2*z^4*G[1][4]*G[2][2] + 
    48*s1*s2*z^4*G[1][4]*G[2][2] - 24*s1*s2*z^5*G[1][4]*G[2][2] - 
    72*s2^2*z*zb*G[1][4]*G[2][2] - 192*s1*s2*z^2*zb*G[1][4]*G[2][2] - 
    72*s2^2*z^2*zb*G[1][4]*G[2][2] - 132*s1^2*z^3*zb*G[1][4]*G[2][2] - 
    288*s1*s2*z^3*zb*G[1][4]*G[2][2] - 240*s2^2*z^3*zb*G[1][4]*G[2][2] - 
    144*s1^2*z^4*zb*G[1][4]*G[2][2] - 36*s1*s2*z^4*zb*G[1][4]*G[2][2] + 
    60*s2^2*z^4*zb*G[1][4]*G[2][2] + 84*s1^2*z^5*zb*G[1][4]*G[2][2] + 
    72*s1*s2*z^5*zb*G[1][4]*G[2][2] - 48*s2^2*z^5*zb*G[1][4]*G[2][2] + 
    36*s1*s2*z^6*zb*G[1][4]*G[2][2] + 24*s2^2*z^6*zb*G[1][4]*G[2][2] + 
    12*s2^2*z^7*zb*G[1][4]*G[2][2] + 192*s2^2*z*zb^2*G[1][4]*G[2][2] + 
    36*s1^2*z^2*zb^2*G[1][4]*G[2][2] + 672*s1*s2*z^2*zb^2*G[1][4]*G[2][2] + 
    336*s2^2*z^2*zb^2*G[1][4]*G[2][2] + 348*s1^2*z^3*zb^2*G[1][4]*G[2][2] + 
    180*s1*s2*z^3*zb^2*G[1][4]*G[2][2] + 108*s2^2*z^3*zb^2*G[1][4]*G[2][2] - 
    120*s1^2*z^4*zb^2*G[1][4]*G[2][2] - 204*s1*s2*z^4*zb^2*G[1][4]*G[2][2] + 
    84*s2^2*z^4*zb^2*G[1][4]*G[2][2] - 120*s1^2*z^5*zb^2*G[1][4]*G[2][2] - 
    168*s1*s2*z^5*zb^2*G[1][4]*G[2][2] - 60*s2^2*z^5*zb^2*G[1][4]*G[2][2] - 
    24*s1*s2*z^6*zb^2*G[1][4]*G[2][2] - 60*s2^2*z^6*zb^2*G[1][4]*G[2][2] - 
    36*s1^2*z*zb^3*G[1][4]*G[2][2] - 264*s1*s2*z*zb^3*G[1][4]*G[2][2] - 
    264*s2^2*z*zb^3*G[1][4]*G[2][2] - 156*s1^2*z^2*zb^3*G[1][4]*G[2][2] - 
    468*s1*s2*z^2*zb^3*G[1][4]*G[2][2] - 396*s2^2*z^2*zb^3*G[1][4]*G[2][2] - 
    108*s1^2*z^3*zb^3*G[1][4]*G[2][2] + 180*s1*s2*z^3*zb^3*G[1][4]*G[2][2] + 
    12*s2^2*z^3*zb^3*G[1][4]*G[2][2] + 288*s1^2*z^4*zb^3*G[1][4]*G[2][2] + 
    336*s1*s2*z^4*zb^3*G[1][4]*G[2][2] + 12*s2^2*z^4*zb^3*G[1][4]*G[2][2] + 
    36*s1^2*z^5*zb^3*G[1][4]*G[2][2] + 72*s1*s2*z^5*zb^3*G[1][4]*G[2][2] + 
    132*s2^2*z^5*zb^3*G[1][4]*G[2][2] + 12*s1^2*zb^4*G[1][4]*G[2][2] + 
    72*s1*s2*zb^4*G[1][4]*G[2][2] + 12*s1^2*z*zb^4*G[1][4]*G[2][2] + 
    396*s1*s2*z*zb^4*G[1][4]*G[2][2] + 204*s2^2*z*zb^4*G[1][4]*G[2][2] + 
    204*s1^2*z^2*zb^4*G[1][4]*G[2][2] - 204*s1*s2*z^2*zb^4*G[1][4]*G[2][2] + 
    132*s2^2*z^2*zb^4*G[1][4]*G[2][2] - 204*s1^2*z^3*zb^4*G[1][4]*G[2][2] - 
    240*s1*s2*z^3*zb^4*G[1][4]*G[2][2] - 12*s2^2*z^3*zb^4*G[1][4]*G[2][2] - 
    120*s1^2*z^4*zb^4*G[1][4]*G[2][2] - 72*s1*s2*z^4*zb^4*G[1][4]*G[2][2] - 
    132*s2^2*z^4*zb^4*G[1][4]*G[2][2] + 12*s1^2*zb^5*G[1][4]*G[2][2] - 
    144*s1*s2*zb^5*G[1][4]*G[2][2] + 24*s1^2*z*zb^5*G[1][4]*G[2][2] - 
    60*s1*s2*z*zb^5*G[1][4]*G[2][2] - 60*s2^2*z*zb^5*G[1][4]*G[2][2] - 
    60*s1^2*z^2*zb^5*G[1][4]*G[2][2] + 204*s1*s2*z^2*zb^5*G[1][4]*G[2][2] - 
    12*s2^2*z^2*zb^5*G[1][4]*G[2][2] + 120*s1^2*z^3*zb^5*G[1][4]*G[2][2] + 
    24*s1*s2*z^3*zb^5*G[1][4]*G[2][2] + 48*s2^2*z^3*zb^5*G[1][4]*G[2][2] - 
    60*s1^2*zb^6*G[1][4]*G[2][2] + 72*s1*s2*zb^6*G[1][4]*G[2][2] + 
    12*s1^2*z*zb^6*G[1][4]*G[2][2] - 72*s1*s2*z*zb^6*G[1][4]*G[2][2] - 
    24*s1^2*z^2*zb^6*G[1][4]*G[2][2] + 36*s1^2*zb^7*G[1][4]*G[2][2] - 
    12*s1^2*z*zb^7*G[1][4]*G[2][2] + 24*s1*s2*z^2*G[1][5]*G[2][2] - 
    24*s2^2*z^2*G[1][5]*G[2][2] + 24*s1^2*z^3*G[1][5]*G[2][2] - 
    96*s1*s2*z^3*G[1][5]*G[2][2] - 72*s1^2*z^4*G[1][5]*G[2][2] - 
    72*s1*s2*z^4*G[1][5]*G[2][2] - 144*s2^2*z^4*G[1][5]*G[2][2] - 
    24*s1^2*z^5*G[1][5]*G[2][2] + 24*s1*s2*z^5*G[1][5]*G[2][2] + 
    168*s2^2*z^5*G[1][5]*G[2][2] - 96*s2^2*z^6*G[1][5]*G[2][2] + 
    24*s2^2*z^7*G[1][5]*G[2][2] - 24*s2^2*zb*G[1][5]*G[2][2] - 
    72*s1*s2*z*zb*G[1][5]*G[2][2] + 168*s2^2*z*zb*G[1][5]*G[2][2] - 
    48*s1^2*z^2*zb*G[1][5]*G[2][2] + 216*s1*s2*z^2*zb*G[1][5]*G[2][2] - 
    168*s2^2*z^2*zb*G[1][5]*G[2][2] + 96*s1^2*z^3*zb*G[1][5]*G[2][2] + 
    276*s1*s2*z^3*zb*G[1][5]*G[2][2] + 528*s2^2*z^3*zb*G[1][5]*G[2][2] + 
    204*s1^2*z^4*zb*G[1][5]*G[2][2] - 312*s2^2*z^4*zb*G[1][5]*G[2][2] - 
    60*s1^2*z^5*zb*G[1][5]*G[2][2] + 12*s1*s2*z^5*zb*G[1][5]*G[2][2] + 
    204*s2^2*z^5*zb*G[1][5]*G[2][2] - 72*s1*s2*z^6*zb*G[1][5]*G[2][2] - 
    120*s2^2*z^6*zb*G[1][5]*G[2][2] + 12*s2^2*z^7*zb*G[1][5]*G[2][2] + 
    72*s2^2*zb^2*G[1][5]*G[2][2] + 264*s1*s2*z*zb^2*G[1][5]*G[2][2] - 
    432*s2^2*z*zb^2*G[1][5]*G[2][2] + 96*s1^2*z^2*zb^2*G[1][5]*G[2][2] - 
    996*s1*s2*z^2*zb^2*G[1][5]*G[2][2] + 144*s2^2*z^2*zb^2*G[1][5]*G[2][2] - 
    432*s1^2*z^3*zb^2*G[1][5]*G[2][2] + 144*s1*s2*z^3*zb^2*G[1][5]*G[2][2] - 
    384*s2^2*z^3*zb^2*G[1][5]*G[2][2] + 36*s1^2*z^4*zb^2*G[1][5]*G[2][2] - 
    24*s1*s2*z^4*zb^2*G[1][5]*G[2][2] - 12*s2^2*z^4*zb^2*G[1][5]*G[2][2] + 
    132*s1^2*z^5*zb^2*G[1][5]*G[2][2] + 276*s1*s2*z^5*zb^2*G[1][5]*G[2][2] + 
    156*s2^2*z^5*zb^2*G[1][5]*G[2][2] + 24*s2^2*z^6*zb^2*G[1][5]*G[2][2] - 
    72*s2^2*zb^3*G[1][5]*G[2][2] + 72*s1^2*z*zb^3*G[1][5]*G[2][2] - 
    156*s1*s2*z*zb^3*G[1][5]*G[2][2] + 456*s2^2*z*zb^3*G[1][5]*G[2][2] + 
    24*s1^2*z^2*zb^3*G[1][5]*G[2][2] + 1008*s1*s2*z^2*zb^3*G[1][5]*G[2][2] - 
    24*s2^2*z^2*zb^3*G[1][5]*G[2][2] + 300*s1^2*z^3*zb^3*G[1][5]*G[2][2] - 
    372*s1*s2*z^3*zb^3*G[1][5]*G[2][2] + 132*s2^2*z^3*zb^3*G[1][5]*G[2][2] - 
    300*s1^2*z^4*zb^3*G[1][5]*G[2][2] - 408*s1*s2*z^4*zb^3*G[1][5]*G[2][2] - 
    84*s2^2*z^4*zb^3*G[1][5]*G[2][2] - 48*s1^2*z^5*zb^3*G[1][5]*G[2][2] - 
    24*s1*s2*z^5*zb^3*G[1][5]*G[2][2] - 120*s2^2*z^5*zb^3*G[1][5]*G[2][2] - 
    24*s1^2*zb^4*G[1][5]*G[2][2] - 12*s1*s2*zb^4*G[1][5]*G[2][2] + 
    24*s2^2*zb^4*G[1][5]*G[2][2] - 144*s1^2*z*zb^4*G[1][5]*G[2][2] - 
    144*s1*s2*z*zb^4*G[1][5]*G[2][2] - 240*s2^2*z*zb^4*G[1][5]*G[2][2] - 
    108*s1^2*z^2*zb^4*G[1][5]*G[2][2] - 252*s1*s2*z^2*zb^4*G[1][5]*G[2][2] + 
    36*s2^2*z^2*zb^4*G[1][5]*G[2][2] + 144*s1^2*z^3*zb^4*G[1][5]*G[2][2] + 
    408*s1*s2*z^3*zb^4*G[1][5]*G[2][2] - 12*s2^2*z^3*zb^4*G[1][5]*G[2][2] + 
    132*s1^2*z^4*zb^4*G[1][5]*G[2][2] + 72*s1*s2*z^4*zb^4*G[1][5]*G[2][2] + 
    120*s2^2*z^4*zb^4*G[1][5]*G[2][2] + 60*s1^2*zb^5*G[1][5]*G[2][2] + 
    24*s1*s2*zb^5*G[1][5]*G[2][2] + 96*s1^2*z*zb^5*G[1][5]*G[2][2] + 
    120*s1*s2*z*zb^5*G[1][5]*G[2][2] + 48*s2^2*z*zb^5*G[1][5]*G[2][2] - 
    24*s1^2*z^2*zb^5*G[1][5]*G[2][2] - 96*s1*s2*z^2*zb^5*G[1][5]*G[2][2] - 
    12*s2^2*z^2*zb^5*G[1][5]*G[2][2] - 132*s1^2*z^3*zb^5*G[1][5]*G[2][2] - 
    72*s1*s2*z^3*zb^5*G[1][5]*G[2][2] - 36*s2^2*z^3*zb^5*G[1][5]*G[2][2] - 
    48*s1^2*zb^6*G[1][5]*G[2][2] - 12*s1*s2*zb^6*G[1][5]*G[2][2] - 
    12*s1^2*z*zb^6*G[1][5]*G[2][2] - 12*s1*s2*z*zb^6*G[1][5]*G[2][2] + 
    60*s1^2*z^2*zb^6*G[1][5]*G[2][2] + 24*s1*s2*z^2*zb^6*G[1][5]*G[2][2] + 
    12*s1^2*zb^7*G[1][5]*G[2][2] - 12*s1^2*z*zb^7*G[1][5]*G[2][2] - 
    24*s1^2*z^3*zb*G[1][4]*G[2][3] + 72*s1*s2*z^3*zb*G[1][4]*G[2][3] + 
    120*s1^2*z^4*zb*G[1][4]*G[2][3] - 24*s1*s2*z^4*zb*G[1][4]*G[2][3] + 
    120*s2^2*z^4*zb*G[1][4]*G[2][3] - 96*s1^2*z^5*zb*G[1][4]*G[2][3] - 
    24*s1*s2*z^5*zb*G[1][4]*G[2][3] - 216*s2^2*z^5*zb*G[1][4]*G[2][3] - 
    24*s1*s2*z^6*zb*G[1][4]*G[2][3] + 144*s2^2*z^6*zb*G[1][4]*G[2][3] - 
    48*s2^2*z^7*zb*G[1][4]*G[2][3] + 72*s1^2*z^2*zb^2*G[1][4]*G[2][3] - 
    216*s1*s2*z^2*zb^2*G[1][4]*G[2][3] - 264*s1^2*z^3*zb^2*G[1][4]*G[2][3] + 
    24*s1*s2*z^3*zb^2*G[1][4]*G[2][3] - 264*s2^2*z^3*zb^2*G[1][4]*G[2][3] + 
    72*s1^2*z^4*zb^2*G[1][4]*G[2][3] + 120*s1*s2*z^4*zb^2*G[1][4]*G[2][3] + 
    336*s2^2*z^4*zb^2*G[1][4]*G[2][3] + 120*s1^2*z^5*zb^2*G[1][4]*G[2][3] + 
    24*s1*s2*z^5*zb^2*G[1][4]*G[2][3] - 144*s2^2*z^5*zb^2*G[1][4]*G[2][3] + 
    48*s1*s2*z^6*zb^2*G[1][4]*G[2][3] + 72*s2^2*z^6*zb^2*G[1][4]*G[2][3] - 
    72*s1^2*z*zb^3*G[1][4]*G[2][3] + 216*s1*s2*z*zb^3*G[1][4]*G[2][3] + 
    72*s1^2*z^2*zb^3*G[1][4]*G[2][3] + 168*s1*s2*z^2*zb^3*G[1][4]*G[2][3] + 
    168*s2^2*z^2*zb^3*G[1][4]*G[2][3] + 336*s1^2*z^3*zb^3*G[1][4]*G[2][3] - 
    336*s1*s2*z^3*zb^3*G[1][4]*G[2][3] - 312*s1^2*z^4*zb^3*G[1][4]*G[2][3] + 
    48*s1*s2*z^4*zb^3*G[1][4]*G[2][3] - 144*s2^2*z^4*zb^3*G[1][4]*G[2][3] - 
    24*s1^2*z^5*zb^3*G[1][4]*G[2][3] - 96*s1*s2*z^5*zb^3*G[1][4]*G[2][3] - 
    24*s2^2*z^5*zb^3*G[1][4]*G[2][3] + 24*s1^2*zb^4*G[1][4]*G[2][3] - 
    72*s1*s2*zb^4*G[1][4]*G[2][3] + 168*s1^2*z*zb^4*G[1][4]*G[2][3] - 
    312*s1*s2*z*zb^4*G[1][4]*G[2][3] - 24*s2^2*z*zb^4*G[1][4]*G[2][3] - 
    384*s1^2*z^2*zb^4*G[1][4]*G[2][3] + 336*s1*s2*z^2*zb^4*G[1][4]*G[2][3] - 
    144*s2^2*z^2*zb^4*G[1][4]*G[2][3] + 72*s1^2*z^3*zb^4*G[1][4]*G[2][3] + 
    48*s1*s2*z^3*zb^4*G[1][4]*G[2][3] + 144*s2^2*z^3*zb^4*G[1][4]*G[2][3] + 
    120*s1^2*z^4*zb^4*G[1][4]*G[2][3] + 24*s2^2*z^4*zb^4*G[1][4]*G[2][3] - 
    96*s1^2*zb^5*G[1][4]*G[2][3] + 144*s1*s2*zb^5*G[1][4]*G[2][3] - 
    48*s1^2*z*zb^5*G[1][4]*G[2][3] - 24*s1*s2*z*zb^5*G[1][4]*G[2][3] + 
    24*s2^2*z*zb^5*G[1][4]*G[2][3] + 264*s1^2*z^2*zb^5*G[1][4]*G[2][3] - 
    216*s1*s2*z^2*zb^5*G[1][4]*G[2][3] - 120*s1^2*z^3*zb^5*G[1][4]*G[2][3] + 
    96*s1*s2*z^3*zb^5*G[1][4]*G[2][3] - 24*s2^2*z^3*zb^5*G[1][4]*G[2][3] + 
    120*s1^2*zb^6*G[1][4]*G[2][3] - 72*s1*s2*zb^6*G[1][4]*G[2][3] - 
    96*s1^2*z*zb^6*G[1][4]*G[2][3] + 120*s1*s2*z*zb^6*G[1][4]*G[2][3] - 
    24*s1^2*z^2*zb^6*G[1][4]*G[2][3] - 48*s1*s2*z^2*zb^6*G[1][4]*G[2][3] - 
    48*s1^2*zb^7*G[1][4]*G[2][3] + 48*s1^2*z*zb^7*G[1][4]*G[2][3] - 
    24*s1^2*z^3*zb*G[1][5]*G[2][3] - 72*s1*s2*z^3*zb*G[1][5]*G[2][3] - 
    96*s2^2*z^3*zb*G[1][5]*G[2][3] - 24*s1^2*z^4*zb*G[1][5]*G[2][3] + 
    24*s1*s2*z^4*zb*G[1][5]*G[2][3] + 216*s2^2*z^4*zb*G[1][5]*G[2][3] + 
    48*s1^2*z^5*zb*G[1][5]*G[2][3] + 24*s1*s2*z^5*zb*G[1][5]*G[2][3] - 
    264*s2^2*z^5*zb*G[1][5]*G[2][3] + 24*s1*s2*z^6*zb*G[1][5]*G[2][3] + 
    192*s2^2*z^6*zb*G[1][5]*G[2][3] - 48*s2^2*z^7*zb*G[1][5]*G[2][3] + 
    72*s1^2*z^2*zb^2*G[1][5]*G[2][3] + 120*s1*s2*z^2*zb^2*G[1][5]*G[2][3] + 
    192*s2^2*z^2*zb^2*G[1][5]*G[2][3] + 72*s1^2*z^3*zb^2*G[1][5]*G[2][3] + 
    168*s1*s2*z^3*zb^2*G[1][5]*G[2][3] - 264*s2^2*z^3*zb^2*G[1][5]*G[2][3] - 
    72*s1^2*z^4*zb^2*G[1][5]*G[2][3] - 120*s1*s2*z^4*zb^2*G[1][5]*G[2][3] + 
    288*s2^2*z^4*zb^2*G[1][5]*G[2][3] - 72*s1^2*z^5*zb^2*G[1][5]*G[2][3] - 
    216*s1*s2*z^5*zb^2*G[1][5]*G[2][3] - 240*s2^2*z^5*zb^2*G[1][5]*G[2][3] + 
    48*s1*s2*z^6*zb^2*G[1][5]*G[2][3] + 24*s2^2*z^6*zb^2*G[1][5]*G[2][3] - 
    72*s1^2*z*zb^3*G[1][5]*G[2][3] - 24*s1*s2*z*zb^3*G[1][5]*G[2][3] - 
    96*s2^2*z*zb^3*G[1][5]*G[2][3] - 168*s1^2*z^2*zb^3*G[1][5]*G[2][3] - 
    360*s1*s2*z^2*zb^3*G[1][5]*G[2][3] - 120*s2^2*z^2*zb^3*G[1][5]*G[2][3] + 
    96*s1^2*z^3*zb^3*G[1][5]*G[2][3] - 48*s1*s2*z^3*zb^3*G[1][5]*G[2][3] + 
    144*s2^2*z^3*zb^3*G[1][5]*G[2][3] + 120*s1^2*z^4*zb^3*G[1][5]*G[2][3] + 
    528*s1*s2*z^4*zb^3*G[1][5]*G[2][3] - 48*s2^2*z^4*zb^3*G[1][5]*G[2][3] + 
    24*s1^2*z^5*zb^3*G[1][5]*G[2][3] - 96*s1*s2*z^5*zb^3*G[1][5]*G[2][3] + 
    120*s2^2*z^5*zb^3*G[1][5]*G[2][3] + 24*s1^2*zb^4*G[1][5]*G[2][3] - 
    24*s1*s2*zb^4*G[1][5]*G[2][3] + 216*s1^2*z*zb^4*G[1][5]*G[2][3] + 
    120*s1*s2*z*zb^4*G[1][5]*G[2][3] + 168*s2^2*z*zb^4*G[1][5]*G[2][3] - 
    48*s1^2*z^2*zb^4*G[1][5]*G[2][3] + 336*s1*s2*z^2*zb^4*G[1][5]*G[2][3] - 
    96*s2^2*z^2*zb^4*G[1][5]*G[2][3] - 168*s1^2*z^3*zb^4*G[1][5]*G[2][3] - 
    432*s1*s2*z^3*zb^4*G[1][5]*G[2][3] + 48*s2^2*z^3*zb^4*G[1][5]*G[2][3] - 
    24*s1^2*z^4*zb^4*G[1][5]*G[2][3] - 120*s2^2*z^4*zb^4*G[1][5]*G[2][3] - 
    96*s1^2*zb^5*G[1][5]*G[2][3] + 48*s1*s2*zb^5*G[1][5]*G[2][3] - 
    144*s1^2*z*zb^5*G[1][5]*G[2][3] - 168*s1*s2*z*zb^5*G[1][5]*G[2][3] - 
    72*s2^2*z*zb^5*G[1][5]*G[2][3] + 216*s1^2*z^2*zb^5*G[1][5]*G[2][3] + 
    24*s1*s2*z^2*zb^5*G[1][5]*G[2][3] + 48*s2^2*z^2*zb^5*G[1][5]*G[2][3] + 
    24*s1^2*z^3*zb^5*G[1][5]*G[2][3] + 96*s1*s2*z^3*zb^5*G[1][5]*G[2][3] + 
    24*s2^2*z^3*zb^5*G[1][5]*G[2][3] + 120*s1^2*zb^6*G[1][5]*G[2][3] - 
    24*s1*s2*zb^6*G[1][5]*G[2][3] - 48*s1^2*z*zb^6*G[1][5]*G[2][3] + 
    72*s1*s2*z*zb^6*G[1][5]*G[2][3] - 72*s1^2*z^2*zb^6*G[1][5]*G[2][3] - 
    48*s1*s2*z^2*zb^6*G[1][5]*G[2][3] - 48*s1^2*zb^7*G[1][5]*G[2][3] + 
    48*s1^2*z*zb^7*G[1][5]*G[2][3] + 12*s1^2*z^3*zb*G[1][6]*G[2][4] + 
    24*s2^2*z^3*zb*G[1][6]*G[2][4] - 24*s1^2*z^4*zb*G[1][6]*G[2][4] - 
    84*s2^2*z^4*zb*G[1][6]*G[2][4] + 12*s1^2*z^5*zb*G[1][6]*G[2][4] + 
    120*s2^2*z^5*zb*G[1][6]*G[2][4] - 84*s2^2*z^6*zb*G[1][6]*G[2][4] + 
    24*s2^2*z^7*zb*G[1][6]*G[2][4] - 36*s1^2*z^2*zb^2*G[1][6]*G[2][4] + 
    24*s1*s2*z^2*zb^2*G[1][6]*G[2][4] - 48*s2^2*z^2*zb^2*G[1][6]*G[2][4] + 
    48*s1^2*z^3*zb^2*G[1][6]*G[2][4] - 48*s1*s2*z^3*zb^2*G[1][6]*G[2][4] + 
    132*s2^2*z^3*zb^2*G[1][6]*G[2][4] - 156*s2^2*z^4*zb^2*G[1][6]*G[2][4] - 
    12*s1^2*z^5*zb^2*G[1][6]*G[2][4] + 48*s1*s2*z^5*zb^2*G[1][6]*G[2][4] + 
    96*s2^2*z^5*zb^2*G[1][6]*G[2][4] - 24*s1*s2*z^6*zb^2*G[1][6]*G[2][4] - 
    24*s2^2*z^6*zb^2*G[1][6]*G[2][4] + 36*s1^2*z*zb^3*G[1][6]*G[2][4] - 
    48*s1*s2*z*zb^3*G[1][6]*G[2][4] + 24*s2^2*z*zb^3*G[1][6]*G[2][4] + 
    24*s1^2*z^2*zb^3*G[1][6]*G[2][4] + 48*s1*s2*z^2*zb^3*G[1][6]*G[2][4] - 
    12*s2^2*z^2*zb^3*G[1][6]*G[2][4] - 108*s1^2*z^3*zb^3*G[1][6]*G[2][4] + 
    96*s1*s2*z^3*zb^3*G[1][6]*G[2][4] - 36*s2^2*z^3*zb^3*G[1][6]*G[2][4] + 
    48*s1^2*z^4*zb^3*G[1][6]*G[2][4] - 144*s1*s2*z^4*zb^3*G[1][6]*G[2][4] + 
    48*s2^2*z^4*zb^3*G[1][6]*G[2][4] + 48*s1*s2*z^5*zb^3*G[1][6]*G[2][4] - 
    24*s2^2*z^5*zb^3*G[1][6]*G[2][4] - 12*s1^2*zb^4*G[1][6]*G[2][4] + 
    24*s1*s2*zb^4*G[1][6]*G[2][4] - 96*s1^2*z*zb^4*G[1][6]*G[2][4] + 
    48*s1*s2*z*zb^4*G[1][6]*G[2][4] - 36*s2^2*z*zb^4*G[1][6]*G[2][4] + 
    108*s1^2*z^2*zb^4*G[1][6]*G[2][4] - 168*s1*s2*z^2*zb^4*G[1][6]*G[2][4] + 
    60*s2^2*z^2*zb^4*G[1][6]*G[2][4] + 24*s1^2*z^3*zb^4*G[1][6]*G[2][4] + 
    96*s1*s2*z^3*zb^4*G[1][6]*G[2][4] - 48*s2^2*z^3*zb^4*G[1][6]*G[2][4] - 
    24*s1^2*z^4*zb^4*G[1][6]*G[2][4] + 24*s2^2*z^4*zb^4*G[1][6]*G[2][4] + 
    48*s1^2*zb^5*G[1][6]*G[2][4] - 48*s1*s2*zb^5*G[1][6]*G[2][4] + 
    48*s1^2*z*zb^5*G[1][6]*G[2][4] + 48*s1*s2*z*zb^5*G[1][6]*G[2][4] + 
    12*s2^2*z*zb^5*G[1][6]*G[2][4] - 120*s1^2*z^2*zb^5*G[1][6]*G[2][4] + 
    48*s1*s2*z^2*zb^5*G[1][6]*G[2][4] - 12*s2^2*z^2*zb^5*G[1][6]*G[2][4] + 
    24*s1^2*z^3*zb^5*G[1][6]*G[2][4] - 48*s1*s2*z^3*zb^5*G[1][6]*G[2][4] - 
    60*s1^2*zb^6*G[1][6]*G[2][4] + 24*s1*s2*zb^6*G[1][6]*G[2][4] + 
    36*s1^2*z*zb^6*G[1][6]*G[2][4] - 48*s1*s2*z*zb^6*G[1][6]*G[2][4] + 
    24*s1^2*z^2*zb^6*G[1][6]*G[2][4] + 24*s1*s2*z^2*zb^6*G[1][6]*G[2][4] + 
    24*s1^2*zb^7*G[1][6]*G[2][4] - 24*s1^2*z*zb^7*G[1][6]*G[2][4] - 
    12*s1^2*z^3*zb*G[1][7]*G[2][4] - 24*s2^2*z^3*zb*G[1][7]*G[2][4] + 
    24*s1^2*z^4*zb*G[1][7]*G[2][4] + 84*s2^2*z^4*zb*G[1][7]*G[2][4] - 
    12*s1^2*z^5*zb*G[1][7]*G[2][4] - 120*s2^2*z^5*zb*G[1][7]*G[2][4] + 
    84*s2^2*z^6*zb*G[1][7]*G[2][4] - 24*s2^2*z^7*zb*G[1][7]*G[2][4] + 
    36*s1^2*z^2*zb^2*G[1][7]*G[2][4] - 24*s1*s2*z^2*zb^2*G[1][7]*G[2][4] + 
    48*s2^2*z^2*zb^2*G[1][7]*G[2][4] - 48*s1^2*z^3*zb^2*G[1][7]*G[2][4] + 
    48*s1*s2*z^3*zb^2*G[1][7]*G[2][4] - 132*s2^2*z^3*zb^2*G[1][7]*G[2][4] + 
    156*s2^2*z^4*zb^2*G[1][7]*G[2][4] + 12*s1^2*z^5*zb^2*G[1][7]*G[2][4] - 
    48*s1*s2*z^5*zb^2*G[1][7]*G[2][4] - 96*s2^2*z^5*zb^2*G[1][7]*G[2][4] + 
    24*s1*s2*z^6*zb^2*G[1][7]*G[2][4] + 24*s2^2*z^6*zb^2*G[1][7]*G[2][4] - 
    36*s1^2*z*zb^3*G[1][7]*G[2][4] + 48*s1*s2*z*zb^3*G[1][7]*G[2][4] - 
    24*s2^2*z*zb^3*G[1][7]*G[2][4] - 24*s1^2*z^2*zb^3*G[1][7]*G[2][4] - 
    48*s1*s2*z^2*zb^3*G[1][7]*G[2][4] + 12*s2^2*z^2*zb^3*G[1][7]*G[2][4] + 
    108*s1^2*z^3*zb^3*G[1][7]*G[2][4] - 96*s1*s2*z^3*zb^3*G[1][7]*G[2][4] + 
    36*s2^2*z^3*zb^3*G[1][7]*G[2][4] - 48*s1^2*z^4*zb^3*G[1][7]*G[2][4] + 
    144*s1*s2*z^4*zb^3*G[1][7]*G[2][4] - 48*s2^2*z^4*zb^3*G[1][7]*G[2][4] - 
    48*s1*s2*z^5*zb^3*G[1][7]*G[2][4] + 24*s2^2*z^5*zb^3*G[1][7]*G[2][4] + 
    12*s1^2*zb^4*G[1][7]*G[2][4] - 24*s1*s2*zb^4*G[1][7]*G[2][4] + 
    96*s1^2*z*zb^4*G[1][7]*G[2][4] - 48*s1*s2*z*zb^4*G[1][7]*G[2][4] + 
    36*s2^2*z*zb^4*G[1][7]*G[2][4] - 108*s1^2*z^2*zb^4*G[1][7]*G[2][4] + 
    168*s1*s2*z^2*zb^4*G[1][7]*G[2][4] - 60*s2^2*z^2*zb^4*G[1][7]*G[2][4] - 
    24*s1^2*z^3*zb^4*G[1][7]*G[2][4] - 96*s1*s2*z^3*zb^4*G[1][7]*G[2][4] + 
    48*s2^2*z^3*zb^4*G[1][7]*G[2][4] + 24*s1^2*z^4*zb^4*G[1][7]*G[2][4] - 
    24*s2^2*z^4*zb^4*G[1][7]*G[2][4] - 48*s1^2*zb^5*G[1][7]*G[2][4] + 
    48*s1*s2*zb^5*G[1][7]*G[2][4] - 48*s1^2*z*zb^5*G[1][7]*G[2][4] - 
    48*s1*s2*z*zb^5*G[1][7]*G[2][4] - 12*s2^2*z*zb^5*G[1][7]*G[2][4] + 
    120*s1^2*z^2*zb^5*G[1][7]*G[2][4] - 48*s1*s2*z^2*zb^5*G[1][7]*G[2][4] + 
    12*s2^2*z^2*zb^5*G[1][7]*G[2][4] - 24*s1^2*z^3*zb^5*G[1][7]*G[2][4] + 
    48*s1*s2*z^3*zb^5*G[1][7]*G[2][4] + 60*s1^2*zb^6*G[1][7]*G[2][4] - 
    24*s1*s2*zb^6*G[1][7]*G[2][4] - 36*s1^2*z*zb^6*G[1][7]*G[2][4] + 
    48*s1*s2*z*zb^6*G[1][7]*G[2][4] - 24*s1^2*z^2*zb^6*G[1][7]*G[2][4] - 
    24*s1*s2*z^2*zb^6*G[1][7]*G[2][4] - 24*s1^2*zb^7*G[1][7]*G[2][4] + 
    24*s1^2*z*zb^7*G[1][7]*G[2][4] + 48*s2^2*z^2*G[3][1] + 
    192*s1*s2*z^3*G[3][1] + 96*s2^2*z^3*G[3][1] + 144*s1^2*z^4*G[3][1] + 
    96*s1*s2*z^4*G[3][1] - 48*s1*s2*z^5*G[3][1] - 144*s2^2*z*zb*G[3][1] - 
    384*s1*s2*z^2*zb*G[3][1] - 144*s2^2*z^2*zb*G[3][1] - 
    288*s1^2*z^3*zb*G[3][1] - 456*s1*s2*z^3*zb*G[3][1] - 
    456*s2^2*z^3*zb*G[3][1] - 96*s1^2*z^4*zb*G[3][1] - 
    120*s1*s2*z^4*zb*G[3][1] + 216*s2^2*z^4*zb*G[3][1] + 
    96*s1*s2*z^5*zb*G[3][1] - 312*s2^2*z^5*zb*G[3][1] + 
    144*s2^2*z^6*zb*G[3][1] - 24*s2^2*z^7*zb*G[3][1] + 
    312*s2^2*z*zb^2*G[3][1] + 144*s1^2*z^2*zb^2*G[3][1] + 
    1032*s1*s2*z^2*zb^2*G[3][1] + 840*s2^2*z^2*zb^2*G[3][1] + 
    264*s1^2*z^3*zb^2*G[3][1] + 336*s1*s2*z^3*zb^2*G[3][1] - 
    312*s2^2*z^3*zb^2*G[3][1] - 144*s1^2*z^4*zb^2*G[3][1] - 
    264*s1*s2*z^4*zb^2*G[3][1] + 648*s2^2*z^4*zb^2*G[3][1] - 
    96*s1*s2*z^5*zb^2*G[3][1] - 96*s2^2*z^5*zb^2*G[3][1] + 
    24*s1*s2*z^6*zb^2*G[3][1] - 24*s2^2*z^6*zb^2*G[3][1] - 
    144*s1^2*z*zb^3*G[3][1] - 480*s1*s2*z*zb^3*G[3][1] - 
    360*s2^2*z*zb^3*G[3][1] - 120*s1^2*z^2*zb^3*G[3][1] - 
    96*s1*s2*z^2*zb^3*G[3][1] - 864*s2^2*z^2*zb^3*G[3][1] + 
    384*s1^2*z^3*zb^3*G[3][1] - 240*s1*s2*z^3*zb^3*G[3][1] + 
    336*s2^2*z^3*zb^3*G[3][1] + 480*s1*s2*z^4*zb^3*G[3][1] - 
    504*s2^2*z^4*zb^3*G[3][1] - 48*s1*s2*z^5*zb^3*G[3][1] + 
    168*s2^2*z^5*zb^3*G[3][1] + 48*s1^2*zb^4*G[3][1] + 
    144*s1*s2*zb^4*G[3][1] + 24*s1^2*z*zb^4*G[3][1] + 
    600*s1*s2*z*zb^4*G[3][1] + 216*s2^2*z*zb^4*G[3][1] - 
    72*s1^2*z^2*zb^4*G[3][1] - 888*s1*s2*z^2*zb^4*G[3][1] + 
    240*s2^2*z^2*zb^4*G[3][1] - 312*s1^2*z^3*zb^4*G[3][1] + 
    120*s1*s2*z^3*zb^4*G[3][1] + 168*s2^2*z^3*zb^4*G[3][1] + 
    24*s1^2*z^4*zb^4*G[3][1] - 48*s1*s2*z^4*zb^4*G[3][1] - 
    120*s2^2*z^4*zb^4*G[3][1] - 288*s1*s2*zb^5*G[3][1] + 
    240*s1^2*z*zb^5*G[3][1] + 48*s1*s2*z*zb^5*G[3][1] - 
    24*s2^2*z*zb^5*G[3][1] + 24*s1^2*z^2*zb^5*G[3][1] + 
    336*s1*s2*z^2*zb^5*G[3][1] - 96*s2^2*z^2*zb^5*G[3][1] + 
    24*s1^2*z^3*zb^5*G[3][1] - 48*s1*s2*z^3*zb^5*G[3][1] + 
    48*s2^2*z^3*zb^5*G[3][1] - 144*s1^2*zb^6*G[3][1] + 
    144*s1*s2*zb^6*G[3][1] - 96*s1^2*z*zb^6*G[3][1] - 
    168*s1*s2*z*zb^6*G[3][1] + 24*s1^2*z^2*zb^6*G[3][1] + 
    24*s1*s2*z^2*zb^6*G[3][1] + 96*s1^2*zb^7*G[3][1] - 
    24*s1^2*z*zb^7*G[3][1] - 72*s1*s2*z^2*G[3][2] + 48*s2^2*z^2*G[3][2] - 
    72*s1^2*z^3*G[3][2] + 192*s1*s2*z^3*G[3][2] - 48*s2^2*z^3*G[3][2] + 
    144*s1^2*z^4*G[3][2] + 168*s1*s2*z^4*G[3][2] + 432*s2^2*z^4*G[3][2] + 
    72*s1^2*z^5*G[3][2] - 48*s1*s2*z^5*G[3][2] - 504*s2^2*z^5*G[3][2] + 
    288*s2^2*z^6*G[3][2] - 72*s2^2*z^7*G[3][2] + 72*s2^2*zb*G[3][2] + 
    216*s1*s2*z*zb*G[3][2] - 432*s2^2*z*zb*G[3][2] + 
    144*s1^2*z^2*zb*G[3][2] - 456*s1*s2*z^2*zb*G[3][2] + 
    576*s2^2*z^2*zb*G[3][2] - 96*s1^2*z^3*zb*G[3][2] - 
    384*s1*s2*z^3*zb*G[3][2] - 1272*s2^2*z^3*zb*G[3][2] - 
    360*s1^2*z^4*zb*G[3][2] - 72*s1*s2*z^4*zb*G[3][2] + 
    720*s2^2*z^4*zb*G[3][2] - 72*s1^2*z^5*zb*G[3][2] - 
    144*s1*s2*z^5*zb*G[3][2] - 432*s2^2*z^5*zb*G[3][2] + 
    120*s1*s2*z^6*zb*G[3][2] + 216*s2^2*z^6*zb*G[3][2] - 
    24*s2^2*z^7*zb*G[3][2] - 216*s2^2*zb^2*G[3][2] - 
    792*s1*s2*z*zb^2*G[3][2] + 1032*s2^2*z*zb^2*G[3][2] - 
    504*s1^2*z^2*zb^2*G[3][2] + 1992*s1*s2*z^2*zb^2*G[3][2] - 
    696*s2^2*z^2*zb^2*G[3][2] + 624*s1^2*z^3*zb^2*G[3][2] - 
    720*s1*s2*z^3*zb^2*G[3][2] + 984*s2^2*z^3*zb^2*G[3][2] + 
    264*s1^2*z^4*zb^2*G[3][2] + 504*s1*s2*z^4*zb^2*G[3][2] - 
    24*s2^2*z^4*zb^2*G[3][2] - 48*s1^2*z^5*zb^2*G[3][2] - 
    336*s1*s2*z^5*zb^2*G[3][2] - 240*s2^2*z^5*zb^2*G[3][2] + 
    24*s1*s2*z^6*zb^2*G[3][2] + 24*s2^2*z^6*zb^2*G[3][2] + 
    216*s2^2*zb^3*G[3][2] + 696*s1*s2*z*zb^3*G[3][2] - 
    888*s2^2*z*zb^3*G[3][2] + 552*s1^2*z^2*zb^3*G[3][2] - 
    1488*s1*s2*z^2*zb^3*G[3][2] + 216*s2^2*z^2*zb^3*G[3][2] - 
    768*s1^2*z^3*zb^3*G[3][2] + 432*s1*s2*z^3*zb^3*G[3][2] - 
    240*s2^2*z^3*zb^3*G[3][2] + 72*s1^2*z^4*zb^3*G[3][2] + 
    312*s1*s2*z^4*zb^3*G[3][2] + 96*s2^2*z^4*zb^3*G[3][2] + 
    48*s1^2*z^5*zb^3*G[3][2] - 48*s1*s2*z^5*zb^3*G[3][2] + 
    24*s2^2*z^5*zb^3*G[3][2] + 24*s1*s2*zb^4*G[3][2] - 72*s2^2*zb^4*G[3][2] - 
    120*s1^2*z*zb^4*G[3][2] - 120*s1*s2*z*zb^4*G[3][2] + 
    288*s2^2*z*zb^4*G[3][2] + 96*s1^2*z^2*zb^4*G[3][2] + 
    48*s1*s2*z^2*zb^4*G[3][2] + 144*s1^2*z^3*zb^4*G[3][2] - 
    48*s1*s2*z^3*zb^4*G[3][2] - 96*s2^2*z^3*zb^4*G[3][2] - 
    120*s1^2*z^4*zb^4*G[3][2] - 48*s1*s2*z^4*zb^4*G[3][2] + 
    24*s2^2*z^4*zb^4*G[3][2] + 24*s1^2*zb^5*G[3][2] - 48*s1*s2*zb^5*G[3][2] + 
    72*s1^2*z*zb^5*G[3][2] + 48*s1*s2*z*zb^5*G[3][2] - 
    264*s1^2*z^2*zb^5*G[3][2] + 96*s1*s2*z^2*zb^5*G[3][2] + 
    168*s1^2*z^3*zb^5*G[3][2] - 48*s1*s2*z^3*zb^5*G[3][2] - 
    48*s1^2*zb^6*G[3][2] + 24*s1*s2*zb^6*G[3][2] + 72*s1^2*z*zb^6*G[3][2] - 
    48*s1*s2*z*zb^6*G[3][2] - 24*s1^2*z^2*zb^6*G[3][2] + 
    24*s1*s2*z^2*zb^6*G[3][2] + 24*s1^2*zb^7*G[3][2] - 
    24*s1^2*z*zb^7*G[3][2] + 48*s2^2*z^2*G[3][3] + 192*s1*s2*z^3*G[3][3] + 
    96*s2^2*z^3*G[3][3] + 144*s1^2*z^4*G[3][3] + 96*s1*s2*z^4*G[3][3] - 
    48*s1*s2*z^5*G[3][3] - 144*s2^2*z*zb*G[3][3] - 384*s1*s2*z^2*zb*G[3][3] - 
    144*s2^2*z^2*zb*G[3][3] - 168*s1^2*z^3*zb*G[3][3] - 
    144*s1*s2*z^3*zb*G[3][3] - 336*s2^2*z^3*zb*G[3][3] - 
    48*s1^2*z^4*zb*G[3][3] - 312*s1*s2*z^4*zb*G[3][3] + 
    216*s2^2*z^4*zb*G[3][3] - 120*s1^2*z^5*zb*G[3][3] + 
    96*s1*s2*z^5*zb*G[3][3] - 384*s2^2*z^5*zb*G[3][3] - 
    24*s1*s2*z^6*zb*G[3][3] + 240*s2^2*z^6*zb*G[3][3] - 
    72*s2^2*z^7*zb*G[3][3] + 288*s2^2*z*zb^2*G[3][3] - 
    216*s1^2*z^2*zb^2*G[3][3] + 240*s1*s2*z^2*zb^2*G[3][3] + 
    624*s2^2*z^2*zb^2*G[3][3] + 120*s1^2*z^3*zb^2*G[3][3] + 
    504*s1*s2*z^3*zb^2*G[3][3] - 408*s2^2*z^3*zb^2*G[3][3] + 
    144*s1^2*z^4*zb^2*G[3][3] + 168*s1*s2*z^4*zb^2*G[3][3] + 
    696*s2^2*z^4*zb^2*G[3][3] + 144*s1^2*z^5*zb^2*G[3][3] - 
    96*s1*s2*z^5*zb^2*G[3][3] - 216*s2^2*z^5*zb^2*G[3][3] + 
    48*s1*s2*z^6*zb^2*G[3][3] + 72*s2^2*z^6*zb^2*G[3][3] + 
    216*s1^2*z*zb^3*G[3][3] + 96*s1*s2*z*zb^3*G[3][3] - 
    240*s2^2*z*zb^3*G[3][3] + 168*s1^2*z^2*zb^3*G[3][3] + 
    456*s1*s2*z^2*zb^3*G[3][3] - 600*s2^2*z^2*zb^3*G[3][3] + 
    120*s1^2*z^3*zb^3*G[3][3] - 1272*s1*s2*z^3*zb^3*G[3][3] + 
    360*s2^2*z^3*zb^3*G[3][3] - 384*s1^2*z^4*zb^3*G[3][3] + 
    384*s1*s2*z^4*zb^3*G[3][3] - 456*s2^2*z^4*zb^3*G[3][3] - 
    24*s1^2*z^5*zb^3*G[3][3] - 48*s1*s2*z^5*zb^3*G[3][3] + 
    72*s2^2*z^5*zb^3*G[3][3] - 72*s1^2*zb^4*G[3][3] - 
    360*s1^2*z*zb^4*G[3][3] - 216*s1*s2*z*zb^4*G[3][3] + 
    120*s2^2*z*zb^4*G[3][3] + 72*s1^2*z^2*zb^4*G[3][3] - 
    24*s1*s2*z^2*zb^4*G[3][3] + 120*s2^2*z^2*zb^4*G[3][3] + 
    24*s1^2*z^3*zb^4*G[3][3] + 480*s1*s2*z^3*zb^4*G[3][3] + 
    120*s2^2*z^3*zb^4*G[3][3] + 144*s1^2*z^4*zb^4*G[3][3] - 
    192*s1*s2*z^4*zb^4*G[3][3] - 24*s2^2*z^4*zb^4*G[3][3] + 
    168*s1^2*zb^5*G[3][3] + 144*s1^2*z*zb^5*G[3][3] + 
    72*s1*s2*z*zb^5*G[3][3] - 24*s2^2*z*zb^5*G[3][3] - 
    24*s1^2*z^2*zb^5*G[3][3] - 216*s1*s2*z^2*zb^5*G[3][3] - 
    24*s2^2*z^2*zb^5*G[3][3] - 96*s1^2*z^3*zb^5*G[3][3] + 
    144*s1*s2*z^3*zb^5*G[3][3] - 120*s1^2*zb^6*G[3][3] - 
    24*s1^2*z*zb^6*G[3][3] + 48*s1*s2*z*zb^6*G[3][3] - 
    48*s1*s2*z^2*zb^6*G[3][3] + 24*s1^2*zb^7*G[3][3] + 
    24*s1^2*z*zb^7*G[3][3] - 96*s2^2*z^2*G[3][4] - 192*s1*s2*z^3*G[3][4] + 
    48*s2^2*z^3*G[3][4] - 96*s1^2*z^4*G[3][4] - 48*s1*s2*z^4*G[3][4] - 
    288*s2^2*z^4*G[3][4] - 48*s1^2*z^5*G[3][4] + 336*s2^2*z^5*G[3][4] - 
    192*s2^2*z^6*G[3][4] + 48*s2^2*z^7*G[3][4] + 288*s2^2*z*zb*G[3][4] + 
    384*s1*s2*z^2*zb*G[3][4] - 192*s2^2*z^2*zb*G[3][4] + 
    48*s1^2*z^3*zb*G[3][4] + 120*s1*s2*z^3*zb*G[3][4] + 
    576*s2^2*z^3*zb*G[3][4] + 264*s1^2*z^4*zb*G[3][4] + 
    48*s1*s2*z^4*zb*G[3][4] - 48*s2^2*z^4*zb*G[3][4] + 
    72*s1^2*z^5*zb*G[3][4] + 216*s1*s2*z^5*zb*G[3][4] - 
    168*s2^2*z^5*zb*G[3][4] - 48*s1*s2*z^6*zb*G[3][4] + 
    144*s2^2*z^6*zb*G[3][4] - 24*s2^2*z^7*zb*G[3][4] + 
    192*s1*s2*z*zb^2*G[3][4] - 672*s2^2*z*zb^2*G[3][4] + 
    336*s1^2*z^2*zb^2*G[3][4] - 936*s1*s2*z^2*zb^2*G[3][4] + 
    672*s2^2*z^2*zb^2*G[3][4] - 432*s1^2*z^3*zb^2*G[3][4] + 
    720*s1*s2*z^3*zb^2*G[3][4] - 1104*s2^2*z^3*zb^2*G[3][4] - 
    216*s1^2*z^4*zb^2*G[3][4] - 624*s1*s2*z^4*zb^2*G[3][4] + 
    552*s2^2*z^4*zb^2*G[3][4] - 24*s1^2*z^5*zb^2*G[3][4] - 
    72*s1*s2*z^5*zb^2*G[3][4] - 312*s2^2*z^5*zb^2*G[3][4] + 
    48*s1*s2*z^6*zb^2*G[3][4] - 144*s1^2*z*zb^3*G[3][4] - 
    360*s1*s2*z*zb^3*G[3][4] + 336*s2^2*z*zb^3*G[3][4] - 
    432*s1^2*z^2*zb^3*G[3][4] + 240*s1*s2*z^2*zb^3*G[3][4] - 
    192*s2^2*z^2*zb^3*G[3][4] + 648*s1^2*z^3*zb^3*G[3][4] - 
    72*s1*s2*z^3*zb^3*G[3][4] + 216*s2^2*z^3*zb^3*G[3][4] + 
    24*s1^2*z^4*zb^3*G[3][4] + 432*s1*s2*z^4*zb^3*G[3][4] + 
    120*s2^2*z^4*zb^3*G[3][4] - 144*s1*s2*z^5*zb^3*G[3][4] + 
    96*s2^2*z^5*zb^3*G[3][4] + 48*s1^2*zb^4*G[3][4] - 24*s1*s2*zb^4*G[3][4] + 
    384*s1^2*z*zb^4*G[3][4] + 288*s1*s2*z*zb^4*G[3][4] + 
    144*s2^2*z*zb^4*G[3][4] - 264*s1^2*z^2*zb^4*G[3][4] + 
    312*s1*s2*z^2*zb^4*G[3][4] - 216*s2^2*z^2*zb^4*G[3][4] - 
    192*s1^2*z^3*zb^4*G[3][4] - 624*s1*s2*z^3*zb^4*G[3][4] + 
    72*s2^2*z^3*zb^4*G[3][4] + 24*s1^2*z^4*zb^4*G[3][4] + 
    192*s1*s2*z^4*zb^4*G[3][4] - 144*s2^2*z^4*zb^4*G[3][4] - 
    168*s1^2*zb^5*G[3][4] + 48*s1*s2*zb^5*G[3][4] - 192*s1^2*z*zb^5*G[3][4] - 
    192*s1*s2*z*zb^5*G[3][4] - 96*s2^2*z*zb^5*G[3][4] + 
    432*s1^2*z^2*zb^5*G[3][4] + 48*s1*s2*z^2*zb^5*G[3][4] + 
    72*s2^2*z^2*zb^5*G[3][4] - 72*s1^2*z^3*zb^5*G[3][4] + 
    48*s1*s2*z^3*zb^5*G[3][4] + 24*s2^2*z^3*zb^5*G[3][4] + 
    192*s1^2*zb^6*G[3][4] - 24*s1*s2*zb^6*G[3][4] - 120*s1^2*z*zb^6*G[3][4] + 
    72*s1*s2*z*zb^6*G[3][4] - 72*s1^2*z^2*zb^6*G[3][4] - 
    48*s1*s2*z^2*zb^6*G[3][4] - 72*s1^2*zb^7*G[3][4] + 
    72*s1^2*z*zb^7*G[3][4] - 144*s1*s2*z^3*zb*G[3][5] - 
    48*s2^2*z^3*zb*G[3][5] - 144*s1^2*z^4*zb*G[3][5] + 
    48*s1*s2*z^4*zb*G[3][5] - 48*s2^2*z^4*zb*G[3][5] + 
    144*s1^2*z^5*zb*G[3][5] + 48*s1*s2*z^5*zb*G[3][5] + 
    144*s2^2*z^5*zb*G[3][5] + 48*s1*s2*z^6*zb*G[3][5] - 
    96*s2^2*z^6*zb*G[3][5] + 48*s2^2*z^7*zb*G[3][5] + 
    384*s1*s2*z^2*zb^2*G[3][5] + 96*s2^2*z^2*zb^2*G[3][5] + 
    336*s1^2*z^3*zb^2*G[3][5] + 48*s1*s2*z^3*zb^2*G[3][5] + 
    192*s2^2*z^3*zb^2*G[3][5] - 144*s1^2*z^4*zb^2*G[3][5] - 
    240*s1*s2*z^4*zb^2*G[3][5] - 240*s2^2*z^4*zb^2*G[3][5] - 
    192*s1^2*z^5*zb^2*G[3][5] - 144*s1*s2*z^5*zb^2*G[3][5] + 
    48*s2^2*z^5*zb^2*G[3][5] - 48*s1*s2*z^6*zb^2*G[3][5] - 
    96*s2^2*z^6*zb^2*G[3][5] - 336*s1*s2*z*zb^3*G[3][5] - 
    48*s2^2*z*zb^3*G[3][5] - 192*s1^2*z^2*zb^3*G[3][5] - 
    432*s1*s2*z^2*zb^3*G[3][5] - 240*s2^2*z^2*zb^3*G[3][5] - 
    336*s1^2*z^3*zb^3*G[3][5] + 480*s1*s2*z^3*zb^3*G[3][5] + 
    480*s1^2*z^4*zb^3*G[3][5] + 192*s1*s2*z^4*zb^3*G[3][5] + 
    192*s2^2*z^4*zb^3*G[3][5] + 48*s1^2*z^5*zb^3*G[3][5] + 
    96*s1*s2*z^5*zb^3*G[3][5] + 96*s2^2*z^5*zb^3*G[3][5] + 
    96*s1*s2*zb^4*G[3][5] - 48*s1^2*z*zb^4*G[3][5] + 
    528*s1*s2*z*zb^4*G[3][5] + 96*s2^2*z*zb^4*G[3][5] + 
    432*s1^2*z^2*zb^4*G[3][5] - 336*s1*s2*z^2*zb^4*G[3][5] + 
    144*s2^2*z^2*zb^4*G[3][5] - 192*s1^2*z^3*zb^4*G[3][5] - 
    288*s1*s2*z^3*zb^4*G[3][5] - 144*s2^2*z^3*zb^4*G[3][5] - 
    192*s1^2*z^4*zb^4*G[3][5] - 96*s2^2*z^4*zb^4*G[3][5] + 
    48*s1^2*zb^5*G[3][5] - 192*s1*s2*zb^5*G[3][5] - 48*s1*s2*z*zb^5*G[3][5] - 
    48*s2^2*z*zb^5*G[3][5] - 240*s1^2*z^2*zb^5*G[3][5] + 
    336*s1*s2*z^2*zb^5*G[3][5] + 192*s1^2*z^3*zb^5*G[3][5] - 
    96*s1*s2*z^3*zb^5*G[3][5] + 48*s2^2*z^3*zb^5*G[3][5] - 
    96*s1^2*zb^6*G[3][5] + 96*s1*s2*zb^6*G[3][5] + 96*s1^2*z*zb^6*G[3][5] - 
    144*s1*s2*z*zb^6*G[3][5] + 48*s1*s2*z^2*zb^6*G[3][5] + 
    48*s1^2*zb^7*G[3][5] - 48*s1^2*z*zb^7*G[3][5] - 24*s1^2*z^3*zb*G[3][6] - 
    72*s1*s2*z^3*zb*G[3][6] - 48*s2^2*z^3*zb*G[3][6] - 
    24*s1^2*z^4*zb*G[3][6] + 24*s1*s2*z^4*zb*G[3][6] + 
    72*s2^2*z^4*zb*G[3][6] + 48*s1^2*z^5*zb*G[3][6] + 
    24*s1*s2*z^5*zb*G[3][6] - 72*s2^2*z^5*zb*G[3][6] + 
    24*s1*s2*z^6*zb*G[3][6] + 48*s2^2*z^6*zb*G[3][6] + 
    72*s1^2*z^2*zb^2*G[3][6] + 168*s1*s2*z^2*zb^2*G[3][6] + 
    96*s2^2*z^2*zb^2*G[3][6] + 72*s1^2*z^3*zb^2*G[3][6] + 
    72*s1*s2*z^3*zb^2*G[3][6] - 72*s2^2*z^3*zb^2*G[3][6] - 
    72*s1^2*z^4*zb^2*G[3][6] - 120*s1*s2*z^4*zb^2*G[3][6] + 
    96*s2^2*z^4*zb^2*G[3][6] - 72*s1^2*z^5*zb^2*G[3][6] - 
    120*s1*s2*z^5*zb^2*G[3][6] - 96*s2^2*z^5*zb^2*G[3][6] - 
    24*s2^2*z^6*zb^2*G[3][6] - 72*s1^2*z*zb^3*G[3][6] - 
    120*s1*s2*z*zb^3*G[3][6] - 48*s2^2*z*zb^3*G[3][6] - 
    120*s1^2*z^2*zb^3*G[3][6] - 264*s1*s2*z^2*zb^3*G[3][6] - 
    72*s2^2*z^2*zb^3*G[3][6] + 144*s1*s2*z^3*zb^3*G[3][6] + 
    168*s1^2*z^4*zb^3*G[3][6] + 240*s1*s2*z^4*zb^3*G[3][6] + 
    48*s2^2*z^4*zb^3*G[3][6] + 24*s1^2*z^5*zb^3*G[3][6] + 
    72*s2^2*z^5*zb^3*G[3][6] + 24*s1^2*zb^4*G[3][6] + 24*s1*s2*zb^4*G[3][6] + 
    120*s1^2*z*zb^4*G[3][6] + 216*s1*s2*z*zb^4*G[3][6] + 
    72*s2^2*z*zb^4*G[3][6] + 48*s1^2*z^2*zb^4*G[3][6] - 
    120*s1^2*z^3*zb^4*G[3][6] - 240*s1*s2*z^3*zb^4*G[3][6] - 
    72*s1^2*z^4*zb^4*G[3][6] - 72*s2^2*z^4*zb^4*G[3][6] - 
    48*s1^2*zb^5*G[3][6] - 48*s1*s2*zb^5*G[3][6] - 48*s1^2*z*zb^5*G[3][6] - 
    72*s1*s2*z*zb^5*G[3][6] - 24*s2^2*z*zb^5*G[3][6] + 
    24*s1^2*z^2*zb^5*G[3][6] + 120*s1*s2*z^2*zb^5*G[3][6] + 
    72*s1^2*z^3*zb^5*G[3][6] + 24*s2^2*z^3*zb^5*G[3][6] + 
    24*s1^2*zb^6*G[3][6] + 24*s1*s2*zb^6*G[3][6] - 24*s1*s2*z*zb^6*G[3][6] - 
    24*s1^2*z^2*zb^6*G[3][6] + 24*s1^2*z^3*zb*G[3][7] + 
    48*s2^2*z^3*zb*G[3][7] - 48*s1^2*z^4*zb*G[3][7] - 
    168*s2^2*z^4*zb*G[3][7] + 24*s1^2*z^5*zb*G[3][7] + 
    240*s2^2*z^5*zb*G[3][7] - 168*s2^2*z^6*zb*G[3][7] + 
    48*s2^2*z^7*zb*G[3][7] - 72*s1^2*z^2*zb^2*G[3][7] + 
    48*s1*s2*z^2*zb^2*G[3][7] - 96*s2^2*z^2*zb^2*G[3][7] + 
    96*s1^2*z^3*zb^2*G[3][7] - 96*s1*s2*z^3*zb^2*G[3][7] + 
    264*s2^2*z^3*zb^2*G[3][7] - 312*s2^2*z^4*zb^2*G[3][7] - 
    24*s1^2*z^5*zb^2*G[3][7] + 96*s1*s2*z^5*zb^2*G[3][7] + 
    192*s2^2*z^5*zb^2*G[3][7] - 48*s1*s2*z^6*zb^2*G[3][7] - 
    48*s2^2*z^6*zb^2*G[3][7] + 72*s1^2*z*zb^3*G[3][7] - 
    96*s1*s2*z*zb^3*G[3][7] + 48*s2^2*z*zb^3*G[3][7] + 
    48*s1^2*z^2*zb^3*G[3][7] + 96*s1*s2*z^2*zb^3*G[3][7] - 
    24*s2^2*z^2*zb^3*G[3][7] - 216*s1^2*z^3*zb^3*G[3][7] + 
    192*s1*s2*z^3*zb^3*G[3][7] - 72*s2^2*z^3*zb^3*G[3][7] + 
    96*s1^2*z^4*zb^3*G[3][7] - 288*s1*s2*z^4*zb^3*G[3][7] + 
    96*s2^2*z^4*zb^3*G[3][7] + 96*s1*s2*z^5*zb^3*G[3][7] - 
    48*s2^2*z^5*zb^3*G[3][7] - 24*s1^2*zb^4*G[3][7] + 48*s1*s2*zb^4*G[3][7] - 
    192*s1^2*z*zb^4*G[3][7] + 96*s1*s2*z*zb^4*G[3][7] - 
    72*s2^2*z*zb^4*G[3][7] + 216*s1^2*z^2*zb^4*G[3][7] - 
    336*s1*s2*z^2*zb^4*G[3][7] + 120*s2^2*z^2*zb^4*G[3][7] + 
    48*s1^2*z^3*zb^4*G[3][7] + 192*s1*s2*z^3*zb^4*G[3][7] - 
    96*s2^2*z^3*zb^4*G[3][7] - 48*s1^2*z^4*zb^4*G[3][7] + 
    48*s2^2*z^4*zb^4*G[3][7] + 96*s1^2*zb^5*G[3][7] - 96*s1*s2*zb^5*G[3][7] + 
    96*s1^2*z*zb^5*G[3][7] + 96*s1*s2*z*zb^5*G[3][7] + 
    24*s2^2*z*zb^5*G[3][7] - 240*s1^2*z^2*zb^5*G[3][7] + 
    96*s1*s2*z^2*zb^5*G[3][7] - 24*s2^2*z^2*zb^5*G[3][7] + 
    48*s1^2*z^3*zb^5*G[3][7] - 96*s1*s2*z^3*zb^5*G[3][7] - 
    120*s1^2*zb^6*G[3][7] + 48*s1*s2*zb^6*G[3][7] + 72*s1^2*z*zb^6*G[3][7] - 
    96*s1*s2*z*zb^6*G[3][7] + 48*s1^2*z^2*zb^6*G[3][7] + 
    48*s1*s2*z^2*zb^6*G[3][7] + 48*s1^2*zb^7*G[3][7] - 
    48*s1^2*z*zb^7*G[3][7] + 48*s1^2*z^3*zb*G[3][8] + 
    96*s2^2*z^3*zb*G[3][8] - 96*s1^2*z^4*zb*G[3][8] - 
    336*s2^2*z^4*zb*G[3][8] + 48*s1^2*z^5*zb*G[3][8] + 
    480*s2^2*z^5*zb*G[3][8] - 336*s2^2*z^6*zb*G[3][8] + 
    96*s2^2*z^7*zb*G[3][8] - 144*s1^2*z^2*zb^2*G[3][8] + 
    96*s1*s2*z^2*zb^2*G[3][8] - 192*s2^2*z^2*zb^2*G[3][8] + 
    192*s1^2*z^3*zb^2*G[3][8] - 192*s1*s2*z^3*zb^2*G[3][8] + 
    528*s2^2*z^3*zb^2*G[3][8] - 624*s2^2*z^4*zb^2*G[3][8] - 
    48*s1^2*z^5*zb^2*G[3][8] + 192*s1*s2*z^5*zb^2*G[3][8] + 
    384*s2^2*z^5*zb^2*G[3][8] - 96*s1*s2*z^6*zb^2*G[3][8] - 
    96*s2^2*z^6*zb^2*G[3][8] + 144*s1^2*z*zb^3*G[3][8] - 
    192*s1*s2*z*zb^3*G[3][8] + 96*s2^2*z*zb^3*G[3][8] + 
    96*s1^2*z^2*zb^3*G[3][8] + 192*s1*s2*z^2*zb^3*G[3][8] - 
    48*s2^2*z^2*zb^3*G[3][8] - 432*s1^2*z^3*zb^3*G[3][8] + 
    384*s1*s2*z^3*zb^3*G[3][8] - 144*s2^2*z^3*zb^3*G[3][8] + 
    192*s1^2*z^4*zb^3*G[3][8] - 576*s1*s2*z^4*zb^3*G[3][8] + 
    192*s2^2*z^4*zb^3*G[3][8] + 192*s1*s2*z^5*zb^3*G[3][8] - 
    96*s2^2*z^5*zb^3*G[3][8] - 48*s1^2*zb^4*G[3][8] + 96*s1*s2*zb^4*G[3][8] - 
    384*s1^2*z*zb^4*G[3][8] + 192*s1*s2*z*zb^4*G[3][8] - 
    144*s2^2*z*zb^4*G[3][8] + 432*s1^2*z^2*zb^4*G[3][8] - 
    672*s1*s2*z^2*zb^4*G[3][8] + 240*s2^2*z^2*zb^4*G[3][8] + 
    96*s1^2*z^3*zb^4*G[3][8] + 384*s1*s2*z^3*zb^4*G[3][8] - 
    192*s2^2*z^3*zb^4*G[3][8] - 96*s1^2*z^4*zb^4*G[3][8] + 
    96*s2^2*z^4*zb^4*G[3][8] + 192*s1^2*zb^5*G[3][8] - 
    192*s1*s2*zb^5*G[3][8] + 192*s1^2*z*zb^5*G[3][8] + 
    192*s1*s2*z*zb^5*G[3][8] + 48*s2^2*z*zb^5*G[3][8] - 
    480*s1^2*z^2*zb^5*G[3][8] + 192*s1*s2*z^2*zb^5*G[3][8] - 
    48*s2^2*z^2*zb^5*G[3][8] + 96*s1^2*z^3*zb^5*G[3][8] - 
    192*s1*s2*z^3*zb^5*G[3][8] - 240*s1^2*zb^6*G[3][8] + 
    96*s1*s2*zb^6*G[3][8] + 144*s1^2*z*zb^6*G[3][8] - 
    192*s1*s2*z*zb^6*G[3][8] + 96*s1^2*z^2*zb^6*G[3][8] + 
    96*s1*s2*z^2*zb^6*G[3][8] + 96*s1^2*zb^7*G[3][8] - 
    96*s1^2*z*zb^7*G[3][8] + 48*s1^2*z^3*zb*G[3][9] + 
    96*s2^2*z^3*zb*G[3][9] - 96*s1^2*z^4*zb*G[3][9] - 
    336*s2^2*z^4*zb*G[3][9] + 48*s1^2*z^5*zb*G[3][9] + 
    480*s2^2*z^5*zb*G[3][9] - 336*s2^2*z^6*zb*G[3][9] + 
    96*s2^2*z^7*zb*G[3][9] - 144*s1^2*z^2*zb^2*G[3][9] + 
    96*s1*s2*z^2*zb^2*G[3][9] - 192*s2^2*z^2*zb^2*G[3][9] + 
    192*s1^2*z^3*zb^2*G[3][9] - 192*s1*s2*z^3*zb^2*G[3][9] + 
    528*s2^2*z^3*zb^2*G[3][9] - 624*s2^2*z^4*zb^2*G[3][9] - 
    48*s1^2*z^5*zb^2*G[3][9] + 192*s1*s2*z^5*zb^2*G[3][9] + 
    384*s2^2*z^5*zb^2*G[3][9] - 96*s1*s2*z^6*zb^2*G[3][9] - 
    96*s2^2*z^6*zb^2*G[3][9] + 144*s1^2*z*zb^3*G[3][9] - 
    192*s1*s2*z*zb^3*G[3][9] + 96*s2^2*z*zb^3*G[3][9] + 
    96*s1^2*z^2*zb^3*G[3][9] + 192*s1*s2*z^2*zb^3*G[3][9] - 
    48*s2^2*z^2*zb^3*G[3][9] - 432*s1^2*z^3*zb^3*G[3][9] + 
    384*s1*s2*z^3*zb^3*G[3][9] - 144*s2^2*z^3*zb^3*G[3][9] + 
    192*s1^2*z^4*zb^3*G[3][9] - 576*s1*s2*z^4*zb^3*G[3][9] + 
    192*s2^2*z^4*zb^3*G[3][9] + 192*s1*s2*z^5*zb^3*G[3][9] - 
    96*s2^2*z^5*zb^3*G[3][9] - 48*s1^2*zb^4*G[3][9] + 96*s1*s2*zb^4*G[3][9] - 
    384*s1^2*z*zb^4*G[3][9] + 192*s1*s2*z*zb^4*G[3][9] - 
    144*s2^2*z*zb^4*G[3][9] + 432*s1^2*z^2*zb^4*G[3][9] - 
    672*s1*s2*z^2*zb^4*G[3][9] + 240*s2^2*z^2*zb^4*G[3][9] + 
    96*s1^2*z^3*zb^4*G[3][9] + 384*s1*s2*z^3*zb^4*G[3][9] - 
    192*s2^2*z^3*zb^4*G[3][9] - 96*s1^2*z^4*zb^4*G[3][9] + 
    96*s2^2*z^4*zb^4*G[3][9] + 192*s1^2*zb^5*G[3][9] - 
    192*s1*s2*zb^5*G[3][9] + 192*s1^2*z*zb^5*G[3][9] + 
    192*s1*s2*z*zb^5*G[3][9] + 48*s2^2*z*zb^5*G[3][9] - 
    480*s1^2*z^2*zb^5*G[3][9] + 192*s1*s2*z^2*zb^5*G[3][9] - 
    48*s2^2*z^2*zb^5*G[3][9] + 96*s1^2*z^3*zb^5*G[3][9] - 
    192*s1*s2*z^3*zb^5*G[3][9] - 240*s1^2*zb^6*G[3][9] + 
    96*s1*s2*zb^6*G[3][9] + 144*s1^2*z*zb^6*G[3][9] - 
    192*s1*s2*z*zb^6*G[3][9] + 96*s1^2*z^2*zb^6*G[3][9] + 
    96*s1*s2*z^2*zb^6*G[3][9] + 96*s1^2*zb^7*G[3][9] - 
    96*s1^2*z*zb^7*G[3][9]))/(s^4*(z - zb)^3) + 
 ((Pi^4*s1^3*s2^3*z^2*(-2 + z - zb)*(-1 + zb)^2)/s^2 - 
   (((2*I)/3)*Pi^3*s1^3*s2^3*z*(-1 + zb)*(-4*z + 2*z^2 - 6*zb + 8*z*zb + 
      5*zb^2 - 4*z*zb^2))/s^2 + ((4*I)*Pi*s1^3*s2^3*z*(-1 + zb)*
     (19*z - 3*z^2 + zb - 16*z*zb + 2*z^2*zb - zb^2 - 2*z*zb^2))/s^2 - 
   (2*Pi^2*s1^2*s2^2*z*(-1 + zb)*(s2^2 - 2*s2^2*z - 8*s1*s2*z^2 + s2^2*z^2 + 
      4*s1*s2*z^3 + 2*s1*s2*zb + 10*s1*s2*z*zb - 2*s1*s2*z^2*zb - 
      6*s1*s2*z^3*zb + s1^2*zb^2 - 4*s1*s2*zb^2 - 4*s1*s2*z*zb^2 + 
      12*s1*s2*z^2*zb^2 + 2*s1*s2*zb^3 - 6*s1*s2*z*zb^3))/(s^2*(z - zb)) + 
   ((4*I)*Pi*s1^3*s2^3*z*(-1 + zb)*(-3 + 10*z - 4*z^2 + zb - 10*z*zb + 
      7*z^2*zb - 3*zb^2 - z*zb^2)*Zeta[3])/s^2 + 
   ((I/3)*Pi^3*s1^3*s2^3*z*(-1 + zb)*(16*z*G[1][1] - 8*z^2*G[1][1] - 
      8*z*zb*G[1][1] + 8*z^2*zb*G[1][1] - 8*z*zb^2*G[1][1] + 16*z*G[1][2] - 
      8*z^2*G[1][2] - 8*z*zb*G[1][2] + 8*z^2*zb*G[1][2] - 8*z*zb^2*G[1][2] + 
      32*z*G[1][3] - 16*z^2*G[1][3] - 16*z*zb*G[1][3] + 16*z^2*zb*G[1][3] - 
      16*z*zb^2*G[1][3] + 2*z^2*zb*G[1][4] + 4*z*zb^2*G[1][4] + 8*G[1][5] - 
      16*z*G[1][5] + 6*z^2*G[1][5] - 15*zb*G[1][5] + 28*z*zb*G[1][5] - 
      11*z^2*zb*G[1][5] + 9*zb^2*G[1][5] - 9*z*zb^2*G[1][5] + 
      12*z*zb*G[1][6] - 4*z^2*zb*G[1][6] - 4*z*zb^2*G[1][6] - 4*G[1][7] + 
      4*z^2*G[1][7] + 4*z*zb*G[1][7] - 4*z^2*zb*G[1][7] + 4*zb^2*G[1][7] - 
      4*z*zb^2*G[1][7]))/s^2 + (I*Pi*s1^3*s2^3*z*(-1 + zb)*
     (24*z*G[1][1] - 8*z^2*G[1][1] - 16*z*zb*G[1][1] + 8*z^2*zb*G[1][1] - 
      8*z*zb^2*G[1][1] + 24*z*G[1][2] - 8*z^2*G[1][2] - 16*z*zb*G[1][2] + 
      8*z^2*zb*G[1][2] - 8*z*zb^2*G[1][2] + 56*z*G[1][3] - 18*z^2*G[1][3] - 
      36*z*zb*G[1][3] + 16*z^2*zb*G[1][3] - 2*zb^2*G[1][3] - 
      16*z*zb^2*G[1][3] - z*G[1][4] - 2*z^2*G[1][4] + 3*zb*G[1][4] - 
      2*z*zb*G[1][4] + 8*z*zb^2*G[1][4] + 6*G[1][5] - 17*z*G[1][5] + 
      8*z^2*G[1][5] - zb*G[1][5] + 14*z*zb*G[1][5] - 8*z^2*zb*G[1][5] - 
      2*zb^2*G[1][5] - z*G[1][6] - 2*z^2*G[1][6] + zb*G[1][6] + 
      4*z*zb*G[1][6] + 4*z^2*zb*G[1][6] - 2*zb^2*G[1][6] - 4*z*zb^2*G[1][6] - 
      3*z*G[1][7] + 6*z^2*G[1][7] + 3*zb*G[1][7] - 4*z*zb*G[1][7] - 
      4*z^2*zb*G[1][7] - 2*zb^2*G[1][7] + 4*z*zb^2*G[1][7]))/s^2 + 
   (2*Pi^2*s1^2*s2^2*z*(-1 + zb)*(-2*s1*s2*z^4*G[1][1] + 
      6*s1*s2*z^3*zb*G[1][1] + 2*s1*s2*z^4*zb*G[1][1] + 
      2*s1*s2*z^5*zb*G[1][1] - 6*s1*s2*z^2*zb^2*G[1][1] - 
      6*s1*s2*z^3*zb^2*G[1][1] - 8*s1*s2*z^4*zb^2*G[1][1] + 
      2*s1*s2*z*zb^3*G[1][1] + 6*s1*s2*z^2*zb^3*G[1][1] + 
      12*s1*s2*z^3*zb^3*G[1][1] - 2*s1*s2*z*zb^4*G[1][1] - 
      8*s1*s2*z^2*zb^4*G[1][1] + 2*s1*s2*z*zb^5*G[1][1] - 
      2*s1*s2*z^5*G[1][2] - 2*s1*s2*z^3*zb*G[1][2] + 8*s1*s2*z^4*zb*G[1][2] + 
      2*s1*s2*z^5*zb*G[1][2] + 6*s1*s2*z^2*zb^2*G[1][2] - 
      10*s1*s2*z^3*zb^2*G[1][2] - 8*s1*s2*z^4*zb^2*G[1][2] - 
      6*s1*s2*z*zb^3*G[1][2] + 2*s1*s2*z^2*zb^3*G[1][2] + 
      12*s1*s2*z^3*zb^3*G[1][2] + 2*s1*s2*zb^4*G[1][2] + 
      4*s1*s2*z*zb^4*G[1][2] - 8*s1*s2*z^2*zb^4*G[1][2] - 
      2*s1*s2*zb^5*G[1][2] + 2*s1*s2*z*zb^5*G[1][2] + 2*s2^2*z^2*G[1][3] + 
      2*s1*s2*z^3*G[1][3] - 3*s2^2*z^3*G[1][3] - s1^2*z^4*G[1][3] - 
      2*s1*s2*z^4*G[1][3] + 4*s2^2*z^4*G[1][3] + s1^2*z^5*G[1][3] - 
      3*s1*s2*z^5*G[1][3] - 3*s2^2*z^5*G[1][3] - 4*s2^2*z*zb*G[1][3] - 
      4*s1*s2*z^2*zb*G[1][3] + 3*s2^2*z^2*zb*G[1][3] + 
      5*s1^2*z^3*zb*G[1][3] + 2*s1*s2*z^3*zb*G[1][3] - 
      9*s2^2*z^3*zb*G[1][3] - s1^2*z^4*zb*G[1][3] + 15*s1*s2*z^4*zb*G[1][3] + 
      9*s2^2*z^4*zb*G[1][3] + 4*s1*s2*z^5*zb*G[1][3] + 2*s2^2*zb^2*G[1][3] + 
      2*s1*s2*z*zb^2*G[1][3] + 3*s2^2*z*zb^2*G[1][3] - 
      9*s1^2*z^2*zb^2*G[1][3] + 4*s1*s2*z^2*zb^2*G[1][3] + 
      9*s2^2*z^2*zb^2*G[1][3] - 4*s1^2*z^3*zb^2*G[1][3] - 
      26*s1*s2*z^3*zb^2*G[1][3] - 10*s2^2*z^3*zb^2*G[1][3] - 
      16*s1*s2*z^4*zb^2*G[1][3] - 3*s2^2*zb^3*G[1][3] + 
      7*s1^2*z*zb^3*G[1][3] - 6*s1*s2*z*zb^3*G[1][3] - 
      7*s2^2*z*zb^3*G[1][3] + 10*s1^2*z^2*zb^3*G[1][3] + 
      18*s1*s2*z^2*zb^3*G[1][3] + 4*s2^2*z^2*zb^3*G[1][3] + 
      24*s1*s2*z^3*zb^3*G[1][3] - 2*s1^2*zb^4*G[1][3] + 
      2*s1*s2*zb^4*G[1][3] + 3*s2^2*zb^4*G[1][3] - 9*s1^2*z*zb^4*G[1][3] - 
      3*s1*s2*z*zb^4*G[1][3] + s2^2*z*zb^4*G[1][3] - 
      16*s1*s2*z^2*zb^4*G[1][3] + 3*s1^2*zb^5*G[1][3] - s1*s2*zb^5*G[1][3] - 
      s2^2*zb^5*G[1][3] + 4*s1*s2*z*zb^5*G[1][3] + 2*s1*s2*z^2*zb*G[1][4] - 
      2*s1*s2*z^3*zb*G[1][4] + 5*s2^2*z^3*zb*G[1][4] + s1*s2*z^4*zb*G[1][4] - 
      4*s2^2*z^4*zb*G[1][4] - s1*s2*z^5*zb*G[1][4] - 2*s2^2*zb^2*G[1][4] - 
      6*s1*s2*z*zb^2*G[1][4] + 5*s2^2*z*zb^2*G[1][4] + 
      2*s1^2*z^2*zb^2*G[1][4] + 6*s1*s2*z^2*zb^2*G[1][4] - 
      17*s2^2*z^2*zb^2*G[1][4] - s1*s2*z^3*zb^2*G[1][4] + 
      10*s2^2*z^3*zb^2*G[1][4] + 4*s1*s2*z^4*zb^2*G[1][4] + 
      s2^2*zb^3*G[1][4] - 6*s1^2*z*zb^3*G[1][4] + 6*s1*s2*z*zb^3*G[1][4] + 
      9*s2^2*z*zb^3*G[1][4] - 7*s1*s2*z^2*zb^3*G[1][4] - 
      4*s2^2*z^2*zb^3*G[1][4] - 6*s1*s2*z^3*zb^3*G[1][4] + 
      2*s1^2*zb^4*G[1][4] - 2*s1*s2*zb^4*G[1][4] - 3*s2^2*zb^4*G[1][4] + 
      5*s1^2*z*zb^4*G[1][4] + 3*s1*s2*z*zb^4*G[1][4] - s2^2*z*zb^4*G[1][4] + 
      4*s1*s2*z^2*zb^4*G[1][4] - 3*s1^2*zb^5*G[1][4] + s2^2*zb^5*G[1][4] - 
      s1*s2*z*zb^5*G[1][4] + s2^2*z*G[1][5] + 2*s1*s2*z^2*G[1][5] - 
      4*s2^2*z^2*G[1][5] - 3*s1*s2*z^3*G[1][5] + 8*s2^2*z^3*G[1][5] + 
      s1^2*z^4*G[1][5] - 8*s2^2*z^4*G[1][5] - s1^2*z^5*G[1][5] + 
      s1*s2*z^5*G[1][5] + 3*s2^2*z^5*G[1][5] - 3*s2^2*zb*G[1][5] - 
      4*s1*s2*z*zb*G[1][5] + 10*s2^2*z*zb*G[1][5] + 2*s1^2*z^2*zb*G[1][5] + 
      3*s1*s2*z^2*zb*G[1][5] - 16*s2^2*z^2*zb*G[1][5] - 
      3*s1^2*z^3*zb*G[1][5] + 8*s1*s2*z^3*zb*G[1][5] + 
      14*s2^2*z^3*zb*G[1][5] + s1^2*z^4*zb*G[1][5] - 6*s1*s2*z^4*zb*G[1][5] - 
      5*s2^2*z^4*zb*G[1][5] - s1*s2*z^5*zb*G[1][5] - 2*s1*s2*zb^2*G[1][5] + 
      2*s2^2*zb^2*G[1][5] - 5*s1^2*z*zb^2*G[1][5] + 13*s1*s2*z*zb^2*G[1][5] - 
      4*s2^2*z*zb^2*G[1][5] + s1^2*z^2*zb^2*G[1][5] - 
      24*s1*s2*z^2*zb^2*G[1][5] + 2*s2^2*z^2*zb^2*G[1][5] + 
      4*s1^2*z^3*zb^2*G[1][5] + 9*s1*s2*z^3*zb^2*G[1][5] + 
      4*s1*s2*z^4*zb^2*G[1][5] + s1^2*zb^3*G[1][5] - s1*s2*zb^3*G[1][5] + 
      9*s1^2*z*zb^3*G[1][5] + 4*s1*s2*z*zb^3*G[1][5] - 
      10*s1^2*z^2*zb^3*G[1][5] + 3*s1*s2*z^2*zb^3*G[1][5] - 
      6*s1*s2*z^3*zb^3*G[1][5] - 4*s1^2*zb^4*G[1][5] + 
      4*s1^2*z*zb^4*G[1][5] - 4*s1*s2*z*zb^4*G[1][5] + 
      4*s1*s2*z^2*zb^4*G[1][5] + s1*s2*zb^5*G[1][5] - s1*s2*z*zb^5*G[1][5] - 
      2*s1*s2*z^3*zb*G[1][6] + 2*s1*s2*z^4*zb*G[1][6] + 
      6*s1*s2*z^2*zb^2*G[1][6] - 5*s1*s2*z^3*zb^2*G[1][6] - 
      2*s1*s2*z^4*zb^2*G[1][6] - 6*s1*s2*z*zb^3*G[1][6] + 
      3*s1*s2*z^2*zb^3*G[1][6] + 6*s1*s2*z^3*zb^3*G[1][6] + 
      2*s1*s2*zb^4*G[1][6] + s1*s2*z*zb^4*G[1][6] - 
      6*s1*s2*z^2*zb^4*G[1][6] - s1*s2*zb^5*G[1][6] + 
      2*s1*s2*z*zb^5*G[1][6] + s1*s2*z^3*G[1][7] - 2*s1*s2*z^4*G[1][7] + 
      s1*s2*z^5*G[1][7] - 3*s1*s2*z^2*zb*G[1][7] + 6*s1*s2*z^3*zb*G[1][7] - 
      s1*s2*z^4*zb*G[1][7] - 2*s1*s2*z^5*zb*G[1][7] + 
      3*s1*s2*z*zb^2*G[1][7] - 6*s1*s2*z^2*zb^2*G[1][7] - 
      3*s1*s2*z^3*zb^2*G[1][7] + 6*s1*s2*z^4*zb^2*G[1][7] - 
      s1*s2*zb^3*G[1][7] + 2*s1*s2*z*zb^3*G[1][7] + 
      5*s1*s2*z^2*zb^3*G[1][7] - 6*s1*s2*z^3*zb^3*G[1][7] - 
      2*s1*s2*z*zb^4*G[1][7] + 2*s1*s2*z^2*zb^4*G[1][7]))/(s^2*(z - zb)^3) + 
   ((I/2)*Pi*s1^3*s2^3*z*(-1 + zb)*(-8*z*G[1][1]^2 + 8*z*zb*G[1][1]^2 + 
      8*z^2*zb*G[1][1]^2 - 8*z*zb^2*G[1][1]^2 - 16*z^2*G[1][1]*G[1][2] + 
      16*z*zb*G[1][1]*G[1][2] + 16*z^2*zb*G[1][1]*G[1][2] - 
      16*z*zb^2*G[1][1]*G[1][2] - 8*z^2*G[1][2]^2 - 8*zb*G[1][2]^2 + 
      8*z*zb*G[1][2]^2 + 8*z^2*zb*G[1][2]^2 + 8*zb^2*G[1][2]^2 - 
      8*z*zb^2*G[1][2]^2 - 16*z^2*G[1][1]*G[1][3] + 16*z*zb*G[1][1]*G[1][3] + 
      32*z^2*zb*G[1][1]*G[1][3] - 32*z*zb^2*G[1][1]*G[1][3] + 
      16*z*G[1][2]*G[1][3] - 32*z^2*G[1][2]*G[1][3] - 16*zb*G[1][2]*G[1][3] + 
      16*z*zb*G[1][2]*G[1][3] + 32*z^2*zb*G[1][2]*G[1][3] + 
      16*zb^2*G[1][2]*G[1][3] - 32*z*zb^2*G[1][2]*G[1][3] + 16*z*G[1][3]^2 - 
      20*z^2*G[1][3]^2 + 24*z^2*zb*G[1][3]^2 + 4*zb^2*G[1][3]^2 - 
      24*z*zb^2*G[1][3]^2 - 8*z^2*zb*G[1][1]*G[1][4] + 
      16*z*zb^2*G[1][1]*G[1][4] + 8*zb*G[1][2]*G[1][4] - 
      8*z*zb*G[1][2]*G[1][4] - 8*zb^2*G[1][2]*G[1][4] + 
      8*z*zb^2*G[1][2]*G[1][4] - 8*z*zb*G[1][3]*G[1][4] - 
      8*zb^2*G[1][3]*G[1][4] + 16*z*zb^2*G[1][3]*G[1][4] + 4*z*zb*G[1][4]^2 - 
      4*z^2*zb*G[1][4]^2 + 5*zb^2*G[1][4]^2 + 8*z*zb*G[1][1]*G[1][5] - 
      8*z^2*zb*G[1][1]*G[1][5] + 8*G[1][2]*G[1][5] - 24*z*G[1][2]*G[1][5] + 
      16*z^2*G[1][2]*G[1][5] + 16*z*zb*G[1][2]*G[1][5] - 
      16*z^2*zb*G[1][2]*G[1][5] - 8*zb^2*G[1][2]*G[1][5] + 
      8*z*zb^2*G[1][2]*G[1][5] - 8*z*G[1][3]*G[1][5] + 
      8*z^2*G[1][3]*G[1][5] - 8*zb*G[1][3]*G[1][5] + 
      24*z*zb*G[1][3]*G[1][5] - 16*z^2*zb*G[1][3]*G[1][5] + 
      2*G[1][4]*G[1][5] - 2*z*G[1][4]*G[1][5] + 2*zb*G[1][4]*G[1][5] + 
      4*z*zb*G[1][4]*G[1][5] + 6*zb^2*G[1][4]*G[1][5] - 
      8*z*zb^2*G[1][4]*G[1][5] + 5*G[1][5]^2 - 10*z*G[1][5]^2 + 
      5*z^2*G[1][5]^2 + 4*zb*G[1][5]^2 - 4*z*zb*G[1][5]^2 - 
      4*zb^2*G[1][5]^2 + 4*z*zb^2*G[1][5]^2 - zb^2*G[1][6]^2 - 
      2*G[1][6]*G[1][7] + 2*z^2*G[1][6]*G[1][7] + 4*z*zb*G[1][6]*G[1][7] - 
      4*z^2*zb*G[1][6]*G[1][7] + 4*zb^2*G[1][6]*G[1][7] - 
      4*z*zb^2*G[1][6]*G[1][7] - G[1][7]^2 + 2*z*G[1][7]^2 - z^2*G[1][7]^2 - 
      8*G[2][1] + 4*z*G[2][1] + 4*z^2*G[2][1] - 4*zb*G[2][1] - 
      16*z*zb*G[2][1] + 8*z^2*zb*G[2][1] + 12*zb^2*G[2][1] - 
      8*z*zb^2*G[2][1] - 4*G[2][2] + 4*z^2*G[2][2] - 8*zb*G[2][2] + 
      32*z*zb*G[2][2] - 16*z^2*zb*G[2][2] + 12*zb^2*G[2][2] - 
      16*z*zb^2*G[2][2]))/s^2 - (Pi^2*s1^2*s2^2*z*(-1 + zb)*
     (4*s1*s2*z^4*G[1][1]^2 - 2*s1*s2*z^5*G[1][1]^2 - 
      12*s1*s2*z^3*zb*G[1][1]^2 + 4*s1*s2*z^4*zb*G[1][1]^2 + 
      2*s1*s2*z^5*zb*G[1][1]^2 + 12*s1*s2*z^2*zb^2*G[1][1]^2 - 
      8*s1*s2*z^4*zb^2*G[1][1]^2 - 4*s1*s2*z*zb^3*G[1][1]^2 - 
      4*s1*s2*z^2*zb^3*G[1][1]^2 + 12*s1*s2*z^3*zb^3*G[1][1]^2 + 
      2*s1*s2*z*zb^4*G[1][1]^2 - 8*s1*s2*z^2*zb^4*G[1][1]^2 + 
      2*s1*s2*z*zb^5*G[1][1]^2 + 8*s1*s2*z^4*G[1][1]*G[1][2] - 
      4*s1*s2*z^5*G[1][1]*G[1][2] - 24*s1*s2*z^3*zb*G[1][1]*G[1][2] + 
      8*s1*s2*z^4*zb*G[1][1]*G[1][2] + 4*s1*s2*z^5*zb*G[1][1]*G[1][2] + 
      24*s1*s2*z^2*zb^2*G[1][1]*G[1][2] - 16*s1*s2*z^4*zb^2*G[1][1]*G[1][2] - 
      8*s1*s2*z*zb^3*G[1][1]*G[1][2] - 8*s1*s2*z^2*zb^3*G[1][1]*G[1][2] + 
      24*s1*s2*z^3*zb^3*G[1][1]*G[1][2] + 4*s1*s2*z*zb^4*G[1][1]*G[1][2] - 
      16*s1*s2*z^2*zb^4*G[1][1]*G[1][2] + 4*s1*s2*z*zb^5*G[1][1]*G[1][2] + 
      4*s1*s2*z^4*G[1][2]^2 - 2*s1*s2*z^5*G[1][2]^2 - 
      12*s1*s2*z^3*zb*G[1][2]^2 + 4*s1*s2*z^4*zb*G[1][2]^2 + 
      2*s1*s2*z^5*zb*G[1][2]^2 + 12*s1*s2*z^2*zb^2*G[1][2]^2 - 
      8*s1*s2*z^4*zb^2*G[1][2]^2 - 4*s1*s2*z*zb^3*G[1][2]^2 - 
      4*s1*s2*z^2*zb^3*G[1][2]^2 + 12*s1*s2*z^3*zb^3*G[1][2]^2 + 
      2*s1*s2*z*zb^4*G[1][2]^2 - 8*s1*s2*z^2*zb^4*G[1][2]^2 + 
      2*s1*s2*z*zb^5*G[1][2]^2 + 16*s1*s2*z^4*G[1][1]*G[1][3] - 
      8*s1*s2*z^5*G[1][1]*G[1][3] - 48*s1*s2*z^3*zb*G[1][1]*G[1][3] + 
      16*s1*s2*z^4*zb*G[1][1]*G[1][3] + 4*s1*s2*z^5*zb*G[1][1]*G[1][3] + 
      48*s1*s2*z^2*zb^2*G[1][1]*G[1][3] - 16*s1*s2*z^4*zb^2*G[1][1]*G[1][3] - 
      16*s1*s2*z*zb^3*G[1][1]*G[1][3] - 16*s1*s2*z^2*zb^3*G[1][1]*G[1][3] + 
      24*s1*s2*z^3*zb^3*G[1][1]*G[1][3] + 8*s1*s2*z*zb^4*G[1][1]*G[1][3] - 
      16*s1*s2*z^2*zb^4*G[1][1]*G[1][3] + 4*s1*s2*z*zb^5*G[1][1]*G[1][3] + 
      12*s1*s2*z^4*G[1][2]*G[1][3] - 4*s1*s2*z^5*G[1][2]*G[1][3] - 
      32*s1*s2*z^3*zb*G[1][2]*G[1][3] + 4*s1*s2*z^4*zb*G[1][2]*G[1][3] + 
      4*s1*s2*z^5*zb*G[1][2]*G[1][3] + 24*s1*s2*z^2*zb^2*G[1][2]*G[1][3] + 
      8*s1*s2*z^3*zb^2*G[1][2]*G[1][3] - 16*s1*s2*z^4*zb^2*G[1][2]*G[1][3] - 
      8*s1*s2*z^2*zb^3*G[1][2]*G[1][3] + 24*s1*s2*z^3*zb^3*G[1][2]*G[1][3] - 
      4*s1*s2*zb^4*G[1][2]*G[1][3] - 4*s1*s2*z*zb^4*G[1][2]*G[1][3] - 
      16*s1*s2*z^2*zb^4*G[1][2]*G[1][3] + 4*s1*s2*zb^5*G[1][2]*G[1][3] + 
      4*s1*s2*z*zb^5*G[1][2]*G[1][3] + 2*s2^2*z^2*G[1][3]^2 + 
      8*s1*s2*z^3*G[1][3]^2 + 6*s1^2*z^4*G[1][3]^2 + 12*s1*s2*z^4*G[1][3]^2 + 
      6*s2^2*z^4*G[1][3]^2 - 2*s1*s2*z^5*G[1][3]^2 - 4*s2^2*z^5*G[1][3]^2 + 
      2*s2^2*z^6*G[1][3]^2 - 6*s2^2*z*zb*G[1][3]^2 - 
      16*s1*s2*z^2*zb*G[1][3]^2 + 2*s2^2*z^2*zb*G[1][3]^2 - 
      12*s1^2*z^3*zb*G[1][3]^2 - 44*s1*s2*z^3*zb*G[1][3]^2 - 
      18*s2^2*z^3*zb*G[1][3]^2 - 8*s1^2*z^4*zb*G[1][3]^2 + 
      2*s2^2*z^4*zb*G[1][3]^2 - 2*s1*s2*z^5*zb*G[1][3]^2 - 
      4*s2^2*z^5*zb*G[1][3]^2 + 14*s2^2*z*zb^2*G[1][3]^2 + 
      6*s1^2*z^2*zb^2*G[1][3]^2 + 64*s1*s2*z^2*zb^2*G[1][3]^2 + 
      20*s1^2*z^3*zb^2*G[1][3]^2 + 8*s1*s2*z^3*zb^2*G[1][3]^2 + 
      18*s2^2*z^3*zb^2*G[1][3]^2 + 2*s1^2*z^4*zb^2*G[1][3]^2 + 
      4*s1*s2*z^4*zb^2*G[1][3]^2 + 4*s2^2*z^4*zb^2*G[1][3]^2 - 
      6*s1^2*z*zb^3*G[1][3]^2 - 4*s1*s2*z*zb^3*G[1][3]^2 - 
      12*s2^2*z*zb^3*G[1][3]^2 - 10*s1^2*z^2*zb^3*G[1][3]^2 - 
      36*s1*s2*z^2*zb^3*G[1][3]^2 - 4*s2^2*z^2*zb^3*G[1][3]^2 - 
      8*s1^2*z^3*zb^3*G[1][3]^2 + 4*s1*s2*z^3*zb^3*G[1][3]^2 - 
      8*s2^2*z^3*zb^3*G[1][3]^2 + 2*s1^2*zb^4*G[1][3]^2 - 
      4*s1*s2*zb^4*G[1][3]^2 + 10*s1^2*z*zb^4*G[1][3]^2 + 
      2*s1*s2*z*zb^4*G[1][3]^2 + 4*s2^2*z*zb^4*G[1][3]^2 + 
      4*s1^2*z^2*zb^4*G[1][3]^2 + 4*s1*s2*z^2*zb^4*G[1][3]^2 + 
      2*s2^2*z^2*zb^4*G[1][3]^2 - 4*s1^2*zb^5*G[1][3]^2 + 
      4*s1*s2*zb^5*G[1][3]^2 - 4*s1^2*z*zb^5*G[1][3]^2 - 
      2*s1*s2*z*zb^5*G[1][3]^2 + 2*s1^2*zb^6*G[1][3]^2 - 
      4*s1*s2*z^3*zb*G[1][2]*G[1][4] + 12*s1*s2*z^2*zb^2*G[1][2]*G[1][4] + 
      4*s1*s2*z^3*zb^2*G[1][2]*G[1][4] - 12*s1*s2*z*zb^3*G[1][2]*G[1][4] - 
      12*s1*s2*z^2*zb^3*G[1][2]*G[1][4] + 4*s1*s2*zb^4*G[1][2]*G[1][4] + 
      12*s1*s2*z*zb^4*G[1][2]*G[1][4] - 4*s1*s2*zb^5*G[1][2]*G[1][4] + 
      4*s1^2*z^3*zb*G[1][3]*G[1][4] + 4*s2^2*z^3*zb*G[1][3]*G[1][4] - 
      4*s2^2*z^4*zb*G[1][3]*G[1][4] + 2*s1*s2*z^5*zb*G[1][3]*G[1][4] + 
      4*s2^2*z^5*zb*G[1][3]*G[1][4] - 4*s2^2*z*zb^2*G[1][3]*G[1][4] - 
      12*s1^2*z^2*zb^2*G[1][3]*G[1][4] + 4*s1*s2*z^2*zb^2*G[1][3]*G[1][4] + 
      4*s1*s2*z^3*zb^2*G[1][3]*G[1][4] + 4*s2^2*z^3*zb^2*G[1][3]*G[1][4] - 
      8*s1*s2*z^4*zb^2*G[1][3]*G[1][4] - 12*s2^2*z^4*zb^2*G[1][3]*G[1][4] + 
      12*s1^2*z*zb^3*G[1][3]*G[1][4] - 20*s1*s2*z*zb^3*G[1][3]*G[1][4] + 
      8*s2^2*z*zb^3*G[1][3]*G[1][4] + 4*s1^2*z^2*zb^3*G[1][3]*G[1][4] + 
      4*s1*s2*z^2*zb^3*G[1][3]*G[1][4] - 12*s2^2*z^2*zb^3*G[1][3]*G[1][4] + 
      8*s1*s2*z^3*zb^3*G[1][3]*G[1][4] + 16*s2^2*z^3*zb^3*G[1][3]*G[1][4] - 
      4*s1^2*zb^4*G[1][3]*G[1][4] + 8*s1*s2*zb^4*G[1][3]*G[1][4] - 
      16*s1^2*z*zb^4*G[1][3]*G[1][4] + 16*s1*s2*z*zb^4*G[1][3]*G[1][4] + 
      4*s1^2*z^2*zb^4*G[1][3]*G[1][4] - 16*s1*s2*z^2*zb^4*G[1][3]*G[1][4] - 
      4*s2^2*z^2*zb^4*G[1][3]*G[1][4] + 8*s1^2*zb^5*G[1][3]*G[1][4] - 
      8*s1*s2*zb^5*G[1][3]*G[1][4] + 4*s1^2*z*zb^5*G[1][3]*G[1][4] + 
      6*s1*s2*z*zb^5*G[1][3]*G[1][4] - 4*s1^2*zb^6*G[1][3]*G[1][4] - 
      2*s1^2*z^3*zb*G[1][4]^2 - 2*s2^2*z^3*zb*G[1][4]^2 + 
      4*s2^2*z^4*zb*G[1][4]^2 - 2*s2^2*z^5*zb*G[1][4]^2 + 
      2*s2^2*z*zb^2*G[1][4]^2 + 6*s1^2*z^2*zb^2*G[1][4]^2 - 
      2*s1*s2*z^2*zb^2*G[1][4]^2 + 2*s2^2*z^2*zb^2*G[1][4]^2 - 
      10*s2^2*z^3*zb^2*G[1][4]^2 + s1*s2*z^4*zb^2*G[1][4]^2 + 
      6*s2^2*z^4*zb^2*G[1][4]^2 - 6*s1^2*z*zb^3*G[1][4]^2 + 
      10*s1*s2*z*zb^3*G[1][4]^2 - 8*s2^2*z*zb^3*G[1][4]^2 - 
      2*s1^2*z^2*zb^3*G[1][4]^2 - 6*s1*s2*z^2*zb^3*G[1][4]^2 + 
      16*s2^2*z^2*zb^3*G[1][4]^2 - s1*s2*z^3*zb^3*G[1][4]^2 - 
      8*s2^2*z^3*zb^3*G[1][4]^2 + 2*s1^2*zb^4*G[1][4]^2 - 
      4*s1*s2*zb^4*G[1][4]^2 + 2*s2^2*zb^4*G[1][4]^2 + 
      8*s1^2*z*zb^4*G[1][4]^2 - 6*s1*s2*z*zb^4*G[1][4]^2 - 
      4*s2^2*z*zb^4*G[1][4]^2 - 2*s1^2*z^2*zb^4*G[1][4]^2 + 
      7*s1*s2*z^2*zb^4*G[1][4]^2 + 2*s2^2*z^2*zb^4*G[1][4]^2 - 
      4*s1^2*zb^5*G[1][4]^2 + 4*s1*s2*zb^5*G[1][4]^2 - 
      2*s1^2*z*zb^5*G[1][4]^2 - 3*s1*s2*z*zb^5*G[1][4]^2 + 
      2*s1^2*zb^6*G[1][4]^2 - 4*s1*s2*z^4*G[1][1]*G[1][5] + 
      4*s1*s2*z^5*G[1][1]*G[1][5] + 12*s1*s2*z^3*zb*G[1][1]*G[1][5] - 
      12*s1*s2*z^4*zb*G[1][1]*G[1][5] - 12*s1*s2*z^2*zb^2*G[1][1]*G[1][5] + 
      12*s1*s2*z^3*zb^2*G[1][1]*G[1][5] + 4*s1*s2*z*zb^3*G[1][1]*G[1][5] - 
      4*s1*s2*z^2*zb^3*G[1][1]*G[1][5] + 4*s1*s2*z^2*G[1][3]*G[1][5] + 
      4*s1^2*z^3*G[1][3]*G[1][5] - 4*s1*s2*z^3*G[1][3]*G[1][5] + 
      8*s2^2*z^3*G[1][3]*G[1][5] - 4*s1^2*z^4*G[1][3]*G[1][5] - 
      2*s1*s2*z^4*G[1][3]*G[1][5] - 16*s2^2*z^4*G[1][3]*G[1][5] + 
      2*s1*s2*z^5*G[1][3]*G[1][5] + 12*s2^2*z^5*G[1][3]*G[1][5] - 
      4*s2^2*z^6*G[1][3]*G[1][5] - 4*s2^2*zb*G[1][3]*G[1][5] - 
      12*s1*s2*z*zb*G[1][3]*G[1][5] + 12*s2^2*z*zb*G[1][3]*G[1][5] - 
      8*s1^2*z^2*zb*G[1][3]*G[1][5] + 12*s1*s2*z^2*zb*G[1][3]*G[1][5] - 
      28*s2^2*z^2*zb*G[1][3]*G[1][5] + 8*s1*s2*z^3*zb*G[1][3]*G[1][5] + 
      28*s2^2*z^3*zb*G[1][3]*G[1][5] + 8*s1^2*z^4*zb*G[1][3]*G[1][5] - 
      14*s1*s2*z^4*zb*G[1][3]*G[1][5] - 12*s2^2*z^4*zb*G[1][3]*G[1][5] + 
      6*s1*s2*z^5*zb*G[1][3]*G[1][5] + 4*s2^2*z^5*zb*G[1][3]*G[1][5] + 
      8*s2^2*zb^2*G[1][3]*G[1][5] + 24*s1*s2*z*zb^2*G[1][3]*G[1][5] - 
      16*s2^2*z*zb^2*G[1][3]*G[1][5] + 24*s1^2*z^2*zb^2*G[1][3]*G[1][5] - 
      44*s1*s2*z^2*zb^2*G[1][3]*G[1][5] + 24*s2^2*z^2*zb^2*G[1][3]*G[1][5] - 
      20*s1^2*z^3*zb^2*G[1][3]*G[1][5] + 36*s1*s2*z^3*zb^2*G[1][3]*G[1][5] - 
      20*s2^2*z^3*zb^2*G[1][3]*G[1][5] - 4*s1^2*z^4*zb^2*G[1][3]*G[1][5] - 
      16*s1*s2*z^4*zb^2*G[1][3]*G[1][5] + 4*s2^2*z^4*zb^2*G[1][3]*G[1][5] - 
      4*s2^2*zb^3*G[1][3]*G[1][5] - 12*s1^2*z*zb^3*G[1][3]*G[1][5] - 
      12*s1*s2*z*zb^3*G[1][3]*G[1][5] + 4*s2^2*z*zb^3*G[1][3]*G[1][5] - 
      4*s1^2*z^2*zb^3*G[1][3]*G[1][5] + 4*s1*s2*z^2*zb^3*G[1][3]*G[1][5] + 
      16*s1^2*z^3*zb^3*G[1][3]*G[1][5] + 8*s1*s2*z^3*zb^3*G[1][3]*G[1][5] + 
      4*s1^2*zb^4*G[1][3]*G[1][5] + 2*s1*s2*zb^4*G[1][3]*G[1][5] + 
      8*s1^2*z*zb^4*G[1][3]*G[1][5] + 6*s1*s2*z*zb^4*G[1][3]*G[1][5] - 
      12*s1^2*z^2*zb^4*G[1][3]*G[1][5] - 8*s1*s2*z^2*zb^4*G[1][3]*G[1][5] - 
      4*s1^2*zb^5*G[1][3]*G[1][5] - 2*s1*s2*zb^5*G[1][3]*G[1][5] + 
      4*s1^2*z*zb^5*G[1][3]*G[1][5] + 2*s1*s2*z*zb^5*G[1][3]*G[1][5] - 
      2*s1*s2*z^2*G[1][4]*G[1][5] - 2*s1^2*z^3*G[1][4]*G[1][5] - 
      4*s2^2*z^3*G[1][4]*G[1][5] - s1*s2*z^4*G[1][4]*G[1][5] + 
      4*s2^2*z^4*G[1][4]*G[1][5] - s1*s2*z^5*G[1][4]*G[1][5] - 
      2*s2^2*z^5*G[1][4]*G[1][5] + 2*s2^2*zb*G[1][4]*G[1][5] + 
      6*s1*s2*z*zb*G[1][4]*G[1][5] - 4*s2^2*z*zb*G[1][4]*G[1][5] + 
      4*s1^2*z^2*zb*G[1][4]*G[1][5] - 2*s1*s2*z^2*zb*G[1][4]*G[1][5] + 
      10*s2^2*z^2*zb*G[1][4]*G[1][5] + 2*s1^2*z^3*zb*G[1][4]*G[1][5] + 
      3*s1*s2*z^3*zb*G[1][4]*G[1][5] - 6*s2^2*z^3*zb*G[1][4]*G[1][5] + 
      7*s1*s2*z^4*zb*G[1][4]*G[1][5] + 4*s2^2*z^4*zb*G[1][4]*G[1][5] - 
      s1*s2*z^5*zb*G[1][4]*G[1][5] - 2*s2^2*zb^2*G[1][4]*G[1][5] - 
      6*s1*s2*z*zb^2*G[1][4]*G[1][5] - 8*s1^2*z^2*zb^2*G[1][4]*G[1][5] + 
      s1*s2*z^2*zb^2*G[1][4]*G[1][5] - 2*s2^2*z^2*zb^2*G[1][4]*G[1][5] - 
      17*s1*s2*z^3*zb^2*G[1][4]*G[1][5] - 2*s2^2*z^3*zb^2*G[1][4]*G[1][5] + 
      4*s1*s2*z^4*zb^2*G[1][4]*G[1][5] + 6*s1^2*z*zb^3*G[1][4]*G[1][5] + 
      s1*s2*z*zb^3*G[1][4]*G[1][5] + 2*s2^2*z*zb^3*G[1][4]*G[1][5] + 
      2*s1^2*z^2*zb^3*G[1][4]*G[1][5] + 19*s1*s2*z^2*zb^3*G[1][4]*G[1][5] - 
      6*s1*s2*z^3*zb^3*G[1][4]*G[1][5] - 2*s1^2*zb^4*G[1][4]*G[1][5] - 
      4*s1^2*z*zb^4*G[1][4]*G[1][5] - 10*s1*s2*z*zb^4*G[1][4]*G[1][5] + 
      4*s1*s2*z^2*zb^4*G[1][4]*G[1][5] + 2*s1^2*zb^5*G[1][4]*G[1][5] + 
      2*s1*s2*zb^5*G[1][4]*G[1][5] - s1*s2*z*zb^5*G[1][4]*G[1][5] - 
      s1*s2*z^3*G[1][5]^2 - 4*s2^2*z^3*G[1][5]^2 + 2*s1*s2*z^4*G[1][5]^2 + 
      8*s2^2*z^4*G[1][5]^2 - s1*s2*z^5*G[1][5]^2 - 6*s2^2*z^5*G[1][5]^2 + 
      2*s2^2*z^6*G[1][5]^2 + 2*s2^2*zb*G[1][5]^2 + 2*s1*s2*z*zb*G[1][5]^2 - 
      6*s2^2*z*zb*G[1][5]^2 - 3*s1*s2*z^2*zb*G[1][5]^2 + 
      14*s2^2*z^2*zb*G[1][5]^2 - 3*s1*s2*z^3*zb*G[1][5]^2 - 
      14*s2^2*z^3*zb*G[1][5]^2 + 7*s1*s2*z^4*zb*G[1][5]^2 + 
      6*s2^2*z^4*zb*G[1][5]^2 - 3*s1*s2*z^5*zb*G[1][5]^2 - 
      2*s2^2*z^5*zb*G[1][5]^2 + 2*s1*s2*zb^2*G[1][5]^2 - 
      4*s2^2*zb^2*G[1][5]^2 + 2*s1^2*z*zb^2*G[1][5]^2 - 
      9*s1*s2*z*zb^2*G[1][5]^2 + 8*s2^2*z*zb^2*G[1][5]^2 - 
      4*s1^2*z^2*zb^2*G[1][5]^2 + 19*s1*s2*z^2*zb^2*G[1][5]^2 - 
      12*s2^2*z^2*zb^2*G[1][5]^2 - 19*s1*s2*z^3*zb^2*G[1][5]^2 + 
      10*s2^2*z^3*zb^2*G[1][5]^2 + 2*s1^2*z^4*zb^2*G[1][5]^2 + 
      7*s1*s2*z^4*zb^2*G[1][5]^2 - 2*s2^2*z^4*zb^2*G[1][5]^2 - 
      3*s1*s2*zb^3*G[1][5]^2 + 2*s2^2*zb^3*G[1][5]^2 - 
      2*s1^2*z*zb^3*G[1][5]^2 + 5*s1*s2*z*zb^3*G[1][5]^2 - 
      2*s2^2*z*zb^3*G[1][5]^2 + 10*s1^2*z^2*zb^3*G[1][5]^2 - 
      s1*s2*z^2*zb^3*G[1][5]^2 - 8*s1^2*z^3*zb^3*G[1][5]^2 - 
      s1*s2*z^3*zb^3*G[1][5]^2 + s1*s2*zb^4*G[1][5]^2 - 
      6*s1^2*z*zb^4*G[1][5]^2 - 2*s1*s2*z*zb^4*G[1][5]^2 + 
      6*s1^2*z^2*zb^4*G[1][5]^2 + s1*s2*z^2*zb^4*G[1][5]^2 + 
      2*s1^2*zb^5*G[1][5]^2 - 2*s1^2*z*zb^5*G[1][5]^2 + 
      2*s1*s2*z^3*G[1][5]*G[1][6] - 2*s1*s2*z^4*G[1][5]*G[1][6] - 
      6*s1*s2*z^2*zb*G[1][5]*G[1][6] + 3*s1*s2*z^3*zb*G[1][5]*G[1][6] + 
      6*s1*s2*z^4*zb*G[1][5]*G[1][6] - s1*s2*z^5*zb*G[1][5]*G[1][6] + 
      6*s1*s2*z*zb^2*G[1][5]*G[1][6] + 3*s1*s2*z^2*zb^2*G[1][5]*G[1][6] - 
      15*s1*s2*z^3*zb^2*G[1][5]*G[1][6] - 2*s1*s2*zb^3*G[1][5]*G[1][6] - 
      7*s1*s2*z*zb^3*G[1][5]*G[1][6] + 9*s1*s2*z^2*zb^3*G[1][5]*G[1][6] + 
      6*s1*s2*z^3*zb^3*G[1][5]*G[1][6] + 3*s1*s2*zb^4*G[1][5]*G[1][6] + 
      3*s1*s2*z*zb^4*G[1][5]*G[1][6] - 8*s1*s2*z^2*zb^4*G[1][5]*G[1][6] - 
      3*s1*s2*zb^5*G[1][5]*G[1][6] + 3*s1*s2*z*zb^5*G[1][5]*G[1][6] + 
      2*s1*s2*z^4*zb*G[1][6]^2 - s1*s2*z^5*zb*G[1][6]^2 - 
      6*s1*s2*z^3*zb^2*G[1][6]^2 + 3*s1*s2*z^4*zb^2*G[1][6]^2 + 
      6*s1*s2*z^2*zb^3*G[1][6]^2 - 3*s1*s2*z^3*zb^3*G[1][6]^2 - 
      2*s1*s2*z*zb^4*G[1][6]^2 + s1*s2*z^2*zb^4*G[1][6]^2 - 
      2*s1*s2*z^3*G[1][4]*G[1][7] + 2*s1*s2*z^4*G[1][4]*G[1][7] + 
      6*s1*s2*z^2*zb*G[1][4]*G[1][7] - 7*s1*s2*z^3*zb*G[1][4]*G[1][7] + 
      2*s1*s2*z^4*zb*G[1][4]*G[1][7] - 3*s1*s2*z^5*zb*G[1][4]*G[1][7] - 
      6*s1*s2*z*zb^2*G[1][4]*G[1][7] + 9*s1*s2*z^2*zb^2*G[1][4]*G[1][7] - 
      5*s1*s2*z^3*zb^2*G[1][4]*G[1][7] + 8*s1*s2*z^4*zb^2*G[1][4]*G[1][7] + 
      2*s1*s2*zb^3*G[1][4]*G[1][7] - 5*s1*s2*z*zb^3*G[1][4]*G[1][7] + 
      3*s1*s2*z^2*zb^3*G[1][4]*G[1][7] - 6*s1*s2*z^3*zb^3*G[1][4]*G[1][7] + 
      s1*s2*zb^4*G[1][4]*G[1][7] + s1*s2*z*zb^4*G[1][4]*G[1][7] - 
      s1*s2*zb^5*G[1][4]*G[1][7] + s1*s2*z*zb^5*G[1][4]*G[1][7] - 
      2*s1*s2*z^3*G[1][6]*G[1][7] + 2*s1*s2*z^4*G[1][6]*G[1][7] + 
      6*s1*s2*z^2*zb*G[1][6]*G[1][7] - 3*s1*s2*z^3*zb*G[1][6]*G[1][7] - 
      4*s1*s2*z^4*zb*G[1][6]*G[1][7] - s1*s2*z^5*zb*G[1][6]*G[1][7] - 
      6*s1*s2*z*zb^2*G[1][6]*G[1][7] - 3*s1*s2*z^2*zb^2*G[1][6]*G[1][7] + 
      11*s1*s2*z^3*zb^2*G[1][6]*G[1][7] + 4*s1*s2*z^4*zb^2*G[1][6]*G[1][7] + 
      2*s1*s2*zb^3*G[1][6]*G[1][7] + 7*s1*s2*z*zb^3*G[1][6]*G[1][7] - 
      9*s1*s2*z^2*zb^3*G[1][6]*G[1][7] - 6*s1*s2*z^3*zb^3*G[1][6]*G[1][7] - 
      3*s1*s2*zb^4*G[1][6]*G[1][7] + s1*s2*z*zb^4*G[1][6]*G[1][7] + 
      4*s1*s2*z^2*zb^4*G[1][6]*G[1][7] + s1*s2*zb^5*G[1][6]*G[1][7] - 
      s1*s2*z*zb^5*G[1][6]*G[1][7] + s1*s2*z^3*G[1][7]^2 - 
      s1*s2*z^4*G[1][7]^2 - 3*s1*s2*z^2*zb*G[1][7]^2 + 
      3*s1*s2*z^3*zb*G[1][7]^2 + 3*s1*s2*z*zb^2*G[1][7]^2 - 
      3*s1*s2*z^2*zb^2*G[1][7]^2 - s1*s2*z^3*zb^2*G[1][7]^2 + 
      s1*s2*z^4*zb^2*G[1][7]^2 - s1*s2*zb^3*G[1][7]^2 + 
      s1*s2*z*zb^3*G[1][7]^2 + 3*s1*s2*z^2*zb^3*G[1][7]^2 - 
      3*s1*s2*z^3*zb^3*G[1][7]^2 - 3*s1*s2*z*zb^4*G[1][7]^2 + 
      3*s1*s2*z^2*zb^4*G[1][7]^2 + s1*s2*zb^5*G[1][7]^2 - 
      s1*s2*z*zb^5*G[1][7]^2 + 4*s1*s2*z^2*G[2][1] + 4*s1^2*z^3*G[2][1] + 
      4*s1*s2*z^3*G[2][1] + 8*s2^2*z^3*G[2][1] - 2*s1*s2*z^4*G[2][1] - 
      8*s2^2*z^4*G[2][1] + 2*s1*s2*z^5*G[2][1] + 4*s2^2*z^5*G[2][1] - 
      4*s2^2*zb*G[2][1] - 12*s1*s2*z*zb*G[2][1] + 8*s2^2*z*zb*G[2][1] - 
      8*s1^2*z^2*zb*G[2][1] - 8*s1*s2*z^2*zb*G[2][1] - 
      20*s2^2*z^2*zb*G[2][1] - 4*s1^2*z^3*zb*G[2][1] + 
      4*s1*s2*z^3*zb*G[2][1] + 12*s2^2*z^3*zb*G[2][1] - 
      6*s1*s2*z^4*zb*G[2][1] - 8*s2^2*z^4*zb*G[2][1] + 4*s2^2*zb^2*G[2][1] + 
      24*s1*s2*z*zb^2*G[2][1] + 16*s1^2*z^2*zb^2*G[2][1] - 
      8*s1*s2*z^2*zb^2*G[2][1] + 4*s2^2*z^2*zb^2*G[2][1] + 
      8*s1*s2*z^3*zb^2*G[2][1] + 4*s2^2*z^3*zb^2*G[2][1] - 
      4*s1*s2*zb^3*G[2][1] - 12*s1^2*z*zb^3*G[2][1] - 
      4*s1*s2*z*zb^3*G[2][1] - 4*s2^2*z*zb^3*G[2][1] - 
      4*s1^2*z^2*zb^3*G[2][1] - 8*s1*s2*z^2*zb^3*G[2][1] + 
      4*s1^2*zb^4*G[2][1] + 2*s1*s2*zb^4*G[2][1] + 8*s1^2*z*zb^4*G[2][1] + 
      6*s1*s2*z*zb^4*G[2][1] - 4*s1^2*zb^5*G[2][1] - 2*s1*s2*zb^5*G[2][1] + 
      4*s1*s2*z^3*zb*G[2][4] - 8*s1*s2*z^4*zb*G[2][4] + 
      4*s1*s2*z^5*zb*G[2][4] - 12*s1*s2*z^2*zb^2*G[2][4] + 
      20*s1*s2*z^3*zb^2*G[2][4] - 8*s1*s2*z^4*zb^2*G[2][4] + 
      12*s1*s2*z*zb^3*G[2][4] - 12*s1*s2*z^2*zb^3*G[2][4] - 
      4*s1*s2*zb^4*G[2][4] - 4*s1*s2*z*zb^4*G[2][4] + 
      8*s1*s2*z^2*zb^4*G[2][4] + 4*s1*s2*zb^5*G[2][4] - 
      4*s1*s2*z*zb^5*G[2][4]))/(s^2*(z - zb)^3) - 
   ((I/12)*Pi*s1^3*s2^3*z*(-1 + zb)*(32*z*G[1][1]^3 - 16*z^2*G[1][1]^3 - 
      16*z*zb*G[1][1]^3 + 16*z^2*zb*G[1][1]^3 - 16*z*zb^2*G[1][1]^3 + 
      96*z*G[1][1]^2*G[1][2] - 48*z^2*G[1][1]^2*G[1][2] - 
      48*z*zb*G[1][1]^2*G[1][2] + 48*z^2*zb*G[1][1]^2*G[1][2] - 
      48*z*zb^2*G[1][1]^2*G[1][2] + 96*z*G[1][1]*G[1][2]^2 - 
      48*z^2*G[1][1]*G[1][2]^2 - 48*z*zb*G[1][1]*G[1][2]^2 + 
      48*z^2*zb*G[1][1]*G[1][2]^2 - 48*z*zb^2*G[1][1]*G[1][2]^2 + 
      32*z*G[1][2]^3 - 16*z^2*G[1][2]^3 - 16*z*zb*G[1][2]^3 + 
      16*z^2*zb*G[1][2]^3 - 16*z*zb^2*G[1][2]^3 + 192*z*G[1][1]^2*G[1][3] - 
      96*z^2*G[1][1]^2*G[1][3] - 96*z*zb*G[1][1]^2*G[1][3] + 
      48*z^2*zb*G[1][1]^2*G[1][3] - 48*z*zb^2*G[1][1]^2*G[1][3] + 
      288*z*G[1][1]*G[1][2]*G[1][3] - 96*z^2*G[1][1]*G[1][2]*G[1][3] - 
      192*z*zb*G[1][1]*G[1][2]*G[1][3] + 96*z^2*zb*G[1][1]*G[1][2]*G[1][3] - 
      96*z*zb^2*G[1][1]*G[1][2]*G[1][3] + 144*z*G[1][2]^2*G[1][3] - 
      48*z^2*G[1][2]^2*G[1][3] + 48*zb*G[1][2]^2*G[1][3] - 
      96*z*zb*G[1][2]^2*G[1][3] + 48*z^2*zb*G[1][2]^2*G[1][3] - 
      48*zb^2*G[1][2]^2*G[1][3] - 48*z*zb^2*G[1][2]^2*G[1][3] + 
      288*z*G[1][1]*G[1][3]^2 - 96*z^2*G[1][1]*G[1][3]^2 - 
      192*z*zb*G[1][1]*G[1][3]^2 + 48*z^2*zb*G[1][1]*G[1][3]^2 - 
      48*z*zb^2*G[1][1]*G[1][3]^2 + 240*z*G[1][2]*G[1][3]^2 - 
      48*z^2*G[1][2]*G[1][3]^2 + 48*zb*G[1][2]*G[1][3]^2 - 
      192*z*zb*G[1][2]*G[1][3]^2 + 48*z^2*zb*G[1][2]*G[1][3]^2 - 
      48*zb^2*G[1][2]*G[1][3]^2 - 48*z*zb^2*G[1][2]*G[1][3]^2 + 
      160*z*G[1][3]^3 - 32*z^2*G[1][3]^3 - 128*z*zb*G[1][3]^3 + 
      32*z^2*zb*G[1][3]^3 - 32*z*zb^2*G[1][3]^3 - 48*zb*G[1][2]^2*G[1][4] + 
      48*zb^2*G[1][2]^2*G[1][4] + 48*z^2*zb*G[1][1]*G[1][3]*G[1][4] - 
      48*zb*G[1][2]*G[1][3]*G[1][4] - 48*z*zb*G[1][2]*G[1][3]*G[1][4] + 
      48*zb^2*G[1][2]*G[1][3]*G[1][4] + 48*z*zb^2*G[1][2]*G[1][3]*G[1][4] - 
      48*z*zb*G[1][3]^2*G[1][4] + 24*z^2*zb*G[1][3]^2*G[1][4] + 
      72*z*zb^2*G[1][3]^2*G[1][4] + 24*z*zb*G[1][2]*G[1][4]^2 - 
      24*z*zb^2*G[1][2]*G[1][4]^2 + 24*z*zb*G[1][3]*G[1][4]^2 + 
      12*z^2*zb*G[1][3]*G[1][4]^2 - 60*z*zb^2*G[1][3]*G[1][4]^2 - 
      16*zb*G[1][4]^3 + 32*z*zb*G[1][4]^3 - 18*z^2*zb*G[1][4]^3 + 
      16*zb^2*G[1][4]^3 - 48*z*G[1][1]^2*G[1][5] + 48*z^2*G[1][1]^2*G[1][5] - 
      96*z*G[1][1]*G[1][3]*G[1][5] + 96*z^2*G[1][1]*G[1][3]*G[1][5] + 
      48*z*zb*G[1][1]*G[1][3]*G[1][5] - 48*z^2*zb*G[1][1]*G[1][3]*G[1][5] + 
      48*G[1][2]*G[1][3]*G[1][5] - 48*z*G[1][2]*G[1][3]*G[1][5] - 
      96*zb*G[1][2]*G[1][3]*G[1][5] + 96*z*zb*G[1][2]*G[1][3]*G[1][5] + 
      48*zb^2*G[1][2]*G[1][3]*G[1][5] - 48*z*zb^2*G[1][2]*G[1][3]*G[1][5] + 
      48*G[1][3]^2*G[1][5] - 120*z*G[1][3]^2*G[1][5] + 
      72*z^2*G[1][3]^2*G[1][5] - 72*zb*G[1][3]^2*G[1][5] + 
      144*z*zb*G[1][3]^2*G[1][5] - 72*z^2*zb*G[1][3]^2*G[1][5] + 
      24*zb^2*G[1][3]^2*G[1][5] - 24*z*zb^2*G[1][3]^2*G[1][5] - 
      24*z^2*G[1][1]*G[1][4]*G[1][5] + 24*z*zb*G[1][1]*G[1][4]*G[1][5] - 
      24*z^2*zb*G[1][1]*G[1][4]*G[1][5] - 24*G[1][2]*G[1][4]*G[1][5] + 
      72*zb*G[1][2]*G[1][4]*G[1][5] - 24*z*zb*G[1][2]*G[1][4]*G[1][5] - 
      48*zb^2*G[1][2]*G[1][4]*G[1][5] + 24*z*zb^2*G[1][2]*G[1][4]*G[1][5] - 
      24*G[1][3]*G[1][4]*G[1][5] - 24*z^2*G[1][3]*G[1][4]*G[1][5] + 
      72*zb*G[1][3]*G[1][4]*G[1][5] - 24*z^2*zb*G[1][3]*G[1][4]*G[1][5] - 
      48*zb^2*G[1][3]*G[1][4]*G[1][5] + 24*z*zb^2*G[1][3]*G[1][4]*G[1][5] + 
      18*z*G[1][4]^2*G[1][5] - 15*zb*G[1][4]^2*G[1][5] - 
      24*z*zb*G[1][4]^2*G[1][5] + 3*z^2*zb*G[1][4]^2*G[1][5] - 
      15*zb^2*G[1][4]^2*G[1][5] + 9*z*zb^2*G[1][4]^2*G[1][5] + 
      24*z*G[1][1]*G[1][5]^2 - 24*z^2*G[1][1]*G[1][5]^2 - 
      24*z*zb*G[1][1]*G[1][5]^2 + 24*z^2*zb*G[1][1]*G[1][5]^2 - 
      24*G[1][3]*G[1][5]^2 + 84*z*G[1][3]*G[1][5]^2 - 
      60*z^2*G[1][3]*G[1][5]^2 + 12*zb*G[1][3]*G[1][5]^2 - 
      72*z*zb*G[1][3]*G[1][5]^2 + 60*z^2*zb*G[1][3]*G[1][5]^2 + 
      12*zb^2*G[1][3]*G[1][5]^2 - 12*z*zb^2*G[1][3]*G[1][5]^2 - 
      12*G[1][4]*G[1][5]^2 + 12*z*G[1][4]*G[1][5]^2 + 
      6*z^2*G[1][4]*G[1][5]^2 + 57*zb*G[1][4]*G[1][5]^2 - 
      120*z*zb*G[1][4]*G[1][5]^2 + 57*z^2*zb*G[1][4]*G[1][5]^2 - 
      63*zb^2*G[1][4]*G[1][5]^2 + 63*z*zb^2*G[1][4]*G[1][5]^2 + 
      14*G[1][5]^3 - 30*z*G[1][5]^3 + 16*z^2*G[1][5]^3 - 56*zb*G[1][5]^3 + 
      116*z*zb*G[1][5]^3 - 60*z^2*zb*G[1][5]^3 + 42*zb^2*G[1][5]^3 - 
      42*z*zb^2*G[1][5]^3 - 12*z*G[1][5]^2*G[1][6] + 
      6*z^2*G[1][5]^2*G[1][6] - 9*zb*G[1][5]^2*G[1][6] + 
      18*z*zb*G[1][5]^2*G[1][6] - 3*z^2*zb*G[1][5]^2*G[1][6] + 
      9*zb^2*G[1][5]^2*G[1][6] - 9*z*zb^2*G[1][5]^2*G[1][6] - 
      6*z*G[1][5]*G[1][6]^2 - 3*zb*G[1][5]*G[1][6]^2 + 
      12*z*zb*G[1][5]*G[1][6]^2 - 3*z^2*zb*G[1][5]*G[1][6]^2 + 
      9*zb^2*G[1][5]*G[1][6]^2 - 3*z*zb^2*G[1][5]*G[1][6]^2 - 
      2*z^2*zb*G[1][6]^3 + 4*z*zb^2*G[1][6]^3 + 6*z*G[1][4]^2*G[1][7] + 
      3*zb*G[1][4]^2*G[1][7] + 6*z*zb*G[1][4]^2*G[1][7] - 
      9*z^2*zb*G[1][4]^2*G[1][7] - 3*zb^2*G[1][4]^2*G[1][7] - 
      3*z*zb^2*G[1][4]^2*G[1][7] + 12*z*G[1][4]*G[1][6]*G[1][7] - 
      18*zb*G[1][4]*G[1][6]*G[1][7] + 24*z*zb*G[1][4]*G[1][6]*G[1][7] - 
      18*z^2*zb*G[1][4]*G[1][6]*G[1][7] + 6*zb^2*G[1][4]*G[1][6]*G[1][7] - 
      18*z*zb^2*G[1][4]*G[1][6]*G[1][7] + 6*z*G[1][6]^2*G[1][7] + 
      3*zb*G[1][6]^2*G[1][7] - 6*z*zb*G[1][6]^2*G[1][7] - 
      3*z^2*zb*G[1][6]^2*G[1][7] - 3*zb^2*G[1][6]^2*G[1][7] - 
      3*z*zb^2*G[1][6]^2*G[1][7] + 6*G[1][4]*G[1][7]^2 - 
      18*z*G[1][4]*G[1][7]^2 + 6*z^2*G[1][4]*G[1][7]^2 - 
      9*zb*G[1][4]*G[1][7]^2 + 24*z*zb*G[1][4]*G[1][7]^2 - 
      9*z^2*zb*G[1][4]*G[1][7]^2 + 9*zb^2*G[1][4]*G[1][7]^2 - 
      9*z*zb^2*G[1][4]*G[1][7]^2 - 12*zb*G[1][5]*G[1][7]^2 + 
      24*z*zb*G[1][5]*G[1][7]^2 - 12*z^2*zb*G[1][5]*G[1][7]^2 + 
      12*zb^2*G[1][5]*G[1][7]^2 - 12*z*zb^2*G[1][5]*G[1][7]^2 + 
      6*G[1][6]*G[1][7]^2 - 18*z*G[1][6]*G[1][7]^2 + 
      6*z^2*G[1][6]*G[1][7]^2 - 9*zb*G[1][6]*G[1][7]^2 + 
      18*z*zb*G[1][6]*G[1][7]^2 - 3*z^2*zb*G[1][6]*G[1][7]^2 + 
      3*zb^2*G[1][6]*G[1][7]^2 - 3*z*zb^2*G[1][6]*G[1][7]^2 - 2*G[1][7]^3 + 
      6*z*G[1][7]^3 - 4*z^2*G[1][7]^3 - 4*z*zb*G[1][7]^3 + 
      4*z^2*zb*G[1][7]^3 + 2*zb^2*G[1][7]^3 - 2*z*zb^2*G[1][7]^3 + 
      48*z^2*G[1][1]*G[2][1] + 48*z*zb*G[1][1]*G[2][1] - 
      48*z^2*zb*G[1][1]*G[2][1] + 48*G[1][2]*G[2][1] - 
      48*zb*G[1][2]*G[2][1] - 48*z*zb*G[1][2]*G[2][1] + 
      48*z*zb^2*G[1][2]*G[2][1] + 48*G[1][3]*G[2][1] + 
      48*z^2*G[1][3]*G[2][1] - 48*zb*G[1][3]*G[2][1] - 
      48*z^2*zb*G[1][3]*G[2][1] + 48*z*zb^2*G[1][3]*G[2][1] - 
      24*z*G[1][4]*G[2][1] - 12*zb*G[1][4]*G[2][1] + 
      48*z*zb*G[1][4]*G[2][1] + 12*z^2*zb*G[1][4]*G[2][1] + 
      24*zb^2*G[1][4]*G[2][1] - 36*z*zb^2*G[1][4]*G[2][1] + 
      12*G[1][5]*G[2][1] - 24*z*G[1][5]*G[2][1] - 12*z^2*G[1][5]*G[2][1] - 
      12*zb*G[1][5]*G[2][1] + 36*z^2*zb*G[1][5]*G[2][1] + 
      12*zb^2*G[1][5]*G[2][1] - 12*z*zb^2*G[1][5]*G[2][1] - 
      24*z*G[1][6]*G[2][1] + 12*zb*G[1][6]*G[2][1] + 
      12*z^2*zb*G[1][6]*G[2][1] + 12*zb^2*G[1][6]*G[2][1] + 
      12*z*zb^2*G[1][6]*G[2][1] - 24*G[1][7]*G[2][1] + 72*z*G[1][7]*G[2][1] - 
      24*z^2*G[1][7]*G[2][1] + 12*zb*G[1][7]*G[2][1] - 
      48*z*zb*G[1][7]*G[2][1] + 12*z^2*zb*G[1][7]*G[2][1] - 
      12*zb^2*G[1][7]*G[2][1] + 12*z*zb^2*G[1][7]*G[2][1] + 
      24*z*G[1][4]*G[2][2] + 12*zb*G[1][4]*G[2][2] - 
      48*z*zb*G[1][4]*G[2][2] + 12*z^2*zb*G[1][4]*G[2][2] - 
      36*zb^2*G[1][4]*G[2][2] + 12*z*zb^2*G[1][4]*G[2][2] + 
      24*G[1][5]*G[2][2] - 72*z*G[1][5]*G[2][2] + 24*z^2*G[1][5]*G[2][2] + 
      12*zb*G[1][5]*G[2][2] + 12*z^2*zb*G[1][5]*G[2][2] - 
      12*zb^2*G[1][5]*G[2][2] + 12*z*zb^2*G[1][5]*G[2][2] - 
      48*zb*G[1][4]*G[2][3] + 96*z*zb*G[1][4]*G[2][3] - 
      48*z^2*zb*G[1][4]*G[2][3] + 48*zb^2*G[1][4]*G[2][3] - 
      48*z*zb^2*G[1][4]*G[2][3] - 48*zb*G[1][5]*G[2][3] + 
      96*z*zb*G[1][5]*G[2][3] - 48*z^2*zb*G[1][5]*G[2][3] + 
      48*zb^2*G[1][5]*G[2][3] - 48*z*zb^2*G[1][5]*G[2][3] + 
      24*zb*G[1][6]*G[2][4] - 48*z*zb*G[1][6]*G[2][4] + 
      24*z^2*zb*G[1][6]*G[2][4] - 24*zb^2*G[1][6]*G[2][4] + 
      24*z*zb^2*G[1][6]*G[2][4] - 24*zb*G[1][7]*G[2][4] + 
      48*z*zb*G[1][7]*G[2][4] - 24*z^2*zb*G[1][7]*G[2][4] + 
      24*zb^2*G[1][7]*G[2][4] - 24*z*zb^2*G[1][7]*G[2][4] + 48*z*G[3][1] - 
      24*zb*G[3][1] - 24*z^2*zb*G[3][1] - 96*zb^2*G[3][1] + 
      24*z*zb^2*G[3][1] - 72*G[3][2] + 192*z*G[3][2] - 72*z^2*G[3][2] - 
      24*zb*G[3][2] - 24*z^2*zb*G[3][2] - 24*zb^2*G[3][2] + 
      24*z*zb^2*G[3][2] + 48*z*G[3][3] + 24*zb*G[3][3] + 48*z*zb*G[3][3] - 
      72*z^2*zb*G[3][3] - 24*zb^2*G[3][3] - 24*z*zb^2*G[3][3] - 
      96*z*G[3][4] + 48*z^2*G[3][4] - 72*zb*G[3][4] + 144*z*zb*G[3][4] - 
      24*z^2*zb*G[3][4] + 72*zb^2*G[3][4] - 72*z*zb^2*G[3][4] + 
      48*zb*G[3][5] - 96*z*zb*G[3][5] + 48*z^2*zb*G[3][5] - 48*zb^2*G[3][5] + 
      48*z*zb^2*G[3][5] + 48*zb*G[3][7] - 96*z*zb*G[3][7] + 
      48*z^2*zb*G[3][7] - 48*zb^2*G[3][7] + 48*z*zb^2*G[3][7] + 
      96*zb*G[3][8] - 192*z*zb*G[3][8] + 96*z^2*zb*G[3][8] - 
      96*zb^2*G[3][8] + 96*z*zb^2*G[3][8] + 96*zb*G[3][9] - 
      192*z*zb*G[3][9] + 96*z^2*zb*G[3][9] - 96*zb^2*G[3][9] + 
      96*z*zb^2*G[3][9]))/s^2)/x^2 + 
 (-(Pi^4*s1^3*s2^3*z*(-1 + zb)*(-12*s2*z - 6*s1*z^2 + 14*s2*z^2 - 11*s2*z^3 + 
       3*s2*z^4 - 6*s1*z*zb + 19*s2*z*zb + 20*s1*z^2*zb - 12*s2*z^2*zb - 
       9*s1*z^3*zb + 8*s2*z^3*zb - 3*s2*z^4*zb - 3*s2*zb^2 - 2*s1*z*zb^2 - 
       10*s2*z*zb^2 - 5*s1*z^2*zb^2 + 4*s2*z^2*zb^2 + 6*s1*z^3*zb^2 + 
       3*s2*z^3*zb^2 + 3*s2*zb^3 + 2*s1*z*zb^3 + 3*s2*z*zb^3 - 
       3*s1*z^2*zb^3 - 6*s2*z^2*zb^3 + 3*s1*z*zb^4))/(3*s^3*(z - zb)) - 
   ((I/2)*Pi*s1^3*s2^3*z*(-1 + zb)*(-288*s2*z - 255*s1*z^2 + 129*s2*z^2 - 
      17*s1*z^3 - 137*s2*z^3 + 24*s2*z^4 - 16*s2*zb - 36*s1*z*zb + 
      514*s2*z*zb + 411*s1*z^2*zb - 9*s2*z^2*zb - 30*s1*z^3*zb + 
      88*s2*z^3*zb - 16*s2*z^4*zb - 13*s1*zb^2 - 3*s2*zb^2 - 59*s1*z*zb^2 - 
      269*s2*z*zb^2 - 98*s1*z^2*zb^2 - 50*s2*z^2*zb^2 + 32*s1*z^3*zb^2 + 
      16*s2*z^3*zb^2 + s1*zb^3 + 15*s2*zb^3 + 56*s1*z*zb^3 + 34*s2*z*zb^3 - 
      16*s1*z^2*zb^3 - 32*s2*z^2*zb^3 + 8*s1*zb^4 + 16*s1*z*zb^4))/
    (s^3*(z - zb)) + ((I/3)*Pi^3*s1^3*s2^3*z*(-1 + zb)*
     (12*s2*z + 9*s1*z^2 - 29*s2*z^2 - 11*s1*z^3 + 20*s2*z^3 - 5*s2*z^4 + 
      12*s2*zb + 15*s1*z*zb + 5*s2*z*zb - 8*s1*z^2*zb - 8*s2*z^2*zb - 
      7*s1*z^3*zb - s2*z^3*zb - 4*s2*zb^2 + 5*s1*z*zb^2 - 54*s2*z*zb^2 - 
      12*s1*z^2*zb^2 + 57*s2*z^2*zb^2 + 14*s1*z^3*zb^2 - 9*s2*z^3*zb^2 - 
      3*s2*z^4*zb^2 + 10*s1*zb^3 - 8*s2*zb^3 - 26*s1*z*zb^3 + 35*s2*z*zb^3 + 
      10*s1*z^2*zb^3 - 23*s2*z^2*zb^3 + 3*s1*z^3*zb^3 + 3*s2*z^3*zb^3 - 
      9*s1*zb^4 + 8*s1*z*zb^4 - 3*s1*z^2*zb^4))/(s^3*(z - zb)) + 
   (Pi^2*s1^2*s2^2*z*(-1 + zb)*(-4*s2^3*z - 12*s1*s2^2*z^2 + 16*s2^3*z^2 + 
      204*s1*s2^2*z^3 - 48*s2^3*z^3 - 4*s1^3*z^4 + 120*s1^2*s2*z^4 - 
      150*s1*s2^2*z^4 + 64*s2^3*z^4 + 4*s1^3*z^5 + 12*s1^2*s2*z^5 + 
      129*s1*s2^2*z^5 - 28*s2^3*z^5 - 3*s1^2*s2*z^6 - 42*s1*s2^2*z^6 + 
      20*s2^3*zb + 36*s1*s2^2*z*zb - 60*s2^3*z*zb - 24*s1^2*s2*z^2*zb - 
      492*s1*s2^2*z^2*zb + 120*s2^3*z^2*zb + 12*s1^3*z^3*zb - 
      204*s1^2*s2*z^3*zb + 12*s1*s2^2*z^3*zb - 144*s2^3*z^3*zb - 
      12*s1^3*z^4*zb - 252*s1^2*s2*z^4*zb - 99*s1*s2^2*z^4*zb + 
      60*s2^3*z^4*zb + 93*s1^2*s2*z^5*zb - 15*s1*s2^2*z^5*zb + 
      6*s1^2*s2*z^6*zb + 36*s1*s2^2*z^6*zb + 24*s1*s2^2*zb^2 - 20*s2^3*zb^2 + 
      84*s1^2*s2*z*zb^2 + 228*s1*s2^2*z*zb^2 + 12*s2^3*z*zb^2 - 
      24*s1^3*z^2*zb^2 - 12*s1^2*s2*z^2*zb^2 + 660*s1*s2^2*z^2*zb^2 + 
      48*s2^3*z^2*zb^2 + 474*s1^2*s2*z^3*zb^2 - 168*s1*s2^2*z^3*zb^2 - 
      24*s2^3*z^3*zb^2 - 108*s1^2*s2*z^4*zb^2 + 171*s1*s2^2*z^4*zb^2 - 
      78*s1^2*s2*z^5*zb^2 - 120*s1*s2^2*z^5*zb^2 - 12*s1^2*s2*zb^3 - 
      84*s1*s2^2*zb^3 + 12*s2^3*zb^3 + 48*s1^3*z*zb^3 - 504*s1*s2^2*z*zb^3 - 
      36*s2^3*z*zb^3 + 24*s1^3*z^2*zb^3 - 126*s1^2*s2*z^2*zb^3 - 
      102*s1^2*s2*z^3*zb^3 - 150*s1*s2^2*z^3*zb^3 + 186*s1^2*s2*z^4*zb^3 + 
      198*s1*s2^2*z^4*zb^3 - 16*s1^3*zb^4 + 126*s1*s2^2*zb^4 + 4*s2^3*zb^4 - 
      60*s1^3*z*zb^4 - 102*s1^2*s2*z*zb^4 + 135*s1*s2^2*z*zb^4 + 
      12*s2^3*z*zb^4 + 165*s1^2*s2*z^2*zb^4 + 60*s1*s2^2*z^2*zb^4 - 
      198*s1^2*s2*z^3*zb^4 - 186*s1*s2^2*z^3*zb^4 + 28*s1^3*zb^5 + 
      42*s1^2*s2*zb^5 - 45*s1*s2^2*zb^5 - 4*s2^3*zb^5 - 39*s1^2*s2*z*zb^5 - 
      27*s1*s2^2*z*zb^5 + 120*s1^2*s2*z^2*zb^5 + 78*s1*s2^2*z^2*zb^5 - 
      6*s1^2*s2*zb^6 + 3*s1*s2^2*zb^6 - 36*s1^2*s2*z*zb^6 - 
      6*s1*s2^2*z*zb^6))/(6*s^3*(z - zb)^3) - 
   ((4*I)*Pi*s1^3*s2^3*z*(-1 + zb)*(3*s2 + 3*s1*z - 17*s2*z - 10*s1*z^2 + 
      16*s2*z^2 + s1*z^3 - 12*s2*z^3 + 4*s2*z^4 - 6*s2*zb - 11*s1*z*zb + 
      34*s2*z*zb + 31*s1*z^2*zb - 21*s2*z^2*zb - 15*s1*z^3*zb + 
      14*s2*z^3*zb - 7*s2*z^4*zb + s1*zb^2 - 2*s2*zb^2 - 16*s2*z*zb^2 - 
      9*s1*z^2*zb^2 + 6*s2*z^2*zb^2 + 12*s1*z^3*zb^2 + 5*s2*z^3*zb^2 - 
      4*s1*zb^3 + 5*s2*zb^3 + 5*s1*z*zb^3 - 5*s1*z^2*zb^3 - 6*s2*z^2*zb^3 + 
      3*s1*zb^4 + s1*z*zb^4)*Zeta[3])/(s^3*(z - zb)) - 
   ((I/3)*Pi^3*s1^3*s2^3*z*(-1 + zb)*(-32*s2*z*G[1][1] - 16*s1*z^2*G[1][1] + 
      38*s2*z^2*G[1][1] - 30*s2*z^3*G[1][1] + 8*s2*z^4*G[1][1] - 
      16*s1*z*zb*G[1][1] + 42*s2*z*zb*G[1][1] + 48*s1*z^2*zb*G[1][1] - 
      32*s2*z^2*zb*G[1][1] - 24*s1*z^3*zb*G[1][1] + 22*s2*z^3*zb*G[1][1] - 
      8*s2*z^4*zb*G[1][1] - 18*s2*z*zb^2*G[1][1] - 8*s1*z^2*zb^2*G[1][1] + 
      10*s2*z^2*zb^2*G[1][1] + 16*s1*z^3*zb^2*G[1][1] + 
      8*s2*z^3*zb^2*G[1][1] + 8*s2*z*zb^3*G[1][1] - 8*s1*z^2*zb^3*G[1][1] - 
      16*s2*z^2*zb^3*G[1][1] + 8*s1*z*zb^4*G[1][1] - 32*s2*z*G[1][2] - 
      24*s1*z^2*G[1][2] + 32*s2*z^2*G[1][2] + 8*s1*z^3*G[1][2] - 
      24*s2*z^3*G[1][2] + 8*s2*z^4*G[1][2] - 8*s1*z*zb*G[1][2] + 
      56*s2*z*zb*G[1][2] + 46*s1*z^2*zb*G[1][2] - 32*s2*z^2*zb*G[1][2] - 
      24*s1*z^3*zb*G[1][2] + 16*s2*z^3*zb*G[1][2] - 8*s2*z^4*zb*G[1][2] - 
      8*s2*zb^2*G[1][2] - 6*s1*z*zb^2*G[1][2] - 32*s2*z*zb^2*G[1][2] - 
      14*s1*z^2*zb^2*G[1][2] + 16*s2*z^2*zb^2*G[1][2] + 
      16*s1*z^3*zb^2*G[1][2] + 8*s2*z^3*zb^2*G[1][2] + 8*s2*zb^3*G[1][2] + 
      6*s1*z*zb^3*G[1][2] + 8*s2*z*zb^3*G[1][2] - 8*s1*z^2*zb^3*G[1][2] - 
      16*s2*z^2*zb^3*G[1][2] + 8*s1*z*zb^4*G[1][2] - 64*s2*z*G[1][3] - 
      40*s1*z^2*G[1][3] + 70*s2*z^2*G[1][3] + 8*s1*z^3*G[1][3] - 
      54*s2*z^3*G[1][3] + 16*s2*z^4*G[1][3] - 24*s1*z*zb*G[1][3] + 
      98*s2*z*zb*G[1][3] + 94*s1*z^2*zb*G[1][3] - 64*s2*z^2*zb*G[1][3] - 
      48*s1*z^3*zb*G[1][3] + 38*s2*z^3*zb*G[1][3] - 16*s2*z^4*zb*G[1][3] - 
      8*s2*zb^2*G[1][3] - 6*s1*z*zb^2*G[1][3] - 50*s2*z*zb^2*G[1][3] - 
      22*s1*z^2*zb^2*G[1][3] + 26*s2*z^2*zb^2*G[1][3] + 
      32*s1*z^3*zb^2*G[1][3] + 16*s2*z^3*zb^2*G[1][3] + 8*s2*zb^3*G[1][3] + 
      6*s1*z*zb^3*G[1][3] + 16*s2*z*zb^3*G[1][3] - 16*s1*z^2*zb^3*G[1][3] - 
      32*s2*z^2*zb^3*G[1][3] + 16*s1*z*zb^4*G[1][3] - 4*s2*z^2*zb*G[1][4] - 
      4*s1*z^3*zb*G[1][4] + 2*s2*z^3*zb*G[1][4] - 2*s2*z^4*zb*G[1][4] - 
      4*s1*z^2*zb^2*G[1][4] + 4*s2*z^2*zb^2*G[1][4] + 4*s1*z^3*zb^2*G[1][4] - 
      2*s2*z^3*zb^2*G[1][4] + 4*s1*z*zb^3*G[1][4] - 4*s2*z*zb^3*G[1][4] - 
      2*s1*z^2*zb^3*G[1][4] + 6*s2*z^2*zb^3*G[1][4] - 4*s1*z*zb^4*G[1][4] - 
      8*s2*G[1][5] - 8*s1*z*G[1][5] + 24*s2*z*G[1][5] + 14*s1*z^2*G[1][5] - 
      26*s2*z^2*G[1][5] - 2*s1*z^3*G[1][5] + 20*s2*z^3*G[1][5] - 
      6*s2*z^4*G[1][5] + 16*s2*zb*G[1][5] + 24*s1*z*zb*G[1][5] - 
      38*s2*z*zb*G[1][5] - 45*s1*z^2*zb*G[1][5] + 30*s2*z^2*zb*G[1][5] + 
      17*s1*z^3*zb*G[1][5] - 27*s2*z^3*zb*G[1][5] + 11*s2*z^4*zb*G[1][5] - 
      6*s1*zb^2*G[1][5] - 6*s2*zb^2*G[1][5] - 6*s1*z*zb^2*G[1][5] + 
      6*s2*z*zb^2*G[1][5] + 29*s1*z^2*zb^2*G[1][5] + 5*s2*z^2*zb^2*G[1][5] - 
      17*s1*z^3*zb^2*G[1][5] - s2*z^3*zb^2*G[1][5] + 15*s1*zb^3*G[1][5] - 
      2*s2*zb^3*G[1][5] - 21*s1*z*zb^3*G[1][5] + 10*s2*z*zb^3*G[1][5] + 
      6*s1*z^2*zb^3*G[1][5] - 8*s2*z^2*zb^3*G[1][5] - 9*s1*zb^4*G[1][5] + 
      9*s1*z*zb^4*G[1][5] - 12*s2*z*zb*G[1][6] - 12*s1*z^2*zb*G[1][6] + 
      20*s2*z^2*zb*G[1][6] + 2*s1*z^3*zb*G[1][6] - 20*s2*z^3*zb*G[1][6] + 
      4*s2*z^4*zb*G[1][6] + 10*s1*z^2*zb^2*G[1][6] + 8*s2*z^2*zb^2*G[1][6] - 
      2*s1*z^3*zb^2*G[1][6] + 4*s2*z^3*zb^2*G[1][6] - 4*s1*z*zb^3*G[1][6] + 
      4*s2*z*zb^3*G[1][6] - 2*s1*z^2*zb^3*G[1][6] - 8*s2*z^2*zb^3*G[1][6] + 
      4*s1*z*zb^4*G[1][6] + 4*s2*G[1][7] + 4*s1*z*G[1][7] + 4*s2*z*G[1][7] - 
      14*s2*z^2*G[1][7] - 4*s1*z^3*G[1][7] + 10*s2*z^3*G[1][7] - 
      4*s2*z^4*G[1][7] - 8*s2*zb*G[1][7] - 2*s2*z*zb*G[1][7] - 
      8*s1*z^2*zb*G[1][7] + 22*s2*z^2*zb*G[1][7] + 8*s1*z^3*zb*G[1][7] - 
      16*s2*z^3*zb*G[1][7] + 4*s2*z^4*zb*G[1][7] + 4*s2*zb^2*G[1][7] - 
      4*s1*z*zb^2*G[1][7] - 12*s2*z*zb^2*G[1][7] + 8*s1*z^2*zb^2*G[1][7] + 
      6*s2*z^2*zb^2*G[1][7] - 4*s1*z^3*zb^2*G[1][7] + 2*s2*z^3*zb^2*G[1][7] + 
      4*s1*zb^3*G[1][7] - 4*s1*z*zb^3*G[1][7] + 6*s2*z*zb^3*G[1][7] - 
      6*s2*z^2*zb^3*G[1][7] - 4*s1*zb^4*G[1][7] + 4*s1*z*zb^4*G[1][7]))/
    (s^3*(z - zb)) + ((I/4)*Pi*s1^3*s2^3*z*(-1 + zb)*
     (192*s2*z*G[1][1] + 128*s1*z^2*G[1][1] - 128*s2*z^2*G[1][1] + 
      32*s1*z^3*G[1][1] + 160*s2*z^3*G[1][1] - 48*s2*z^4*G[1][1] + 
      64*s1*z*zb*G[1][1] - 320*s2*z*zb*G[1][1] - 320*s1*z^2*zb*G[1][1] + 
      16*s2*z^2*zb*G[1][1] + 64*s1*z^3*zb*G[1][1] - 72*s2*z^3*zb*G[1][1] + 
      32*s2*z^4*zb*G[1][1] + 32*s1*z*zb^2*G[1][1] + 208*s2*z*zb^2*G[1][1] + 
      80*s1*z^2*zb^2*G[1][1] - 16*s2*z^2*zb^2*G[1][1] - 
      64*s1*z^3*zb^2*G[1][1] - 32*s2*z^3*zb^2*G[1][1] - 
      16*s1*z*zb^3*G[1][1] - 56*s2*z*zb^3*G[1][1] + 32*s1*z^2*zb^3*G[1][1] + 
      64*s2*z^2*zb^3*G[1][1] - 32*s1*z*zb^4*G[1][1] + 176*s2*z*G[1][2] + 
      184*s1*z^2*G[1][2] - 96*s2*z^2*G[1][2] - 8*s1*z^3*G[1][2] + 
      112*s2*z^3*G[1][2] - 32*s2*z^4*G[1][2] + 16*s2*zb*G[1][2] - 
      368*s2*z*zb*G[1][2] - 296*s1*z^2*zb*G[1][2] + 48*s2*z^2*zb*G[1][2] + 
      72*s1*z^3*zb*G[1][2] - 80*s2*z^3*zb*G[1][2] + 32*s2*z^4*zb*G[1][2] + 
      8*s1*zb^2*G[1][2] + 16*s2*zb^2*G[1][2] + 40*s1*z*zb^2*G[1][2] + 
      256*s2*z*zb^2*G[1][2] + 80*s1*z^2*zb^2*G[1][2] - 
      16*s2*z^2*zb^2*G[1][2] - 64*s1*z^3*zb^2*G[1][2] - 
      32*s2*z^3*zb^2*G[1][2] + 8*s1*zb^3*G[1][2] - 32*s2*zb^3*G[1][2] - 
      8*s1*z*zb^3*G[1][2] - 64*s2*z*zb^3*G[1][2] + 32*s1*z^2*zb^3*G[1][2] + 
      64*s2*z^2*zb^3*G[1][2] - 16*s1*zb^4*G[1][2] - 32*s1*z*zb^4*G[1][2] + 
      448*s2*z*G[1][3] + 360*s1*z^2*G[1][3] - 312*s2*z^2*G[1][3] + 
      8*s1*z^3*G[1][3] + 320*s2*z^3*G[1][3] - 88*s2*z^4*G[1][3] + 
      96*s1*z*zb*G[1][3] - 736*s2*z*zb*G[1][3] - 680*s1*z^2*zb*G[1][3] + 
      112*s2*z^2*zb*G[1][3] + 152*s1*z^3*zb*G[1][3] - 184*s2*z^3*zb*G[1][3] + 
      64*s2*z^4*zb*G[1][3] - 8*s1*zb^2*G[1][3] + 24*s2*zb^2*G[1][3] + 
      72*s1*z*zb^2*G[1][3] + 432*s2*z*zb^2*G[1][3] + 
      184*s1*z^2*zb^2*G[1][3] - 8*s2*z^2*zb^2*G[1][3] - 
      128*s1*z^3*zb^2*G[1][3] - 64*s2*z^3*zb^2*G[1][3] + 24*s1*zb^3*G[1][3] - 
      32*s2*zb^3*G[1][3] - 56*s1*z*zb^3*G[1][3] - 104*s2*z*zb^3*G[1][3] + 
      64*s1*z^2*zb^3*G[1][3] + 128*s2*z^2*zb^3*G[1][3] - 24*s1*zb^4*G[1][3] - 
      64*s1*z*zb^4*G[1][3] - 4*s2*z*G[1][4] - 6*s1*z^2*G[1][4] - 
      18*s2*z^2*G[1][4] - 19*s1*z^3*G[1][4] - 3*s2*z^3*G[1][4] - 
      s1*z^4*G[1][4] - s2*z^4*G[1][4] + 12*s2*zb*G[1][4] + 
      4*s1*z*zb*G[1][4] + 4*s2*z*zb*G[1][4] + 45*s1*z^2*zb*G[1][4] + 
      43*s2*z^2*zb*G[1][4] - 6*s1*z^3*zb*G[1][4] + 2*s2*z^3*zb*G[1][4] + 
      2*s1*z^4*zb*G[1][4] - 8*s2*z^4*zb*G[1][4] + 10*s1*zb^2*G[1][4] - 
      10*s2*zb^2*G[1][4] - 23*s1*z*zb^2*G[1][4] - 23*s2*z*zb^2*G[1][4] - 
      16*s1*z^2*zb^2*G[1][4] - 10*s2*z^2*zb^2*G[1][4] + 
      20*s1*z^3*zb^2*G[1][4] + 18*s2*z^3*zb^2*G[1][4] - 19*s1*zb^3*G[1][4] + 
      15*s2*zb^3*G[1][4] + 22*s1*z*zb^3*G[1][4] + 26*s2*z*zb^3*G[1][4] - 
      14*s1*z^2*zb^3*G[1][4] - 44*s2*z^2*zb^3*G[1][4] + 17*s1*zb^4*G[1][4] - 
      s2*zb^4*G[1][4] + 24*s1*z*zb^4*G[1][4] + 2*s2*z*zb^4*G[1][4] + 
      40*s2*G[1][5] + 2*s1*z*G[1][5] - 158*s2*z*G[1][5] - 28*s1*z^2*G[1][5] + 
      204*s2*z^2*G[1][5] - s1*z^3*G[1][5] - 153*s2*z^3*G[1][5] + 
      s1*z^4*G[1][5] + 41*s2*z^4*G[1][5] + 38*s1*zb*G[1][5] - 
      34*s2*zb*G[1][5] - 92*s1*z*zb*G[1][5] + 172*s2*z*zb*G[1][5] + 
      163*s1*z^2*zb*G[1][5] - 131*s2*z^2*zb*G[1][5] - 54*s1*z^3*zb*G[1][5] + 
      90*s2*z^3*zb*G[1][5] - 2*s1*z^4*zb*G[1][5] - 24*s2*z^4*zb*G[1][5] - 
      32*s1*zb^2*G[1][5] + 43*s1*z*zb^2*G[1][5] - 85*s2*z*zb^2*G[1][5] - 
      88*s1*z^2*zb^2*G[1][5] + 2*s2*z^2*zb^2*G[1][5] + 
      44*s1*z^3*zb^2*G[1][5] + 14*s2*z^3*zb^2*G[1][5] + 19*s1*zb^3*G[1][5] + 
      s2*zb^3*G[1][5] + 6*s1*z*zb^3*G[1][5] + 42*s2*z*zb^3*G[1][5] - 
      18*s1*z^2*zb^3*G[1][5] - 20*s2*z^2*zb^3*G[1][5] - 9*s1*zb^4*G[1][5] + 
      s2*zb^4*G[1][5] + 8*s1*z*zb^4*G[1][5] - 2*s2*z*zb^4*G[1][5] - 
      4*s2*z*G[1][6] - 6*s1*z^2*G[1][6] - 18*s2*z^2*G[1][6] - 
      19*s1*z^3*G[1][6] - 3*s2*z^3*G[1][6] - s1*z^4*G[1][6] - 
      s2*z^4*G[1][6] + 4*s2*zb*G[1][6] + 8*s1*z*zb*G[1][6] + 
      16*s2*z*zb*G[1][6] + 33*s1*z^2*zb*G[1][6] + 71*s2*z^2*zb*G[1][6] + 
      26*s1*z^3*zb*G[1][6] + 2*s2*z^3*zb*G[1][6] + 2*s1*z^4*zb*G[1][6] - 
      2*s1*zb^2*G[1][6] + 2*s2*zb^2*G[1][6] - 33*s1*z*zb^2*G[1][6] - 
      61*s2*z*zb^2*G[1][6] - 18*s1*z^2*zb^2*G[1][6] - 
      48*s2*z^2*zb^2*G[1][6] - 4*s1*z^3*zb^2*G[1][6] - 
      2*s2*z^3*zb^2*G[1][6] + 19*s1*zb^3*G[1][6] - 7*s2*zb^3*G[1][6] + 
      10*s1*z*zb^3*G[1][6] + 46*s2*z*zb^3*G[1][6] + 2*s1*z^2*zb^3*G[1][6] + 
      4*s2*z^2*zb^3*G[1][6] - 17*s1*zb^4*G[1][6] + s2*zb^4*G[1][6] - 
      2*s2*z*zb^4*G[1][6] - 20*s2*z*G[1][7] - 14*s1*z^2*G[1][7] + 
      66*s2*z^2*G[1][7] + 39*s1*z^3*G[1][7] - 37*s2*z^3*G[1][7] + 
      s1*z^4*G[1][7] + 17*s2*z^4*G[1][7] + 20*s2*zb*G[1][7] + 
      8*s1*z*zb*G[1][7] - 40*s2*z*zb*G[1][7] - 13*s1*z^2*zb*G[1][7] - 
      39*s2*z^2*zb*G[1][7] - 46*s1*z^3*zb*G[1][7] - 14*s2*z^3*zb*G[1][7] - 
      2*s1*z^4*zb*G[1][7] + 6*s1*zb^2*G[1][7] - 26*s2*zb^2*G[1][7] - 
      19*s1*z*zb^2*G[1][7] + 69*s2*z*zb^2*G[1][7] + 42*s1*z^2*zb^2*G[1][7] + 
      24*s2*z^2*zb^2*G[1][7] + 4*s1*z^3*zb^2*G[1][7] + 
      2*s2*z^3*zb^2*G[1][7] - 7*s1*zb^3*G[1][7] + 7*s2*zb^3*G[1][7] + 
      2*s1*z*zb^3*G[1][7] - 26*s2*z*zb^3*G[1][7] - 2*s1*z^2*zb^3*G[1][7] - 
      4*s2*z^2*zb^3*G[1][7] + s1*zb^4*G[1][7] - s2*zb^4*G[1][7] + 
      2*s2*z*zb^4*G[1][7]))/(s^3*(z - zb)) - 
   (Pi^2*s1^2*s2^2*z*(-1 + zb)*(24*s1*s2^2*z^5*G[1][1] + 
      30*s1^2*s2*z^6*G[1][1] - 42*s1*s2^2*z^6*G[1][1] - 
      12*s1^2*s2*z^7*G[1][1] + 30*s1*s2^2*z^7*G[1][1] - 
      96*s1*s2^2*z^4*zb*G[1][1] - 126*s1^2*s2*z^5*zb*G[1][1] + 
      162*s1*s2^2*z^5*zb*G[1][1] + 18*s1^2*s2*z^6*zb*G[1][1] - 
      138*s1*s2^2*z^6*zb*G[1][1] - 24*s1^2*s2*z^7*zb*G[1][1] - 
      6*s1*s2^2*z^7*zb*G[1][1] - 18*s1*s2^2*z^8*zb*G[1][1] + 
      144*s1*s2^2*z^3*zb^2*G[1][1] + 204*s1^2*s2*z^4*zb^2*G[1][1] - 
      228*s1*s2^2*z^4*zb^2*G[1][1] + 66*s1^2*s2*z^5*zb^2*G[1][1] + 
      240*s1*s2^2*z^5*zb^2*G[1][1] + 132*s1^2*s2*z^6*zb^2*G[1][1] + 
      78*s1*s2^2*z^6*zb^2*G[1][1] + 24*s1^2*s2*z^7*zb^2*G[1][1] + 
      90*s1*s2^2*z^7*zb^2*G[1][1] - 96*s1*s2^2*z^2*zb^3*G[1][1] - 
      156*s1^2*s2*z^3*zb^3*G[1][1] + 132*s1*s2^2*z^3*zb^3*G[1][1] - 
      204*s1^2*s2*z^4*zb^3*G[1][1] - 180*s1*s2^2*z^4*zb^3*G[1][1] - 
      324*s1^2*s2*z^5*zb^3*G[1][1] - 252*s1*s2^2*z^5*zb^3*G[1][1] - 
      108*s1^2*s2*z^6*zb^3*G[1][1] - 204*s1*s2^2*z^6*zb^3*G[1][1] + 
      24*s1*s2^2*z*zb^4*G[1][1] + 54*s1^2*s2*z^2*zb^4*G[1][1] - 
      18*s1*s2^2*z^2*zb^4*G[1][1] + 216*s1^2*s2*z^3*zb^4*G[1][1] + 
      30*s1*s2^2*z^3*zb^4*G[1][1] + 456*s1^2*s2*z^4*zb^4*G[1][1] + 
      348*s1*s2^2*z^4*zb^4*G[1][1] + 204*s1^2*s2*z^5*zb^4*G[1][1] + 
      276*s1*s2^2*z^5*zb^4*G[1][1] - 6*s1^2*s2*z*zb^5*G[1][1] - 
      6*s1*s2^2*z*zb^5*G[1][1] - 102*s1^2*s2*z^2*zb^5*G[1][1] + 
      30*s1*s2^2*z^2*zb^5*G[1][1] - 384*s1^2*s2*z^3*zb^5*G[1][1] - 
      222*s1*s2^2*z^3*zb^5*G[1][1] - 216*s1^2*s2*z^4*zb^5*G[1][1] - 
      234*s1*s2^2*z^4*zb^5*G[1][1] + 18*s1^2*s2*z*zb^6*G[1][1] - 
      12*s1*s2^2*z*zb^6*G[1][1] + 180*s1^2*s2*z^2*zb^6*G[1][1] + 
      54*s1*s2^2*z^2*zb^6*G[1][1] + 144*s1^2*s2*z^3*zb^6*G[1][1] + 
      114*s1*s2^2*z^3*zb^6*G[1][1] - 36*s1^2*s2*z*zb^7*G[1][1] - 
      60*s1^2*s2*z^2*zb^7*G[1][1] - 24*s1*s2^2*z^2*zb^7*G[1][1] + 
      12*s1^2*s2*z*zb^8*G[1][1] - 12*s1^2*s2*z^6*G[1][2] + 
      6*s1*s2^2*z^6*G[1][2] + 24*s1^2*s2*z^7*G[1][2] + 
      12*s1*s2^2*z^8*G[1][2] + 72*s1^2*s2*z^5*zb*G[1][2] + 
      30*s1*s2^2*z^5*zb*G[1][2] - 102*s1^2*s2*z^6*zb*G[1][2] - 
      54*s1*s2^2*z^6*zb*G[1][2] - 48*s1^2*s2*z^7*zb*G[1][2] - 
      60*s1*s2^2*z^7*zb*G[1][2] - 12*s1*s2^2*z^8*zb*G[1][2] - 
      180*s1^2*s2*z^4*zb^2*G[1][2] - 192*s1*s2^2*z^4*zb^2*G[1][2] + 
      168*s1^2*s2*z^5*zb^2*G[1][2] + 138*s1*s2^2*z^5*zb^2*G[1][2] + 
      228*s1^2*s2*z^6*zb^2*G[1][2] + 192*s1*s2^2*z^6*zb^2*G[1][2] + 
      24*s1^2*s2*z^7*zb^2*G[1][2] + 60*s1*s2^2*z^7*zb^2*G[1][2] + 
      240*s1^2*s2*z^3*zb^3*G[1][2] + 348*s1*s2^2*z^3*zb^3*G[1][2] - 
      102*s1^2*s2*z^4*zb^3*G[1][2] - 474*s1^2*s2*z^5*zb^3*G[1][2] - 
      384*s1*s2^2*z^5*zb^3*G[1][2] - 114*s1^2*s2*z^6*zb^3*G[1][2] - 
      144*s1*s2^2*z^6*zb^3*G[1][2] - 180*s1^2*s2*z^2*zb^4*G[1][2] - 
      282*s1*s2^2*z^2*zb^4*G[1][2] - 72*s1^2*s2*z^3*zb^4*G[1][2] - 
      300*s1*s2^2*z^3*zb^4*G[1][2] + 558*s1^2*s2*z^4*zb^4*G[1][2] + 
      396*s1*s2^2*z^4*zb^4*G[1][2] + 234*s1^2*s2*z^5*zb^4*G[1][2] + 
      216*s1*s2^2*z^5*zb^4*G[1][2] + 72*s1^2*s2*z*zb^5*G[1][2] + 
      102*s1*s2^2*z*zb^5*G[1][2] + 174*s1^2*s2*z^2*zb^5*G[1][2] + 
      330*s1*s2^2*z^2*zb^5*G[1][2] - 372*s1^2*s2*z^3*zb^5*G[1][2] - 
      156*s1*s2^2*z^3*zb^5*G[1][2] - 276*s1^2*s2*z^4*zb^5*G[1][2] - 
      204*s1*s2^2*z^4*zb^5*G[1][2] - 12*s1^2*s2*zb^6*G[1][2] - 
      12*s1*s2^2*zb^6*G[1][2] - 120*s1^2*s2*z*zb^6*G[1][2] - 
      126*s1*s2^2*z*zb^6*G[1][2] + 96*s1^2*s2*z^2*zb^6*G[1][2] - 
      24*s1*s2^2*z^2*zb^6*G[1][2] + 204*s1^2*s2*z^3*zb^6*G[1][2] + 
      108*s1*s2^2*z^3*zb^6*G[1][2] + 30*s1^2*s2*zb^7*G[1][2] + 
      12*s1*s2^2*zb^7*G[1][2] + 30*s1^2*s2*z*zb^7*G[1][2] + 
      24*s1*s2^2*z*zb^7*G[1][2] - 90*s1^2*s2*z^2*zb^7*G[1][2] - 
      24*s1*s2^2*z^2*zb^7*G[1][2] - 18*s1^2*s2*zb^8*G[1][2] + 
      18*s1^2*s2*z*zb^8*G[1][2] - 12*s1*s2^2*z^4*G[1][3] - 
      6*s2^3*z^4*G[1][3] + 6*s1*s2^2*z^5*G[1][3] - 28*s2^3*z^5*G[1][3] + 
      16*s1^3*z^6*G[1][3] - 18*s1*s2^2*z^6*G[1][3] + 60*s2^3*z^6*G[1][3] - 
      18*s1^3*z^7*G[1][3] + 18*s1^2*s2*z^7*G[1][3] + 12*s1*s2^2*z^7*G[1][3] - 
      48*s2^3*z^7*G[1][3] + 2*s1^3*z^8*G[1][3] - 3*s1^2*s2*z^8*G[1][3] + 
      27*s1*s2^2*z^8*G[1][3] + 22*s2^3*z^8*G[1][3] + 12*s2^3*z^2*zb*G[1][3] + 
      60*s1*s2^2*z^3*zb*G[1][3] - 12*s2^3*z^3*zb*G[1][3] - 
      36*s1*s2^2*z^4*zb*G[1][3] + 158*s2^3*z^4*zb*G[1][3] - 
      80*s1^3*z^5*zb*G[1][3] - 48*s1^2*s2*z^5*zb*G[1][3] + 
      138*s1*s2^2*z^5*zb*G[1][3] - 208*s2^3*z^5*zb*G[1][3] + 
      36*s1^3*z^6*zb*G[1][3] - 60*s1^2*s2*z^6*zb*G[1][3] - 
      90*s1*s2^2*z^6*zb*G[1][3] + 156*s2^3*z^6*zb*G[1][3] + 
      8*s1^3*z^7*zb*G[1][3] - 66*s1^2*s2*z^7*zb*G[1][3] - 
      144*s1*s2^2*z^7*zb*G[1][3] - 92*s2^3*z^7*zb*G[1][3] - 
      30*s1*s2^2*z^8*zb*G[1][3] - 24*s2^3*z*zb^2*G[1][3] - 
      84*s1*s2^2*z^2*zb^2*G[1][3] + 12*s2^3*z^2*zb^2*G[1][3] + 
      12*s1^2*s2*z^3*zb^2*G[1][3] - 12*s1*s2^2*z^3*zb^2*G[1][3] - 
      208*s2^3*z^3*zb^2*G[1][3] + 172*s1^3*z^4*zb^2*G[1][3] + 
      174*s1^2*s2*z^4*zb^2*G[1][3] - 312*s1*s2^2*z^4*zb^2*G[1][3] + 
      134*s2^3*z^4*zb^2*G[1][3] + 60*s1^3*z^5*zb^2*G[1][3] + 
      150*s1^2*s2*z^5*zb^2*G[1][3] + 144*s1*s2^2*z^5*zb^2*G[1][3] - 
      156*s2^3*z^5*zb^2*G[1][3] - 40*s1^3*z^6*zb^2*G[1][3] + 
      342*s1^2*s2*z^6*zb^2*G[1][3] + 408*s1*s2^2*z^6*zb^2*G[1][3] + 
      160*s2^3*z^6*zb^2*G[1][3] + 48*s1^2*s2*z^7*zb^2*G[1][3] + 
      150*s1*s2^2*z^7*zb^2*G[1][3] + 12*s2^3*zb^3*G[1][3] + 
      36*s1*s2^2*z*zb^3*G[1][3] + 36*s2^3*z*zb^3*G[1][3] - 
      24*s1^2*s2*z^2*zb^3*G[1][3] + 108*s1*s2^2*z^2*zb^3*G[1][3] + 
      76*s2^3*z^2*zb^3*G[1][3] - 208*s1^3*z^3*zb^3*G[1][3] - 
      240*s1^2*s2*z^3*zb^3*G[1][3] + 420*s1*s2^2*z^3*zb^3*G[1][3] + 
      128*s2^3*z^3*zb^3*G[1][3] - 264*s1^3*z^4*zb^3*G[1][3] - 
      366*s1^2*s2*z^4*zb^3*G[1][3] + 24*s1*s2^2*z^4*zb^3*G[1][3] + 
      102*s2^3*z^4*zb^3*G[1][3] + 24*s1^3*z^5*zb^3*G[1][3] - 
      732*s1^2*s2*z^5*zb^3*G[1][3] - 702*s1*s2^2*z^5*zb^3*G[1][3] - 
      156*s2^3*z^5*zb^3*G[1][3] - 222*s1^2*s2*z^6*zb^3*G[1][3] - 
      348*s1*s2^2*z^6*zb^3*G[1][3] - 30*s2^3*zb^4*G[1][3] + 
      12*s1^2*s2*z*zb^4*G[1][3] - 66*s1*s2^2*z*zb^4*G[1][3] - 
      20*s2^3*z*zb^4*G[1][3] + 152*s1^3*z^2*zb^4*G[1][3] + 
      144*s1^2*s2*z^2*zb^4*G[1][3] - 390*s1*s2^2*z^2*zb^4*G[1][3] - 
      128*s2^3*z^2*zb^4*G[1][3] + 390*s1^3*z^3*zb^4*G[1][3] + 
      510*s1^2*s2*z^3*zb^4*G[1][3] - 300*s1*s2^2*z^3*zb^4*G[1][3] - 
      144*s2^3*z^3*zb^4*G[1][3] + 72*s1^3*z^4*zb^4*G[1][3] + 
      954*s1^2*s2*z^4*zb^4*G[1][3] + 684*s1*s2^2*z^4*zb^4*G[1][3] + 
      72*s2^3*z^4*zb^4*G[1][3] + 438*s1^2*s2*z^5*zb^4*G[1][3] + 
      492*s1*s2^2*z^5*zb^4*G[1][3] + 22*s2^3*zb^5*G[1][3] - 
      64*s1^3*z*zb^5*G[1][3] - 24*s1^2*s2*z*zb^5*G[1][3] + 
      186*s1*s2^2*z*zb^5*G[1][3] + 16*s2^3*z*zb^5*G[1][3] - 
      336*s1^3*z^2*zb^5*G[1][3] - 324*s1^2*s2*z^2*zb^5*G[1][3] + 
      354*s1*s2^2*z^2*zb^5*G[1][3] + 108*s2^3*z^2*zb^5*G[1][3] - 
      156*s1^3*z^3*zb^5*G[1][3] - 822*s1^2*s2*z^3*zb^5*G[1][3] - 
      312*s1*s2^2*z^3*zb^5*G[1][3] + 24*s2^3*z^3*zb^5*G[1][3] - 
      492*s1^2*s2*z^4*zb^5*G[1][3] - 438*s1*s2^2*z^4*zb^5*G[1][3] + 
      12*s1^3*zb^6*G[1][3] - 6*s1^2*s2*zb^6*G[1][3] - 
      24*s1*s2^2*zb^6*G[1][3] - 2*s2^3*zb^6*G[1][3] + 
      168*s1^3*z*zb^6*G[1][3] + 66*s1^2*s2*z*zb^6*G[1][3] - 
      168*s1*s2^2*z*zb^6*G[1][3] - 12*s2^3*z*zb^6*G[1][3] + 
      160*s1^3*z^2*zb^6*G[1][3] + 414*s1^2*s2*z^2*zb^6*G[1][3] + 
      12*s1*s2^2*z^2*zb^6*G[1][3] - 40*s2^3*z^2*zb^6*G[1][3] + 
      348*s1^2*s2*z^3*zb^6*G[1][3] + 222*s1*s2^2*z^3*zb^6*G[1][3] - 
      36*s1^3*zb^7*G[1][3] + 6*s1^2*s2*zb^7*G[1][3] + 
      24*s1*s2^2*zb^7*G[1][3] - 6*s2^3*zb^7*G[1][3] - 
      92*s1^3*z*zb^7*G[1][3] - 84*s1^2*s2*z*zb^7*G[1][3] + 
      30*s1*s2^2*z*zb^7*G[1][3] + 8*s2^3*z*zb^7*G[1][3] - 
      150*s1^2*s2*z^2*zb^7*G[1][3] - 48*s1*s2^2*z^2*zb^7*G[1][3] + 
      22*s1^3*zb^8*G[1][3] - 3*s1^2*s2*zb^8*G[1][3] - 
      3*s1*s2^2*zb^8*G[1][3] + 2*s2^3*zb^8*G[1][3] + 
      30*s1^2*s2*z*zb^8*G[1][3] - 12*s1^2*s2*z^4*zb*G[1][4] - 
      12*s1*s2^2*z^4*zb*G[1][4] - 12*s2^3*z^4*zb*G[1][4] + 
      24*s1^2*s2*z^5*zb*G[1][4] - 6*s1*s2^2*z^5*zb*G[1][4] + 
      28*s2^3*z^5*zb*G[1][4] - 12*s1^2*s2*z^6*zb*G[1][4] - 
      54*s2^3*z^6*zb*G[1][4] + 12*s1^2*s2*z^7*zb*G[1][4] - 
      12*s1*s2^2*z^7*zb*G[1][4] + 30*s2^3*z^7*zb*G[1][4] + 
      12*s1*s2^2*z^8*zb*G[1][4] - 12*s2^3*z*zb^2*G[1][4] + 
      42*s2^3*z^2*zb^2*G[1][4] + 60*s1^2*s2*z^3*zb^2*G[1][4] + 
      42*s1*s2^2*z^3*zb^2*G[1][4] - 6*s2^3*z^3*zb^2*G[1][4] - 
      12*s1^3*z^4*zb^2*G[1][4] - 132*s1^2*s2*z^4*zb^2*G[1][4] + 
      42*s1*s2^2*z^4*zb^2*G[1][4] - 92*s2^3*z^4*zb^2*G[1][4] + 
      36*s1^2*s2*z^5*zb^2*G[1][4] + 18*s1*s2^2*z^5*zb^2*G[1][4] + 
      240*s2^3*z^5*zb^2*G[1][4] - 51*s1^2*s2*z^6*zb^2*G[1][4] + 
      36*s1*s2^2*z^6*zb^2*G[1][4] - 126*s2^3*z^6*zb^2*G[1][4] - 
      12*s1^2*s2*z^7*zb^2*G[1][4] - 51*s1*s2^2*z^7*zb^2*G[1][4] - 
      3*s1*s2^2*z^8*zb^2*G[1][4] - 12*s2^3*zb^3*G[1][4] - 
      72*s1*s2^2*z*zb^3*G[1][4] + 60*s2^3*z*zb^3*G[1][4] - 
      120*s1^2*s2*z^2*zb^3*G[1][4] + 168*s1*s2^2*z^2*zb^3*G[1][4] - 
      172*s2^3*z^2*zb^3*G[1][4] + 60*s1^3*z^3*zb^3*G[1][4] + 
      264*s1^2*s2*z^3*zb^3*G[1][4] - 318*s1*s2^2*z^3*zb^3*G[1][4] + 
      274*s2^3*z^3*zb^3*G[1][4] + 24*s1^2*s2*z^4*zb^3*G[1][4] - 
      30*s1*s2^2*z^4*zb^3*G[1][4] - 444*s2^3*z^4*zb^3*G[1][4] + 
      87*s1^2*s2*z^5*zb^3*G[1][4] - 15*s1*s2^2*z^5*zb^3*G[1][4] + 
      186*s2^3*z^5*zb^3*G[1][4] + 60*s1^2*s2*z^6*zb^3*G[1][4] + 
      87*s1*s2^2*z^6*zb^3*G[1][4] - 3*s1^2*s2*z^7*zb^3*G[1][4] + 
      15*s1*s2^2*z^7*zb^3*G[1][4] + 18*s2^3*zb^4*G[1][4] + 
      90*s1*s2^2*z*zb^4*G[1][4] - 46*s2^3*z*zb^4*G[1][4] - 
      120*s1^3*z^2*zb^4*G[1][4] + 66*s1^2*s2*z^2*zb^4*G[1][4] - 
      102*s1*s2^2*z^2*zb^4*G[1][4] - 16*s2^3*z^2*zb^4*G[1][4] - 
      18*s1^3*z^3*zb^4*G[1][4] - 402*s1^2*s2*z^3*zb^4*G[1][4] + 
      414*s1*s2^2*z^3*zb^4*G[1][4] + 246*s2^3*z^3*zb^4*G[1][4] - 
      66*s1^2*s2*z^4*zb^4*G[1][4] - 111*s1*s2^2*z^4*zb^4*G[1][4] - 
      72*s2^3*z^4*zb^4*G[1][4] - 132*s1^2*s2*z^5*zb^4*G[1][4] - 
      78*s1*s2^2*z^5*zb^4*G[1][4] + 15*s1^2*s2*z^6*zb^4*G[1][4] - 
      30*s1*s2^2*z^6*zb^4*G[1][4] - 4*s2^3*zb^5*G[1][4] + 
      60*s1^3*z*zb^5*G[1][4] - 12*s1^2*s2*z*zb^5*G[1][4] - 
      60*s1*s2^2*z*zb^5*G[1][4] + 62*s2^3*z*zb^5*G[1][4] + 
      168*s1^3*z^2*zb^5*G[1][4] + 180*s1^2*s2*z^2*zb^5*G[1][4] - 
      180*s1*s2^2*z^2*zb^5*G[1][4] - 114*s2^3*z^2*zb^5*G[1][4] - 
      30*s1^3*z^3*zb^5*G[1][4] + 204*s1^2*s2*z^3*zb^5*G[1][4] + 
      36*s1*s2^2*z^3*zb^5*G[1][4] - 24*s2^3*z^3*zb^5*G[1][4] + 
      168*s1^2*s2*z^4*zb^5*G[1][4] + 42*s1*s2^2*z^4*zb^5*G[1][4] - 
      30*s1^2*s2*z^5*zb^5*G[1][4] + 30*s1*s2^2*z^5*zb^5*G[1][4] - 
      12*s1^3*zb^6*G[1][4] + 6*s1^2*s2*zb^6*G[1][4] + 
      12*s1*s2^2*zb^6*G[1][4] - 16*s2^3*zb^6*G[1][4] - 
      138*s1^3*z*zb^6*G[1][4] - 42*s1^2*s2*z*zb^6*G[1][4] + 
      84*s1*s2^2*z*zb^6*G[1][4] - 6*s2^3*z*zb^6*G[1][4] - 
      34*s1^3*z^2*zb^6*G[1][4] - 165*s1^2*s2*z^2*zb^6*G[1][4] + 
      40*s2^3*z^2*zb^6*G[1][4] - 132*s1^2*s2*z^3*zb^6*G[1][4] - 
      15*s1*s2^2*z^3*zb^6*G[1][4] + 30*s1^2*s2*z^4*zb^6*G[1][4] - 
      15*s1*s2^2*z^4*zb^6*G[1][4] + 36*s1^3*zb^7*G[1][4] - 
      18*s1*s2^2*zb^7*G[1][4] + 12*s2^3*zb^7*G[1][4] + 
      62*s1^3*z*zb^7*G[1][4] + 57*s1^2*s2*z*zb^7*G[1][4] - 
      9*s1*s2^2*z*zb^7*G[1][4] - 8*s2^3*z*zb^7*G[1][4] + 
      60*s1^2*s2*z^2*zb^7*G[1][4] + 3*s1*s2^2*z^2*zb^7*G[1][4] - 
      15*s1^2*s2*z^3*zb^7*G[1][4] + 3*s1*s2^2*z^3*zb^7*G[1][4] - 
      22*s1^3*zb^8*G[1][4] - 6*s1^2*s2*zb^8*G[1][4] + 
      3*s1*s2^2*zb^8*G[1][4] - 2*s2^3*zb^8*G[1][4] - 
      12*s1^2*s2*z*zb^8*G[1][4] + 3*s1^2*s2*z^2*zb^8*G[1][4] + 
      2*s2^3*z^2*G[1][5] - 6*s1*s2^2*z^3*G[1][5] - 6*s2^3*z^3*G[1][5] - 
      12*s1^2*s2*z^4*G[1][5] + 6*s1*s2^2*z^4*G[1][5] - 18*s2^3*z^4*G[1][5] + 
      9*s1^2*s2*z^5*G[1][5] + 6*s1*s2^2*z^5*G[1][5] + 80*s2^3*z^5*G[1][5] - 
      10*s1^3*z^6*G[1][5] + 3*s1^2*s2*z^6*G[1][5] - 9*s1*s2^2*z^6*G[1][5] - 
      114*s2^3*z^6*G[1][5] + 12*s1^3*z^7*G[1][5] - 3*s1^2*s2*z^7*G[1][5] + 
      18*s1*s2^2*z^7*G[1][5] + 78*s2^3*z^7*G[1][5] - 2*s1^3*z^8*G[1][5] + 
      3*s1^2*s2*z^8*G[1][5] - 15*s1*s2^2*z^8*G[1][5] - 22*s2^3*z^8*G[1][5] - 
      4*s2^3*z*zb*G[1][5] + 36*s1*s2^2*z^2*zb*G[1][5] + 
      48*s1^2*s2*z^3*zb*G[1][5] - 66*s1*s2^2*z^3*zb*G[1][5] + 
      114*s2^3*z^3*zb*G[1][5] - 12*s1^3*z^4*zb*G[1][5] - 
      39*s1^2*s2*z^4*zb*G[1][5] + 18*s1*s2^2*z^4*zb*G[1][5] - 
      316*s2^3*z^4*zb*G[1][5] + 38*s1^3*z^5*zb*G[1][5] + 
      6*s1^2*s2*z^5*zb*G[1][5] + 30*s1*s2^2*z^5*zb*G[1][5] + 
      372*s2^3*z^5*zb*G[1][5] - 18*s1^3*z^6*zb*G[1][5] - 
      21*s1^2*s2*z^6*zb*G[1][5] - 108*s1*s2^2*z^6*zb*G[1][5] - 
      228*s2^3*z^6*zb*G[1][5] - 8*s1^3*z^7*zb*G[1][5] + 
      6*s1^2*s2*z^7*zb*G[1][5] + 84*s1*s2^2*z^7*zb*G[1][5] + 
      62*s2^3*z^7*zb*G[1][5] + 6*s1*s2^2*z^8*zb*G[1][5] - 
      22*s2^3*zb^2*G[1][5] - 90*s1*s2^2*z*zb^2*G[1][5] + 
      114*s2^3*z*zb^2*G[1][5] - 54*s1^2*s2*z^2*zb^2*G[1][5] + 
      198*s1*s2^2*z^2*zb^2*G[1][5] - 306*s2^3*z^2*zb^2*G[1][5] + 
      54*s1^3*z^3*zb^2*G[1][5] - 72*s1*s2^2*z^3*zb^2*G[1][5] + 
      416*s2^3*z^3*zb^2*G[1][5] - 40*s1^3*z^4*zb^2*G[1][5] + 
      39*s1^2*s2*z^4*zb^2*G[1][5] - 111*s1*s2^2*z^4*zb^2*G[1][5] - 
      294*s2^3*z^4*zb^2*G[1][5] - 54*s1^3*z^5*zb^2*G[1][5] + 
      78*s1^2*s2*z^5*zb^2*G[1][5] + 303*s1*s2^2*z^5*zb^2*G[1][5] + 
      126*s2^3*z^5*zb^2*G[1][5] + 40*s1^3*z^6*zb^2*G[1][5] - 
      51*s1^2*s2*z^6*zb^2*G[1][5] - 192*s1*s2^2*z^6*zb^2*G[1][5] - 
      34*s2^3*z^6*zb^2*G[1][5] - 12*s1^2*s2*z^7*zb^2*G[1][5] - 
      39*s1*s2^2*z^7*zb^2*G[1][5] + 3*s1*s2^2*z^8*zb^2*G[1][5] - 
      12*s1*s2^2*zb^3*G[1][5] + 36*s2^3*zb^3*G[1][5] - 
      60*s1^2*s2*z*zb^3*G[1][5] + 210*s1*s2^2*z*zb^3*G[1][5] - 
      138*s2^3*z*zb^3*G[1][5] - 88*s1^3*z^2*zb^3*G[1][5] + 
      294*s1^2*s2*z^2*zb^3*G[1][5] - 576*s1*s2^2*z^2*zb^3*G[1][5] + 
      276*s2^3*z^2*zb^3*G[1][5] - 50*s1^3*z^3*zb^3*G[1][5] - 
      318*s1^2*s2*z^3*zb^3*G[1][5] + 576*s1*s2^2*z^3*zb^3*G[1][5] - 
      312*s2^3*z^3*zb^3*G[1][5] + 162*s1^3*z^4*zb^3*G[1][5] - 
      90*s1^2*s2*z^4*zb^3*G[1][5] - 489*s1*s2^2*z^4*zb^3*G[1][5] + 
      168*s2^3*z^4*zb^3*G[1][5] - 24*s1^3*z^5*zb^3*G[1][5] + 
      117*s1^2*s2*z^5*zb^3*G[1][5] + 189*s1*s2^2*z^5*zb^3*G[1][5] - 
      30*s2^3*z^5*zb^3*G[1][5] + 54*s1^2*s2*z^6*zb^3*G[1][5] + 
      117*s1*s2^2*z^6*zb^3*G[1][5] + 3*s1^2*s2*z^7*zb^3*G[1][5] - 
      15*s1*s2^2*z^7*zb^3*G[1][5] + 6*s1^2*s2*zb^4*G[1][5] + 
      12*s1*s2^2*zb^4*G[1][5] - 12*s2^3*zb^4*G[1][5] + 
      26*s1^3*z*zb^4*G[1][5] + 27*s1^2*s2*z*zb^4*G[1][5] - 
      102*s1*s2^2*z*zb^4*G[1][5] + 24*s2^3*z*zb^4*G[1][5] + 
      244*s1^3*z^2*zb^4*G[1][5] - 159*s1^2*s2*z^2*zb^4*G[1][5] + 
      249*s1*s2^2*z^2*zb^4*G[1][5] - 12*s2^3*z^2*zb^4*G[1][5] - 
      198*s1^3*z^3*zb^4*G[1][5] + 459*s1^2*s2*z^3*zb^4*G[1][5] - 
      30*s1*s2^2*z^3*zb^4*G[1][5] - 72*s1^3*z^4*zb^4*G[1][5] - 
      216*s1^2*s2*z^4*zb^4*G[1][5] + 39*s1*s2^2*z^4*zb^4*G[1][5] - 
      102*s1^2*s2*z^5*zb^4*G[1][5] - 198*s1*s2^2*z^5*zb^4*G[1][5] - 
      15*s1^2*s2*z^6*zb^4*G[1][5] + 30*s1*s2^2*z^6*zb^4*G[1][5] - 
      4*s1^3*zb^5*G[1][5] - 3*s1^2*s2*zb^5*G[1][5] + 6*s1*s2^2*zb^5*G[1][5] - 
      140*s1^3*z*zb^5*G[1][5] - 12*s1^2*s2*z*zb^5*G[1][5] - 
      6*s1*s2^2*z*zb^5*G[1][5] - 42*s1^3*z^2*zb^5*G[1][5] - 
      213*s1^2*s2*z^2*zb^5*G[1][5] - 78*s1*s2^2*z^2*zb^5*G[1][5] + 
      186*s1^3*z^3*zb^5*G[1][5] + 90*s1^2*s2*z^3*zb^5*G[1][5] - 
      84*s1*s2^2*z^3*zb^5*G[1][5] + 108*s1^2*s2*z^4*zb^5*G[1][5] + 
      192*s1*s2^2*z^4*zb^5*G[1][5] + 30*s1^2*s2*z^5*zb^5*G[1][5] - 
      30*s1*s2^2*z^5*zb^5*G[1][5] + 30*s1^3*zb^6*G[1][5] + 
      9*s1^2*s2*zb^6*G[1][5] - 9*s1*s2^2*zb^6*G[1][5] + 
      96*s1^3*z*zb^6*G[1][5] + 102*s1^2*s2*z*zb^6*G[1][5] + 
      21*s1*s2^2*z*zb^6*G[1][5] - 126*s1^3*z^2*zb^6*G[1][5] - 
      9*s1^2*s2*z^2*zb^6*G[1][5] + 72*s1*s2^2*z^2*zb^6*G[1][5] - 
      72*s1^2*s2*z^3*zb^6*G[1][5] - 99*s1*s2^2*z^3*zb^6*G[1][5] - 
      30*s1^2*s2*z^4*zb^6*G[1][5] + 15*s1*s2^2*z^4*zb^6*G[1][5] - 
      30*s1^3*zb^7*G[1][5] - 24*s1^2*s2*zb^7*G[1][5] + 
      3*s1*s2^2*zb^7*G[1][5] + 30*s1^3*z*zb^7*G[1][5] - 
      21*s1^2*s2*z*zb^7*G[1][5] - 21*s1*s2^2*z*zb^7*G[1][5] + 
      30*s1^2*s2*z^2*zb^7*G[1][5] + 21*s1*s2^2*z^2*zb^7*G[1][5] + 
      15*s1^2*s2*z^3*zb^7*G[1][5] - 3*s1*s2^2*z^3*zb^7*G[1][5] + 
      9*s1^2*s2*zb^8*G[1][5] - 6*s1^2*s2*z*zb^8*G[1][5] - 
      3*s1^2*s2*z^2*zb^8*G[1][5] + 12*s1*s2^2*z^4*zb*G[1][6] + 
      12*s1^2*s2*z^5*zb*G[1][6] - 6*s1*s2^2*z^6*zb*G[1][6] - 
      6*s1^2*s2*z^7*zb*G[1][6] - 6*s1*s2^2*z^7*zb*G[1][6] + 
      3*s1*s2^2*z^8*zb*G[1][6] - 48*s1*s2^2*z^3*zb^2*G[1][6] - 
      48*s1^2*s2*z^4*zb^2*G[1][6] - 12*s1*s2^2*z^4*zb^2*G[1][6] - 
      6*s1^2*s2*z^5*zb^2*G[1][6] + 12*s1*s2^2*z^5*zb^2*G[1][6] + 
      24*s1^2*s2*z^6*zb^2*G[1][6] + 60*s1*s2^2*z^6*zb^2*G[1][6] + 
      12*s1^2*s2*z^7*zb^2*G[1][6] - 18*s1*s2^2*z^7*zb^2*G[1][6] - 
      3*s1*s2^2*z^8*zb^2*G[1][6] + 72*s1*s2^2*z^2*zb^3*G[1][6] + 
      72*s1^2*s2*z^3*zb^3*G[1][6] + 48*s1*s2^2*z^3*zb^3*G[1][6] + 
      30*s1^2*s2*z^4*zb^3*G[1][6] + 12*s1*s2^2*z^4*zb^3*G[1][6] - 
      45*s1^2*s2*z^5*zb^3*G[1][6] - 168*s1*s2^2*z^5*zb^3*G[1][6] - 
      45*s1^2*s2*z^6*zb^3*G[1][6] + 21*s1*s2^2*z^6*zb^3*G[1][6] + 
      3*s1^2*s2*z^7*zb^3*G[1][6] + 15*s1*s2^2*z^7*zb^3*G[1][6] - 
      48*s1*s2^2*z*zb^4*G[1][6] - 48*s1^2*s2*z^2*zb^4*G[1][6] - 
      72*s1*s2^2*z^2*zb^4*G[1][6] - 60*s1^2*s2*z^3*zb^4*G[1][6] - 
      48*s1*s2^2*z^3*zb^4*G[1][6] + 57*s1^2*s2*z^4*zb^4*G[1][6] + 
      192*s1*s2^2*z^4*zb^4*G[1][6] + 69*s1^2*s2*z^5*zb^4*G[1][6] + 
      36*s1*s2^2*z^5*zb^4*G[1][6] - 15*s1^2*s2*z^6*zb^4*G[1][6] - 
      30*s1*s2^2*z^6*zb^4*G[1][6] + 12*s1*s2^2*zb^5*G[1][6] + 
      12*s1^2*s2*z*zb^5*G[1][6] + 48*s1*s2^2*z*zb^5*G[1][6] + 
      60*s1^2*s2*z^2*zb^5*G[1][6] + 42*s1*s2^2*z^2*zb^5*G[1][6] - 
      48*s1^2*s2*z^3*zb^5*G[1][6] - 78*s1*s2^2*z^3*zb^5*G[1][6] - 
      66*s1^2*s2*z^4*zb^5*G[1][6] - 99*s1*s2^2*z^4*zb^5*G[1][6] + 
      30*s1^2*s2*z^5*zb^5*G[1][6] + 30*s1*s2^2*z^5*zb^5*G[1][6] - 
      12*s1*s2^2*zb^6*G[1][6] - 30*s1^2*s2*z*zb^6*G[1][6] - 
      12*s1*s2^2*z*zb^6*G[1][6] + 18*s1^2*s2*z^2*zb^6*G[1][6] - 
      12*s1*s2^2*z^2*zb^6*G[1][6] + 54*s1^2*s2*z^3*zb^6*G[1][6] + 
      78*s1*s2^2*z^3*zb^6*G[1][6] - 30*s1^2*s2*z^4*zb^6*G[1][6] - 
      15*s1*s2^2*z^4*zb^6*G[1][6] + 6*s1^2*s2*zb^7*G[1][6] + 
      3*s1^2*s2*z*zb^7*G[1][6] + 12*s1*s2^2*z*zb^7*G[1][6] - 
      33*s1^2*s2*z^2*zb^7*G[1][6] - 21*s1*s2^2*z^2*zb^7*G[1][6] + 
      15*s1^2*s2*z^3*zb^7*G[1][6] + 3*s1*s2^2*z^3*zb^7*G[1][6] - 
      3*s1^2*s2*zb^8*G[1][6] + 9*s1^2*s2*z*zb^8*G[1][6] - 
      3*s1^2*s2*z^2*zb^8*G[1][6] - 18*s1*s2^2*z^4*G[1][7] - 
      9*s1^2*s2*z^5*G[1][7] + 39*s1*s2^2*z^5*G[1][7] + 
      15*s1^2*s2*z^6*G[1][7] - 33*s1*s2^2*z^6*G[1][7] - 
      6*s1^2*s2*z^7*G[1][7] + 15*s1*s2^2*z^7*G[1][7] - 
      3*s1*s2^2*z^8*G[1][7] + 72*s1*s2^2*z^3*zb*G[1][7] + 
      27*s1^2*s2*z^4*zb*G[1][7] - 123*s1*s2^2*z^4*zb*G[1][7] - 
      39*s1^2*s2*z^5*zb*G[1][7] + 48*s1*s2^2*z^5*zb*G[1][7] - 
      9*s1^2*s2*z^6*zb*G[1][7] + 6*s1*s2^2*z^6*zb*G[1][7] + 
      21*s1^2*s2*z^7*zb*G[1][7] - 6*s1*s2^2*z^7*zb*G[1][7] + 
      3*s1*s2^2*z^8*zb*G[1][7] - 108*s1*s2^2*z^2*zb^2*G[1][7] - 
      18*s1^2*s2*z^3*zb^2*G[1][7] + 102*s1*s2^2*z^3*zb^2*G[1][7] + 
      24*s1^2*s2*z^4*zb^2*G[1][7] + 111*s1*s2^2*z^4*zb^2*G[1][7] + 
      54*s1^2*s2*z^5*zb^2*G[1][7] - 96*s1*s2^2*z^5*zb^2*G[1][7] - 
      48*s1^2*s2*z^6*zb^2*G[1][7] - 12*s1^2*s2*z^7*zb^2*G[1][7] - 
      12*s1*s2^2*z^7*zb^2*G[1][7] + 3*s1*s2^2*z^8*zb^2*G[1][7] + 
      72*s1*s2^2*z*zb^3*G[1][7] - 18*s1^2*s2*z^2*zb^3*G[1][7] + 
      42*s1*s2^2*z^2*zb^3*G[1][7] - 6*s1^2*s2*z^3*zb^3*G[1][7] - 
      264*s1*s2^2*z^3*zb^3*G[1][7] - 15*s1^2*s2*z^4*zb^3*G[1][7] + 
      33*s1*s2^2*z^4*zb^3*G[1][7] + 3*s1^2*s2*z^5*zb^3*G[1][7] + 
      93*s1*s2^2*z^5*zb^3*G[1][7] + 39*s1^2*s2*z^6*zb^3*G[1][7] + 
      39*s1*s2^2*z^6*zb^3*G[1][7] - 3*s1^2*s2*z^7*zb^3*G[1][7] - 
      15*s1*s2^2*z^7*zb^3*G[1][7] - 18*s1*s2^2*zb^4*G[1][7] + 
      27*s1^2*s2*z*zb^4*G[1][7] - 93*s1*s2^2*z*zb^4*G[1][7] + 
      39*s1^2*s2*z^2*zb^4*G[1][7] + 141*s1*s2^2*z^2*zb^4*G[1][7] - 
      90*s1^2*s2*z^3*zb^4*G[1][7] + 183*s1*s2^2*z^3*zb^4*G[1][7] + 
      48*s1^2*s2*z^4*zb^4*G[1][7] - 147*s1*s2^2*z^4*zb^4*G[1][7] - 
      39*s1^2*s2*z^5*zb^4*G[1][7] - 96*s1*s2^2*z^5*zb^4*G[1][7] + 
      15*s1^2*s2*z^6*zb^4*G[1][7] + 30*s1*s2^2*z^6*zb^4*G[1][7] - 
      9*s1^2*s2*zb^5*G[1][7] + 33*s1*s2^2*zb^5*G[1][7] - 
      51*s1^2*s2*z*zb^5*G[1][7] + 24*s1*s2^2*z*zb^5*G[1][7] + 
      81*s1^2*s2*z^2*zb^5*G[1][7] - 192*s1*s2^2*z^2*zb^5*G[1][7] + 
      3*s1^2*s2*z^3*zb^5*G[1][7] + 36*s1*s2^2*z^3*zb^5*G[1][7] + 
      6*s1^2*s2*z^4*zb^5*G[1][7] + 129*s1*s2^2*z^4*zb^5*G[1][7] - 
      30*s1^2*s2*z^5*zb^5*G[1][7] - 30*s1*s2^2*z^5*zb^5*G[1][7] + 
      18*s1^2*s2*zb^6*G[1][7] - 27*s1*s2^2*zb^6*G[1][7] - 
      6*s1^2*s2*z*zb^6*G[1][7] + 42*s1*s2^2*z*zb^6*G[1][7] - 
      48*s1^2*s2*z^2*zb^6*G[1][7] + 54*s1*s2^2*z^2*zb^6*G[1][7] + 
      6*s1^2*s2*z^3*zb^6*G[1][7] - 84*s1*s2^2*z^3*zb^6*G[1][7] + 
      30*s1^2*s2*z^4*zb^6*G[1][7] + 15*s1*s2^2*z^4*zb^6*G[1][7] - 
      9*s1^2*s2*zb^7*G[1][7] + 9*s1*s2^2*zb^7*G[1][7] + 
      21*s1^2*s2*z*zb^7*G[1][7] - 27*s1*s2^2*z*zb^7*G[1][7] + 
      3*s1^2*s2*z^2*zb^7*G[1][7] + 21*s1*s2^2*z^2*zb^7*G[1][7] - 
      15*s1^2*s2*z^3*zb^7*G[1][7] - 3*s1*s2^2*z^3*zb^7*G[1][7] - 
      3*s1^2*s2*z*zb^8*G[1][7] + 3*s1^2*s2*z^2*zb^8*G[1][7]))/
    (3*s^3*(z - zb)^5) + ((I/4)*Pi*s1^3*s2^3*z*(-1 + zb)*
     (-32*s2*z*G[1][1]^2 - 40*s1*z^2*G[1][1]^2 + 40*s2*z^2*G[1][1]^2 + 
      16*s1*z^3*G[1][1]^2 - 24*s2*z^3*G[1][1]^2 + 8*s1*z*zb*G[1][1]^2 + 
      24*s2*z*zb*G[1][1]^2 + 40*s1*z^2*zb*G[1][1]^2 + 
      24*s2*z^2*zb*G[1][1]^2 + 32*s1*z^3*zb*G[1][1]^2 + 
      8*s2*z^3*zb*G[1][1]^2 + 16*s2*z^4*zb*G[1][1]^2 - 
      24*s1*z*zb^2*G[1][1]^2 - 48*s1*z^2*zb^2*G[1][1]^2 - 
      80*s2*z^2*zb^2*G[1][1]^2 - 32*s1*z^3*zb^2*G[1][1]^2 - 
      16*s2*z^3*zb^2*G[1][1]^2 + 48*s1*z*zb^3*G[1][1]^2 + 
      8*s2*z*zb^3*G[1][1]^2 + 16*s1*z^2*zb^3*G[1][1]^2 + 
      32*s2*z^2*zb^3*G[1][1]^2 - 16*s1*z*zb^4*G[1][1]^2 + 
      16*s1*z^2*G[1][1]*G[1][2] - 16*s2*z^2*G[1][1]*G[1][2] - 
      64*s1*z^3*G[1][1]*G[1][2] - 32*s2*z^4*G[1][1]*G[1][2] - 
      16*s1*z*zb*G[1][1]*G[1][2] - 48*s2*z*zb*G[1][1]*G[1][2] + 
      48*s1*z^2*zb*G[1][1]*G[1][2] + 144*s2*z^2*zb*G[1][1]*G[1][2] + 
      128*s1*z^3*zb*G[1][1]*G[1][2] + 32*s2*z^3*zb*G[1][1]*G[1][2] + 
      32*s2*z^4*zb*G[1][1]*G[1][2] - 48*s1*z*zb^2*G[1][1]*G[1][2] + 
      48*s2*z*zb^2*G[1][1]*G[1][2] - 96*s1*z^2*zb^2*G[1][1]*G[1][2] - 
      192*s2*z^2*zb^2*G[1][1]*G[1][2] - 64*s1*z^3*zb^2*G[1][1]*G[1][2] - 
      32*s2*z^3*zb^2*G[1][1]*G[1][2] + 96*s1*z*zb^3*G[1][1]*G[1][2] + 
      32*s1*z^2*zb^3*G[1][1]*G[1][2] + 64*s2*z^2*zb^3*G[1][1]*G[1][2] - 
      32*s1*z*zb^4*G[1][1]*G[1][2] + 24*s1*z^2*G[1][2]^2 - 
      8*s2*z^2*G[1][2]^2 - 40*s1*z^3*G[1][2]^2 - 16*s2*z^4*G[1][2]^2 - 
      40*s1*z*zb*G[1][2]^2 - 72*s2*z*zb*G[1][2]^2 - 8*s1*z^2*zb*G[1][2]^2 + 
      72*s2*z^2*zb*G[1][2]^2 + 72*s1*z^3*zb*G[1][2]^2 + 
      16*s2*z^3*zb*G[1][2]^2 + 16*s2*z^4*zb*G[1][2]^2 + 
      16*s1*zb^2*G[1][2]^2 + 16*s2*zb^2*G[1][2]^2 + 16*s1*z*zb^2*G[1][2]^2 + 
      104*s2*z*zb^2*G[1][2]^2 - 32*s1*z^2*zb^2*G[1][2]^2 - 
      96*s2*z^2*zb^2*G[1][2]^2 - 32*s1*z^3*zb^2*G[1][2]^2 - 
      16*s2*z^3*zb^2*G[1][2]^2 - 32*s1*zb^3*G[1][2]^2 - 
      16*s2*zb^3*G[1][2]^2 + 40*s1*z*zb^3*G[1][2]^2 - 
      32*s2*z*zb^3*G[1][2]^2 + 16*s1*z^2*zb^3*G[1][2]^2 + 
      32*s2*z^2*zb^3*G[1][2]^2 + 16*s1*zb^4*G[1][2]^2 - 
      16*s1*z*zb^4*G[1][2]^2 - 16*s1*z^2*G[1][1]*G[1][3] + 
      32*s2*z^2*G[1][1]*G[1][3] + 16*s2*z^3*G[1][1]*G[1][3] - 
      48*s2*z^4*G[1][1]*G[1][3] + 16*s1*z*zb*G[1][1]*G[1][3] - 
      96*s2*z*zb*G[1][1]*G[1][3] + 16*s1*z^2*zb*G[1][1]*G[1][3] + 
      144*s2*z^2*zb*G[1][1]*G[1][3] + 160*s1*z^3*zb*G[1][1]*G[1][3] + 
      64*s2*z^4*zb*G[1][1]*G[1][3] - 80*s1*z*zb^2*G[1][1]*G[1][3] + 
      96*s2*z*zb^2*G[1][1]*G[1][3] - 112*s1*z^2*zb^2*G[1][1]*G[1][3] - 
      256*s2*z^2*zb^2*G[1][1]*G[1][3] - 128*s1*z^3*zb^2*G[1][1]*G[1][3] - 
      64*s2*z^3*zb^2*G[1][1]*G[1][3] + 144*s1*z*zb^3*G[1][1]*G[1][3] - 
      16*s2*z*zb^3*G[1][1]*G[1][3] + 64*s1*z^2*zb^3*G[1][1]*G[1][3] + 
      128*s2*z^2*zb^3*G[1][1]*G[1][3] - 64*s1*z*zb^4*G[1][1]*G[1][3] + 
      80*s2*z*G[1][2]*G[1][3] + 112*s1*z^2*G[1][2]*G[1][3] - 
      80*s2*z^2*G[1][2]*G[1][3] - 112*s1*z^3*G[1][2]*G[1][3] + 
      48*s2*z^3*G[1][2]*G[1][3] - 64*s2*z^4*G[1][2]*G[1][3] - 
      16*s2*zb*G[1][2]*G[1][3] - 48*s1*z*zb*G[1][2]*G[1][3] - 
      288*s2*z*zb*G[1][2]*G[1][3] - 112*s1*z^2*zb*G[1][2]*G[1][3] + 
      256*s2*z^2*zb*G[1][2]*G[1][3] + 240*s1*z^3*zb*G[1][2]*G[1][3] + 
      16*s2*z^3*zb*G[1][2]*G[1][3] + 64*s2*z^4*zb*G[1][2]*G[1][3] + 
      48*s2*zb^2*G[1][2]*G[1][3] - 16*s1*z*zb^2*G[1][2]*G[1][3] + 
      304*s2*z*zb^2*G[1][2]*G[1][3] - 64*s1*z^2*zb^2*G[1][2]*G[1][3] - 
      304*s2*z^2*zb^2*G[1][2]*G[1][3] - 128*s1*z^3*zb^2*G[1][2]*G[1][3] - 
      64*s2*z^3*zb^2*G[1][2]*G[1][3] - 16*s1*zb^3*G[1][2]*G[1][3] - 
      32*s2*zb^3*G[1][2]*G[1][3] + 128*s1*z*zb^3*G[1][2]*G[1][3] - 
      96*s2*z*zb^3*G[1][2]*G[1][3] + 64*s1*z^2*zb^3*G[1][2]*G[1][3] + 
      128*s2*z^2*zb^3*G[1][2]*G[1][3] + 16*s1*zb^4*G[1][2]*G[1][3] - 
      64*s1*z*zb^4*G[1][2]*G[1][3] + 80*s2*z*G[1][3]^2 + 
      72*s1*z^2*G[1][3]^2 - 32*s2*z^2*G[1][3]^2 - 24*s1*z^3*G[1][3]^2 + 
      56*s2*z^3*G[1][3]^2 + 4*s1*z^4*G[1][3]^2 - 52*s2*z^4*G[1][3]^2 - 
      16*s2*zb*G[1][3]^2 + 16*s1*z*zb*G[1][3]^2 - 224*s2*z*zb*G[1][3]^2 - 
      120*s1*z^2*zb*G[1][3]^2 + 120*s2*z^2*zb*G[1][3]^2 + 
      128*s1*z^3*zb*G[1][3]^2 - 16*s2*z^3*zb*G[1][3]^2 + 
      48*s2*z^4*zb*G[1][3]^2 - 24*s1*zb^2*G[1][3]^2 + 32*s2*zb^2*G[1][3]^2 - 
      40*s1*z*zb^2*G[1][3]^2 + 200*s2*z*zb^2*G[1][3]^2 - 
      16*s1*z^2*zb^2*G[1][3]^2 - 160*s2*z^2*zb^2*G[1][3]^2 - 
      96*s1*z^3*zb^2*G[1][3]^2 - 48*s2*z^3*zb^2*G[1][3]^2 + 
      24*s1*zb^3*G[1][3]^2 - 24*s2*zb^3*G[1][3]^2 + 80*s1*z*zb^3*G[1][3]^2 - 
      64*s2*z*zb^3*G[1][3]^2 + 48*s1*z^2*zb^3*G[1][3]^2 + 
      96*s2*z^2*zb^3*G[1][3]^2 - 4*s1*zb^4*G[1][3]^2 + 4*s2*zb^4*G[1][3]^2 - 
      48*s1*z*zb^4*G[1][3]^2 - 32*s1*z^3*zb*G[1][1]*G[1][4] - 
      16*s2*z^4*zb*G[1][1]*G[1][4] + 64*s1*z^2*zb^2*G[1][1]*G[1][4] + 
      8*s2*z^2*zb^2*G[1][1]*G[1][4] + 32*s1*z^3*zb^2*G[1][1]*G[1][4] + 
      32*s2*z^3*zb^2*G[1][1]*G[1][4] - 32*s1*z*zb^3*G[1][1]*G[1][4] + 
      24*s2*z*zb^3*G[1][1]*G[1][4] - 32*s1*z^2*zb^3*G[1][1]*G[1][4] - 
      48*s2*z^2*zb^3*G[1][1]*G[1][4] + 32*s1*z*zb^4*G[1][1]*G[1][4] + 
      16*s2*zb*G[1][2]*G[1][4] + 16*s1*z^2*zb*G[1][2]*G[1][4] + 
      16*s2*z^2*zb*G[1][2]*G[1][4] - 16*s1*z^3*zb*G[1][2]*G[1][4] + 
      16*s1*zb^2*G[1][2]*G[1][4] - 16*s2*zb^2*G[1][2]*G[1][4] - 
      64*s2*z*zb^2*G[1][2]*G[1][4] - 16*s1*z^2*zb^2*G[1][2]*G[1][4] + 
      16*s2*z^2*zb^2*G[1][2]*G[1][4] + 16*s1*z^3*zb^2*G[1][2]*G[1][4] - 
      16*s1*zb^3*G[1][2]*G[1][4] - 16*s1*z*zb^3*G[1][2]*G[1][4] + 
      64*s2*z*zb^3*G[1][2]*G[1][4] - 32*s2*z^2*zb^3*G[1][2]*G[1][4] + 
      16*s1*z*zb^4*G[1][2]*G[1][4] + 16*s2*zb*G[1][3]*G[1][4] - 
      8*s1*z*zb*G[1][3]*G[1][4] + 8*s2*z^2*zb*G[1][3]*G[1][4] - 
      16*s1*z^3*zb*G[1][3]*G[1][4] + 4*s1*z^4*zb*G[1][3]*G[1][4] + 
      4*s2*z^4*zb*G[1][3]*G[1][4] + 24*s1*zb^2*G[1][3]*G[1][4] - 
      32*s2*zb^2*G[1][3]*G[1][4] - 32*s2*z*zb^2*G[1][3]*G[1][4] + 
      32*s1*z^2*zb^2*G[1][3]*G[1][4] + 20*s1*z^3*zb^2*G[1][3]*G[1][4] + 
      4*s2*z^3*zb^2*G[1][3]*G[1][4] - 16*s1*zb^3*G[1][3]*G[1][4] + 
      24*s2*zb^3*G[1][3]*G[1][4] - 32*s1*z*zb^3*G[1][3]*G[1][4] + 
      56*s2*z*zb^3*G[1][3]*G[1][4] - 28*s1*z^2*zb^3*G[1][3]*G[1][4] - 
      44*s2*z^2*zb^3*G[1][3]*G[1][4] - 8*s2*zb^4*G[1][3]*G[1][4] + 
      36*s1*z*zb^4*G[1][3]*G[1][4] + 4*s2*z*zb^4*G[1][3]*G[1][4] - 
      8*s2*z*zb*G[1][4]^2 + 12*s1*z^2*zb*G[1][4]^2 + 14*s2*z^2*zb*G[1][4]^2 - 
      6*s1*z^3*zb*G[1][4]^2 - 2*s2*z^3*zb*G[1][4]^2 - 2*s1*z^4*zb*G[1][4]^2 - 
      5*s2*z^4*zb*G[1][4]^2 - 10*s1*z*zb^2*G[1][4]^2 + 
      24*s2*z*zb^2*G[1][4]^2 + 16*s1*z^2*zb^2*G[1][4]^2 - 
      12*s2*z^2*zb^2*G[1][4]^2 + 2*s1*z^3*zb^2*G[1][4]^2 + 
      12*s2*z^3*zb^2*G[1][4]^2 - s2*z^4*zb^2*G[1][4]^2 - 
      10*s1*zb^3*G[1][4]^2 + 13*s1*z*zb^3*G[1][4]^2 - 
      28*s2*z*zb^3*G[1][4]^2 - 5*s1*z^2*zb^3*G[1][4]^2 + 
      3*s2*z^2*zb^3*G[1][4]^2 + s1*z^3*zb^3*G[1][4]^2 + 
      s2*z^3*zb^3*G[1][4]^2 + 7*s1*zb^4*G[1][4]^2 + 4*s2*zb^4*G[1][4]^2 - 
      3*s1*z*zb^4*G[1][4]^2 - 2*s2*z*zb^4*G[1][4]^2 - s1*z^2*zb^4*G[1][4]^2 + 
      32*s1*z^2*G[1][1]*G[1][5] + 16*s2*z^2*G[1][1]*G[1][5] - 
      32*s1*z^3*G[1][1]*G[1][5] - 32*s2*z^3*G[1][1]*G[1][5] + 
      16*s2*z^4*G[1][1]*G[1][5] - 32*s1*z*zb*G[1][1]*G[1][5] + 
      32*s2*z*zb*G[1][1]*G[1][5] + 32*s1*z^2*zb*G[1][1]*G[1][5] - 
      64*s2*z^2*zb*G[1][1]*G[1][5] + 48*s2*z^3*zb*G[1][1]*G[1][5] - 
      16*s2*z^4*zb*G[1][1]*G[1][5] + 48*s1*z*zb^2*G[1][1]*G[1][5] - 
      32*s2*z*zb^2*G[1][1]*G[1][5] - 80*s1*z^2*zb^2*G[1][1]*G[1][5] + 
      32*s2*z^2*zb^2*G[1][1]*G[1][5] + 32*s1*z^3*zb^2*G[1][1]*G[1][5] + 
      16*s2*z*zb^3*G[1][1]*G[1][5] - 16*s2*z^2*zb^3*G[1][1]*G[1][5] + 
      32*s2*G[1][2]*G[1][5] + 8*s1*z*G[1][2]*G[1][5] - 
      96*s2*z*G[1][2]*G[1][5] - 32*s1*z^2*G[1][2]*G[1][5] + 
      96*s2*z^2*G[1][2]*G[1][5] + 24*s1*z^3*G[1][2]*G[1][5] - 
      64*s2*z^3*G[1][2]*G[1][5] + 32*s2*z^4*G[1][2]*G[1][5] + 
      24*s1*zb*G[1][2]*G[1][5] - 64*s2*zb*G[1][2]*G[1][5] - 
      56*s1*z*zb*G[1][2]*G[1][5] + 192*s2*z*zb*G[1][2]*G[1][5] + 
      104*s1*z^2*zb*G[1][2]*G[1][5] - 128*s2*z^2*zb*G[1][2]*G[1][5] - 
      72*s1*z^3*zb*G[1][2]*G[1][5] + 32*s2*z^3*zb*G[1][2]*G[1][5] - 
      32*s2*z^4*zb*G[1][2]*G[1][5] - 40*s1*zb^2*G[1][2]*G[1][5] + 
      32*s2*zb^2*G[1][2]*G[1][5] + 32*s1*z*zb^2*G[1][2]*G[1][5] - 
      128*s2*z*zb^2*G[1][2]*G[1][5] - 40*s1*z^2*zb^2*G[1][2]*G[1][5] + 
      64*s2*z^2*zb^2*G[1][2]*G[1][5] + 48*s1*z^3*zb^2*G[1][2]*G[1][5] + 
      32*s2*z^3*zb^2*G[1][2]*G[1][5] + 32*s1*zb^3*G[1][2]*G[1][5] + 
      32*s2*z*zb^3*G[1][2]*G[1][5] - 32*s1*z^2*zb^3*G[1][2]*G[1][5] - 
      32*s2*z^2*zb^3*G[1][2]*G[1][5] - 16*s1*zb^4*G[1][2]*G[1][5] + 
      16*s1*z*zb^4*G[1][2]*G[1][5] + 16*s2*G[1][3]*G[1][5] - 
      48*s2*z*G[1][3]*G[1][5] + 24*s1*z^2*G[1][3]*G[1][5] + 
      64*s2*z^2*G[1][3]*G[1][5] - 20*s1*z^3*G[1][3]*G[1][5] - 
      68*s2*z^3*G[1][3]*G[1][5] - 4*s1*z^4*G[1][3]*G[1][5] + 
      36*s2*z^4*G[1][3]*G[1][5] + 16*s1*zb*G[1][3]*G[1][5] - 
      32*s2*zb*G[1][3]*G[1][5] - 88*s1*z*zb*G[1][3]*G[1][5] + 
      88*s2*z*zb*G[1][3]*G[1][5] + 92*s1*z^2*zb*G[1][3]*G[1][5] - 
      76*s2*z^2*zb*G[1][3]*G[1][5] - 16*s1*z^3*zb*G[1][3]*G[1][5] + 
      56*s2*z^3*zb*G[1][3]*G[1][5] - 4*s1*z^4*zb*G[1][3]*G[1][5] - 
      36*s2*z^4*zb*G[1][3]*G[1][5] + 40*s2*zb^2*G[1][3]*G[1][5] + 
      76*s1*z*zb^2*G[1][3]*G[1][5] - 76*s2*z*zb^2*G[1][3]*G[1][5] - 
      120*s1*z^2*zb^2*G[1][3]*G[1][5] + 8*s2*z^2*zb^2*G[1][3]*G[1][5] + 
      44*s1*z^3*zb^2*G[1][3]*G[1][5] + 28*s2*z^3*zb^2*G[1][3]*G[1][5] - 
      20*s1*zb^3*G[1][3]*G[1][5] - 20*s2*zb^3*G[1][3]*G[1][5] + 
      24*s1*z*zb^3*G[1][3]*G[1][5] + 40*s2*z*zb^3*G[1][3]*G[1][5] - 
      4*s1*z^2*zb^3*G[1][3]*G[1][5] - 20*s2*z^2*zb^3*G[1][3]*G[1][5] + 
      4*s1*zb^4*G[1][3]*G[1][5] + 4*s2*zb^4*G[1][3]*G[1][5] - 
      4*s1*z*zb^4*G[1][3]*G[1][5] - 4*s2*z*zb^4*G[1][3]*G[1][5] + 
      4*s2*G[1][4]*G[1][5] - 2*s1*z*G[1][4]*G[1][5] - 
      14*s2*z*G[1][4]*G[1][5] - 2*s1*z^2*G[1][4]*G[1][5] + 
      6*s2*z^2*G[1][4]*G[1][5] + 2*s1*z^3*G[1][4]*G[1][5] + 
      2*s2*z^3*G[1][4]*G[1][5] - 2*s1*z^4*G[1][4]*G[1][5] - 
      2*s2*z^4*G[1][4]*G[1][5] + 6*s1*zb*G[1][4]*G[1][5] - 
      6*s2*zb*G[1][4]*G[1][5] - 8*s1*z*zb*G[1][4]*G[1][5] + 
      52*s2*z*zb*G[1][4]*G[1][5] + 26*s1*z^2*zb*G[1][4]*G[1][5] - 
      38*s2*z^2*zb*G[1][4]*G[1][5] - 8*s1*z^3*zb*G[1][4]*G[1][5] + 
      28*s2*z^3*zb*G[1][4]*G[1][5] - 14*s2*z^4*zb*G[1][4]*G[1][5] - 
      6*s1*zb^2*G[1][4]*G[1][5] + 14*s2*zb^2*G[1][4]*G[1][5] + 
      38*s1*z*zb^2*G[1][4]*G[1][5] - 66*s2*z*zb^2*G[1][4]*G[1][5] - 
      60*s1*z^2*zb^2*G[1][4]*G[1][5] + 36*s2*z^2*zb^2*G[1][4]*G[1][5] + 
      16*s1*z^3*zb^2*G[1][4]*G[1][5] - 16*s2*z^3*zb^2*G[1][4]*G[1][5] + 
      2*s2*z^4*zb^2*G[1][4]*G[1][5] - 10*s1*zb^3*G[1][4]*G[1][5] - 
      6*s2*zb^3*G[1][4]*G[1][5] + 6*s1*z*zb^3*G[1][4]*G[1][5] + 
      8*s2*z*zb^3*G[1][4]*G[1][5] + 18*s1*z^2*zb^3*G[1][4]*G[1][5] + 
      14*s2*z^2*zb^3*G[1][4]*G[1][5] - 2*s1*z^3*zb^3*G[1][4]*G[1][5] - 
      2*s2*z^3*zb^3*G[1][4]*G[1][5] + 12*s1*zb^4*G[1][4]*G[1][5] - 
      2*s2*zb^4*G[1][4]*G[1][5] - 18*s1*z*zb^4*G[1][4]*G[1][5] + 
      2*s1*z^2*zb^4*G[1][4]*G[1][5] + 14*s2*G[1][5]^2 + 19*s1*z*G[1][5]^2 - 
      29*s2*z*G[1][5]^2 - 37*s1*z^2*G[1][5]^2 + 23*s2*z^2*G[1][5]^2 + 
      16*s1*z^3*G[1][5]^2 - 11*s2*z^3*G[1][5]^2 + 2*s1*z^4*G[1][5]^2 + 
      3*s2*z^4*G[1][5]^2 - 5*s1*zb*G[1][5]^2 - 27*s2*zb*G[1][5]^2 + 
      s1*z*zb*G[1][5]^2 + 56*s2*z*zb*G[1][5]^2 + 21*s1*z^2*zb*G[1][5]^2 - 
      20*s2*z^2*zb*G[1][5]^2 - 19*s1*z^3*zb*G[1][5]^2 - 
      18*s2*z^3*zb*G[1][5]^2 + 2*s1*z^4*zb*G[1][5]^2 + 
      9*s2*z^4*zb*G[1][5]^2 - 6*s1*zb^2*G[1][5]^2 - 3*s2*zb^2*G[1][5]^2 - 
      28*s1*z*zb^2*G[1][5]^2 - 16*s2*z*zb^2*G[1][5]^2 + 
      44*s1*z^2*zb^2*G[1][5]^2 + 14*s2*z^2*zb^2*G[1][5]^2 - 
      10*s1*z^3*zb^2*G[1][5]^2 + 6*s2*z^3*zb^2*G[1][5]^2 - 
      s2*z^4*zb^2*G[1][5]^2 + 25*s1*zb^3*G[1][5]^2 + 15*s2*zb^3*G[1][5]^2 - 
      15*s1*z*zb^3*G[1][5]^2 - 7*s2*z*zb^3*G[1][5]^2 - 
      11*s1*z^2*zb^3*G[1][5]^2 - 9*s2*z^2*zb^3*G[1][5]^2 + 
      s1*z^3*zb^3*G[1][5]^2 + s2*z^3*zb^3*G[1][5]^2 - 10*s1*zb^4*G[1][5]^2 - 
      2*s2*zb^4*G[1][5]^2 + 11*s1*z*zb^4*G[1][5]^2 + 2*s2*z*zb^4*G[1][5]^2 - 
      s1*z^2*zb^4*G[1][5]^2 + 8*s2*z*zb*G[1][6]^2 + 4*s1*z^2*zb*G[1][6]^2 - 
      2*s2*z^2*zb*G[1][6]^2 - 2*s1*z^3*zb*G[1][6]^2 + 2*s2*z^3*zb*G[1][6]^2 - 
      s2*z^4*zb*G[1][6]^2 + 2*s1*z*zb^2*G[1][6]^2 - 20*s2*z*zb^2*G[1][6]^2 - 
      4*s1*z^2*zb^2*G[1][6]^2 + 2*s2*z^3*zb^2*G[1][6]^2 + 
      s2*z^4*zb^2*G[1][6]^2 + 2*s1*zb^3*G[1][6]^2 - 5*s1*z*zb^3*G[1][6]^2 + 
      12*s2*z*zb^3*G[1][6]^2 - s1*z^2*zb^3*G[1][6]^2 - 
      s2*z^2*zb^3*G[1][6]^2 - s1*z^3*zb^3*G[1][6]^2 - s2*z^3*zb^3*G[1][6]^2 - 
      3*s1*zb^4*G[1][6]^2 + s1*z*zb^4*G[1][6]^2 + s1*z^2*zb^4*G[1][6]^2 - 
      4*s2*G[1][6]*G[1][7] - 6*s1*z*G[1][6]*G[1][7] - 
      2*s2*z*G[1][6]*G[1][7] - 2*s1*z^2*G[1][6]*G[1][7] + 
      6*s2*z^2*G[1][6]*G[1][7] + 8*s1*z^3*G[1][6]*G[1][7] - 
      2*s2*z^3*G[1][6]*G[1][7] + 2*s2*z^4*G[1][6]*G[1][7] + 
      2*s1*zb*G[1][6]*G[1][7] + 2*s2*zb*G[1][6]*G[1][7] + 
      6*s1*z*zb*G[1][6]*G[1][7] + 32*s2*z*zb*G[1][6]*G[1][7] + 
      2*s1*z^2*zb*G[1][6]*G[1][7] - 36*s2*z^2*zb*G[1][6]*G[1][7] - 
      10*s1*z^3*zb*G[1][6]*G[1][7] + 4*s2*z^3*zb*G[1][6]*G[1][7] - 
      2*s2*z^4*zb*G[1][6]*G[1][7] - 8*s1*zb^2*G[1][6]*G[1][7] - 
      6*s2*zb^2*G[1][6]*G[1][7] + 20*s1*z*zb^2*G[1][6]*G[1][7] - 
      20*s2*z*zb^2*G[1][6]*G[1][7] - 12*s1*z^2*zb^2*G[1][6]*G[1][7] + 
      28*s2*z^2*zb^2*G[1][6]*G[1][7] - 2*s2*z^4*zb^2*G[1][6]*G[1][7] - 
      2*s1*zb^3*G[1][6]*G[1][7] + 10*s2*zb^3*G[1][6]*G[1][7] - 
      6*s1*z*zb^3*G[1][6]*G[1][7] - 14*s2*z*zb^3*G[1][6]*G[1][7] + 
      6*s1*z^2*zb^3*G[1][6]*G[1][7] + 2*s2*z^2*zb^3*G[1][6]*G[1][7] + 
      2*s1*z^3*zb^3*G[1][6]*G[1][7] + 2*s2*z^3*zb^3*G[1][6]*G[1][7] + 
      8*s1*zb^4*G[1][6]*G[1][7] - 6*s1*z*zb^4*G[1][6]*G[1][7] - 
      2*s1*z^2*zb^4*G[1][6]*G[1][7] - 6*s2*G[1][7]^2 - 3*s1*z*G[1][7]^2 + 
      21*s2*z*G[1][7]^2 + 13*s1*z^2*G[1][7]^2 - 23*s2*z^2*G[1][7]^2 - 
      10*s1*z^3*G[1][7]^2 + 9*s2*z^3*G[1][7]^2 - s2*z^4*G[1][7]^2 - 
      3*s1*zb*G[1][7]^2 + 11*s2*zb*G[1][7]^2 + 15*s1*z*zb*G[1][7]^2 - 
      24*s2*z*zb*G[1][7]^2 - 27*s1*z^2*zb*G[1][7]^2 + 
      14*s2*z^2*zb*G[1][7]^2 + 15*s1*z^3*zb*G[1][7]^2 - 
      2*s2*z^3*zb*G[1][7]^2 + s2*z^4*zb*G[1][7]^2 - 2*s1*zb^2*G[1][7]^2 - 
      13*s2*zb^2*G[1][7]^2 - 6*s1*z*zb^2*G[1][7]^2 + 18*s2*z*zb^2*G[1][7]^2 + 
      8*s1*z^2*zb^2*G[1][7]^2 - 6*s2*z^2*zb^2*G[1][7]^2 + 
      s2*z^4*zb^2*G[1][7]^2 + 9*s1*zb^3*G[1][7]^2 + 7*s2*zb^3*G[1][7]^2 - 
      5*s1*z*zb^3*G[1][7]^2 - 5*s2*z*zb^3*G[1][7]^2 - 
      3*s1*z^2*zb^3*G[1][7]^2 - s2*z^2*zb^3*G[1][7]^2 - 
      s1*z^3*zb^3*G[1][7]^2 - s2*z^3*zb^3*G[1][7]^2 - 4*s1*zb^4*G[1][7]^2 + 
      3*s1*z*zb^4*G[1][7]^2 + s1*z^2*zb^4*G[1][7]^2 - 16*s2*G[2][1] - 
      8*s1*z*G[2][1] + 24*s2*z*G[2][1] + 12*s1*z^3*G[2][1] - 
      8*s2*z^3*G[2][1] + 4*s1*z^4*G[2][1] + 8*s2*z^4*G[2][1] - 
      8*s1*zb*G[2][1] + 16*s2*zb*G[2][1] + 28*s1*z*zb*G[2][1] - 
      40*s2*z*zb*G[2][1] - 48*s1*z^2*zb*G[2][1] - 20*s2*z^2*zb*G[2][1] - 
      4*s1*z^3*zb*G[2][1] - 4*s1*zb^2*G[2][1] - 8*s2*zb^2*G[2][1] + 
      4*s1*z*zb^2*G[2][1] + 44*s2*z*zb^2*G[2][1] + 56*s1*z^2*zb^2*G[2][1] + 
      56*s2*z^2*zb^2*G[2][1] - 32*s1*z^3*zb^2*G[2][1] - 
      32*s2*z^3*zb^2*G[2][1] + 8*s1*zb^3*G[2][1] + 8*s2*zb^3*G[2][1] - 
      64*s1*z*zb^3*G[2][1] - 68*s2*z*zb^3*G[2][1] + 32*s1*z^2*zb^3*G[2][1] + 
      32*s2*z^2*zb^3*G[2][1] + 8*s1*zb^4*G[2][1] + 4*s2*zb^4*G[2][1] - 
      8*s2*G[2][2] - 12*s1*z*G[2][2] - 4*s2*z*G[2][2] - 4*s1*z^2*G[2][2] + 
      12*s2*z^2*G[2][2] + 16*s1*z^3*G[2][2] - 4*s2*z^3*G[2][2] + 
      4*s2*z^4*G[2][2] + 4*s1*zb*G[2][2] - 12*s2*zb*G[2][2] - 
      36*s1*z*zb*G[2][2] + 112*s2*z*zb*G[2][2] + 100*s1*z^2*zb*G[2][2] - 
      112*s2*z^2*zb*G[2][2] - 44*s1*z^3*zb*G[2][2] + 80*s2*z^3*zb*G[2][2] - 
      40*s2*z^4*zb*G[2][2] + 16*s1*zb^2*G[2][2] + 20*s2*zb^2*G[2][2] + 
      64*s1*z*zb^2*G[2][2] - 88*s2*z*zb^2*G[2][2] - 136*s1*z^2*zb^2*G[2][2] + 
      16*s2*z^2*zb^2*G[2][2] + 32*s1*z^3*zb^2*G[2][2] + 
      8*s2*z^3*zb^2*G[2][2] - 60*s1*zb^3*G[2][2] + 4*s2*zb^3*G[2][2] + 
      64*s1*z*zb^3*G[2][2] - 20*s2*z*zb^3*G[2][2] + 8*s1*z^2*zb^3*G[2][2] + 
      32*s2*z^2*zb^3*G[2][2] + 36*s1*zb^4*G[2][2] - 40*s1*z*zb^4*G[2][2] + 
      32*s1*z*zb*G[2][3] + 16*s2*z*zb*G[2][3] - 64*s1*z^2*zb*G[2][3] - 
      16*s2*z^2*zb*G[2][3] + 32*s1*z^3*zb*G[2][3] - 16*s2*z^3*zb*G[2][3] + 
      16*s2*z^4*zb*G[2][3] - 32*s1*zb^2*G[2][3] - 16*s2*zb^2*G[2][3] + 
      16*s1*z*zb^2*G[2][3] + 32*s1*z^2*zb^2*G[2][3] + 
      16*s2*z^2*zb^2*G[2][3] - 16*s1*z^3*zb^2*G[2][3] + 48*s1*zb^3*G[2][3] + 
      16*s2*zb^3*G[2][3] - 48*s1*z*zb^3*G[2][3] - 16*s2*z^2*zb^3*G[2][3] - 
      16*s1*zb^4*G[2][3] + 16*s1*z*zb^4*G[2][3]))/(s^3*(z - zb)) - 
   (Pi^2*s1^2*s2^2*z*(-1 + zb)*(8*s1*s2^2*z^5*G[1][1]^2 + 
      4*s1^2*s2*z^6*G[1][1]^2 - 10*s1*s2^2*z^6*G[1][1]^2 + 
      8*s1*s2^2*z^7*G[1][1]^2 - 2*s1*s2^2*z^8*G[1][1]^2 - 
      32*s1*s2^2*z^4*zb*G[1][1]^2 - 12*s1^2*s2*z^5*zb*G[1][1]^2 + 
      30*s1*s2^2*z^5*zb*G[1][1]^2 - 12*s1^2*s2*z^6*zb*G[1][1]^2 - 
      24*s1*s2^2*z^6*zb*G[1][1]^2 + 6*s1^2*s2*z^7*zb*G[1][1]^2 + 
      2*s1*s2^2*z^7*zb*G[1][1]^2 + 2*s1*s2^2*z^8*zb*G[1][1]^2 + 
      48*s1*s2^2*z^3*zb^2*G[1][1]^2 + 8*s1^2*s2*z^4*zb^2*G[1][1]^2 - 
      20*s1*s2^2*z^4*zb^2*G[1][1]^2 + 48*s1^2*s2*z^5*zb^2*G[1][1]^2 + 
      20*s1*s2^2*z^5*zb^2*G[1][1]^2 - 22*s1^2*s2*z^6*zb^2*G[1][1]^2 + 
      10*s1*s2^2*z^6*zb^2*G[1][1]^2 - 4*s1^2*s2*z^7*zb^2*G[1][1]^2 - 
      10*s1*s2^2*z^7*zb^2*G[1][1]^2 - 32*s1*s2^2*z^2*zb^3*G[1][1]^2 + 
      8*s1^2*s2*z^3*zb^3*G[1][1]^2 - 20*s1*s2^2*z^3*zb^3*G[1][1]^2 - 
      72*s1^2*s2*z^4*zb^3*G[1][1]^2 + 28*s1^2*s2*z^5*zb^3*G[1][1]^2 - 
      22*s1*s2^2*z^5*zb^3*G[1][1]^2 + 18*s1^2*s2*z^6*zb^3*G[1][1]^2 + 
      24*s1*s2^2*z^6*zb^3*G[1][1]^2 + 8*s1*s2^2*z*zb^4*G[1][1]^2 - 
      12*s1^2*s2*z^2*zb^4*G[1][1]^2 + 30*s1*s2^2*z^2*zb^4*G[1][1]^2 + 
      48*s1^2*s2*z^3*zb^4*G[1][1]^2 - 12*s1^2*s2*z^4*zb^4*G[1][1]^2 + 
      18*s1*s2^2*z^4*zb^4*G[1][1]^2 - 34*s1^2*s2*z^5*zb^4*G[1][1]^2 - 
      36*s1*s2^2*z^5*zb^4*G[1][1]^2 + 4*s1^2*s2*z*zb^5*G[1][1]^2 - 
      10*s1*s2^2*z*zb^5*G[1][1]^2 - 12*s1^2*s2*z^2*zb^5*G[1][1]^2 - 
      8*s1*s2^2*z^2*zb^5*G[1][1]^2 - 2*s1^2*s2*z^3*zb^5*G[1][1]^2 - 
      10*s1*s2^2*z^3*zb^5*G[1][1]^2 + 36*s1^2*s2*z^4*zb^5*G[1][1]^2 + 
      34*s1*s2^2*z^4*zb^5*G[1][1]^2 + 4*s1*s2^2*z*zb^6*G[1][1]^2 + 
      2*s1^2*s2*z^2*zb^6*G[1][1]^2 + 6*s1*s2^2*z^2*zb^6*G[1][1]^2 - 
      24*s1^2*s2*z^3*zb^6*G[1][1]^2 - 18*s1*s2^2*z^3*zb^6*G[1][1]^2 - 
      2*s1*s2^2*z*zb^7*G[1][1]^2 + 10*s1^2*s2*z^2*zb^7*G[1][1]^2 + 
      4*s1*s2^2*z^2*zb^7*G[1][1]^2 - 2*s1^2*s2*z*zb^8*G[1][1]^2 + 
      16*s1*s2^2*z^5*G[1][1]*G[1][2] + 12*s1^2*s2*z^6*G[1][1]*G[1][2] - 
      16*s1*s2^2*z^6*G[1][1]*G[1][2] - 4*s1^2*s2*z^7*G[1][1]*G[1][2] + 
      12*s1*s2^2*z^7*G[1][1]*G[1][2] - 4*s1*s2^2*z^8*G[1][1]*G[1][2] - 
      64*s1*s2^2*z^4*zb*G[1][1]*G[1][2] - 44*s1^2*s2*z^5*zb*G[1][1]*G[1][2] + 
      40*s1*s2^2*z^5*zb*G[1][1]*G[1][2] - 4*s1^2*s2*z^6*zb*G[1][1]*G[1][2] - 
      32*s1*s2^2*z^6*zb*G[1][1]*G[1][2] + 12*s1^2*s2*z^7*zb*G[1][1]*G[1][2] + 
      8*s1*s2^2*z^7*zb*G[1][1]*G[1][2] + 4*s1*s2^2*z^8*zb*G[1][1]*G[1][2] + 
      96*s1*s2^2*z^3*zb^2*G[1][1]*G[1][2] + 56*s1^2*s2*z^4*zb^2*G[1][1]*
       G[1][2] + 56*s1^2*s2*z^5*zb^2*G[1][1]*G[1][2] + 
      20*s1*s2^2*z^5*zb^2*G[1][1]*G[1][2] - 44*s1^2*s2*z^6*zb^2*G[1][1]*
       G[1][2] - 8*s1^2*s2*z^7*zb^2*G[1][1]*G[1][2] - 
      20*s1*s2^2*z^7*zb^2*G[1][1]*G[1][2] - 64*s1*s2^2*z^2*zb^3*G[1][1]*
       G[1][2] - 24*s1^2*s2*z^3*zb^3*G[1][1]*G[1][2] - 
      80*s1*s2^2*z^3*zb^3*G[1][1]*G[1][2] - 104*s1^2*s2*z^4*zb^3*G[1][1]*
       G[1][2] + 56*s1^2*s2*z^5*zb^3*G[1][1]*G[1][2] - 
      4*s1*s2^2*z^5*zb^3*G[1][1]*G[1][2] + 36*s1^2*s2*z^6*zb^3*G[1][1]*
       G[1][2] + 48*s1*s2^2*z^6*zb^3*G[1][1]*G[1][2] + 
      16*s1*s2^2*z*zb^4*G[1][1]*G[1][2] - 4*s1^2*s2*z^2*zb^4*G[1][1]*
       G[1][2] + 80*s1*s2^2*z^2*zb^4*G[1][1]*G[1][2] + 
      76*s1^2*s2*z^3*zb^4*G[1][1]*G[1][2] + 20*s1*s2^2*z^3*zb^4*G[1][1]*
       G[1][2] - 24*s1^2*s2*z^4*zb^4*G[1][1]*G[1][2] - 
      4*s1*s2^2*z^4*zb^4*G[1][1]*G[1][2] - 68*s1^2*s2*z^5*zb^4*G[1][1]*
       G[1][2] - 72*s1*s2^2*z^5*zb^4*G[1][1]*G[1][2] + 
      4*s1^2*s2*z*zb^5*G[1][1]*G[1][2] - 24*s1*s2^2*z*zb^5*G[1][1]*G[1][2] - 
      20*s1^2*s2*z^2*zb^5*G[1][1]*G[1][2] - 32*s1*s2^2*z^2*zb^5*G[1][1]*
       G[1][2] - 4*s1^2*s2*z^3*zb^5*G[1][1]*G[1][2] + 
      72*s1^2*s2*z^4*zb^5*G[1][1]*G[1][2] + 68*s1*s2^2*z^4*zb^5*G[1][1]*
       G[1][2] + 12*s1*s2^2*z*zb^6*G[1][1]*G[1][2] + 
      4*s1^2*s2*z^2*zb^6*G[1][1]*G[1][2] + 8*s1*s2^2*z^2*zb^6*G[1][1]*
       G[1][2] - 48*s1^2*s2*z^3*zb^6*G[1][1]*G[1][2] - 
      36*s1*s2^2*z^3*zb^6*G[1][1]*G[1][2] - 4*s1*s2^2*z*zb^7*G[1][1]*
       G[1][2] + 20*s1^2*s2*z^2*zb^7*G[1][1]*G[1][2] + 
      8*s1*s2^2*z^2*zb^7*G[1][1]*G[1][2] - 4*s1^2*s2*z*zb^8*G[1][1]*G[1][2] + 
      8*s1*s2^2*z^5*G[1][2]^2 + 6*s1^2*s2*z^6*G[1][2]^2 - 
      8*s1*s2^2*z^6*G[1][2]^2 - 2*s1^2*s2*z^7*G[1][2]^2 + 
      6*s1*s2^2*z^7*G[1][2]^2 - 2*s1*s2^2*z^8*G[1][2]^2 - 
      32*s1*s2^2*z^4*zb*G[1][2]^2 - 22*s1^2*s2*z^5*zb*G[1][2]^2 + 
      18*s1*s2^2*z^5*zb*G[1][2]^2 - 4*s1^2*s2*z^6*zb*G[1][2]^2 - 
      16*s1*s2^2*z^6*zb*G[1][2]^2 + 6*s1^2*s2*z^7*zb*G[1][2]^2 + 
      4*s1*s2^2*z^7*zb*G[1][2]^2 + 2*s1*s2^2*z^8*zb*G[1][2]^2 + 
      48*s1*s2^2*z^3*zb^2*G[1][2]^2 + 28*s1^2*s2*z^4*zb^2*G[1][2]^2 + 
      10*s1*s2^2*z^4*zb^2*G[1][2]^2 + 38*s1^2*s2*z^5*zb^2*G[1][2]^2 + 
      12*s1*s2^2*z^5*zb^2*G[1][2]^2 - 20*s1^2*s2*z^6*zb^2*G[1][2]^2 - 
      4*s1^2*s2*z^7*zb^2*G[1][2]^2 - 10*s1*s2^2*z^7*zb^2*G[1][2]^2 - 
      32*s1*s2^2*z^2*zb^3*G[1][2]^2 - 12*s1^2*s2*z^3*zb^3*G[1][2]^2 - 
      60*s1*s2^2*z^3*zb^3*G[1][2]^2 - 72*s1^2*s2*z^4*zb^3*G[1][2]^2 - 
      10*s1*s2^2*z^4*zb^3*G[1][2]^2 + 18*s1^2*s2*z^5*zb^3*G[1][2]^2 - 
      2*s1*s2^2*z^5*zb^3*G[1][2]^2 + 18*s1^2*s2*z^6*zb^3*G[1][2]^2 + 
      24*s1*s2^2*z^6*zb^3*G[1][2]^2 + 8*s1*s2^2*z*zb^4*G[1][2]^2 - 
      2*s1^2*s2*z^2*zb^4*G[1][2]^2 + 60*s1*s2^2*z^2*zb^4*G[1][2]^2 + 
      58*s1^2*s2*z^3*zb^4*G[1][2]^2 + 30*s1*s2^2*z^3*zb^4*G[1][2]^2 + 
      8*s1^2*s2*z^4*zb^4*G[1][2]^2 - 2*s1*s2^2*z^4*zb^4*G[1][2]^2 - 
      34*s1^2*s2*z^5*zb^4*G[1][2]^2 - 36*s1*s2^2*z^5*zb^4*G[1][2]^2 + 
      2*s1^2*s2*z*zb^5*G[1][2]^2 - 22*s1*s2^2*z*zb^5*G[1][2]^2 - 
      20*s1^2*s2*z^2*zb^5*G[1][2]^2 - 36*s1*s2^2*z^2*zb^5*G[1][2]^2 - 
      22*s1^2*s2*z^3*zb^5*G[1][2]^2 + 36*s1^2*s2*z^4*zb^5*G[1][2]^2 + 
      34*s1*s2^2*z^4*zb^5*G[1][2]^2 + 2*s1*s2^2*zb^6*G[1][2]^2 + 
      2*s1^2*s2*z*zb^6*G[1][2]^2 + 16*s1*s2^2*z*zb^6*G[1][2]^2 + 
      12*s1^2*s2*z^2*zb^6*G[1][2]^2 + 4*s1*s2^2*z^2*zb^6*G[1][2]^2 - 
      24*s1^2*s2*z^3*zb^6*G[1][2]^2 - 18*s1*s2^2*z^3*zb^6*G[1][2]^2 - 
      2*s1*s2^2*zb^7*G[1][2]^2 - 2*s1^2*s2*z*zb^7*G[1][2]^2 - 
      2*s1*s2^2*z*zb^7*G[1][2]^2 + 10*s1^2*s2*z^2*zb^7*G[1][2]^2 + 
      4*s1*s2^2*z^2*zb^7*G[1][2]^2 - 2*s1^2*s2*z*zb^8*G[1][2]^2 + 
      32*s1*s2^2*z^5*G[1][1]*G[1][3] + 20*s1^2*s2*z^6*G[1][1]*G[1][3] - 
      36*s1*s2^2*z^6*G[1][1]*G[1][3] - 4*s1^2*s2*z^7*G[1][1]*G[1][3] + 
      28*s1*s2^2*z^7*G[1][1]*G[1][3] - 8*s1*s2^2*z^8*G[1][1]*G[1][3] - 
      128*s1*s2^2*z^4*zb*G[1][1]*G[1][3] - 68*s1^2*s2*z^5*zb*G[1][1]*
       G[1][3] + 100*s1*s2^2*z^5*zb*G[1][1]*G[1][3] - 
      28*s1^2*s2*z^6*zb*G[1][1]*G[1][3] - 88*s1*s2^2*z^6*zb*G[1][1]*G[1][3] + 
      16*s1^2*s2*z^7*zb*G[1][1]*G[1][3] + 16*s1*s2^2*z^7*zb*G[1][1]*G[1][3] + 
      4*s1*s2^2*z^8*zb*G[1][1]*G[1][3] + 192*s1*s2^2*z^3*zb^2*G[1][1]*
       G[1][3] + 72*s1^2*s2*z^4*zb^2*G[1][1]*G[1][3] - 
      40*s1*s2^2*z^4*zb^2*G[1][1]*G[1][3] + 152*s1^2*s2*z^5*zb^2*G[1][1]*
       G[1][3] + 92*s1*s2^2*z^5*zb^2*G[1][1]*G[1][3] - 
      52*s1^2*s2*z^6*zb^2*G[1][1]*G[1][3] + 16*s1*s2^2*z^6*zb^2*G[1][1]*
       G[1][3] - 8*s1^2*s2*z^7*zb^2*G[1][1]*G[1][3] - 
      20*s1*s2^2*z^7*zb^2*G[1][1]*G[1][3] - 128*s1*s2^2*z^2*zb^3*G[1][1]*
       G[1][3] - 8*s1^2*s2*z^3*zb^3*G[1][1]*G[1][3] - 
      120*s1*s2^2*z^3*zb^3*G[1][1]*G[1][3] - 248*s1^2*s2*z^4*zb^3*G[1][1]*
       G[1][3] - 48*s1*s2^2*z^4*zb^3*G[1][1]*G[1][3] + 
      44*s1^2*s2*z^5*zb^3*G[1][1]*G[1][3] - 72*s1*s2^2*z^5*zb^3*G[1][1]*
       G[1][3] + 36*s1^2*s2*z^6*zb^3*G[1][1]*G[1][3] + 
      48*s1*s2^2*z^6*zb^3*G[1][1]*G[1][3] + 32*s1*s2^2*z*zb^4*G[1][1]*
       G[1][3] - 28*s1^2*s2*z^2*zb^4*G[1][1]*G[1][3] + 
      140*s1*s2^2*z^2*zb^4*G[1][1]*G[1][3] + 172*s1^2*s2*z^3*zb^4*G[1][1]*
       G[1][3] + 52*s1*s2^2*z^3*zb^4*G[1][1]*G[1][3] + 
      24*s1^2*s2*z^4*zb^4*G[1][1]*G[1][3] + 88*s1*s2^2*z^4*zb^4*G[1][1]*
       G[1][3] - 68*s1^2*s2*z^5*zb^4*G[1][1]*G[1][3] - 
      72*s1*s2^2*z^5*zb^4*G[1][1]*G[1][3] + 12*s1^2*s2*z*zb^5*G[1][1]*
       G[1][3] - 44*s1*s2^2*z*zb^5*G[1][1]*G[1][3] - 
      44*s1^2*s2*z^2*zb^5*G[1][1]*G[1][3] - 56*s1*s2^2*z^2*zb^5*G[1][1]*
       G[1][3] - 56*s1^2*s2*z^3*zb^5*G[1][1]*G[1][3] - 
      64*s1*s2^2*z^3*zb^5*G[1][1]*G[1][3] + 72*s1^2*s2*z^4*zb^5*G[1][1]*
       G[1][3] + 68*s1*s2^2*z^4*zb^5*G[1][1]*G[1][3] + 
      20*s1*s2^2*z*zb^6*G[1][1]*G[1][3] + 28*s1^2*s2*z^2*zb^6*G[1][1]*
       G[1][3] + 32*s1*s2^2*z^2*zb^6*G[1][1]*G[1][3] - 
      48*s1^2*s2*z^3*zb^6*G[1][1]*G[1][3] - 36*s1*s2^2*z^3*zb^6*G[1][1]*
       G[1][3] - 4*s1^2*s2*z*zb^7*G[1][1]*G[1][3] - 8*s1*s2^2*z*zb^7*G[1][1]*
       G[1][3] + 20*s1^2*s2*z^2*zb^7*G[1][1]*G[1][3] + 
      8*s1*s2^2*z^2*zb^7*G[1][1]*G[1][3] - 4*s1^2*s2*z*zb^8*G[1][1]*G[1][3] + 
      24*s1*s2^2*z^5*G[1][2]*G[1][3] + 16*s1^2*s2*z^6*G[1][2]*G[1][3] - 
      20*s1*s2^2*z^6*G[1][2]*G[1][3] + 16*s1*s2^2*z^7*G[1][2]*G[1][3] - 
      4*s1*s2^2*z^8*G[1][2]*G[1][3] - 96*s1*s2^2*z^4*zb*G[1][2]*G[1][3] - 
      52*s1^2*s2*z^5*zb*G[1][2]*G[1][3] + 48*s1*s2^2*z^5*zb*G[1][2]*G[1][3] - 
      32*s1^2*s2*z^6*zb*G[1][2]*G[1][3] - 52*s1*s2^2*z^6*zb*G[1][2]*G[1][3] + 
      8*s1^2*s2*z^7*zb*G[1][2]*G[1][3] + 4*s1*s2^2*z^7*zb*G[1][2]*G[1][3] + 
      4*s1*s2^2*z^8*zb*G[1][2]*G[1][3] + 144*s1*s2^2*z^3*zb^2*G[1][2]*
       G[1][3] + 44*s1^2*s2*z^4*zb^2*G[1][2]*G[1][3] + 
      12*s1*s2^2*z^4*zb^2*G[1][2]*G[1][3] + 128*s1^2*s2*z^5*zb^2*G[1][2]*
       G[1][3] + 56*s1*s2^2*z^5*zb^2*G[1][2]*G[1][3] - 
      20*s1^2*s2*z^6*zb^2*G[1][2]*G[1][3] + 24*s1*s2^2*z^6*zb^2*G[1][2]*
       G[1][3] - 8*s1^2*s2*z^7*zb^2*G[1][2]*G[1][3] - 
      20*s1*s2^2*z^7*zb^2*G[1][2]*G[1][3] - 96*s1*s2^2*z^2*zb^3*G[1][2]*
       G[1][3] + 24*s1^2*s2*z^3*zb^3*G[1][2]*G[1][3] - 
      128*s1*s2^2*z^3*zb^3*G[1][2]*G[1][3] - 184*s1^2*s2*z^4*zb^3*G[1][2]*
       G[1][3] - 28*s1*s2^2*z^4*zb^3*G[1][2]*G[1][3] - 
      8*s1^2*s2*z^5*zb^3*G[1][2]*G[1][3] - 56*s1*s2^2*z^5*zb^3*G[1][2]*
       G[1][3] + 36*s1^2*s2*z^6*zb^3*G[1][2]*G[1][3] + 
      48*s1*s2^2*z^6*zb^3*G[1][2]*G[1][3] + 24*s1*s2^2*z*zb^4*G[1][2]*
       G[1][3] - 56*s1^2*s2*z^2*zb^4*G[1][2]*G[1][3] + 
      132*s1*s2^2*z^2*zb^4*G[1][2]*G[1][3] + 96*s1^2*s2*z^3*zb^4*G[1][2]*
       G[1][3] + 32*s1*s2^2*z^3*zb^4*G[1][2]*G[1][3] + 
      68*s1^2*s2*z^4*zb^4*G[1][2]*G[1][3] + 44*s1*s2^2*z^4*zb^4*G[1][2]*
       G[1][3] - 68*s1^2*s2*z^5*zb^4*G[1][2]*G[1][3] - 
      72*s1*s2^2*z^5*zb^4*G[1][2]*G[1][3] + 28*s1^2*s2*z*zb^5*G[1][2]*
       G[1][3] - 48*s1*s2^2*z*zb^5*G[1][2]*G[1][3] + 
      16*s1^2*s2*z^2*zb^5*G[1][2]*G[1][3] - 44*s1*s2^2*z^2*zb^5*G[1][2]*
       G[1][3] - 72*s1^2*s2*z^3*zb^5*G[1][2]*G[1][3] - 
      12*s1*s2^2*z^3*zb^5*G[1][2]*G[1][3] + 72*s1^2*s2*z^4*zb^5*G[1][2]*
       G[1][3] + 68*s1*s2^2*z^4*zb^5*G[1][2]*G[1][3] - 
      4*s1^2*s2*zb^6*G[1][2]*G[1][3] + 4*s1*s2^2*zb^6*G[1][2]*G[1][3] - 
      32*s1^2*s2*z*zb^6*G[1][2]*G[1][3] + 24*s1*s2^2*z*zb^6*G[1][2]*G[1][3] + 
      20*s1^2*s2*z^2*zb^6*G[1][2]*G[1][3] - 48*s1^2*s2*z^3*zb^6*G[1][2]*
       G[1][3] - 36*s1*s2^2*z^3*zb^6*G[1][2]*G[1][3] + 
      8*s1^2*s2*zb^7*G[1][2]*G[1][3] - 4*s1*s2^2*zb^7*G[1][2]*G[1][3] + 
      8*s1^2*s2*z*zb^7*G[1][2]*G[1][3] + 20*s1^2*s2*z^2*zb^7*G[1][2]*
       G[1][3] + 8*s1*s2^2*z^2*zb^7*G[1][2]*G[1][3] - 
      4*s1^2*s2*zb^8*G[1][2]*G[1][3] - 4*s1^2*s2*z*zb^8*G[1][2]*G[1][3] + 
      4*s1*s2^2*z^4*G[1][3]^2 + 2*s2^3*z^4*G[1][3]^2 + 
      12*s1^2*s2*z^5*G[1][3]^2 + 32*s1*s2^2*z^5*G[1][3]^2 + 
      6*s2^3*z^5*G[1][3]^2 + 8*s1^3*z^6*G[1][3]^2 + 
      20*s1^2*s2*z^6*G[1][3]^2 - 16*s1*s2^2*z^6*G[1][3]^2 - 
      6*s2^3*z^6*G[1][3]^2 + 2*s1^2*s2*z^7*G[1][3]^2 + 
      16*s1*s2^2*z^7*G[1][3]^2 + 10*s2^3*z^7*G[1][3]^2 - 
      2*s1*s2^2*z^8*G[1][3]^2 - 6*s2^3*z^8*G[1][3]^2 + 2*s2^3*z^9*G[1][3]^2 - 
      20*s1*s2^2*z^3*zb*G[1][3]^2 - 10*s2^3*z^3*zb*G[1][3]^2 - 
      48*s1^2*s2*z^4*zb*G[1][3]^2 - 124*s1*s2^2*z^4*zb*G[1][3]^2 - 
      22*s2^3*z^4*zb*G[1][3]^2 - 30*s1^3*z^5*zb*G[1][3]^2 - 
      80*s1^2*s2*z^5*zb*G[1][3]^2 + 20*s1*s2^2*z^5*zb*G[1][3]^2 + 
      10*s2^3*z^5*zb*G[1][3]^2 - 12*s1^3*z^6*zb*G[1][3]^2 - 
      50*s1^2*s2*z^6*zb*G[1][3]^2 - 70*s1*s2^2*z^6*zb*G[1][3]^2 - 
      34*s2^3*z^6*zb*G[1][3]^2 + 2*s1^2*s2*z^7*zb*G[1][3]^2 + 
      2*s1*s2^2*z^7*zb*G[1][3]^2 + 14*s2^3*z^7*zb*G[1][3]^2 - 
      2*s1*s2^2*z^8*zb*G[1][3]^2 - 6*s2^3*z^8*zb*G[1][3]^2 + 
      8*s2^3*z*zb^2*G[1][3]^2 + 40*s1*s2^2*z^2*zb^2*G[1][3]^2 - 
      14*s2^3*z^2*zb^2*G[1][3]^2 + 60*s1^2*s2*z^3*zb^2*G[1][3]^2 + 
      168*s1*s2^2*z^3*zb^2*G[1][3]^2 + 78*s2^3*z^3*zb^2*G[1][3]^2 + 
      38*s1^3*z^4*zb^2*G[1][3]^2 + 138*s1^2*s2*z^4*zb^2*G[1][3]^2 + 
      96*s1*s2^2*z^4*zb^2*G[1][3]^2 - 8*s2^3*z^4*zb^2*G[1][3]^2 + 
      54*s1^3*z^5*zb^2*G[1][3]^2 + 178*s1^2*s2*z^5*zb^2*G[1][3]^2 + 
      126*s1*s2^2*z^5*zb^2*G[1][3]^2 + 44*s2^3*z^5*zb^2*G[1][3]^2 + 
      4*s1^3*z^6*zb^2*G[1][3]^2 + 10*s1^2*s2*z^6*zb^2*G[1][3]^2 + 
      26*s1*s2^2*z^6*zb^2*G[1][3]^2 + 6*s2^3*z^6*zb^2*G[1][3]^2 - 
      2*s1^2*s2*z^7*zb^2*G[1][3]^2 + 6*s1*s2^2*z^7*zb^2*G[1][3]^2 + 
      6*s2^3*z^7*zb^2*G[1][3]^2 - 26*s2^3*z*zb^3*G[1][3]^2 - 
      224*s1*s2^2*z^2*zb^3*G[1][3]^2 + 26*s2^3*z^2*zb^3*G[1][3]^2 - 
      20*s1^3*z^3*zb^3*G[1][3]^2 - 158*s1^2*s2*z^3*zb^3*G[1][3]^2 - 
      62*s1*s2^2*z^3*zb^3*G[1][3]^2 - 128*s2^3*z^3*zb^3*G[1][3]^2 - 
      86*s1^3*z^4*zb^3*G[1][3]^2 - 238*s1^2*s2*z^4*zb^3*G[1][3]^2 - 
      232*s1*s2^2*z^4*zb^3*G[1][3]^2 + 16*s2^3*z^4*zb^3*G[1][3]^2 - 
      24*s1^3*z^5*zb^3*G[1][3]^2 - 76*s1^2*s2*z^5*zb^3*G[1][3]^2 - 
      72*s1*s2^2*z^5*zb^3*G[1][3]^2 - 42*s2^3*z^5*zb^3*G[1][3]^2 + 
      8*s1^2*s2*z^6*zb^3*G[1][3]^2 - 6*s2^3*z^6*zb^3*G[1][3]^2 + 
      28*s1*s2^2*z*zb^4*G[1][3]^2 + 32*s2^3*z*zb^4*G[1][3]^2 + 
      20*s1^3*z^2*zb^4*G[1][3]^2 - 38*s1^2*s2*z^2*zb^4*G[1][3]^2 + 
      246*s1*s2^2*z^2*zb^4*G[1][3]^2 - 10*s2^3*z^2*zb^4*G[1][3]^2 + 
      44*s1^3*z^3*zb^4*G[1][3]^2 + 304*s1^2*s2*z^3*zb^4*G[1][3]^2 - 
      10*s1*s2^2*z^3*zb^4*G[1][3]^2 + 86*s2^3*z^3*zb^4*G[1][3]^2 + 
      60*s1^3*z^4*zb^4*G[1][3]^2 + 82*s1^2*s2*z^4*zb^4*G[1][3]^2 + 
      192*s1*s2^2*z^4*zb^4*G[1][3]^2 - 4*s1^2*s2*z^5*zb^4*G[1][3]^2 - 
      26*s1*s2^2*z^5*zb^4*G[1][3]^2 + 12*s2^3*z^5*zb^4*G[1][3]^2 - 
      10*s1^3*z*zb^5*G[1][3]^2 + 26*s1^2*s2*z*zb^5*G[1][3]^2 - 
      46*s1*s2^2*z*zb^5*G[1][3]^2 - 18*s2^3*z*zb^5*G[1][3]^2 - 
      44*s1^3*z^2*zb^5*G[1][3]^2 - 36*s1^2*s2*z^2*zb^5*G[1][3]^2 - 
      88*s1*s2^2*z^2*zb^5*G[1][3]^2 - 6*s2^3*z^2*zb^5*G[1][3]^2 - 
      30*s1^3*z^3*zb^5*G[1][3]^2 - 176*s1^2*s2*z^3*zb^5*G[1][3]^2 - 
      44*s1*s2^2*z^3*zb^5*G[1][3]^2 - 24*s2^3*z^3*zb^5*G[1][3]^2 - 
      12*s1^3*z^4*zb^5*G[1][3]^2 + 26*s1^2*s2*z^4*zb^5*G[1][3]^2 + 
      4*s1*s2^2*z^4*zb^5*G[1][3]^2 + 2*s1^3*zb^6*G[1][3]^2 - 
      4*s1^2*s2*zb^6*G[1][3]^2 + 2*s1*s2^2*zb^6*G[1][3]^2 + 
      26*s1^3*z*zb^6*G[1][3]^2 - 24*s1^2*s2*z*zb^6*G[1][3]^2 + 
      20*s1*s2^2*z*zb^6*G[1][3]^2 + 4*s2^3*z*zb^6*G[1][3]^2 + 
      30*s1^3*z^2*zb^6*G[1][3]^2 + 68*s1^2*s2*z^2*zb^6*G[1][3]^2 + 
      20*s1*s2^2*z^2*zb^6*G[1][3]^2 + 4*s2^3*z^2*zb^6*G[1][3]^2 + 
      6*s1^3*z^3*zb^6*G[1][3]^2 - 8*s1*s2^2*z^3*zb^6*G[1][3]^2 - 
      6*s1^3*zb^7*G[1][3]^2 + 8*s1^2*s2*zb^7*G[1][3]^2 - 
      2*s1*s2^2*zb^7*G[1][3]^2 - 22*s1^3*z*zb^7*G[1][3]^2 - 
      2*s1^2*s2*z*zb^7*G[1][3]^2 - 2*s1*s2^2*z*zb^7*G[1][3]^2 - 
      6*s1^3*z^2*zb^7*G[1][3]^2 - 6*s1^2*s2*z^2*zb^7*G[1][3]^2 + 
      2*s1*s2^2*z^2*zb^7*G[1][3]^2 + 6*s1^3*zb^8*G[1][3]^2 - 
      4*s1^2*s2*zb^8*G[1][3]^2 + 6*s1^3*z*zb^8*G[1][3]^2 + 
      2*s1^2*s2*z*zb^8*G[1][3]^2 - 2*s1^3*zb^9*G[1][3]^2 - 
      4*s1^2*s2*z^5*zb*G[1][2]*G[1][4] - 4*s1*s2^2*z^5*zb*G[1][2]*G[1][4] + 
      20*s1^2*s2*z^4*zb^2*G[1][2]*G[1][4] + 12*s1*s2^2*z^4*zb^2*G[1][2]*
       G[1][4] + 12*s1*s2^2*z^5*zb^2*G[1][2]*G[1][4] - 
      40*s1^2*s2*z^3*zb^3*G[1][2]*G[1][4] - 8*s1*s2^2*z^3*zb^3*G[1][2]*
       G[1][4] - 8*s1^2*s2*z^4*zb^3*G[1][2]*G[1][4] - 
      44*s1*s2^2*z^4*zb^3*G[1][2]*G[1][4] + 4*s1^2*s2*z^5*zb^3*G[1][2]*
       G[1][4] - 8*s1*s2^2*z^5*zb^3*G[1][2]*G[1][4] + 
      40*s1^2*s2*z^2*zb^4*G[1][2]*G[1][4] - 8*s1*s2^2*z^2*zb^4*G[1][2]*
       G[1][4] + 32*s1^2*s2*z^3*zb^4*G[1][2]*G[1][4] + 
      56*s1*s2^2*z^3*zb^4*G[1][2]*G[1][4] - 12*s1^2*s2*z^4*zb^4*G[1][2]*
       G[1][4] + 32*s1*s2^2*z^4*zb^4*G[1][2]*G[1][4] - 
      20*s1^2*s2*z*zb^5*G[1][2]*G[1][4] + 12*s1*s2^2*z*zb^5*G[1][2]*G[1][4] - 
      48*s1^2*s2*z^2*zb^5*G[1][2]*G[1][4] - 24*s1*s2^2*z^2*zb^5*G[1][2]*
       G[1][4] + 8*s1^2*s2*z^3*zb^5*G[1][2]*G[1][4] - 
      48*s1*s2^2*z^3*zb^5*G[1][2]*G[1][4] + 4*s1^2*s2*zb^6*G[1][2]*G[1][4] - 
      4*s1*s2^2*zb^6*G[1][2]*G[1][4] + 32*s1^2*s2*z*zb^6*G[1][2]*G[1][4] - 
      4*s1*s2^2*z*zb^6*G[1][2]*G[1][4] + 8*s1^2*s2*z^2*zb^6*G[1][2]*G[1][4] + 
      32*s1*s2^2*z^2*zb^6*G[1][2]*G[1][4] - 8*s1^2*s2*zb^7*G[1][2]*G[1][4] + 
      4*s1*s2^2*zb^7*G[1][2]*G[1][4] - 12*s1^2*s2*z*zb^7*G[1][2]*G[1][4] - 
      8*s1*s2^2*z*zb^7*G[1][2]*G[1][4] + 4*s1^2*s2*zb^8*G[1][2]*G[1][4] + 
      4*s1^3*z^5*zb*G[1][3]*G[1][4] + 4*s1^2*s2*z^5*zb*G[1][3]*G[1][4] - 
      4*s1^2*s2*z^6*zb*G[1][3]*G[1][4] + 4*s1*s2^2*z^6*zb*G[1][3]*G[1][4] + 
      8*s2^3*z^6*zb*G[1][3]*G[1][4] + 4*s1^2*s2*z^7*zb*G[1][3]*G[1][4] - 
      2*s1*s2^2*z^7*zb*G[1][3]*G[1][4] - 8*s2^3*z^7*zb*G[1][3]*G[1][4] + 
      2*s1*s2^2*z^8*zb*G[1][3]*G[1][4] + 4*s2^3*z^8*zb*G[1][3]*G[1][4] + 
      4*s2^3*z^2*zb^2*G[1][3]*G[1][4] - 4*s1*s2^2*z^3*zb^2*G[1][3]*G[1][4] - 
      16*s2^3*z^3*zb^2*G[1][3]*G[1][4] - 20*s1^3*z^4*zb^2*G[1][3]*G[1][4] - 
      16*s1^2*s2*z^4*zb^2*G[1][3]*G[1][4] + 20*s2^3*z^4*zb^2*G[1][3]*
       G[1][4] + 16*s1^2*s2*z^5*zb^2*G[1][3]*G[1][4] - 
      4*s1*s2^2*z^5*zb^2*G[1][3]*G[1][4] - 40*s2^3*z^5*zb^2*G[1][3]*G[1][4] - 
      14*s1^2*s2*z^6*zb^2*G[1][3]*G[1][4] + 6*s1*s2^2*z^6*zb^2*G[1][3]*
       G[1][4] + 28*s2^3*z^6*zb^2*G[1][3]*G[1][4] - 4*s1^2*s2*z^7*zb^2*
       G[1][3]*G[1][4] - 10*s1*s2^2*z^7*zb^2*G[1][3]*G[1][4] - 
      16*s2^3*z^7*zb^2*G[1][3]*G[1][4] + 4*s2^3*z*zb^3*G[1][3]*G[1][4] + 
      32*s1*s2^2*z^2*zb^3*G[1][3]*G[1][4] - 12*s2^3*z^2*zb^3*G[1][3]*
       G[1][4] + 40*s1^3*z^3*zb^3*G[1][3]*G[1][4] + 12*s1^2*s2*z^3*zb^3*
       G[1][3]*G[1][4] - 52*s1*s2^2*z^3*zb^3*G[1][3]*G[1][4] + 
      24*s2^3*z^3*zb^3*G[1][3]*G[1][4] + 4*s1^3*z^4*zb^3*G[1][3]*G[1][4] - 
      16*s1^2*s2*z^4*zb^3*G[1][3]*G[1][4] + 32*s1*s2^2*z^4*zb^3*G[1][3]*
       G[1][4] + 20*s2^3*z^4*zb^3*G[1][3]*G[1][4] + 18*s1^2*s2*z^5*zb^3*
       G[1][3]*G[1][4] - 28*s1*s2^2*z^5*zb^3*G[1][3]*G[1][4] - 
      20*s2^3*z^5*zb^3*G[1][3]*G[1][4] + 18*s1^2*s2*z^6*zb^3*G[1][3]*
       G[1][4] + 20*s1*s2^2*z^6*zb^3*G[1][3]*G[1][4] + 
      24*s2^3*z^6*zb^3*G[1][3]*G[1][4] - 4*s1*s2^2*z*zb^4*G[1][3]*G[1][4] - 
      12*s2^3*z*zb^4*G[1][3]*G[1][4] - 40*s1^3*z^2*zb^4*G[1][3]*G[1][4] + 
      52*s1^2*s2*z^2*zb^4*G[1][3]*G[1][4] - 56*s1*s2^2*z^2*zb^4*G[1][3]*
       G[1][4] + 28*s2^3*z^2*zb^4*G[1][3]*G[1][4] - 24*s1^3*z^3*zb^4*G[1][3]*
       G[1][4] - 60*s1^2*s2*z^3*zb^4*G[1][3]*G[1][4] + 
      116*s1*s2^2*z^3*zb^4*G[1][3]*G[1][4] - 56*s2^3*z^3*zb^4*G[1][3]*
       G[1][4] + 4*s1^3*z^4*zb^4*G[1][3]*G[1][4] + 20*s1^2*s2*z^4*zb^4*
       G[1][3]*G[1][4] - 24*s1*s2^2*z^4*zb^4*G[1][3]*G[1][4] + 
      20*s2^3*z^4*zb^4*G[1][3]*G[1][4] - 38*s1^2*s2*z^5*zb^4*G[1][3]*
       G[1][4] - 8*s1*s2^2*z^5*zb^4*G[1][3]*G[1][4] - 
      20*s2^3*z^5*zb^4*G[1][3]*G[1][4] + 20*s1^3*z*zb^5*G[1][3]*G[1][4] - 
      36*s1^2*s2*z*zb^5*G[1][3]*G[1][4] + 16*s1*s2^2*z*zb^5*G[1][3]*G[1][4] + 
      8*s2^3*z*zb^5*G[1][3]*G[1][4] + 64*s1^3*z^2*zb^5*G[1][3]*G[1][4] - 
      48*s1^2*s2*z^2*zb^5*G[1][3]*G[1][4] - 4*s1*s2^2*z^2*zb^5*G[1][3]*
       G[1][4] - 12*s2^3*z^2*zb^5*G[1][3]*G[1][4] - 24*s1^3*z^3*zb^5*G[1][3]*
       G[1][4] + 76*s1^2*s2*z^3*zb^5*G[1][3]*G[1][4] - 
      70*s1*s2^2*z^3*zb^5*G[1][3]*G[1][4] + 24*s2^3*z^3*zb^5*G[1][3]*
       G[1][4] + 4*s1^3*z^4*zb^5*G[1][3]*G[1][4] + 12*s1^2*s2*z^4*zb^5*
       G[1][3]*G[1][4] + 22*s1*s2^2*z^4*zb^5*G[1][3]*G[1][4] - 
      4*s1^3*zb^6*G[1][3]*G[1][4] + 8*s1^2*s2*zb^6*G[1][3]*G[1][4] - 
      4*s1*s2^2*zb^6*G[1][3]*G[1][4] - 48*s1^3*z*zb^6*G[1][3]*G[1][4] + 
      56*s1^2*s2*z*zb^6*G[1][3]*G[1][4] - 4*s1*s2^2*z*zb^6*G[1][3]*G[1][4] - 
      20*s1^3*z^2*zb^6*G[1][3]*G[1][4] - 26*s1^2*s2*z^2*zb^6*G[1][3]*
       G[1][4] + 30*s1*s2^2*z^2*zb^6*G[1][3]*G[1][4] - 
      4*s2^3*z^2*zb^6*G[1][3]*G[1][4] + 12*s1^3*z^3*zb^6*G[1][3]*G[1][4] - 
      28*s1^2*s2*z^3*zb^6*G[1][3]*G[1][4] - 2*s1*s2^2*z^3*zb^6*G[1][3]*
       G[1][4] + 12*s1^3*zb^7*G[1][3]*G[1][4] - 16*s1^2*s2*zb^7*G[1][3]*
       G[1][4] + 4*s1*s2^2*zb^7*G[1][3]*G[1][4] + 36*s1^3*z*zb^7*G[1][3]*
       G[1][4] - 14*s1^2*s2*z*zb^7*G[1][3]*G[1][4] - 8*s1*s2^2*z*zb^7*G[1][3]*
       G[1][4] - 4*s1^3*z^2*zb^7*G[1][3]*G[1][4] + 22*s1^2*s2*z^2*zb^7*
       G[1][3]*G[1][4] - 12*s1^3*zb^8*G[1][3]*G[1][4] + 
      8*s1^2*s2*zb^8*G[1][3]*G[1][4] - 8*s1^3*z*zb^8*G[1][3]*G[1][4] - 
      6*s1^2*s2*z*zb^8*G[1][3]*G[1][4] + 4*s1^3*zb^9*G[1][3]*G[1][4] - 
      2*s1^3*z^5*zb*G[1][4]^2 - 2*s1^2*s2*z^5*zb*G[1][4]^2 + 
      2*s2^3*z^5*zb*G[1][4]^2 + 2*s1^2*s2*z^6*zb*G[1][4]^2 - 
      6*s2^3*z^6*zb*G[1][4]^2 + 6*s2^3*z^7*zb*G[1][4]^2 - 
      2*s2^3*z^8*zb*G[1][4]^2 - 2*s2^3*z^2*zb^2*G[1][4]^2 + 
      2*s1*s2^2*z^3*zb^2*G[1][4]^2 + 6*s2^3*z^3*zb^2*G[1][4]^2 + 
      10*s1^3*z^4*zb^2*G[1][4]^2 + 8*s1^2*s2*z^4*zb^2*G[1][4]^2 - 
      2*s1*s2^2*z^4*zb^2*G[1][4]^2 - 14*s2^3*z^4*zb^2*G[1][4]^2 - 
      8*s1^2*s2*z^5*zb^2*G[1][4]^2 + 26*s2^3*z^5*zb^2*G[1][4]^2 - 
      s1^2*s2*z^6*zb^2*G[1][4]^2 - 2*s1*s2^2*z^6*zb^2*G[1][4]^2 - 
      24*s2^3*z^6*zb^2*G[1][4]^2 + s1*s2^2*z^7*zb^2*G[1][4]^2 + 
      8*s2^3*z^7*zb^2*G[1][4]^2 - 2*s2^3*z*zb^3*G[1][4]^2 - 
      16*s1*s2^2*z^2*zb^3*G[1][4]^2 + 10*s2^3*z^2*zb^3*G[1][4]^2 - 
      20*s1^3*z^3*zb^3*G[1][4]^2 - 6*s1^2*s2*z^3*zb^3*G[1][4]^2 + 
      28*s1*s2^2*z^3*zb^3*G[1][4]^2 - 6*s2^3*z^3*zb^3*G[1][4]^2 - 
      2*s1^3*z^4*zb^3*G[1][4]^2 + 6*s1^2*s2*z^4*zb^3*G[1][4]^2 - 
      18*s1*s2^2*z^4*zb^3*G[1][4]^2 - 22*s2^3*z^4*zb^3*G[1][4]^2 + 
      5*s1^2*s2*z^5*zb^3*G[1][4]^2 + 15*s1*s2^2*z^5*zb^3*G[1][4]^2 + 
      32*s2^3*z^5*zb^3*G[1][4]^2 - 4*s1*s2^2*z^6*zb^3*G[1][4]^2 - 
      12*s2^3*z^6*zb^3*G[1][4]^2 + 2*s1*s2^2*z*zb^4*G[1][4]^2 + 
      4*s2^3*z*zb^4*G[1][4]^2 + 20*s1^3*z^2*zb^4*G[1][4]^2 - 
      26*s1^2*s2*z^2*zb^4*G[1][4]^2 + 30*s1*s2^2*z^2*zb^4*G[1][4]^2 - 
      22*s2^3*z^2*zb^4*G[1][4]^2 + 12*s1^3*z^3*zb^4*G[1][4]^2 + 
      34*s1^2*s2*z^3*zb^4*G[1][4]^2 - 52*s1*s2^2*z^3*zb^4*G[1][4]^2 + 
      42*s2^3*z^3*zb^4*G[1][4]^2 - 2*s1^3*z^4*zb^4*G[1][4]^2 - 
      22*s1^2*s2*z^4*zb^4*G[1][4]^2 + 10*s1*s2^2*z^4*zb^4*G[1][4]^2 - 
      34*s2^3*z^4*zb^4*G[1][4]^2 + 3*s1^2*s2*z^5*zb^4*G[1][4]^2 + 
      10*s2^3*z^5*zb^4*G[1][4]^2 - 10*s1^3*z*zb^5*G[1][4]^2 + 
      18*s1^2*s2*z*zb^5*G[1][4]^2 - 10*s1*s2^2*z*zb^5*G[1][4]^2 - 
      32*s1^3*z^2*zb^5*G[1][4]^2 + 22*s1^2*s2*z^2*zb^5*G[1][4]^2 - 
      6*s1*s2^2*z^2*zb^5*G[1][4]^2 + 12*s1^3*z^3*zb^5*G[1][4]^2 - 
      34*s1^2*s2*z^3*zb^5*G[1][4]^2 + 36*s1*s2^2*z^3*zb^5*G[1][4]^2 - 
      2*s1^3*z^4*zb^5*G[1][4]^2 + 8*s1^2*s2*z^4*zb^5*G[1][4]^2 - 
      10*s1*s2^2*z^4*zb^5*G[1][4]^2 + 2*s1^3*zb^6*G[1][4]^2 - 
      4*s1^2*s2*zb^6*G[1][4]^2 + 2*s1*s2^2*zb^6*G[1][4]^2 + 
      24*s1^3*z*zb^6*G[1][4]^2 - 28*s1^2*s2*z*zb^6*G[1][4]^2 + 
      6*s1*s2^2*z*zb^6*G[1][4]^2 + 10*s1^3*z^2*zb^6*G[1][4]^2 + 
      13*s1^2*s2*z^2*zb^6*G[1][4]^2 - 14*s1*s2^2*z^2*zb^6*G[1][4]^2 - 
      6*s1^3*z^3*zb^6*G[1][4]^2 + 8*s1^2*s2*z^3*zb^6*G[1][4]^2 + 
      s1*s2^2*z^3*zb^6*G[1][4]^2 - 6*s1^3*zb^7*G[1][4]^2 + 
      8*s1^2*s2*zb^7*G[1][4]^2 - 2*s1*s2^2*zb^7*G[1][4]^2 - 
      18*s1^3*z*zb^7*G[1][4]^2 + 7*s1^2*s2*z*zb^7*G[1][4]^2 + 
      3*s1*s2^2*z*zb^7*G[1][4]^2 + 2*s1^3*z^2*zb^7*G[1][4]^2 - 
      10*s1^2*s2*z^2*zb^7*G[1][4]^2 + 6*s1^3*zb^8*G[1][4]^2 - 
      4*s1^2*s2*zb^8*G[1][4]^2 + 4*s1^3*z*zb^8*G[1][4]^2 + 
      3*s1^2*s2*z*zb^8*G[1][4]^2 - 2*s1^3*zb^9*G[1][4]^2 - 
      8*s1*s2^2*z^5*G[1][1]*G[1][5] - 4*s1^2*s2*z^6*G[1][1]*G[1][5] + 
      16*s1*s2^2*z^6*G[1][1]*G[1][5] + 4*s1^2*s2*z^7*G[1][1]*G[1][5] - 
      12*s1*s2^2*z^7*G[1][1]*G[1][5] + 4*s1*s2^2*z^8*G[1][1]*G[1][5] + 
      32*s1*s2^2*z^4*zb*G[1][1]*G[1][5] + 12*s1^2*s2*z^5*zb*G[1][1]*G[1][5] - 
      56*s1*s2^2*z^5*zb*G[1][1]*G[1][5] - 4*s1^2*s2*z^6*zb*G[1][1]*G[1][5] + 
      36*s1*s2^2*z^6*zb*G[1][1]*G[1][5] - 8*s1^2*s2*z^7*zb*G[1][1]*G[1][5] - 
      12*s1*s2^2*z^7*zb*G[1][1]*G[1][5] - 48*s1*s2^2*z^3*zb^2*G[1][1]*
       G[1][5] - 8*s1^2*s2*z^4*zb^2*G[1][1]*G[1][5] + 
      64*s1*s2^2*z^4*zb^2*G[1][1]*G[1][5] - 24*s1^2*s2*z^5*zb^2*G[1][1]*
       G[1][5] - 24*s1*s2^2*z^5*zb^2*G[1][1]*G[1][5] + 
      32*s1^2*s2*z^6*zb^2*G[1][1]*G[1][5] + 8*s1*s2^2*z^6*zb^2*G[1][1]*
       G[1][5] + 32*s1*s2^2*z^2*zb^3*G[1][1]*G[1][5] - 
      8*s1^2*s2*z^3*zb^3*G[1][1]*G[1][5] - 16*s1*s2^2*z^3*zb^3*G[1][1]*
       G[1][5] + 56*s1^2*s2*z^4*zb^3*G[1][1]*G[1][5] - 
      24*s1*s2^2*z^4*zb^3*G[1][1]*G[1][5] - 48*s1^2*s2*z^5*zb^3*G[1][1]*
       G[1][5] + 8*s1*s2^2*z^5*zb^3*G[1][1]*G[1][5] - 
      8*s1*s2^2*z*zb^4*G[1][1]*G[1][5] + 12*s1^2*s2*z^2*zb^4*G[1][1]*
       G[1][5] - 16*s1*s2^2*z^2*zb^4*G[1][1]*G[1][5] - 
      44*s1^2*s2*z^3*zb^4*G[1][1]*G[1][5] + 36*s1*s2^2*z^3*zb^4*G[1][1]*
       G[1][5] + 32*s1^2*s2*z^4*zb^4*G[1][1]*G[1][5] - 
      12*s1*s2^2*z^4*zb^4*G[1][1]*G[1][5] - 4*s1^2*s2*z*zb^5*G[1][1]*
       G[1][5] + 8*s1*s2^2*z*zb^5*G[1][1]*G[1][5] + 12*s1^2*s2*z^2*zb^5*
       G[1][1]*G[1][5] - 12*s1*s2^2*z^2*zb^5*G[1][1]*G[1][5] - 
      8*s1^2*s2*z^3*zb^5*G[1][1]*G[1][5] + 4*s1*s2^2*z^3*zb^5*G[1][1]*
       G[1][5] + 4*s1^2*s2*z^4*G[1][3]*G[1][5] + 4*s1*s2^2*z^4*G[1][3]*
       G[1][5] + 4*s2^3*z^4*G[1][3]*G[1][5] + 4*s1^3*z^5*G[1][3]*G[1][5] - 
      8*s1*s2^2*z^5*G[1][3]*G[1][5] - 12*s2^3*z^5*G[1][3]*G[1][5] - 
      4*s1^3*z^6*G[1][3]*G[1][5] - 8*s1^2*s2*z^6*G[1][3]*G[1][5] + 
      10*s1*s2^2*z^6*G[1][3]*G[1][5] + 24*s2^3*z^6*G[1][3]*G[1][5] + 
      4*s1^2*s2*z^7*G[1][3]*G[1][5] - 8*s1*s2^2*z^7*G[1][3]*G[1][5] - 
      28*s2^3*z^7*G[1][3]*G[1][5] + 2*s1*s2^2*z^8*G[1][3]*G[1][5] + 
      16*s2^3*z^8*G[1][3]*G[1][5] - 4*s2^3*z^9*G[1][3]*G[1][5] + 
      4*s2^3*z*zb*G[1][3]*G[1][5] - 16*s2^3*z^2*zb*G[1][3]*G[1][5] - 
      20*s1^2*s2*z^3*zb*G[1][3]*G[1][5] - 20*s1*s2^2*z^3*zb*G[1][3]*G[1][5] + 
      4*s2^3*z^3*zb*G[1][3]*G[1][5] - 16*s1^3*z^4*zb*G[1][3]*G[1][5] + 
      4*s1^2*s2*z^4*zb*G[1][3]*G[1][5] + 36*s1*s2^2*z^4*zb*G[1][3]*G[1][5] + 
      36*s2^3*z^4*zb*G[1][3]*G[1][5] + 8*s1^3*z^5*zb*G[1][3]*G[1][5] + 
      18*s1^2*s2*z^5*zb*G[1][3]*G[1][5] - 42*s1*s2^2*z^5*zb*G[1][3]*G[1][5] - 
      80*s2^3*z^5*zb*G[1][3]*G[1][5] + 8*s1^3*z^6*zb*G[1][3]*G[1][5] + 
      6*s1^2*s2*z^6*zb*G[1][3]*G[1][5] + 38*s1*s2^2*z^6*zb*G[1][3]*G[1][5] + 
      80*s2^3*z^6*zb*G[1][3]*G[1][5] - 8*s1^2*s2*z^7*zb*G[1][3]*G[1][5] - 
      18*s1*s2^2*z^7*zb*G[1][3]*G[1][5] - 36*s2^3*z^7*zb*G[1][3]*G[1][5] + 
      6*s1*s2^2*z^8*zb*G[1][3]*G[1][5] + 8*s2^3*z^8*zb*G[1][3]*G[1][5] + 
      4*s2^3*zb^2*G[1][3]*G[1][5] + 24*s1*s2^2*z*zb^2*G[1][3]*G[1][5] - 
      28*s2^3*z*zb^2*G[1][3]*G[1][5] + 40*s1^2*s2*z^2*zb^2*G[1][3]*G[1][5] - 
      56*s1*s2^2*z^2*zb^2*G[1][3]*G[1][5] + 100*s2^3*z^2*zb^2*G[1][3]*
       G[1][5] + 20*s1^3*z^3*zb^2*G[1][3]*G[1][5] - 20*s1^2*s2*z^3*zb^2*
       G[1][3]*G[1][5] + 72*s1*s2^2*z^3*zb^2*G[1][3]*G[1][5] - 
      132*s2^3*z^3*zb^2*G[1][3]*G[1][5] + 20*s1^3*z^4*zb^2*G[1][3]*G[1][5] + 
      18*s1^2*s2*z^4*zb^2*G[1][3]*G[1][5] - 8*s1*s2^2*z^4*zb^2*G[1][3]*
       G[1][5] + 92*s2^3*z^4*zb^2*G[1][3]*G[1][5] - 36*s1^3*z^5*zb^2*G[1][3]*
       G[1][5] - 62*s1^2*s2*z^5*zb^2*G[1][3]*G[1][5] - 
      54*s1*s2^2*z^5*zb^2*G[1][3]*G[1][5] - 28*s2^3*z^5*zb^2*G[1][3]*
       G[1][5] - 4*s1^3*z^6*zb^2*G[1][3]*G[1][5] + 24*s1^2*s2*z^6*zb^2*
       G[1][3]*G[1][5] + 44*s1*s2^2*z^6*zb^2*G[1][3]*G[1][5] - 
      12*s2^3*z^6*zb^2*G[1][3]*G[1][5] - 22*s1*s2^2*z^7*zb^2*G[1][3]*
       G[1][5] + 4*s2^3*z^7*zb^2*G[1][3]*G[1][5] - 12*s2^3*zb^3*G[1][3]*
       G[1][5] - 72*s1*s2^2*z*zb^3*G[1][3]*G[1][5] + 
      48*s2^3*z*zb^3*G[1][3]*G[1][5] - 104*s1^2*s2*z^2*zb^3*G[1][3]*G[1][5] + 
      200*s1*s2^2*z^2*zb^3*G[1][3]*G[1][5] - 140*s2^3*z^2*zb^3*G[1][3]*
       G[1][5] - 80*s1^3*z^3*zb^3*G[1][3]*G[1][5] + 96*s1^2*s2*z^3*zb^3*
       G[1][3]*G[1][5] - 272*s1*s2^2*z^3*zb^3*G[1][3]*G[1][5] + 
      184*s2^3*z^3*zb^3*G[1][3]*G[1][5] + 56*s1^3*z^4*zb^3*G[1][3]*G[1][5] + 
      160*s1*s2^2*z^4*zb^3*G[1][3]*G[1][5] - 132*s2^3*z^4*zb^3*G[1][3]*
       G[1][5] + 24*s1^3*z^5*zb^3*G[1][3]*G[1][5] + 6*s1^2*s2*z^5*zb^3*
       G[1][3]*G[1][5] - 44*s1*s2^2*z^5*zb^3*G[1][3]*G[1][5] + 
      64*s2^3*z^5*zb^3*G[1][3]*G[1][5] + 2*s1^2*s2*z^6*zb^3*G[1][3]*G[1][5] + 
      28*s1*s2^2*z^6*zb^3*G[1][3]*G[1][5] - 12*s2^3*z^6*zb^3*G[1][3]*
       G[1][5] + 12*s2^3*zb^4*G[1][3]*G[1][5] + 60*s1*s2^2*z*zb^4*G[1][3]*
       G[1][5] - 28*s2^3*z*zb^4*G[1][3]*G[1][5] + 40*s1^3*z^2*zb^4*G[1][3]*
       G[1][5] + 132*s1^2*s2*z^2*zb^4*G[1][3]*G[1][5] - 
      154*s1*s2^2*z^2*zb^4*G[1][3]*G[1][5] + 56*s2^3*z^2*zb^4*G[1][3]*
       G[1][5] + 40*s1^3*z^3*zb^4*G[1][3]*G[1][5] - 156*s1^2*s2*z^3*zb^4*
       G[1][3]*G[1][5] + 216*s1*s2^2*z^3*zb^4*G[1][3]*G[1][5] - 
      60*s2^3*z^3*zb^4*G[1][3]*G[1][5] - 80*s1^3*z^4*zb^4*G[1][3]*G[1][5] + 
      46*s1^2*s2*z^4*zb^4*G[1][3]*G[1][5] - 110*s1*s2^2*z^4*zb^4*G[1][3]*
       G[1][5] + 24*s2^3*z^4*zb^4*G[1][3]*G[1][5] - 22*s1^2*s2*z^5*zb^4*
       G[1][3]*G[1][5] - 12*s1*s2^2*z^5*zb^4*G[1][3]*G[1][5] - 
      4*s2^3*z^5*zb^4*G[1][3]*G[1][5] - 4*s2^3*zb^5*G[1][3]*G[1][5] - 
      20*s1^3*z*zb^5*G[1][3]*G[1][5] - 18*s1^2*s2*z*zb^5*G[1][3]*G[1][5] - 
      14*s1*s2^2*z*zb^5*G[1][3]*G[1][5] + 4*s2^3*z*zb^5*G[1][3]*G[1][5] - 
      44*s1^3*z^2*zb^5*G[1][3]*G[1][5] - 50*s1^2*s2*z^2*zb^5*G[1][3]*
       G[1][5] + 2*s1*s2^2*z^2*zb^5*G[1][3]*G[1][5] + 
      44*s1^3*z^3*zb^5*G[1][3]*G[1][5] + 60*s1^2*s2*z^3*zb^5*G[1][3]*
       G[1][5] - 26*s1*s2^2*z^3*zb^5*G[1][3]*G[1][5] + 
      20*s1^3*z^4*zb^5*G[1][3]*G[1][5] + 8*s1^2*s2*z^4*zb^5*G[1][3]*G[1][5] + 
      38*s1*s2^2*z^4*zb^5*G[1][3]*G[1][5] + 4*s1^3*zb^6*G[1][3]*G[1][5] + 
      2*s1^2*s2*zb^6*G[1][3]*G[1][5] + 32*s1^3*z*zb^6*G[1][3]*G[1][5] + 
      22*s1^2*s2*z*zb^6*G[1][3]*G[1][5] + 6*s1*s2^2*z*zb^6*G[1][3]*G[1][5] - 
      12*s1^3*z^2*zb^6*G[1][3]*G[1][5] - 4*s1^2*s2*z^2*zb^6*G[1][3]*G[1][5] + 
      12*s1*s2^2*z^2*zb^6*G[1][3]*G[1][5] - 24*s1^3*z^3*zb^6*G[1][3]*
       G[1][5] - 20*s1^2*s2*z^3*zb^6*G[1][3]*G[1][5] - 
      18*s1*s2^2*z^3*zb^6*G[1][3]*G[1][5] - 8*s1^3*zb^7*G[1][3]*G[1][5] - 
      4*s1^2*s2*zb^7*G[1][3]*G[1][5] - 8*s1^3*z*zb^7*G[1][3]*G[1][5] - 
      6*s1^2*s2*z*zb^7*G[1][3]*G[1][5] - 4*s1*s2^2*z*zb^7*G[1][3]*G[1][5] + 
      16*s1^3*z^2*zb^7*G[1][3]*G[1][5] + 10*s1^2*s2*z^2*zb^7*G[1][3]*
       G[1][5] + 4*s1*s2^2*z^2*zb^7*G[1][3]*G[1][5] + 
      4*s1^3*zb^8*G[1][3]*G[1][5] + 2*s1^2*s2*zb^8*G[1][3]*G[1][5] - 
      4*s1^3*z*zb^8*G[1][3]*G[1][5] - 2*s1^2*s2*z*zb^8*G[1][3]*G[1][5] - 
      2*s1^2*s2*z^4*G[1][4]*G[1][5] - 2*s1*s2^2*z^4*G[1][4]*G[1][5] - 
      2*s2^3*z^4*G[1][4]*G[1][5] - 2*s1^3*z^5*G[1][4]*G[1][5] - 
      2*s1^2*s2*z^5*G[1][4]*G[1][5] - 2*s1*s2^2*z^5*G[1][4]*G[1][5] + 
      4*s2^3*z^5*G[1][4]*G[1][5] - 3*s1*s2^2*z^6*G[1][4]*G[1][5] - 
      8*s2^3*z^6*G[1][4]*G[1][5] - 2*s1^2*s2*z^7*G[1][4]*G[1][5] + 
      2*s1*s2^2*z^7*G[1][4]*G[1][5] + 6*s2^3*z^7*G[1][4]*G[1][5] - 
      s1*s2^2*z^8*G[1][4]*G[1][5] - 2*s2^3*z^8*G[1][4]*G[1][5] - 
      2*s2^3*z*zb*G[1][4]*G[1][5] + 6*s2^3*z^2*zb*G[1][4]*G[1][5] + 
      10*s1^2*s2*z^3*zb*G[1][4]*G[1][5] + 10*s1*s2^2*z^3*zb*G[1][4]*G[1][5] + 
      4*s2^3*z^3*zb*G[1][4]*G[1][5] + 8*s1^3*z^4*zb*G[1][4]*G[1][5] + 
      6*s1^2*s2*z^4*zb*G[1][4]*G[1][5] + 6*s1*s2^2*z^4*zb*G[1][4]*G[1][5] - 
      16*s2^3*z^4*zb*G[1][4]*G[1][5] + 2*s1^3*z^5*zb*G[1][4]*G[1][5] + 
      4*s1^2*s2*z^5*zb*G[1][4]*G[1][5] + 20*s1*s2^2*z^5*zb*G[1][4]*G[1][5] + 
      30*s2^3*z^5*zb*G[1][4]*G[1][5] + 9*s1^2*s2*z^6*zb*G[1][4]*G[1][5] - 
      10*s1*s2^2*z^6*zb*G[1][4]*G[1][5] - 18*s2^3*z^6*zb*G[1][4]*G[1][5] + 
      s1^2*s2*z^7*zb*G[1][4]*G[1][5] + 7*s1*s2^2*z^7*zb*G[1][4]*G[1][5] + 
      6*s2^3*z^7*zb*G[1][4]*G[1][5] - s1*s2^2*z^8*zb*G[1][4]*G[1][5] - 
      2*s2^3*zb^2*G[1][4]*G[1][5] - 12*s1*s2^2*z*zb^2*G[1][4]*G[1][5] + 
      10*s2^3*z*zb^2*G[1][4]*G[1][5] - 20*s1^2*s2*z^2*zb^2*G[1][4]*G[1][5] + 
      16*s1*s2^2*z^2*zb^2*G[1][4]*G[1][5] - 32*s2^3*z^2*zb^2*G[1][4]*
       G[1][5] - 10*s1^3*z^3*zb^2*G[1][4]*G[1][5] - 36*s1*s2^2*z^3*zb^2*
       G[1][4]*G[1][5] + 30*s2^3*z^3*zb^2*G[1][4]*G[1][5] - 
      12*s1^3*z^4*zb^2*G[1][4]*G[1][5] - 22*s1^2*s2*z^4*zb^2*G[1][4]*
       G[1][5] - 43*s1*s2^2*z^4*zb^2*G[1][4]*G[1][5] - 
      30*s2^3*z^4*zb^2*G[1][4]*G[1][5] - 17*s1^2*s2*z^5*zb^2*G[1][4]*
       G[1][5] + 13*s1*s2^2*z^5*zb^2*G[1][4]*G[1][5] + 
      8*s2^3*z^5*zb^2*G[1][4]*G[1][5] - 6*s1^2*s2*z^6*zb^2*G[1][4]*G[1][5] - 
      17*s1*s2^2*z^6*zb^2*G[1][4]*G[1][5] - 4*s2^3*z^6*zb^2*G[1][4]*G[1][5] + 
      2*s1^2*s2*z^7*zb^2*G[1][4]*G[1][5] + 5*s1*s2^2*z^7*zb^2*G[1][4]*
       G[1][5] + 4*s2^3*zb^3*G[1][4]*G[1][5] + 24*s1*s2^2*z*zb^3*G[1][4]*
       G[1][5] - 8*s2^3*z*zb^3*G[1][4]*G[1][5] + 32*s1^2*s2*z^2*zb^3*G[1][4]*
       G[1][5] - 28*s1*s2^2*z^2*zb^3*G[1][4]*G[1][5] + 
      24*s2^3*z^2*zb^3*G[1][4]*G[1][5] + 30*s1^3*z^3*zb^3*G[1][4]*G[1][5] + 
      4*s1^2*s2*z^3*zb^3*G[1][4]*G[1][5] + 84*s1*s2^2*z^3*zb^3*G[1][4]*
       G[1][5] - 14*s2^3*z^3*zb^3*G[1][4]*G[1][5] + 34*s1^2*s2*z^4*zb^3*
       G[1][4]*G[1][5] + 9*s1*s2^2*z^4*zb^3*G[1][4]*G[1][5] + 
      16*s2^3*z^4*zb^3*G[1][4]*G[1][5] + 13*s1^2*s2*z^5*zb^3*G[1][4]*
       G[1][5] + 21*s1*s2^2*z^5*zb^3*G[1][4]*G[1][5] - 
      2*s2^3*z^5*zb^3*G[1][4]*G[1][5] - 9*s1^2*s2*z^6*zb^3*G[1][4]*G[1][5] - 
      12*s1*s2^2*z^6*zb^3*G[1][4]*G[1][5] - 2*s2^3*zb^4*G[1][4]*G[1][5] - 
      12*s1*s2^2*z*zb^4*G[1][4]*G[1][5] - 2*s2^3*z*zb^4*G[1][4]*G[1][5] - 
      20*s1^3*z^2*zb^4*G[1][4]*G[1][5] - 24*s1^2*s2*z^2*zb^4*G[1][4]*
       G[1][5] - 13*s1*s2^2*z^2*zb^4*G[1][4]*G[1][5] - 
      14*s1^3*z^3*zb^4*G[1][4]*G[1][5] - 32*s1^2*s2*z^3*zb^4*G[1][4]*
       G[1][5] - 52*s1*s2^2*z^3*zb^4*G[1][4]*G[1][5] - 
      8*s2^3*z^3*zb^4*G[1][4]*G[1][5] + 2*s1^3*z^4*zb^4*G[1][4]*G[1][5] - 
      18*s1^2*s2*z^4*zb^4*G[1][4]*G[1][5] - 23*s1*s2^2*z^4*zb^4*G[1][4]*
       G[1][5] + 2*s2^3*z^4*zb^4*G[1][4]*G[1][5] + 17*s1^2*s2*z^5*zb^4*
       G[1][4]*G[1][5] + 18*s1*s2^2*z^5*zb^4*G[1][4]*G[1][5] + 
      10*s1^3*z*zb^5*G[1][4]*G[1][5] + 2*s1^2*s2*z*zb^5*G[1][4]*G[1][5] + 
      2*s1*s2^2*z*zb^5*G[1][4]*G[1][5] + 2*s2^3*z*zb^5*G[1][4]*G[1][5] + 
      22*s1^3*z^2*zb^5*G[1][4]*G[1][5] + 29*s1^2*s2*z^2*zb^5*G[1][4]*
       G[1][5] + 32*s1*s2^2*z^2*zb^5*G[1][4]*G[1][5] - 
      2*s1^3*z^3*zb^5*G[1][4]*G[1][5] + 21*s1^2*s2*z^3*zb^5*G[1][4]*G[1][5] + 
      27*s1*s2^2*z^3*zb^5*G[1][4]*G[1][5] - 18*s1^2*s2*z^4*zb^5*G[1][4]*
       G[1][5] - 17*s1*s2^2*z^4*zb^5*G[1][4]*G[1][5] - 
      2*s1^3*zb^6*G[1][4]*G[1][5] + s1*s2^2*zb^6*G[1][4]*G[1][5] - 
      16*s1^3*z*zb^6*G[1][4]*G[1][5] - 11*s1^2*s2*z*zb^6*G[1][4]*G[1][5] - 
      5*s1*s2^2*z*zb^6*G[1][4]*G[1][5] - 4*s1^3*z^2*zb^6*G[1][4]*G[1][5] - 
      18*s1^2*s2*z^2*zb^6*G[1][4]*G[1][5] - 19*s1*s2^2*z^2*zb^6*G[1][4]*
       G[1][5] + 12*s1^2*s2*z^3*zb^6*G[1][4]*G[1][5] + 
      9*s1*s2^2*z^3*zb^6*G[1][4]*G[1][5] + 4*s1^3*zb^7*G[1][4]*G[1][5] + 
      2*s1^2*s2*zb^7*G[1][4]*G[1][5] - s1*s2^2*zb^7*G[1][4]*G[1][5] + 
      6*s1^3*z*zb^7*G[1][4]*G[1][5] + 9*s1^2*s2*z*zb^7*G[1][4]*G[1][5] + 
      5*s1*s2^2*z*zb^7*G[1][4]*G[1][5] - 5*s1^2*s2*z^2*zb^7*G[1][4]*G[1][5] - 
      2*s1*s2^2*z^2*zb^7*G[1][4]*G[1][5] - 2*s1^3*zb^8*G[1][4]*G[1][5] - 
      2*s1^2*s2*zb^8*G[1][4]*G[1][5] + s1^2*s2*z*zb^8*G[1][4]*G[1][5] - 
      s1*s2^2*z^4*G[1][5]^2 - 2*s2^3*z^4*G[1][5]^2 - s1^2*s2*z^5*G[1][5]^2 + 
      3*s1*s2^2*z^5*G[1][5]^2 + 6*s2^3*z^5*G[1][5]^2 + 
      2*s1^2*s2*z^6*G[1][5]^2 - 4*s1*s2^2*z^6*G[1][5]^2 - 
      12*s2^3*z^6*G[1][5]^2 - s1^2*s2*z^7*G[1][5]^2 + 
      3*s1*s2^2*z^7*G[1][5]^2 + 14*s2^3*z^7*G[1][5]^2 - 
      s1*s2^2*z^8*G[1][5]^2 - 8*s2^3*z^8*G[1][5]^2 + 2*s2^3*z^9*G[1][5]^2 - 
      2*s2^3*z*zb*G[1][5]^2 - 2*s1*s2^2*z^2*zb*G[1][5]^2 + 
      8*s2^3*z^2*zb*G[1][5]^2 + 12*s1*s2^2*z^3*zb*G[1][5]^2 - 
      2*s2^3*z^3*zb*G[1][5]^2 + 4*s1^2*s2*z^4*zb*G[1][5]^2 - 
      22*s1*s2^2*z^4*zb*G[1][5]^2 - 18*s2^3*z^4*zb*G[1][5]^2 - 
      5*s1^2*s2*z^5*zb*G[1][5]^2 + 19*s1*s2^2*z^5*zb*G[1][5]^2 + 
      40*s2^3*z^5*zb*G[1][5]^2 - 2*s1^2*s2*z^6*zb*G[1][5]^2 - 
      15*s1*s2^2*z^6*zb*G[1][5]^2 - 40*s2^3*z^6*zb*G[1][5]^2 + 
      3*s1^2*s2*z^7*zb*G[1][5]^2 + 11*s1*s2^2*z^7*zb*G[1][5]^2 + 
      18*s2^3*z^7*zb*G[1][5]^2 - 3*s1*s2^2*z^8*zb*G[1][5]^2 - 
      4*s2^3*z^8*zb*G[1][5]^2 - 2*s2^3*zb^2*G[1][5]^2 - 
      8*s1*s2^2*z*zb^2*G[1][5]^2 + 14*s2^3*z*zb^2*G[1][5]^2 - 
      6*s1^2*s2*z^2*zb^2*G[1][5]^2 + 26*s1*s2^2*z^2*zb^2*G[1][5]^2 - 
      50*s2^3*z^2*zb^2*G[1][5]^2 + 14*s1^2*s2*z^3*zb^2*G[1][5]^2 - 
      34*s1*s2^2*z^3*zb^2*G[1][5]^2 + 66*s2^3*z^3*zb^2*G[1][5]^2 - 
      21*s1^2*s2*z^4*zb^2*G[1][5]^2 + 19*s1*s2^2*z^4*zb^2*G[1][5]^2 - 
      46*s2^3*z^4*zb^2*G[1][5]^2 + 24*s1^2*s2*z^5*zb^2*G[1][5]^2 + 
      20*s1*s2^2*z^5*zb^2*G[1][5]^2 + 14*s2^3*z^5*zb^2*G[1][5]^2 - 
      11*s1^2*s2*z^6*zb^2*G[1][5]^2 - 33*s1*s2^2*z^6*zb^2*G[1][5]^2 + 
      6*s2^3*z^6*zb^2*G[1][5]^2 + 10*s1*s2^2*z^7*zb^2*G[1][5]^2 - 
      2*s2^3*z^7*zb^2*G[1][5]^2 - 2*s1*s2^2*zb^3*G[1][5]^2 + 
      6*s2^3*zb^3*G[1][5]^2 - 6*s1^2*s2*z*zb^3*G[1][5]^2 + 
      30*s1*s2^2*z*zb^3*G[1][5]^2 - 24*s2^3*z*zb^3*G[1][5]^2 - 
      4*s1^3*z^2*zb^3*G[1][5]^2 + 30*s1^2*s2*z^2*zb^3*G[1][5]^2 - 
      92*s1*s2^2*z^2*zb^3*G[1][5]^2 + 70*s2^3*z^2*zb^3*G[1][5]^2 + 
      10*s1^3*z^3*zb^3*G[1][5]^2 - 42*s1^2*s2*z^3*zb^3*G[1][5]^2 + 
      112*s1*s2^2*z^3*zb^3*G[1][5]^2 - 92*s2^3*z^3*zb^3*G[1][5]^2 - 
      6*s1^3*z^4*zb^3*G[1][5]^2 + 17*s1^2*s2*z^4*zb^3*G[1][5]^2 - 
      86*s1*s2^2*z^4*zb^3*G[1][5]^2 + 66*s2^3*z^4*zb^3*G[1][5]^2 + 
      2*s1^2*s2*z^5*zb^3*G[1][5]^2 + 46*s1*s2^2*z^5*zb^3*G[1][5]^2 - 
      32*s2^3*z^5*zb^3*G[1][5]^2 - s1^2*s2*z^6*zb^3*G[1][5]^2 - 
      8*s1*s2^2*z^6*zb^3*G[1][5]^2 + 6*s2^3*z^6*zb^3*G[1][5]^2 + 
      5*s1*s2^2*zb^4*G[1][5]^2 - 6*s2^3*zb^4*G[1][5]^2 + 
      13*s1^2*s2*z*zb^4*G[1][5]^2 - 31*s1*s2^2*z*zb^4*G[1][5]^2 + 
      14*s2^3*z*zb^4*G[1][5]^2 + 6*s1^3*z^2*zb^4*G[1][5]^2 - 
      46*s1^2*s2*z^2*zb^4*G[1][5]^2 + 84*s1*s2^2*z^2*zb^4*G[1][5]^2 - 
      28*s2^3*z^2*zb^4*G[1][5]^2 - 22*s1^3*z^3*zb^4*G[1][5]^2 + 
      63*s1^2*s2*z^3*zb^4*G[1][5]^2 - 83*s1*s2^2*z^3*zb^4*G[1][5]^2 + 
      30*s2^3*z^3*zb^4*G[1][5]^2 + 16*s1^3*z^4*zb^4*G[1][5]^2 - 
      40*s1^2*s2*z^4*zb^4*G[1][5]^2 + 33*s1*s2^2*z^4*zb^4*G[1][5]^2 - 
      12*s2^3*z^4*zb^4*G[1][5]^2 + 10*s1^2*s2*z^5*zb^4*G[1][5]^2 - 
      8*s1*s2^2*z^5*zb^4*G[1][5]^2 + 2*s2^3*z^5*zb^4*G[1][5]^2 - 
      4*s1*s2^2*zb^5*G[1][5]^2 + 2*s2^3*zb^5*G[1][5]^2 - 
      9*s1^2*s2*z*zb^5*G[1][5]^2 + 9*s1*s2^2*z*zb^5*G[1][5]^2 - 
      2*s2^3*z*zb^5*G[1][5]^2 + 10*s1^3*z^2*zb^5*G[1][5]^2 + 
      18*s1^2*s2*z^2*zb^5*G[1][5]^2 - 19*s1*s2^2*z^2*zb^5*G[1][5]^2 - 
      9*s1^2*s2*z^3*zb^5*G[1][5]^2 + 17*s1*s2^2*z^3*zb^5*G[1][5]^2 - 
      10*s1^3*z^4*zb^5*G[1][5]^2 - 3*s1*s2^2*z^4*zb^5*G[1][5]^2 + 
      s1^2*s2*zb^6*G[1][5]^2 + s1*s2^2*zb^6*G[1][5]^2 - 
      8*s1^3*z*zb^6*G[1][5]^2 + 2*s1^2*s2*z*zb^6*G[1][5]^2 - 
      4*s1^3*z^2*zb^6*G[1][5]^2 - 7*s1^2*s2*z^2*zb^6*G[1][5]^2 - 
      s1*s2^2*z^2*zb^6*G[1][5]^2 + 12*s1^3*z^3*zb^6*G[1][5]^2 + 
      4*s1^2*s2*z^3*zb^6*G[1][5]^2 + 2*s1^3*zb^7*G[1][5]^2 - 
      s1^2*s2*zb^7*G[1][5]^2 + 6*s1^3*z*zb^7*G[1][5]^2 + 
      2*s1^2*s2*z*zb^7*G[1][5]^2 - 8*s1^3*z^2*zb^7*G[1][5]^2 - 
      s1^2*s2*z^2*zb^7*G[1][5]^2 - 2*s1^3*zb^8*G[1][5]^2 + 
      2*s1^3*z*zb^8*G[1][5]^2 + 2*s1*s2^2*z^4*G[1][5]*G[1][6] + 
      2*s1^2*s2*z^5*G[1][5]*G[1][6] - 2*s1*s2^2*z^5*G[1][5]*G[1][6] - 
      2*s1^2*s2*z^6*G[1][5]*G[1][6] - 8*s1*s2^2*z^3*zb*G[1][5]*G[1][6] - 
      8*s1^2*s2*z^4*zb*G[1][5]*G[1][6] + 4*s1*s2^2*z^4*zb*G[1][5]*G[1][6] + 
      6*s1^2*s2*z^5*zb*G[1][5]*G[1][6] + 4*s1*s2^2*z^5*zb*G[1][5]*G[1][6] + 
      3*s1^2*s2*z^6*zb*G[1][5]*G[1][6] + 2*s1*s2^2*z^6*zb*G[1][5]*G[1][6] + 
      s1^2*s2*z^7*zb*G[1][5]*G[1][6] + s1*s2^2*z^7*zb*G[1][5]*G[1][6] - 
      s1*s2^2*z^8*zb*G[1][5]*G[1][6] + 12*s1*s2^2*z^2*zb^2*G[1][5]*G[1][6] + 
      12*s1^2*s2*z^3*zb^2*G[1][5]*G[1][6] + 4*s1*s2^2*z^3*zb^2*G[1][5]*
       G[1][6] - 4*s1^2*s2*z^4*zb^2*G[1][5]*G[1][6] - 
      14*s1*s2^2*z^4*zb^2*G[1][5]*G[1][6] - 10*s1^2*s2*z^5*zb^2*G[1][5]*
       G[1][6] - 8*s1*s2^2*z^5*zb^2*G[1][5]*G[1][6] - 
      7*s1^2*s2*z^6*zb^2*G[1][5]*G[1][6] - 8*s1*s2^2*z^6*zb^2*G[1][5]*
       G[1][6] + s1^2*s2*z^7*zb^2*G[1][5]*G[1][6] + 4*s1*s2^2*z^7*zb^2*
       G[1][5]*G[1][6] - 8*s1*s2^2*z*zb^3*G[1][5]*G[1][6] - 
      8*s1^2*s2*z^2*zb^3*G[1][5]*G[1][6] - 16*s1*s2^2*z^2*zb^3*G[1][5]*
       G[1][6] - 4*s1^2*s2*z^3*zb^3*G[1][5]*G[1][6] + 
      16*s1*s2^2*z^3*zb^3*G[1][5]*G[1][6] + 7*s1^2*s2*z^4*zb^3*G[1][5]*
       G[1][6] + 12*s1*s2^2*z^4*zb^3*G[1][5]*G[1][6] + 
      21*s1^2*s2*z^5*zb^3*G[1][5]*G[1][6] + 19*s1*s2^2*z^5*zb^3*G[1][5]*
       G[1][6] - 4*s1^2*s2*z^6*zb^3*G[1][5]*G[1][6] - 
      3*s1*s2^2*z^6*zb^3*G[1][5]*G[1][6] + 2*s1*s2^2*zb^4*G[1][5]*G[1][6] + 
      2*s1^2*s2*z*zb^4*G[1][5]*G[1][6] + 14*s1*s2^2*z*zb^4*G[1][5]*G[1][6] + 
      6*s1^2*s2*z^2*zb^4*G[1][5]*G[1][6] - 4*s1*s2^2*z^2*zb^4*G[1][5]*
       G[1][6] + 12*s1^2*s2*z^3*zb^4*G[1][5]*G[1][6] - 
      8*s1*s2^2*z^3*zb^4*G[1][5]*G[1][6] - 31*s1^2*s2*z^4*zb^4*G[1][5]*
       G[1][6] - 16*s1*s2^2*z^4*zb^4*G[1][5]*G[1][6] + 
      3*s1^2*s2*z^5*zb^4*G[1][5]*G[1][6] - 8*s1*s2^2*z^5*zb^4*G[1][5]*
       G[1][6] - 4*s1*s2^2*zb^5*G[1][5]*G[1][6] - 2*s1^2*s2*z*zb^5*G[1][5]*
       G[1][6] - 4*s1*s2^2*z*zb^5*G[1][5]*G[1][6] - 23*s1^2*s2*z^2*zb^5*
       G[1][5]*G[1][6] + 2*s1*s2^2*z^2*zb^5*G[1][5]*G[1][6] + 
      19*s1^2*s2*z^3*zb^5*G[1][5]*G[1][6] - s1*s2^2*z^3*zb^5*G[1][5]*
       G[1][6] + 8*s1^2*s2*z^4*zb^5*G[1][5]*G[1][6] + 
      17*s1*s2^2*z^4*zb^5*G[1][5]*G[1][6] + 2*s1*s2^2*zb^6*G[1][5]*G[1][6] + 
      14*s1^2*s2*z*zb^6*G[1][5]*G[1][6] + 3*s1^2*s2*z^2*zb^6*G[1][5]*
       G[1][6] + 8*s1*s2^2*z^2*zb^6*G[1][5]*G[1][6] - 
      17*s1^2*s2*z^3*zb^6*G[1][5]*G[1][6] - 12*s1*s2^2*z^3*zb^6*G[1][5]*
       G[1][6] - 3*s1^2*s2*zb^7*G[1][5]*G[1][6] - 9*s1^2*s2*z*zb^7*G[1][5]*
       G[1][6] - 3*s1*s2^2*z*zb^7*G[1][5]*G[1][6] + 12*s1^2*s2*z^2*zb^7*
       G[1][5]*G[1][6] + 3*s1*s2^2*z^2*zb^7*G[1][5]*G[1][6] + 
      3*s1^2*s2*zb^8*G[1][5]*G[1][6] - 3*s1^2*s2*z*zb^8*G[1][5]*G[1][6] + 
      2*s1*s2^2*z^5*zb*G[1][6]^2 + 2*s1^2*s2*z^6*zb*G[1][6]^2 - 
      4*s1*s2^2*z^6*zb*G[1][6]^2 - s1^2*s2*z^7*zb*G[1][6]^2 + 
      4*s1*s2^2*z^7*zb*G[1][6]^2 - s1*s2^2*z^8*zb*G[1][6]^2 - 
      8*s1*s2^2*z^4*zb^2*G[1][6]^2 - 8*s1^2*s2*z^5*zb^2*G[1][6]^2 + 
      16*s1*s2^2*z^5*zb^2*G[1][6]^2 + 3*s1^2*s2*z^6*zb^2*G[1][6]^2 - 
      17*s1*s2^2*z^6*zb^2*G[1][6]^2 + s1^2*s2*z^7*zb^2*G[1][6]^2 + 
      4*s1*s2^2*z^7*zb^2*G[1][6]^2 + 12*s1*s2^2*z^3*zb^3*G[1][6]^2 + 
      12*s1^2*s2*z^4*zb^3*G[1][6]^2 - 24*s1*s2^2*z^4*zb^3*G[1][6]^2 - 
      2*s1^2*s2*z^5*zb^3*G[1][6]^2 + 28*s1*s2^2*z^5*zb^3*G[1][6]^2 - 
      4*s1^2*s2*z^6*zb^3*G[1][6]^2 - 6*s1*s2^2*z^6*zb^3*G[1][6]^2 - 
      8*s1*s2^2*z^2*zb^4*G[1][6]^2 - 8*s1^2*s2*z^3*zb^4*G[1][6]^2 + 
      16*s1*s2^2*z^3*zb^4*G[1][6]^2 - 2*s1^2*s2*z^4*zb^4*G[1][6]^2 - 
      22*s1*s2^2*z^4*zb^4*G[1][6]^2 + 6*s1^2*s2*z^5*zb^4*G[1][6]^2 + 
      4*s1*s2^2*z^5*zb^4*G[1][6]^2 + 2*s1*s2^2*z*zb^5*G[1][6]^2 + 
      2*s1^2*s2*z^2*zb^5*G[1][6]^2 - 4*s1*s2^2*z^2*zb^5*G[1][6]^2 + 
      3*s1^2*s2*z^3*zb^5*G[1][6]^2 + 8*s1*s2^2*z^3*zb^5*G[1][6]^2 - 
      4*s1^2*s2*z^4*zb^5*G[1][6]^2 - s1*s2^2*z^4*zb^5*G[1][6]^2 - 
      s1^2*s2*z^2*zb^6*G[1][6]^2 - s1*s2^2*z^2*zb^6*G[1][6]^2 + 
      s1^2*s2*z^3*zb^6*G[1][6]^2 - 2*s1*s2^2*z^4*G[1][4]*G[1][7] - 
      2*s1^2*s2*z^5*G[1][4]*G[1][7] + 2*s1*s2^2*z^5*G[1][4]*G[1][7] + 
      2*s1^2*s2*z^6*G[1][4]*G[1][7] + 8*s1*s2^2*z^3*zb*G[1][4]*G[1][7] + 
      8*s1^2*s2*z^4*zb*G[1][4]*G[1][7] - 4*s1*s2^2*z^4*zb*G[1][4]*G[1][7] - 
      8*s1^2*s2*z^5*zb*G[1][4]*G[1][7] - 2*s1*s2^2*z^5*zb*G[1][4]*G[1][7] + 
      s1^2*s2*z^6*zb*G[1][4]*G[1][7] - 10*s1*s2^2*z^6*zb*G[1][4]*G[1][7] - 
      3*s1^2*s2*z^7*zb*G[1][4]*G[1][7] + 9*s1*s2^2*z^7*zb*G[1][4]*G[1][7] - 
      3*s1*s2^2*z^8*zb*G[1][4]*G[1][7] - 12*s1*s2^2*z^2*zb^2*G[1][4]*
       G[1][7] - 12*s1^2*s2*z^3*zb^2*G[1][4]*G[1][7] - 
      4*s1*s2^2*z^3*zb^2*G[1][4]*G[1][7] + 14*s1^2*s2*z^4*zb^2*G[1][4]*
       G[1][7] + 4*s1*s2^2*z^4*zb^2*G[1][4]*G[1][7] - 
      4*s1^2*s2*z^5*zb^2*G[1][4]*G[1][7] + 46*s1*s2^2*z^5*zb^2*G[1][4]*
       G[1][7] + 7*s1^2*s2*z^6*zb^2*G[1][4]*G[1][7] - 
      36*s1*s2^2*z^6*zb^2*G[1][4]*G[1][7] + 3*s1^2*s2*z^7*zb^2*G[1][4]*
       G[1][7] + 12*s1*s2^2*z^7*zb^2*G[1][4]*G[1][7] + 
      8*s1*s2^2*z*zb^3*G[1][4]*G[1][7] + 8*s1^2*s2*z^2*zb^3*G[1][4]*G[1][7] + 
      16*s1*s2^2*z^2*zb^3*G[1][4]*G[1][7] - 16*s1^2*s2*z^3*zb^3*G[1][4]*
       G[1][7] + 4*s1*s2^2*z^3*zb^3*G[1][4]*G[1][7] + 
      3*s1^2*s2*z^4*zb^3*G[1][4]*G[1][7] - 82*s1*s2^2*z^4*zb^3*G[1][4]*
       G[1][7] + 5*s1^2*s2*z^5*zb^3*G[1][4]*G[1][7] + 
      51*s1*s2^2*z^5*zb^3*G[1][4]*G[1][7] - 12*s1^2*s2*z^6*zb^3*G[1][4]*
       G[1][7] - 17*s1*s2^2*z^6*zb^3*G[1][4]*G[1][7] - 
      2*s1*s2^2*zb^4*G[1][4]*G[1][7] - 2*s1^2*s2*z*zb^4*G[1][4]*G[1][7] - 
      14*s1*s2^2*z*zb^4*G[1][4]*G[1][7] + 14*s1^2*s2*z^2*zb^4*G[1][4]*
       G[1][7] - 16*s1*s2^2*z^2*zb^4*G[1][4]*G[1][7] + 
      8*s1^2*s2*z^3*zb^4*G[1][4]*G[1][7] + 68*s1*s2^2*z^3*zb^4*G[1][4]*
       G[1][7] - 29*s1^2*s2*z^4*zb^4*G[1][4]*G[1][7] - 
      24*s1*s2^2*z^4*zb^4*G[1][4]*G[1][7] + 17*s1^2*s2*z^5*zb^4*G[1][4]*
       G[1][7] + 8*s1*s2^2*z^5*zb^4*G[1][4]*G[1][7] + 
      4*s1*s2^2*zb^5*G[1][4]*G[1][7] - 8*s1^2*s2*z*zb^5*G[1][4]*G[1][7] + 
      14*s1*s2^2*z*zb^5*G[1][4]*G[1][7] - 17*s1^2*s2*z^2*zb^5*G[1][4]*
       G[1][7] - 22*s1*s2^2*z^2*zb^5*G[1][4]*G[1][7] + 
      31*s1^2*s2*z^3*zb^5*G[1][4]*G[1][7] - 9*s1*s2^2*z^3*zb^5*G[1][4]*
       G[1][7] - 8*s1^2*s2*z^4*zb^5*G[1][4]*G[1][7] + 
      3*s1*s2^2*z^4*zb^5*G[1][4]*G[1][7] + 2*s1^2*s2*zb^6*G[1][4]*G[1][7] - 
      4*s1*s2^2*zb^6*G[1][4]*G[1][7] + 12*s1^2*s2*z*zb^6*G[1][4]*G[1][7] - 
      2*s1*s2^2*z*zb^6*G[1][4]*G[1][7] - 11*s1^2*s2*z^2*zb^6*G[1][4]*
       G[1][7] + 12*s1*s2^2*z^2*zb^6*G[1][4]*G[1][7] - 
      3*s1^2*s2*z^3*zb^6*G[1][4]*G[1][7] - 4*s1*s2^2*z^3*zb^6*G[1][4]*
       G[1][7] - 3*s1^2*s2*zb^7*G[1][4]*G[1][7] + 2*s1*s2^2*zb^7*G[1][4]*
       G[1][7] - s1^2*s2*z*zb^7*G[1][4]*G[1][7] - 3*s1*s2^2*z*zb^7*G[1][4]*
       G[1][7] + 4*s1^2*s2*z^2*zb^7*G[1][4]*G[1][7] + 
      s1*s2^2*z^2*zb^7*G[1][4]*G[1][7] + s1^2*s2*zb^8*G[1][4]*G[1][7] - 
      s1^2*s2*z*zb^8*G[1][4]*G[1][7] - 2*s1*s2^2*z^4*G[1][6]*G[1][7] - 
      2*s1^2*s2*z^5*G[1][6]*G[1][7] + 2*s1*s2^2*z^5*G[1][6]*G[1][7] + 
      2*s1^2*s2*z^6*G[1][6]*G[1][7] + 8*s1*s2^2*z^3*zb*G[1][6]*G[1][7] + 
      8*s1^2*s2*z^4*zb*G[1][6]*G[1][7] - 4*s1*s2^2*z^4*zb*G[1][6]*G[1][7] - 
      4*s1^2*s2*z^5*zb*G[1][6]*G[1][7] - 4*s1*s2^2*z^5*zb*G[1][6]*G[1][7] - 
      5*s1^2*s2*z^6*zb*G[1][6]*G[1][7] - 2*s1*s2^2*z^6*zb*G[1][6]*G[1][7] - 
      s1^2*s2*z^7*zb*G[1][6]*G[1][7] + s1*s2^2*z^7*zb*G[1][6]*G[1][7] - 
      s1*s2^2*z^8*zb*G[1][6]*G[1][7] - 12*s1*s2^2*z^2*zb^2*G[1][6]*G[1][7] - 
      12*s1^2*s2*z^3*zb^2*G[1][6]*G[1][7] - 4*s1*s2^2*z^3*zb^2*G[1][6]*
       G[1][7] - 6*s1^2*s2*z^4*zb^2*G[1][6]*G[1][7] + 
      14*s1*s2^2*z^4*zb^2*G[1][6]*G[1][7] + 20*s1^2*s2*z^5*zb^2*G[1][6]*
       G[1][7] + 8*s1*s2^2*z^5*zb^2*G[1][6]*G[1][7] + 
      5*s1^2*s2*z^6*zb^2*G[1][6]*G[1][7] + s1^2*s2*z^7*zb^2*G[1][6]*G[1][7] + 
      4*s1*s2^2*z^7*zb^2*G[1][6]*G[1][7] + 8*s1*s2^2*z*zb^3*G[1][6]*G[1][7] + 
      8*s1^2*s2*z^2*zb^3*G[1][6]*G[1][7] + 16*s1*s2^2*z^2*zb^3*G[1][6]*
       G[1][7] + 24*s1^2*s2*z^3*zb^3*G[1][6]*G[1][7] - 
      16*s1*s2^2*z^3*zb^3*G[1][6]*G[1][7] - 27*s1^2*s2*z^4*zb^3*G[1][6]*
       G[1][7] - 12*s1*s2^2*z^4*zb^3*G[1][6]*G[1][7] - 
      13*s1^2*s2*z^5*zb^3*G[1][6]*G[1][7] - 9*s1*s2^2*z^5*zb^3*G[1][6]*
       G[1][7] - 4*s1^2*s2*z^6*zb^3*G[1][6]*G[1][7] - 
      7*s1*s2^2*z^6*zb^3*G[1][6]*G[1][7] - 2*s1*s2^2*zb^4*G[1][6]*G[1][7] - 
      2*s1^2*s2*z*zb^4*G[1][6]*G[1][7] - 14*s1*s2^2*z*zb^4*G[1][6]*G[1][7] - 
      26*s1^2*s2*z^2*zb^4*G[1][6]*G[1][7] + 4*s1*s2^2*z^2*zb^4*G[1][6]*
       G[1][7] + 8*s1^2*s2*z^3*zb^4*G[1][6]*G[1][7] + 
      8*s1*s2^2*z^3*zb^4*G[1][6]*G[1][7] + 21*s1^2*s2*z^4*zb^4*G[1][6]*
       G[1][7] + 16*s1*s2^2*z^4*zb^4*G[1][6]*G[1][7] + 
      7*s1^2*s2*z^5*zb^4*G[1][6]*G[1][7] + 8*s1*s2^2*z^5*zb^4*G[1][6]*
       G[1][7] + 4*s1*s2^2*zb^5*G[1][6]*G[1][7] + 12*s1^2*s2*z*zb^5*G[1][6]*
       G[1][7] + 4*s1*s2^2*z*zb^5*G[1][6]*G[1][7] + 13*s1^2*s2*z^2*zb^5*
       G[1][6]*G[1][7] - 2*s1*s2^2*z^2*zb^5*G[1][6]*G[1][7] - 
      19*s1^2*s2*z^3*zb^5*G[1][6]*G[1][7] - 9*s1*s2^2*z^3*zb^5*G[1][6]*
       G[1][7] - 8*s1^2*s2*z^4*zb^5*G[1][6]*G[1][7] - 
      7*s1*s2^2*z^4*zb^5*G[1][6]*G[1][7] - 2*s1^2*s2*zb^6*G[1][6]*G[1][7] - 
      2*s1*s2^2*zb^6*G[1][6]*G[1][7] - 12*s1^2*s2*z*zb^6*G[1][6]*G[1][7] + 
      7*s1^2*s2*z^2*zb^6*G[1][6]*G[1][7] + 7*s1^2*s2*z^3*zb^6*G[1][6]*
       G[1][7] + 4*s1*s2^2*z^3*zb^6*G[1][6]*G[1][7] + 
      3*s1^2*s2*zb^7*G[1][6]*G[1][7] + s1^2*s2*z*zb^7*G[1][6]*G[1][7] + 
      s1*s2^2*z*zb^7*G[1][6]*G[1][7] - 4*s1^2*s2*z^2*zb^7*G[1][6]*G[1][7] - 
      s1*s2^2*z^2*zb^7*G[1][6]*G[1][7] - s1^2*s2*zb^8*G[1][6]*G[1][7] + 
      s1^2*s2*z*zb^8*G[1][6]*G[1][7] + s1*s2^2*z^4*G[1][7]^2 + 
      s1^2*s2*z^5*G[1][7]^2 - s1*s2^2*z^5*G[1][7]^2 - s1^2*s2*z^6*G[1][7]^2 - 
      4*s1*s2^2*z^3*zb*G[1][7]^2 - 4*s1^2*s2*z^4*zb*G[1][7]^2 + 
      2*s1*s2^2*z^4*zb*G[1][7]^2 + 2*s1^2*s2*z^5*zb*G[1][7]^2 + 
      3*s1*s2^2*z^5*zb*G[1][7]^2 + 2*s1^2*s2*z^6*zb*G[1][7]^2 - 
      s1*s2^2*z^6*zb*G[1][7]^2 + 6*s1*s2^2*z^2*zb^2*G[1][7]^2 + 
      6*s1^2*s2*z^3*zb^2*G[1][7]^2 + 2*s1*s2^2*z^3*zb^2*G[1][7]^2 + 
      3*s1^2*s2*z^4*zb^2*G[1][7]^2 - 11*s1*s2^2*z^4*zb^2*G[1][7]^2 - 
      8*s1^2*s2*z^5*zb^2*G[1][7]^2 + s1*s2^2*z^5*zb^2*G[1][7]^2 - 
      s1^2*s2*z^6*zb^2*G[1][7]^2 + 2*s1*s2^2*z^6*zb^2*G[1][7]^2 - 
      4*s1*s2^2*z*zb^3*G[1][7]^2 - 4*s1^2*s2*z^2*zb^3*G[1][7]^2 - 
      8*s1*s2^2*z^2*zb^3*G[1][7]^2 - 12*s1^2*s2*z^3*zb^3*G[1][7]^2 + 
      14*s1*s2^2*z^3*zb^3*G[1][7]^2 + 12*s1^2*s2*z^4*zb^3*G[1][7]^2 + 
      6*s1*s2^2*z^4*zb^3*G[1][7]^2 + 4*s1^2*s2*z^5*zb^3*G[1][7]^2 - 
      7*s1*s2^2*z^5*zb^3*G[1][7]^2 - s1*s2^2*z^6*zb^3*G[1][7]^2 + 
      s1*s2^2*zb^4*G[1][7]^2 + s1^2*s2*z*zb^4*G[1][7]^2 + 
      7*s1*s2^2*z*zb^4*G[1][7]^2 + 13*s1^2*s2*z^2*zb^4*G[1][7]^2 - 
      6*s1*s2^2*z^2*zb^4*G[1][7]^2 - 8*s1^2*s2*z^3*zb^4*G[1][7]^2 - 
      14*s1*s2^2*z^3*zb^4*G[1][7]^2 - 7*s1^2*s2*z^4*zb^4*G[1][7]^2 + 
      8*s1*s2^2*z^4*zb^4*G[1][7]^2 + s1^2*s2*z^5*zb^4*G[1][7]^2 + 
      4*s1*s2^2*z^5*zb^4*G[1][7]^2 - 2*s1*s2^2*zb^5*G[1][7]^2 - 
      6*s1^2*s2*z*zb^5*G[1][7]^2 - s1*s2^2*z*zb^5*G[1][7]^2 + 
      2*s1^2*s2*z^2*zb^5*G[1][7]^2 + 11*s1*s2^2*z^2*zb^5*G[1][7]^2 + 
      8*s1^2*s2*z^3*zb^5*G[1][7]^2 - 2*s1*s2^2*z^3*zb^5*G[1][7]^2 - 
      4*s1^2*s2*z^4*zb^5*G[1][7]^2 - 6*s1*s2^2*z^4*zb^5*G[1][7]^2 + 
      s1^2*s2*zb^6*G[1][7]^2 + s1*s2^2*zb^6*G[1][7]^2 - 
      3*s1*s2^2*z*zb^6*G[1][7]^2 - 7*s1^2*s2*z^2*zb^6*G[1][7]^2 - 
      2*s1*s2^2*z^2*zb^6*G[1][7]^2 + 6*s1^2*s2*z^3*zb^6*G[1][7]^2 + 
      4*s1*s2^2*z^3*zb^6*G[1][7]^2 + 4*s1^2*s2*z*zb^7*G[1][7]^2 + 
      s1*s2^2*z*zb^7*G[1][7]^2 - 4*s1^2*s2*z^2*zb^7*G[1][7]^2 - 
      s1*s2^2*z^2*zb^7*G[1][7]^2 - s1^2*s2*zb^8*G[1][7]^2 + 
      s1^2*s2*z*zb^8*G[1][7]^2 + 4*s1^2*s2*z^4*G[2][1] + 
      8*s1*s2^2*z^4*G[2][1] + 4*s2^3*z^4*G[2][1] + 4*s1^3*z^5*G[2][1] + 
      8*s1^2*s2*z^5*G[2][1] - 8*s2^3*z^5*G[2][1] - 4*s1^2*s2*z^6*G[2][1] + 
      6*s1*s2^2*z^6*G[2][1] + 16*s2^3*z^6*G[2][1] + 4*s1^2*s2*z^7*G[2][1] - 
      4*s1*s2^2*z^7*G[2][1] - 12*s2^3*z^7*G[2][1] + 2*s1*s2^2*z^8*G[2][1] + 
      4*s2^3*z^8*G[2][1] + 4*s2^3*z*zb*G[2][1] - 12*s2^3*z^2*zb*G[2][1] - 
      20*s1^2*s2*z^3*zb*G[2][1] - 36*s1*s2^2*z^3*zb*G[2][1] - 
      8*s2^3*z^3*zb*G[2][1] - 16*s1^3*z^4*zb*G[2][1] - 
      28*s1^2*s2*z^4*zb*G[2][1] - 4*s1*s2^2*z^4*zb*G[2][1] + 
      32*s2^3*z^4*zb*G[2][1] - 4*s1^3*z^5*zb*G[2][1] + 
      6*s1^2*s2*z^5*zb*G[2][1] - 30*s1*s2^2*z^5*zb*G[2][1] - 
      60*s2^3*z^5*zb*G[2][1] - 12*s1^2*s2*z^6*zb*G[2][1] + 
      24*s1*s2^2*z^6*zb*G[2][1] + 36*s2^3*z^6*zb*G[2][1] - 
      2*s1^2*s2*z^7*zb*G[2][1] - 14*s1*s2^2*z^7*zb*G[2][1] - 
      12*s2^3*z^7*zb*G[2][1] + 4*s2^3*zb^2*G[2][1] + 
      24*s1*s2^2*z*zb^2*G[2][1] - 20*s2^3*z*zb^2*G[2][1] + 
      40*s1^2*s2*z^2*zb^2*G[2][1] - 8*s1*s2^2*z^2*zb^2*G[2][1] + 
      64*s2^3*z^2*zb^2*G[2][1] + 20*s1^3*z^3*zb^2*G[2][1] + 
      24*s1^2*s2*z^3*zb^2*G[2][1] + 80*s1*s2^2*z^3*zb^2*G[2][1] - 
      60*s2^3*z^3*zb^2*G[2][1] + 24*s1^3*z^4*zb^2*G[2][1] + 
      26*s1^2*s2*z^4*zb^2*G[2][1] + 56*s1*s2^2*z^4*zb^2*G[2][1] + 
      60*s2^3*z^4*zb^2*G[2][1] + 12*s1^2*s2*z^5*zb^2*G[2][1] - 
      60*s1*s2^2*z^5*zb^2*G[2][1] - 16*s2^3*z^5*zb^2*G[2][1] + 
      6*s1^2*s2*z^6*zb^2*G[2][1] + 34*s1*s2^2*z^6*zb^2*G[2][1] + 
      8*s2^3*z^6*zb^2*G[2][1] + 2*s1^2*s2*z^7*zb^2*G[2][1] + 
      2*s1*s2^2*z^7*zb^2*G[2][1] - 8*s2^3*zb^3*G[2][1] - 
      64*s1*s2^2*z*zb^3*G[2][1] + 16*s2^3*z*zb^3*G[2][1] - 
      80*s1^2*s2*z^2*zb^3*G[2][1] + 24*s1*s2^2*z^2*zb^3*G[2][1] - 
      48*s2^3*z^2*zb^3*G[2][1] - 60*s1^3*z^3*zb^3*G[2][1] + 
      4*s1^2*s2*z^3*zb^3*G[2][1] - 148*s1*s2^2*z^3*zb^3*G[2][1] + 
      28*s2^3*z^3*zb^3*G[2][1] - 36*s1^2*s2*z^4*zb^3*G[2][1] + 
      72*s1*s2^2*z^4*zb^3*G[2][1] - 32*s2^3*z^4*zb^3*G[2][1] - 
      2*s1^2*s2*z^5*zb^3*G[2][1] - 30*s1*s2^2*z^5*zb^3*G[2][1] + 
      4*s2^3*z^5*zb^3*G[2][1] - 10*s1^2*s2*z^6*zb^3*G[2][1] - 
      10*s1*s2^2*z^6*zb^3*G[2][1] + 4*s1*s2^2*zb^4*G[2][1] + 
      4*s2^3*zb^4*G[2][1] + 4*s1^2*s2*z*zb^4*G[2][1] + 
      52*s1*s2^2*z*zb^4*G[2][1] + 4*s2^3*z*zb^4*G[2][1] + 
      40*s1^3*z^2*zb^4*G[2][1] + 40*s1^2*s2*z^2*zb^4*G[2][1] + 
      46*s1*s2^2*z^2*zb^4*G[2][1] + 28*s1^3*z^3*zb^4*G[2][1] + 
      36*s1^2*s2*z^3*zb^4*G[2][1] + 4*s1*s2^2*z^3*zb^4*G[2][1] + 
      16*s2^3*z^3*zb^4*G[2][1] - 4*s1^3*z^4*zb^4*G[2][1] - 
      2*s1^2*s2*z^4*zb^4*G[2][1] - 2*s1*s2^2*z^4*zb^4*G[2][1] - 
      4*s2^3*z^4*zb^4*G[2][1] + 20*s1^2*s2*z^5*zb^4*G[2][1] + 
      20*s1*s2^2*z^5*zb^4*G[2][1] - 8*s1*s2^2*zb^5*G[2][1] - 
      20*s1^3*z*zb^5*G[2][1] + 2*s1^2*s2*z*zb^5*G[2][1] - 
      34*s1*s2^2*z*zb^5*G[2][1] - 4*s2^3*z*zb^5*G[2][1] - 
      44*s1^3*z^2*zb^5*G[2][1] - 36*s1^2*s2*z^2*zb^5*G[2][1] - 
      24*s1*s2^2*z^2*zb^5*G[2][1] + 4*s1^3*z^3*zb^5*G[2][1] - 
      10*s1^2*s2*z^3*zb^5*G[2][1] + 18*s1*s2^2*z^3*zb^5*G[2][1] - 
      20*s1^2*s2*z^4*zb^5*G[2][1] - 20*s1*s2^2*z^4*zb^5*G[2][1] + 
      4*s1^3*zb^6*G[2][1] - 2*s1^2*s2*zb^6*G[2][1] + 8*s1*s2^2*zb^6*G[2][1] + 
      32*s1^3*z*zb^6*G[2][1] + 8*s1^2*s2*z*zb^6*G[2][1] + 
      16*s1*s2^2*z*zb^6*G[2][1] + 8*s1^3*z^2*zb^6*G[2][1] + 
      18*s1^2*s2*z^2*zb^6*G[2][1] - 10*s1*s2^2*z^2*zb^6*G[2][1] + 
      10*s1^2*s2*z^3*zb^6*G[2][1] + 10*s1*s2^2*z^3*zb^6*G[2][1] - 
      8*s1^3*zb^7*G[2][1] - 4*s1*s2^2*zb^7*G[2][1] - 12*s1^3*z*zb^7*G[2][1] - 
      10*s1^2*s2*z*zb^7*G[2][1] + 2*s1*s2^2*z*zb^7*G[2][1] - 
      2*s1^2*s2*z^2*zb^7*G[2][1] - 2*s1*s2^2*z^2*zb^7*G[2][1] + 
      4*s1^3*zb^8*G[2][1] + 2*s1^2*s2*zb^8*G[2][1] + 
      2*s1^2*s2*z^5*zb*G[2][4] - 2*s1*s2^2*z^5*zb*G[2][4] - 
      4*s1^2*s2*z^6*zb*G[2][4] + 8*s1*s2^2*z^6*zb*G[2][4] + 
      2*s1^2*s2*z^7*zb*G[2][4] - 10*s1*s2^2*z^7*zb*G[2][4] + 
      4*s1*s2^2*z^8*zb*G[2][4] - 10*s1^2*s2*z^4*zb^2*G[2][4] + 
      10*s1*s2^2*z^4*zb^2*G[2][4] + 14*s1^2*s2*z^5*zb^2*G[2][4] - 
      38*s1*s2^2*z^5*zb^2*G[2][4] + 44*s1*s2^2*z^6*zb^2*G[2][4] - 
      4*s1^2*s2*z^7*zb^2*G[2][4] - 16*s1*s2^2*z^7*zb^2*G[2][4] + 
      20*s1^2*s2*z^3*zb^3*G[2][4] - 20*s1*s2^2*z^3*zb^3*G[2][4] - 
      10*s1^2*s2*z^4*zb^3*G[2][4] + 70*s1*s2^2*z^4*zb^3*G[2][4] - 
      26*s1^2*s2*z^5*zb^3*G[2][4] - 70*s1*s2^2*z^5*zb^3*G[2][4] + 
      16*s1^2*s2*z^6*zb^3*G[2][4] + 20*s1*s2^2*z^6*zb^3*G[2][4] - 
      20*s1^2*s2*z^2*zb^4*G[2][4] + 20*s1*s2^2*z^2*zb^4*G[2][4] - 
      20*s1^2*s2*z^3*zb^4*G[2][4] - 60*s1*s2^2*z^3*zb^4*G[2][4] + 
      60*s1^2*s2*z^4*zb^4*G[2][4] + 40*s1*s2^2*z^4*zb^4*G[2][4] - 
      20*s1^2*s2*z^5*zb^4*G[2][4] + 10*s1^2*s2*z*zb^5*G[2][4] - 
      10*s1*s2^2*z*zb^5*G[2][4] + 40*s1^2*s2*z^2*zb^5*G[2][4] + 
      20*s1*s2^2*z^2*zb^5*G[2][4] - 50*s1^2*s2*z^3*zb^5*G[2][4] + 
      10*s1*s2^2*z^3*zb^5*G[2][4] - 20*s1*s2^2*z^4*zb^5*G[2][4] - 
      2*s1^2*s2*zb^6*G[2][4] + 2*s1*s2^2*zb^6*G[2][4] - 
      26*s1^2*s2*z*zb^6*G[2][4] + 2*s1*s2^2*z*zb^6*G[2][4] + 
      8*s1^2*s2*z^2*zb^6*G[2][4] - 20*s1*s2^2*z^2*zb^6*G[2][4] + 
      20*s1^2*s2*z^3*zb^6*G[2][4] + 16*s1*s2^2*z^3*zb^6*G[2][4] + 
      6*s1^2*s2*zb^7*G[2][4] - 2*s1*s2^2*zb^7*G[2][4] + 
      10*s1^2*s2*z*zb^7*G[2][4] + 6*s1*s2^2*z*zb^7*G[2][4] - 
      16*s1^2*s2*z^2*zb^7*G[2][4] - 4*s1*s2^2*z^2*zb^7*G[2][4] - 
      4*s1^2*s2*zb^8*G[2][4] + 4*s1^2*s2*z*zb^8*G[2][4]))/(s^3*(z - zb)^5) + 
   ((I/12)*Pi*s1^3*s2^3*z*(-1 + zb)*(-64*s2*z*G[1][1]^3 - 
      32*s1*z^2*G[1][1]^3 + 64*s2*z^2*G[1][1]^3 - 48*s2*z^3*G[1][1]^3 + 
      16*s2*z^4*G[1][1]^3 - 32*s1*z*zb*G[1][1]^3 + 96*s2*z*zb*G[1][1]^3 + 
      96*s1*z^2*zb*G[1][1]^3 - 64*s2*z^2*zb*G[1][1]^3 - 
      48*s1*z^3*zb*G[1][1]^3 + 32*s2*z^3*zb*G[1][1]^3 - 
      16*s2*z^4*zb*G[1][1]^3 - 48*s2*z*zb^2*G[1][1]^3 - 
      16*s1*z^2*zb^2*G[1][1]^3 + 32*s2*z^2*zb^2*G[1][1]^3 + 
      32*s1*z^3*zb^2*G[1][1]^3 + 16*s2*z^3*zb^2*G[1][1]^3 + 
      16*s2*z*zb^3*G[1][1]^3 - 16*s1*z^2*zb^3*G[1][1]^3 - 
      32*s2*z^2*zb^3*G[1][1]^3 + 16*s1*z*zb^4*G[1][1]^3 - 
      192*s2*z*G[1][1]^2*G[1][2] - 144*s1*z^2*G[1][1]^2*G[1][2] + 
      192*s2*z^2*G[1][1]^2*G[1][2] + 48*s1*z^3*G[1][1]^2*G[1][2] - 
      144*s2*z^3*G[1][1]^2*G[1][2] + 48*s2*z^4*G[1][1]^2*G[1][2] - 
      48*s1*z*zb*G[1][1]^2*G[1][2] + 288*s2*z*zb*G[1][1]^2*G[1][2] + 
      240*s1*z^2*zb*G[1][1]^2*G[1][2] - 192*s2*z^2*zb*G[1][1]^2*G[1][2] - 
      144*s1*z^3*zb*G[1][1]^2*G[1][2] + 96*s2*z^3*zb*G[1][1]^2*G[1][2] - 
      48*s2*z^4*zb*G[1][1]^2*G[1][2] - 144*s2*z*zb^2*G[1][1]^2*G[1][2] - 
      48*s1*z^2*zb^2*G[1][1]^2*G[1][2] + 96*s2*z^2*zb^2*G[1][1]^2*G[1][2] + 
      96*s1*z^3*zb^2*G[1][1]^2*G[1][2] + 48*s2*z^3*zb^2*G[1][1]^2*G[1][2] + 
      48*s2*z*zb^3*G[1][1]^2*G[1][2] - 48*s1*z^2*zb^3*G[1][1]^2*G[1][2] - 
      96*s2*z^2*zb^3*G[1][1]^2*G[1][2] + 48*s1*z*zb^4*G[1][1]^2*G[1][2] - 
      192*s2*z*G[1][1]*G[1][2]^2 - 144*s1*z^2*G[1][1]*G[1][2]^2 + 
      192*s2*z^2*G[1][1]*G[1][2]^2 + 48*s1*z^3*G[1][1]*G[1][2]^2 - 
      144*s2*z^3*G[1][1]*G[1][2]^2 + 48*s2*z^4*G[1][1]*G[1][2]^2 - 
      48*s1*z*zb*G[1][1]*G[1][2]^2 + 288*s2*z*zb*G[1][1]*G[1][2]^2 + 
      240*s1*z^2*zb*G[1][1]*G[1][2]^2 - 192*s2*z^2*zb*G[1][1]*G[1][2]^2 - 
      144*s1*z^3*zb*G[1][1]*G[1][2]^2 + 96*s2*z^3*zb*G[1][1]*G[1][2]^2 - 
      48*s2*z^4*zb*G[1][1]*G[1][2]^2 - 144*s2*z*zb^2*G[1][1]*G[1][2]^2 - 
      48*s1*z^2*zb^2*G[1][1]*G[1][2]^2 + 96*s2*z^2*zb^2*G[1][1]*G[1][2]^2 + 
      96*s1*z^3*zb^2*G[1][1]*G[1][2]^2 + 48*s2*z^3*zb^2*G[1][1]*G[1][2]^2 + 
      48*s2*z*zb^3*G[1][1]*G[1][2]^2 - 48*s1*z^2*zb^3*G[1][1]*G[1][2]^2 - 
      96*s2*z^2*zb^3*G[1][1]*G[1][2]^2 + 48*s1*z*zb^4*G[1][1]*G[1][2]^2 - 
      64*s2*z*G[1][2]^3 - 48*s1*z^2*G[1][2]^3 + 64*s2*z^2*G[1][2]^3 + 
      16*s1*z^3*G[1][2]^3 - 48*s2*z^3*G[1][2]^3 + 16*s2*z^4*G[1][2]^3 - 
      16*s1*z*zb*G[1][2]^3 + 112*s2*z*zb*G[1][2]^3 + 80*s1*z^2*zb*G[1][2]^3 - 
      64*s2*z^2*zb*G[1][2]^3 - 48*s1*z^3*zb*G[1][2]^3 + 
      32*s2*z^3*zb*G[1][2]^3 - 16*s2*z^4*zb*G[1][2]^3 - 
      16*s2*zb^2*G[1][2]^3 - 64*s2*z*zb^2*G[1][2]^3 - 
      16*s1*z^2*zb^2*G[1][2]^3 + 32*s2*z^2*zb^2*G[1][2]^3 + 
      32*s1*z^3*zb^2*G[1][2]^3 + 16*s2*z^3*zb^2*G[1][2]^3 + 
      16*s2*zb^3*G[1][2]^3 + 16*s2*z*zb^3*G[1][2]^3 - 
      16*s1*z^2*zb^3*G[1][2]^3 - 32*s2*z^2*zb^3*G[1][2]^3 + 
      16*s1*z*zb^4*G[1][2]^3 - 384*s2*z*G[1][1]^2*G[1][3] - 
      240*s1*z^2*G[1][1]^2*G[1][3] + 384*s2*z^2*G[1][1]^2*G[1][3] + 
      48*s1*z^3*G[1][1]^2*G[1][3] - 288*s2*z^3*G[1][1]^2*G[1][3] + 
      96*s2*z^4*G[1][1]^2*G[1][3] - 144*s1*z*zb*G[1][1]^2*G[1][3] + 
      576*s2*z*zb*G[1][1]^2*G[1][3] + 528*s1*z^2*zb*G[1][1]^2*G[1][3] - 
      288*s2*z^2*zb*G[1][1]^2*G[1][3] - 192*s1*z^3*zb*G[1][1]^2*G[1][3] + 
      144*s2*z^3*zb*G[1][1]^2*G[1][3] - 48*s2*z^4*zb*G[1][1]^2*G[1][3] - 
      288*s2*z*zb^2*G[1][1]^2*G[1][3] - 144*s1*z^2*zb^2*G[1][1]^2*G[1][3] + 
      48*s2*z^2*zb^2*G[1][1]^2*G[1][3] + 96*s1*z^3*zb^2*G[1][1]^2*G[1][3] + 
      48*s2*z^3*zb^2*G[1][1]^2*G[1][3] + 48*s1*z*zb^3*G[1][1]^2*G[1][3] + 
      96*s2*z*zb^3*G[1][1]^2*G[1][3] - 48*s1*z^2*zb^3*G[1][1]^2*G[1][3] - 
      96*s2*z^2*zb^3*G[1][1]^2*G[1][3] + 48*s1*z*zb^4*G[1][1]^2*G[1][3] - 
      576*s2*z*G[1][1]*G[1][2]*G[1][3] - 384*s1*z^2*G[1][1]*G[1][2]*G[1][3] + 
      480*s2*z^2*G[1][1]*G[1][2]*G[1][3] - 384*s2*z^3*G[1][1]*G[1][2]*
       G[1][3] + 96*s2*z^4*G[1][1]*G[1][2]*G[1][3] - 
      192*s1*z*zb*G[1][1]*G[1][2]*G[1][3] + 864*s2*z*zb*G[1][1]*G[1][2]*
       G[1][3] + 768*s1*z^2*zb*G[1][1]*G[1][2]*G[1][3] - 
      288*s2*z^2*zb*G[1][1]*G[1][2]*G[1][3] - 192*s1*z^3*zb*G[1][1]*G[1][2]*
       G[1][3] + 288*s2*z^3*zb*G[1][1]*G[1][2]*G[1][3] - 
      96*s2*z^4*zb*G[1][1]*G[1][2]*G[1][3] - 480*s2*z*zb^2*G[1][1]*G[1][2]*
       G[1][3] - 288*s1*z^2*zb^2*G[1][1]*G[1][2]*G[1][3] + 
      192*s1*z^3*zb^2*G[1][1]*G[1][2]*G[1][3] + 96*s2*z^3*zb^2*G[1][1]*
       G[1][2]*G[1][3] + 96*s1*z*zb^3*G[1][1]*G[1][2]*G[1][3] + 
      192*s2*z*zb^3*G[1][1]*G[1][2]*G[1][3] - 96*s1*z^2*zb^3*G[1][1]*G[1][2]*
       G[1][3] - 192*s2*z^2*zb^3*G[1][1]*G[1][2]*G[1][3] + 
      96*s1*z*zb^4*G[1][1]*G[1][2]*G[1][3] - 288*s2*z*G[1][2]^2*G[1][3] - 
      192*s1*z^2*G[1][2]^2*G[1][3] + 240*s2*z^2*G[1][2]^2*G[1][3] - 
      192*s2*z^3*G[1][2]^2*G[1][3] + 48*s2*z^4*G[1][2]^2*G[1][3] - 
      144*s1*z*zb*G[1][2]^2*G[1][3] + 384*s2*z*zb*G[1][2]^2*G[1][3] + 
      336*s1*z^2*zb*G[1][2]^2*G[1][3] - 144*s2*z^2*zb*G[1][2]^2*G[1][3] - 
      96*s1*z^3*zb*G[1][2]^2*G[1][3] + 144*s2*z^3*zb*G[1][2]^2*G[1][3] - 
      48*s2*z^4*zb*G[1][2]^2*G[1][3] + 48*s1*zb^2*G[1][2]^2*G[1][3] - 
      48*s2*zb^2*G[1][2]^2*G[1][3] + 48*s1*z*zb^2*G[1][2]^2*G[1][3] - 
      96*s2*z*zb^2*G[1][2]^2*G[1][3] - 96*s1*z^2*zb^2*G[1][2]^2*G[1][3] + 
      96*s1*z^3*zb^2*G[1][2]^2*G[1][3] + 48*s2*z^3*zb^2*G[1][2]^2*G[1][3] - 
      96*s1*zb^3*G[1][2]^2*G[1][3] + 48*s2*zb^3*G[1][2]^2*G[1][3] + 
      48*s1*z*zb^3*G[1][2]^2*G[1][3] - 48*s1*z^2*zb^3*G[1][2]^2*G[1][3] - 
      96*s2*z^2*zb^3*G[1][2]^2*G[1][3] + 48*s1*zb^4*G[1][2]^2*G[1][3] + 
      48*s1*z*zb^4*G[1][2]^2*G[1][3] - 576*s2*z*G[1][1]*G[1][3]^2 - 
      336*s1*z^2*G[1][1]*G[1][3]^2 + 480*s2*z^2*G[1][1]*G[1][3]^2 - 
      48*s1*z^3*G[1][1]*G[1][3]^2 - 384*s2*z^3*G[1][1]*G[1][3]^2 + 
      96*s2*z^4*G[1][1]*G[1][3]^2 - 240*s1*z*zb*G[1][1]*G[1][3]^2 + 
      864*s2*z*zb*G[1][1]*G[1][3]^2 + 816*s1*z^2*zb*G[1][1]*G[1][3]^2 - 
      192*s2*z^2*zb*G[1][1]*G[1][3]^2 - 96*s1*z^3*zb*G[1][1]*G[1][3]^2 + 
      240*s2*z^3*zb*G[1][1]*G[1][3]^2 - 48*s2*z^4*zb*G[1][1]*G[1][3]^2 - 
      480*s2*z*zb^2*G[1][1]*G[1][3]^2 - 336*s1*z^2*zb^2*G[1][1]*G[1][3]^2 - 
      144*s2*z^2*zb^2*G[1][1]*G[1][3]^2 + 96*s1*z^3*zb^2*G[1][1]*G[1][3]^2 + 
      48*s2*z^3*zb^2*G[1][1]*G[1][3]^2 + 144*s1*z*zb^3*G[1][1]*G[1][3]^2 + 
      192*s2*z*zb^3*G[1][1]*G[1][3]^2 - 48*s1*z^2*zb^3*G[1][1]*G[1][3]^2 - 
      96*s2*z^2*zb^3*G[1][1]*G[1][3]^2 + 48*s1*z*zb^4*G[1][1]*G[1][3]^2 - 
      480*s2*z*G[1][2]*G[1][3]^2 - 288*s1*z^2*G[1][2]*G[1][3]^2 + 
      336*s2*z^2*G[1][2]*G[1][3]^2 - 96*s1*z^3*G[1][2]*G[1][3]^2 - 
      288*s2*z^3*G[1][2]*G[1][3]^2 + 48*s2*z^4*G[1][2]*G[1][3]^2 - 
      240*s1*z*zb*G[1][2]*G[1][3]^2 + 672*s2*z*zb*G[1][2]*G[1][3]^2 + 
      624*s1*z^2*zb*G[1][2]*G[1][3]^2 - 48*s2*z^2*zb*G[1][2]*G[1][3]^2 + 
      240*s2*z^3*zb*G[1][2]*G[1][3]^2 - 48*s2*z^4*zb*G[1][2]*G[1][3]^2 + 
      48*s1*zb^2*G[1][2]*G[1][3]^2 - 48*s2*zb^2*G[1][2]*G[1][3]^2 + 
      48*s1*z*zb^2*G[1][2]*G[1][3]^2 - 288*s2*z*zb^2*G[1][2]*G[1][3]^2 - 
      288*s1*z^2*zb^2*G[1][2]*G[1][3]^2 - 192*s2*z^2*zb^2*G[1][2]*G[1][3]^2 + 
      96*s1*z^3*zb^2*G[1][2]*G[1][3]^2 + 48*s2*z^3*zb^2*G[1][2]*G[1][3]^2 - 
      96*s1*zb^3*G[1][2]*G[1][3]^2 + 48*s2*zb^3*G[1][2]*G[1][3]^2 + 
      144*s1*z*zb^3*G[1][2]*G[1][3]^2 + 96*s2*z*zb^3*G[1][2]*G[1][3]^2 - 
      48*s1*z^2*zb^3*G[1][2]*G[1][3]^2 - 96*s2*z^2*zb^3*G[1][2]*G[1][3]^2 + 
      48*s1*zb^4*G[1][2]*G[1][3]^2 + 48*s1*z*zb^4*G[1][2]*G[1][3]^2 - 
      320*s2*z*G[1][3]^3 - 176*s1*z^2*G[1][3]^3 + 224*s2*z^2*G[1][3]^3 - 
      80*s1*z^3*G[1][3]^3 - 192*s2*z^3*G[1][3]^3 + 32*s2*z^4*G[1][3]^3 - 
      144*s1*z*zb*G[1][3]^3 + 496*s2*z*zb*G[1][3]^3 + 
      464*s1*z^2*zb*G[1][3]^3 - 32*s2*z^2*zb*G[1][3]^3 + 
      160*s2*z^3*zb*G[1][3]^3 - 32*s2*z^4*zb*G[1][3]^3 - 
      16*s2*zb^2*G[1][3]^3 - 304*s2*z*zb^2*G[1][3]^3 - 
      224*s1*z^2*zb^2*G[1][3]^3 - 128*s2*z^2*zb^2*G[1][3]^3 + 
      64*s1*z^3*zb^2*G[1][3]^3 + 32*s2*z^3*zb^2*G[1][3]^3 + 
      16*s2*zb^3*G[1][3]^3 + 96*s1*z*zb^3*G[1][3]^3 + 
      128*s2*z*zb^3*G[1][3]^3 - 32*s1*z^2*zb^3*G[1][3]^3 - 
      64*s2*z^2*zb^3*G[1][3]^3 + 32*s1*z*zb^4*G[1][3]^3 - 
      24*s2*z^2*zb^2*G[1][1]^2*G[1][4] + 24*s2*z^3*zb^2*G[1][1]^2*G[1][4] + 
      24*s2*z*zb^3*G[1][1]^2*G[1][4] - 24*s2*z^2*zb^3*G[1][1]^2*G[1][4] + 
      48*s1*z*zb*G[1][2]^2*G[1][4] + 48*s2*z*zb*G[1][2]^2*G[1][4] + 
      24*s1*z^3*zb*G[1][2]^2*G[1][4] - 48*s1*zb^2*G[1][2]^2*G[1][4] + 
      48*s2*zb^2*G[1][2]^2*G[1][4] - 144*s2*z*zb^2*G[1][2]^2*G[1][4] - 
      24*s1*z^2*zb^2*G[1][2]^2*G[1][4] - 24*s1*z^3*zb^2*G[1][2]^2*G[1][4] + 
      96*s1*zb^3*G[1][2]^2*G[1][4] - 48*s2*zb^3*G[1][2]^2*G[1][4] - 
      48*s1*z*zb^3*G[1][2]^2*G[1][4] + 96*s2*z*zb^3*G[1][2]^2*G[1][4] + 
      24*s1*z^2*zb^3*G[1][2]^2*G[1][4] - 48*s1*zb^4*G[1][2]^2*G[1][4] - 
      96*s2*z^2*zb*G[1][1]*G[1][3]*G[1][4] - 96*s1*z^3*zb*G[1][1]*G[1][3]*
       G[1][4] + 48*s2*z^3*zb*G[1][1]*G[1][3]*G[1][4] - 
      48*s2*z^4*zb*G[1][1]*G[1][3]*G[1][4] + 96*s2*z^2*zb^2*G[1][1]*G[1][3]*
       G[1][4] + 96*s1*z^3*zb^2*G[1][1]*G[1][3]*G[1][4] + 
      48*s2*z^3*zb^2*G[1][1]*G[1][3]*G[1][4] - 48*s1*z^2*zb^3*G[1][1]*G[1][3]*
       G[1][4] - 48*s2*z^2*zb^3*G[1][1]*G[1][3]*G[1][4] + 
      48*s1*z*zb*G[1][2]*G[1][3]*G[1][4] + 96*s2*z*zb*G[1][2]*G[1][3]*
       G[1][4] + 48*s1*z^2*zb*G[1][2]*G[1][3]*G[1][4] - 
      48*s2*z^2*zb*G[1][2]*G[1][3]*G[1][4] + 48*s1*z^3*zb*G[1][2]*G[1][3]*
       G[1][4] + 48*s2*z^3*zb*G[1][2]*G[1][3]*G[1][4] - 
      48*s1*zb^2*G[1][2]*G[1][3]*G[1][4] + 48*s2*zb^2*G[1][2]*G[1][3]*
       G[1][4] - 144*s2*z*zb^2*G[1][2]*G[1][3]*G[1][4] - 
      96*s1*z^2*zb^2*G[1][2]*G[1][3]*G[1][4] - 48*s2*z^2*zb^2*G[1][2]*G[1][3]*
       G[1][4] - 48*s1*z^3*zb^2*G[1][2]*G[1][3]*G[1][4] - 
      48*s2*z^3*zb^2*G[1][2]*G[1][3]*G[1][4] + 96*s1*zb^3*G[1][2]*G[1][3]*
       G[1][4] - 48*s2*zb^3*G[1][2]*G[1][3]*G[1][4] + 
      48*s2*z*zb^3*G[1][2]*G[1][3]*G[1][4] + 48*s1*z^2*zb^3*G[1][2]*G[1][3]*
       G[1][4] + 96*s2*z^2*zb^3*G[1][2]*G[1][3]*G[1][4] - 
      48*s1*zb^4*G[1][2]*G[1][3]*G[1][4] - 48*s1*z*zb^4*G[1][2]*G[1][3]*
       G[1][4] + 48*s2*z*zb*G[1][3]^2*G[1][4] + 48*s1*z^2*zb*G[1][3]^2*
       G[1][4] - 96*s2*z^2*zb*G[1][3]^2*G[1][4] - 24*s1*z^3*zb*G[1][3]^2*
       G[1][4] + 72*s2*z^3*zb*G[1][3]^2*G[1][4] - 24*s2*z^4*zb*G[1][3]^2*
       G[1][4] - 96*s1*z^2*zb^2*G[1][3]^2*G[1][4] + 24*s1*z^3*zb^2*G[1][3]^2*
       G[1][4] - 48*s2*z^3*zb^2*G[1][3]^2*G[1][4] + 72*s1*z*zb^3*G[1][3]^2*
       G[1][4] - 72*s2*z*zb^3*G[1][3]^2*G[1][4] + 120*s2*z^2*zb^3*G[1][3]^2*
       G[1][4] - 72*s1*z*zb^4*G[1][3]^2*G[1][4] - 24*s2*z*zb*G[1][2]*
       G[1][4]^2 - 24*s1*z^2*zb*G[1][2]*G[1][4]^2 + 24*s2*z^2*zb*G[1][2]*
       G[1][4]^2 - 12*s1*z^3*zb*G[1][2]*G[1][4]^2 - 24*s2*z^3*zb*G[1][2]*
       G[1][4]^2 + 36*s1*z^2*zb^2*G[1][2]*G[1][4]^2 + 
      24*s2*z^2*zb^2*G[1][2]*G[1][4]^2 + 12*s1*z^3*zb^2*G[1][2]*G[1][4]^2 + 
      24*s2*z^3*zb^2*G[1][2]*G[1][4]^2 - 24*s1*z*zb^3*G[1][2]*G[1][4]^2 + 
      24*s2*z*zb^3*G[1][2]*G[1][4]^2 - 12*s1*z^2*zb^3*G[1][2]*G[1][4]^2 - 
      48*s2*z^2*zb^3*G[1][2]*G[1][4]^2 + 24*s1*z*zb^4*G[1][2]*G[1][4]^2 - 
      24*s2*z*zb*G[1][3]*G[1][4]^2 - 24*s1*z^2*zb*G[1][3]*G[1][4]^2 - 
      36*s1*z^3*zb*G[1][3]*G[1][4]^2 - 12*s2*z^3*zb*G[1][3]*G[1][4]^2 - 
      12*s2*z^4*zb*G[1][3]*G[1][4]^2 + 72*s1*z^2*zb^2*G[1][3]*G[1][4]^2 + 
      60*s2*z^2*zb^2*G[1][3]*G[1][4]^2 + 36*s1*z^3*zb^2*G[1][3]*G[1][4]^2 + 
      60*s2*z^3*zb^2*G[1][3]*G[1][4]^2 - 60*s1*z*zb^3*G[1][3]*G[1][4]^2 + 
      48*s2*z*zb^3*G[1][3]*G[1][4]^2 - 24*s1*z^2*zb^3*G[1][3]*G[1][4]^2 - 
      120*s2*z^2*zb^3*G[1][3]*G[1][4]^2 + 60*s1*z*zb^4*G[1][3]*G[1][4]^2 + 
      8*s1*z*zb*G[1][4]^3 - 8*s2*z*zb*G[1][4]^3 - 16*s1*z^2*zb*G[1][4]^3 + 
      36*s2*z^2*zb*G[1][4]^3 + 12*s1*z^3*zb*G[1][4]^3 - 
      44*s2*z^3*zb*G[1][4]^3 + 18*s2*z^4*zb*G[1][4]^3 - 8*s1*zb^2*G[1][4]^3 + 
      8*s2*zb^2*G[1][4]^3 - 8*s1*z*zb^2*G[1][4]^3 - 24*s2*z*zb^2*G[1][4]^3 + 
      16*s1*z^2*zb^2*G[1][4]^3 + 14*s2*z^2*zb^2*G[1][4]^3 - 
      20*s1*z^3*zb^2*G[1][4]^3 - 16*s2*z^3*zb^2*G[1][4]^3 + 
      24*s1*zb^3*G[1][4]^3 - 8*s2*zb^3*G[1][4]^3 - 8*s1*z*zb^3*G[1][4]^3 + 
      8*s2*z*zb^3*G[1][4]^3 + 2*s1*z^2*zb^3*G[1][4]^3 + 
      16*s2*z^2*zb^3*G[1][4]^3 - 16*s1*zb^4*G[1][4]^3 + 
      96*s2*z*G[1][1]^2*G[1][5] + 48*s1*z^2*G[1][1]^2*G[1][5] - 
      168*s2*z^2*G[1][1]^2*G[1][5] - 48*s1*z^3*G[1][1]^2*G[1][5] + 
      120*s2*z^3*G[1][1]^2*G[1][5] - 48*s2*z^4*G[1][1]^2*G[1][5] + 
      48*s1*z*zb*G[1][1]^2*G[1][5] - 120*s2*z*zb*G[1][1]^2*G[1][5] - 
      144*s1*z^2*zb*G[1][1]^2*G[1][5] + 120*s2*z^2*zb*G[1][1]^2*G[1][5] + 
      96*s1*z^3*zb*G[1][1]^2*G[1][5] + 48*s2*z*zb^2*G[1][1]^2*G[1][5] - 
      24*s2*z^2*zb^2*G[1][1]^2*G[1][5] - 24*s2*z^3*zb^2*G[1][1]^2*G[1][5] - 
      24*s2*z*zb^3*G[1][1]^2*G[1][5] + 24*s2*z^2*zb^3*G[1][1]^2*G[1][5] - 
      24*s1*z*zb*G[1][2]^2*G[1][5] + 48*s1*z^2*zb*G[1][2]^2*G[1][5] - 
      24*s1*z^3*zb*G[1][2]^2*G[1][5] + 24*s1*zb^2*G[1][2]^2*G[1][5] - 
      24*s1*z*zb^2*G[1][2]^2*G[1][5] - 24*s1*z^2*zb^2*G[1][2]^2*G[1][5] + 
      24*s1*z^3*zb^2*G[1][2]^2*G[1][5] - 24*s1*zb^3*G[1][2]^2*G[1][5] + 
      48*s1*z*zb^3*G[1][2]^2*G[1][5] - 24*s1*z^2*zb^3*G[1][2]^2*G[1][5] + 
      192*s2*z*G[1][1]*G[1][3]*G[1][5] + 96*s1*z^2*G[1][1]*G[1][3]*G[1][5] - 
      336*s2*z^2*G[1][1]*G[1][3]*G[1][5] - 96*s1*z^3*G[1][1]*G[1][3]*
       G[1][5] + 240*s2*z^3*G[1][1]*G[1][3]*G[1][5] - 
      96*s2*z^4*G[1][1]*G[1][3]*G[1][5] + 96*s1*z*zb*G[1][1]*G[1][3]*
       G[1][5] - 288*s2*z*zb*G[1][1]*G[1][3]*G[1][5] - 
      336*s1*z^2*zb*G[1][1]*G[1][3]*G[1][5] + 336*s2*z^2*zb*G[1][1]*G[1][3]*
       G[1][5] + 240*s1*z^3*zb*G[1][1]*G[1][3]*G[1][5] - 
      96*s2*z^3*zb*G[1][1]*G[1][3]*G[1][5] + 48*s2*z^4*zb*G[1][1]*G[1][3]*
       G[1][5] + 144*s2*z*zb^2*G[1][1]*G[1][3]*G[1][5] + 
      96*s1*z^2*zb^2*G[1][1]*G[1][3]*G[1][5] - 96*s2*z^2*zb^2*G[1][1]*G[1][3]*
       G[1][5] - 96*s1*z^3*zb^2*G[1][1]*G[1][3]*G[1][5] - 
      48*s2*z^3*zb^2*G[1][1]*G[1][3]*G[1][5] - 48*s1*z*zb^3*G[1][1]*G[1][3]*
       G[1][5] - 48*s2*z*zb^3*G[1][1]*G[1][3]*G[1][5] + 
      48*s1*z^2*zb^3*G[1][1]*G[1][3]*G[1][5] + 48*s2*z^2*zb^3*G[1][1]*G[1][3]*
       G[1][5] - 48*s2*G[1][2]*G[1][3]*G[1][5] - 48*s1*z*G[1][2]*G[1][3]*
       G[1][5] + 48*s2*z*G[1][2]*G[1][3]*G[1][5] - 48*s2*z^2*G[1][2]*G[1][3]*
       G[1][5] + 48*s1*z^3*G[1][2]*G[1][3]*G[1][5] + 
      48*s2*z^3*G[1][2]*G[1][3]*G[1][5] + 96*s2*zb*G[1][2]*G[1][3]*G[1][5] + 
      144*s1*z*zb*G[1][2]*G[1][3]*G[1][5] - 48*s1*z^2*zb*G[1][2]*G[1][3]*
       G[1][5] - 96*s1*z^3*zb*G[1][2]*G[1][3]*G[1][5] - 
      96*s2*z^3*zb*G[1][2]*G[1][3]*G[1][5] - 48*s1*zb^2*G[1][2]*G[1][3]*
       G[1][5] - 48*s2*zb^2*G[1][2]*G[1][3]*G[1][5] - 
      96*s1*z*zb^2*G[1][2]*G[1][3]*G[1][5] - 144*s2*z*zb^2*G[1][2]*G[1][3]*
       G[1][5] + 96*s1*z^2*zb^2*G[1][2]*G[1][3]*G[1][5] + 
      144*s2*z^2*zb^2*G[1][2]*G[1][3]*G[1][5] + 48*s1*z^3*zb^2*G[1][2]*
       G[1][3]*G[1][5] + 48*s2*z^3*zb^2*G[1][2]*G[1][3]*G[1][5] + 
      96*s1*zb^3*G[1][2]*G[1][3]*G[1][5] - 48*s1*z*zb^3*G[1][2]*G[1][3]*
       G[1][5] + 96*s2*z*zb^3*G[1][2]*G[1][3]*G[1][5] - 
      48*s1*z^2*zb^3*G[1][2]*G[1][3]*G[1][5] - 96*s2*z^2*zb^3*G[1][2]*G[1][3]*
       G[1][5] - 48*s1*zb^4*G[1][2]*G[1][3]*G[1][5] + 
      48*s1*z*zb^4*G[1][2]*G[1][3]*G[1][5] - 48*s2*G[1][3]^2*G[1][5] - 
      48*s1*z*G[1][3]^2*G[1][5] + 192*s2*z*G[1][3]^2*G[1][5] + 
      96*s1*z^2*G[1][3]^2*G[1][5] - 288*s2*z^2*G[1][3]^2*G[1][5] - 
      48*s1*z^3*G[1][3]^2*G[1][5] + 216*s2*z^3*G[1][3]^2*G[1][5] - 
      72*s2*z^4*G[1][3]^2*G[1][5] + 96*s2*zb*G[1][3]^2*G[1][5] + 
      192*s1*z*zb*G[1][3]^2*G[1][5] - 288*s2*z*zb*G[1][3]^2*G[1][5] - 
      360*s1*z^2*zb*G[1][3]^2*G[1][5] + 336*s2*z^2*zb*G[1][3]^2*G[1][5] + 
      168*s1*z^3*zb*G[1][3]^2*G[1][5] - 216*s2*z^3*zb*G[1][3]^2*G[1][5] + 
      72*s2*z^4*zb*G[1][3]^2*G[1][5] - 48*s1*zb^2*G[1][3]^2*G[1][5] - 
      48*s2*zb^2*G[1][3]^2*G[1][5] - 48*s1*z*zb^2*G[1][3]^2*G[1][5] + 
      72*s2*z*zb^2*G[1][3]^2*G[1][5] + 216*s1*z^2*zb^2*G[1][3]^2*G[1][5] - 
      24*s2*z^2*zb^2*G[1][3]^2*G[1][5] - 120*s1*z^3*zb^2*G[1][3]^2*G[1][5] + 
      72*s1*zb^3*G[1][3]^2*G[1][5] - 120*s1*z*zb^3*G[1][3]^2*G[1][5] + 
      24*s2*z*zb^3*G[1][3]^2*G[1][5] + 48*s1*z^2*zb^3*G[1][3]^2*G[1][5] - 
      24*s2*z^2*zb^3*G[1][3]^2*G[1][5] - 24*s1*zb^4*G[1][3]^2*G[1][5] + 
      24*s1*z*zb^4*G[1][3]^2*G[1][5] + 72*s2*z^2*G[1][1]*G[1][4]*G[1][5] + 
      48*s1*z^3*G[1][1]*G[1][4]*G[1][5] - 48*s2*z^3*G[1][1]*G[1][4]*G[1][5] + 
      24*s2*z^4*G[1][1]*G[1][4]*G[1][5] - 24*s2*z*zb*G[1][1]*G[1][4]*
       G[1][5] - 24*s2*z^2*zb*G[1][1]*G[1][4]*G[1][5] - 
      24*s1*z^3*zb*G[1][1]*G[1][4]*G[1][5] - 48*s2*z^3*zb*G[1][1]*G[1][4]*
       G[1][5] + 24*s2*z^4*zb*G[1][1]*G[1][4]*G[1][5] + 
      24*s2*z*zb^2*G[1][1]*G[1][4]*G[1][5] + 48*s1*z^2*zb^2*G[1][1]*G[1][4]*
       G[1][5] + 12*s2*z^2*zb^2*G[1][1]*G[1][4]*G[1][5] - 
      48*s1*z^3*zb^2*G[1][1]*G[1][4]*G[1][5] - 12*s2*z^3*zb^2*G[1][1]*G[1][4]*
       G[1][5] - 24*s1*z*zb^3*G[1][1]*G[1][4]*G[1][5] - 
      12*s2*z*zb^3*G[1][1]*G[1][4]*G[1][5] + 24*s1*z^2*zb^3*G[1][1]*G[1][4]*
       G[1][5] + 12*s2*z^2*zb^3*G[1][1]*G[1][4]*G[1][5] + 
      24*s2*G[1][2]*G[1][4]*G[1][5] + 24*s1*z*G[1][2]*G[1][4]*G[1][5] + 
      24*s2*z*G[1][2]*G[1][4]*G[1][5] + 24*s1*z^2*G[1][2]*G[1][4]*G[1][5] - 
      48*s2*zb*G[1][2]*G[1][4]*G[1][5] - 60*s1*z*zb*G[1][2]*G[1][4]*G[1][5] - 
      96*s2*z*zb*G[1][2]*G[1][4]*G[1][5] - 48*s1*z^2*zb*G[1][2]*G[1][4]*
       G[1][5] - 24*s2*z^2*zb*G[1][2]*G[1][4]*G[1][5] + 
      12*s1*z^3*zb*G[1][2]*G[1][4]*G[1][5] + 24*s2*z^3*zb*G[1][2]*G[1][4]*
       G[1][5] + 36*s1*zb^2*G[1][2]*G[1][4]*G[1][5] + 
      36*s1*z*zb^2*G[1][2]*G[1][4]*G[1][5] + 192*s2*z*zb^2*G[1][2]*G[1][4]*
       G[1][5] + 12*s1*z^2*zb^2*G[1][2]*G[1][4]*G[1][5] - 
      24*s2*z^2*zb^2*G[1][2]*G[1][4]*G[1][5] - 12*s1*z^3*zb^2*G[1][2]*G[1][4]*
       G[1][5] - 24*s2*z^3*zb^2*G[1][2]*G[1][4]*G[1][5] - 
      84*s1*zb^3*G[1][2]*G[1][4]*G[1][5] + 24*s2*zb^3*G[1][2]*G[1][4]*
       G[1][5] + 24*s1*z*zb^3*G[1][2]*G[1][4]*G[1][5] - 
      120*s2*z*zb^3*G[1][2]*G[1][4]*G[1][5] + 12*s1*z^2*zb^3*G[1][2]*G[1][4]*
       G[1][5] + 48*s2*z^2*zb^3*G[1][2]*G[1][4]*G[1][5] + 
      48*s1*zb^4*G[1][2]*G[1][4]*G[1][5] - 24*s1*z*zb^4*G[1][2]*G[1][4]*
       G[1][5] + 24*s2*G[1][3]*G[1][4]*G[1][5] + 24*s1*z*G[1][3]*G[1][4]*
       G[1][5] + 24*s2*z*G[1][3]*G[1][4]*G[1][5] + 24*s1*z^2*G[1][3]*G[1][4]*
       G[1][5] + 72*s2*z^2*G[1][3]*G[1][4]*G[1][5] + 
      48*s1*z^3*G[1][3]*G[1][4]*G[1][5] - 48*s2*z^3*G[1][3]*G[1][4]*G[1][5] + 
      24*s2*z^4*G[1][3]*G[1][4]*G[1][5] - 48*s2*zb*G[1][3]*G[1][4]*G[1][5] - 
      60*s1*z*zb*G[1][3]*G[1][4]*G[1][5] - 144*s2*z*zb*G[1][3]*G[1][4]*
       G[1][5] - 72*s1*z^2*zb*G[1][3]*G[1][4]*G[1][5] - 
      24*s2*z^2*zb*G[1][3]*G[1][4]*G[1][5] + 12*s1*z^3*zb*G[1][3]*G[1][4]*
       G[1][5] - 24*s2*z^3*zb*G[1][3]*G[1][4]*G[1][5] + 
      24*s2*z^4*zb*G[1][3]*G[1][4]*G[1][5] + 36*s1*zb^2*G[1][3]*G[1][4]*
       G[1][5] + 24*s2*zb^2*G[1][3]*G[1][4]*G[1][5] + 
      60*s1*z*zb^2*G[1][3]*G[1][4]*G[1][5] + 216*s2*z*zb^2*G[1][3]*G[1][4]*
       G[1][5] + 36*s1*z^2*zb^2*G[1][3]*G[1][4]*G[1][5] - 
      36*s2*z^2*zb^2*G[1][3]*G[1][4]*G[1][5] - 60*s1*z^3*zb^2*G[1][3]*G[1][4]*
       G[1][5] - 36*s2*z^3*zb^2*G[1][3]*G[1][4]*G[1][5] - 
      84*s1*zb^3*G[1][3]*G[1][4]*G[1][5] - 108*s2*z*zb^3*G[1][3]*G[1][4]*
       G[1][5] + 36*s1*z^2*zb^3*G[1][3]*G[1][4]*G[1][5] + 
      60*s2*z^2*zb^3*G[1][3]*G[1][4]*G[1][5] + 48*s1*zb^4*G[1][3]*G[1][4]*
       G[1][5] - 24*s1*z*zb^4*G[1][3]*G[1][4]*G[1][5] - 
      36*s2*z*G[1][4]^2*G[1][5] - 36*s1*z^2*G[1][4]^2*G[1][5] + 
      21*s1*z*zb*G[1][4]^2*G[1][5] + 108*s2*z*zb*G[1][4]^2*G[1][5] + 
      51*s1*z^2*zb*G[1][4]^2*G[1][5] + 24*s2*z^2*zb*G[1][4]^2*G[1][5] - 
      6*s1*z^3*zb*G[1][4]^2*G[1][5] - 9*s2*z^3*zb*G[1][4]^2*G[1][5] - 
      3*s2*z^4*zb*G[1][4]^2*G[1][5] - 21*s1*zb^2*G[1][4]^2*G[1][5] - 
      30*s2*zb^2*G[1][4]^2*G[1][5] - 15*s1*z*zb^2*G[1][4]^2*G[1][5] - 
      72*s2*z*zb^2*G[1][4]^2*G[1][5] + 18*s1*z^2*zb^2*G[1][4]^2*G[1][5] - 
      36*s2*z^2*zb^2*G[1][4]^2*G[1][5] + 30*s2*z^3*zb^2*G[1][4]^2*G[1][5] + 
      6*s1*zb^3*G[1][4]^2*G[1][5] + 30*s2*zb^3*G[1][4]^2*G[1][5] - 
      3*s1*z*zb^3*G[1][4]^2*G[1][5] + 15*s2*z*zb^3*G[1][4]^2*G[1][5] + 
      3*s1*z^2*zb^3*G[1][4]^2*G[1][5] - 21*s2*z^2*zb^3*G[1][4]^2*G[1][5] + 
      15*s1*zb^4*G[1][4]^2*G[1][5] - 9*s1*z*zb^4*G[1][4]^2*G[1][5] - 
      48*s2*z*G[1][1]*G[1][5]^2 - 24*s1*z^2*G[1][1]*G[1][5]^2 + 
      84*s2*z^2*G[1][1]*G[1][5]^2 + 24*s1*z^3*G[1][1]*G[1][5]^2 - 
      60*s2*z^3*G[1][1]*G[1][5]^2 + 24*s2*z^4*G[1][1]*G[1][5]^2 - 
      24*s1*z*zb*G[1][1]*G[1][5]^2 + 84*s2*z*zb*G[1][1]*G[1][5]^2 + 
      96*s1*z^2*zb*G[1][1]*G[1][5]^2 - 108*s2*z^2*zb*G[1][1]*G[1][5]^2 - 
      72*s1*z^3*zb*G[1][1]*G[1][5]^2 + 48*s2*z^3*zb*G[1][1]*G[1][5]^2 - 
      24*s2*z^4*zb*G[1][1]*G[1][5]^2 - 48*s2*z*zb^2*G[1][1]*G[1][5]^2 - 
      48*s1*z^2*zb^2*G[1][1]*G[1][5]^2 + 36*s2*z^2*zb^2*G[1][1]*G[1][5]^2 + 
      48*s1*z^3*zb^2*G[1][1]*G[1][5]^2 + 12*s2*z^3*zb^2*G[1][1]*G[1][5]^2 + 
      24*s1*z*zb^3*G[1][1]*G[1][5]^2 + 12*s2*z*zb^3*G[1][1]*G[1][5]^2 - 
      24*s1*z^2*zb^3*G[1][1]*G[1][5]^2 - 12*s2*z^2*zb^3*G[1][1]*G[1][5]^2 + 
      24*s2*G[1][3]*G[1][5]^2 + 24*s1*z*G[1][3]*G[1][5]^2 - 
      144*s2*z*G[1][3]*G[1][5]^2 - 96*s1*z^2*G[1][3]*G[1][5]^2 + 
      216*s2*z^2*G[1][3]*G[1][5]^2 + 72*s1*z^3*G[1][3]*G[1][5]^2 - 
      156*s2*z^3*G[1][3]*G[1][5]^2 + 60*s2*z^4*G[1][3]*G[1][5]^2 - 
      48*s2*zb*G[1][3]*G[1][5]^2 - 84*s1*z*zb*G[1][3]*G[1][5]^2 + 
      264*s2*z*zb*G[1][3]*G[1][5]^2 + 276*s1*z^2*zb*G[1][3]*G[1][5]^2 - 
      288*s2*z^2*zb*G[1][3]*G[1][5]^2 - 192*s1*z^3*zb*G[1][3]*G[1][5]^2 + 
      132*s2*z^3*zb*G[1][3]*G[1][5]^2 - 60*s2*z^4*zb*G[1][3]*G[1][5]^2 + 
      12*s1*zb^2*G[1][3]*G[1][5]^2 + 24*s2*zb^2*G[1][3]*G[1][5]^2 - 
      12*s1*z*zb^2*G[1][3]*G[1][5]^2 - 156*s2*z*zb^2*G[1][3]*G[1][5]^2 - 
      120*s1*z^2*zb^2*G[1][3]*G[1][5]^2 + 108*s2*z^2*zb^2*G[1][3]*G[1][5]^2 + 
      120*s1*z^3*zb^2*G[1][3]*G[1][5]^2 + 24*s2*z^3*zb^2*G[1][3]*G[1][5]^2 + 
      60*s1*z*zb^3*G[1][3]*G[1][5]^2 + 36*s2*z*zb^3*G[1][3]*G[1][5]^2 - 
      60*s1*z^2*zb^3*G[1][3]*G[1][5]^2 - 36*s2*z^2*zb^3*G[1][3]*G[1][5]^2 - 
      12*s1*zb^4*G[1][3]*G[1][5]^2 + 12*s1*z*zb^4*G[1][3]*G[1][5]^2 + 
      12*s2*G[1][4]*G[1][5]^2 + 12*s1*z*G[1][4]*G[1][5]^2 - 
      12*s2*z*G[1][4]*G[1][5]^2 - 12*s2*z^2*G[1][4]*G[1][5]^2 - 
      24*s1*z^3*G[1][4]*G[1][5]^2 + 6*s2*z^3*G[1][4]*G[1][5]^2 - 
      6*s2*z^4*G[1][4]*G[1][5]^2 - 24*s2*zb*G[1][4]*G[1][5]^2 - 
      66*s1*z*zb*G[1][4]*G[1][5]^2 + 48*s2*z*zb*G[1][4]*G[1][5]^2 + 
      93*s1*z^2*zb*G[1][4]*G[1][5]^2 - 84*s2*z^2*zb*G[1][4]*G[1][5]^2 - 
      15*s1*z^3*zb*G[1][4]*G[1][5]^2 + 141*s2*z^3*zb*G[1][4]*G[1][5]^2 - 
      57*s2*z^4*zb*G[1][4]*G[1][5]^2 + 42*s1*zb^2*G[1][4]*G[1][5]^2 - 
      18*s2*zb^2*G[1][4]*G[1][5]^2 + 30*s1*z*zb^2*G[1][4]*G[1][5]^2 + 
      78*s2*z*zb^2*G[1][4]*G[1][5]^2 - 141*s1*z^2*zb^2*G[1][4]*G[1][5]^2 - 
      57*s2*z^2*zb^2*G[1][4]*G[1][5]^2 + 69*s1*z^3*zb^2*G[1][4]*G[1][5]^2 - 
      15*s2*z^3*zb^2*G[1][4]*G[1][5]^2 - 105*s1*zb^3*G[1][4]*G[1][5]^2 + 
      30*s2*zb^3*G[1][4]*G[1][5]^2 + 117*s1*z*zb^3*G[1][4]*G[1][5]^2 - 
      108*s2*z*zb^3*G[1][4]*G[1][5]^2 - 12*s1*z^2*zb^3*G[1][4]*G[1][5]^2 + 
      78*s2*z^2*zb^3*G[1][4]*G[1][5]^2 + 63*s1*zb^4*G[1][4]*G[1][5]^2 - 
      63*s1*z*zb^4*G[1][4]*G[1][5]^2 - 14*s2*G[1][5]^3 - 14*s1*z*G[1][5]^3 + 
      46*s2*z*G[1][5]^3 + 30*s1*z^2*G[1][5]^3 - 62*s2*z^2*G[1][5]^3 - 
      16*s1*z^3*G[1][5]^3 + 46*s2*z^3*G[1][5]^3 - 16*s2*z^4*G[1][5]^3 + 
      28*s2*zb*G[1][5]^3 + 62*s1*z*zb*G[1][5]^3 - 100*s2*z*zb*G[1][5]^3 - 
      132*s1*z^2*zb*G[1][5]^3 + 160*s2*z^2*zb*G[1][5]^3 + 
      70*s1*z^3*zb*G[1][5]^3 - 148*s2*z^3*zb*G[1][5]^3 + 
      60*s2*z^4*zb*G[1][5]^3 - 32*s1*zb^2*G[1][5]^3 + 6*s2*zb^2*G[1][5]^3 - 
      22*s1*z*zb^2*G[1][5]^3 - 22*s2*z*zb^2*G[1][5]^3 + 
      132*s1*z^2*zb^2*G[1][5]^3 + 20*s2*z^2*zb^2*G[1][5]^3 - 
      78*s1*z^3*zb^2*G[1][5]^3 - 4*s2*z^3*zb^2*G[1][5]^3 + 
      74*s1*zb^3*G[1][5]^3 - 20*s2*zb^3*G[1][5]^3 - 92*s1*z*zb^3*G[1][5]^3 + 
      58*s2*z*zb^3*G[1][5]^3 + 18*s1*z^2*zb^3*G[1][5]^3 - 
      38*s2*z^2*zb^3*G[1][5]^3 - 42*s1*zb^4*G[1][5]^3 + 
      42*s1*z*zb^4*G[1][5]^3 + 24*s2*z*G[1][5]^2*G[1][6] + 
      12*s1*z^2*G[1][5]^2*G[1][6] - 24*s2*z^2*G[1][5]^2*G[1][6] + 
      18*s2*z^3*G[1][5]^2*G[1][6] - 6*s2*z^4*G[1][5]^2*G[1][6] + 
      18*s1*z*zb*G[1][5]^2*G[1][6] - 30*s2*z*zb*G[1][5]^2*G[1][6] - 
      39*s1*z^2*zb*G[1][5]^2*G[1][6] + 24*s2*z^2*zb*G[1][5]^2*G[1][6] + 
      9*s1*z^3*zb*G[1][5]^2*G[1][6] - 21*s2*z^3*zb*G[1][5]^2*G[1][6] + 
      3*s2*z^4*zb*G[1][5]^2*G[1][6] - 6*s1*zb^2*G[1][5]^2*G[1][6] - 
      6*s1*z*zb^2*G[1][5]^2*G[1][6] - 12*s2*z*zb^2*G[1][5]^2*G[1][6] + 
      15*s1*z^2*zb^2*G[1][5]^2*G[1][6] + 21*s2*z^2*zb^2*G[1][5]^2*G[1][6] - 
      3*s1*z^3*zb^2*G[1][5]^2*G[1][6] + 3*s2*z^3*zb^2*G[1][5]^2*G[1][6] + 
      15*s1*zb^3*G[1][5]^2*G[1][6] - 15*s1*z*zb^3*G[1][5]^2*G[1][6] + 
      12*s2*z*zb^3*G[1][5]^2*G[1][6] - 12*s2*z^2*zb^3*G[1][5]^2*G[1][6] - 
      9*s1*zb^4*G[1][5]^2*G[1][6] + 9*s1*z*zb^4*G[1][5]^2*G[1][6] + 
      12*s2*z*G[1][5]*G[1][6]^2 + 12*s1*z^2*G[1][5]*G[1][6]^2 - 
      3*s1*z*zb*G[1][5]*G[1][6]^2 - 24*s2*z*zb*G[1][5]*G[1][6]^2 - 
      9*s1*z^2*zb*G[1][5]*G[1][6]^2 - 12*s2*z^2*zb*G[1][5]*G[1][6]^2 + 
      3*s2*z^3*zb*G[1][5]*G[1][6]^2 + 3*s2*z^4*zb*G[1][5]*G[1][6]^2 + 
      3*s1*zb^2*G[1][5]*G[1][6]^2 + 6*s2*zb^2*G[1][5]*G[1][6]^2 - 
      3*s1*z*zb^2*G[1][5]*G[1][6]^2 + 12*s2*z*zb^2*G[1][5]*G[1][6]^2 + 
      6*s2*z^2*zb^2*G[1][5]*G[1][6]^2 - 6*s1*z^3*zb^2*G[1][5]*G[1][6]^2 - 
      6*s2*z^3*zb^2*G[1][5]*G[1][6]^2 + 6*s1*zb^3*G[1][5]*G[1][6]^2 - 
      6*s2*zb^3*G[1][5]*G[1][6]^2 - 3*s1*z*zb^3*G[1][5]*G[1][6]^2 + 
      3*s2*z*zb^3*G[1][5]*G[1][6]^2 + 3*s1*z^2*zb^3*G[1][5]*G[1][6]^2 + 
      3*s2*z^2*zb^3*G[1][5]*G[1][6]^2 - 9*s1*zb^4*G[1][5]*G[1][6]^2 + 
      3*s1*z*zb^4*G[1][5]*G[1][6]^2 + 4*s2*z^2*zb*G[1][6]^3 + 
      4*s1*z^3*zb*G[1][6]^3 - 4*s2*z^3*zb*G[1][6]^3 + 2*s2*z^4*zb*G[1][6]^3 - 
      4*s1*z^2*zb^2*G[1][6]^3 - 2*s2*z^2*zb^2*G[1][6]^3 - 
      4*s1*z^3*zb^2*G[1][6]^3 - 4*s2*z^3*zb^2*G[1][6]^3 + 
      4*s1*z*zb^3*G[1][6]^3 - 4*s2*z*zb^3*G[1][6]^3 + 
      2*s1*z^2*zb^3*G[1][6]^3 + 8*s2*z^2*zb^3*G[1][6]^3 - 
      4*s1*z*zb^4*G[1][6]^3 - 12*s2*z*G[1][4]^2*G[1][7] - 
      12*s1*z^2*G[1][4]^2*G[1][7] - 3*s1*z*zb*G[1][4]^2*G[1][7] + 
      12*s2*z*zb*G[1][4]^2*G[1][7] + 3*s1*z^2*zb*G[1][4]^2*G[1][7] + 
      36*s2*z^2*zb*G[1][4]^2*G[1][7] + 6*s1*z^3*zb*G[1][4]^2*G[1][7] - 
      33*s2*z^3*zb*G[1][4]^2*G[1][7] + 9*s2*z^4*zb*G[1][4]^2*G[1][7] + 
      3*s1*zb^2*G[1][4]^2*G[1][7] - 6*s2*zb^2*G[1][4]^2*G[1][7] - 
      3*s1*z*zb^2*G[1][4]^2*G[1][7] - 12*s2*z*zb^2*G[1][4]^2*G[1][7] + 
      12*s1*z^2*zb^2*G[1][4]^2*G[1][7] - 6*s1*z^3*zb^2*G[1][4]^2*G[1][7] + 
      6*s2*z^3*zb^2*G[1][4]^2*G[1][7] - 6*s1*zb^3*G[1][4]^2*G[1][7] + 
      6*s2*zb^3*G[1][4]^2*G[1][7] + 3*s1*z*zb^3*G[1][4]^2*G[1][7] + 
      3*s2*z*zb^3*G[1][4]^2*G[1][7] - 3*s1*z^2*zb^3*G[1][4]^2*G[1][7] - 
      9*s2*z^2*zb^3*G[1][4]^2*G[1][7] + 3*s1*zb^4*G[1][4]^2*G[1][7] + 
      3*s1*z*zb^4*G[1][4]^2*G[1][7] - 12*s1*z*zb*G[1][4]*G[1][5]*G[1][7] - 
      24*s2*z^2*zb*G[1][4]*G[1][5]*G[1][7] + 12*s1*z^3*zb*G[1][4]*G[1][5]*
       G[1][7] + 24*s2*z^3*zb*G[1][4]*G[1][5]*G[1][7] + 
      12*s1*zb^2*G[1][4]*G[1][5]*G[1][7] + 12*s1*z*zb^2*G[1][4]*G[1][5]*
       G[1][7] + 24*s2*z*zb^2*G[1][4]*G[1][5]*G[1][7] - 
      12*s1*z^2*zb^2*G[1][4]*G[1][5]*G[1][7] - 12*s2*z^2*zb^2*G[1][4]*G[1][5]*
       G[1][7] - 12*s1*z^3*zb^2*G[1][4]*G[1][5]*G[1][7] - 
      12*s2*z^3*zb^2*G[1][4]*G[1][5]*G[1][7] - 12*s1*zb^3*G[1][4]*G[1][5]*
       G[1][7] - 12*s2*z*zb^3*G[1][4]*G[1][5]*G[1][7] + 
      12*s1*z^2*zb^3*G[1][4]*G[1][5]*G[1][7] + 12*s2*z^2*zb^3*G[1][4]*G[1][5]*
       G[1][7] + 6*s1*z*zb*G[1][5]^2*G[1][7] + 12*s2*z^2*zb*G[1][5]^2*
       G[1][7] - 6*s1*z^3*zb*G[1][5]^2*G[1][7] - 12*s2*z^3*zb*G[1][5]^2*
       G[1][7] - 6*s1*zb^2*G[1][5]^2*G[1][7] - 6*s1*z*zb^2*G[1][5]^2*
       G[1][7] - 12*s2*z*zb^2*G[1][5]^2*G[1][7] + 6*s1*z^2*zb^2*G[1][5]^2*
       G[1][7] + 6*s2*z^2*zb^2*G[1][5]^2*G[1][7] + 6*s1*z^3*zb^2*G[1][5]^2*
       G[1][7] + 6*s2*z^3*zb^2*G[1][5]^2*G[1][7] + 6*s1*zb^3*G[1][5]^2*
       G[1][7] + 6*s2*z*zb^3*G[1][5]^2*G[1][7] - 6*s1*z^2*zb^3*G[1][5]^2*
       G[1][7] - 6*s2*z^2*zb^3*G[1][5]^2*G[1][7] - 24*s2*z*G[1][4]*G[1][6]*
       G[1][7] - 24*s1*z^2*G[1][4]*G[1][6]*G[1][7] + 
      18*s1*z*zb*G[1][4]*G[1][6]*G[1][7] + 36*s2*z*zb*G[1][4]*G[1][6]*
       G[1][7] - 6*s1*z^2*zb*G[1][4]*G[1][6]*G[1][7] + 
      72*s2*z^2*zb*G[1][4]*G[1][6]*G[1][7] + 12*s1*z^3*zb*G[1][4]*G[1][6]*
       G[1][7] - 66*s2*z^3*zb*G[1][4]*G[1][6]*G[1][7] + 
      18*s2*z^4*zb*G[1][4]*G[1][6]*G[1][7] - 18*s1*zb^2*G[1][4]*G[1][6]*
       G[1][7] - 6*s1*z*zb^2*G[1][4]*G[1][6]*G[1][7] - 
      60*s2*z*zb^2*G[1][4]*G[1][6]*G[1][7] + 48*s1*z^2*zb^2*G[1][4]*G[1][6]*
       G[1][7] + 12*s2*z^2*zb^2*G[1][4]*G[1][6]*G[1][7] - 
      12*s1*z^3*zb^2*G[1][4]*G[1][6]*G[1][7] + 12*s2*z^3*zb^2*G[1][4]*G[1][6]*
       G[1][7] + 24*s1*zb^3*G[1][4]*G[1][6]*G[1][7] - 
      30*s1*z*zb^3*G[1][4]*G[1][6]*G[1][7] + 30*s2*z*zb^3*G[1][4]*G[1][6]*
       G[1][7] - 6*s1*z^2*zb^3*G[1][4]*G[1][6]*G[1][7] - 
      30*s2*z^2*zb^3*G[1][4]*G[1][6]*G[1][7] - 6*s1*zb^4*G[1][4]*G[1][6]*
       G[1][7] + 18*s1*z*zb^4*G[1][4]*G[1][6]*G[1][7] - 
      12*s2*z*G[1][6]^2*G[1][7] - 12*s1*z^2*G[1][6]^2*G[1][7] - 
      3*s1*z*zb*G[1][6]^2*G[1][7] + 24*s2*z*zb*G[1][6]^2*G[1][7] + 
      15*s1*z^2*zb*G[1][6]^2*G[1][7] + 12*s2*z^2*zb*G[1][6]^2*G[1][7] - 
      9*s2*z^3*zb*G[1][6]^2*G[1][7] + 3*s2*z^4*zb*G[1][6]^2*G[1][7] + 
      3*s1*zb^2*G[1][6]^2*G[1][7] - 6*s2*zb^2*G[1][6]^2*G[1][7] - 
      3*s1*z*zb^2*G[1][6]^2*G[1][7] - 12*s2*z*zb^2*G[1][6]^2*G[1][7] + 
      6*s1*z^2*zb^2*G[1][6]^2*G[1][7] - 6*s2*z^2*zb^2*G[1][6]^2*G[1][7] + 
      6*s2*z^3*zb^2*G[1][6]^2*G[1][7] - 6*s1*zb^3*G[1][6]^2*G[1][7] + 
      6*s2*zb^3*G[1][6]^2*G[1][7] + 3*s1*z*zb^3*G[1][6]^2*G[1][7] + 
      3*s2*z*zb^3*G[1][6]^2*G[1][7] - 3*s1*z^2*zb^3*G[1][6]^2*G[1][7] - 
      9*s2*z^2*zb^3*G[1][6]^2*G[1][7] + 3*s1*zb^4*G[1][6]^2*G[1][7] + 
      3*s1*z*zb^4*G[1][6]^2*G[1][7] - 6*s2*G[1][4]*G[1][7]^2 - 
      6*s1*z*G[1][4]*G[1][7]^2 + 30*s2*z*G[1][4]*G[1][7]^2 + 
      18*s1*z^2*G[1][4]*G[1][7]^2 - 24*s2*z^2*G[1][4]*G[1][7]^2 + 
      18*s2*z^3*G[1][4]*G[1][7]^2 - 6*s2*z^4*G[1][4]*G[1][7]^2 + 
      12*s2*zb*G[1][4]*G[1][7]^2 + 18*s1*z*zb*G[1][4]*G[1][7]^2 - 
      54*s2*z*zb*G[1][4]*G[1][7]^2 - 57*s1*z^2*zb*G[1][4]*G[1][7]^2 + 
      18*s2*z^2*zb*G[1][4]*G[1][7]^2 + 27*s1*z^3*zb*G[1][4]*G[1][7]^2 - 
      9*s2*z^3*zb*G[1][4]*G[1][7]^2 + 9*s2*z^4*zb*G[1][4]*G[1][7]^2 + 
      6*s1*z*zb^2*G[1][4]*G[1][7]^2 + 24*s2*z*zb^2*G[1][4]*G[1][7]^2 + 
      15*s1*z^2*zb^2*G[1][4]*G[1][7]^2 - 3*s2*z^2*zb^2*G[1][4]*G[1][7]^2 - 
      21*s1*z^3*zb^2*G[1][4]*G[1][7]^2 - 9*s2*z^3*zb^2*G[1][4]*G[1][7]^2 + 
      9*s1*zb^3*G[1][4]*G[1][7]^2 - 6*s2*zb^3*G[1][4]*G[1][7]^2 - 
      21*s1*z*zb^3*G[1][4]*G[1][7]^2 + 6*s2*z*zb^3*G[1][4]*G[1][7]^2 + 
      12*s1*z^2*zb^3*G[1][4]*G[1][7]^2 - 9*s1*zb^4*G[1][4]*G[1][7]^2 + 
      9*s1*z*zb^4*G[1][4]*G[1][7]^2 + 6*s1*z*zb*G[1][5]*G[1][7]^2 + 
      24*s2*z^2*zb*G[1][5]*G[1][7]^2 - 6*s1*z^3*zb*G[1][5]*G[1][7]^2 - 
      36*s2*z^3*zb*G[1][5]*G[1][7]^2 + 12*s2*z^4*zb*G[1][5]*G[1][7]^2 - 
      6*s1*zb^2*G[1][5]*G[1][7]^2 - 18*s1*z*zb^2*G[1][5]*G[1][7]^2 - 
      24*s2*z*zb^2*G[1][5]*G[1][7]^2 + 30*s1*z^2*zb^2*G[1][5]*G[1][7]^2 + 
      18*s2*z^2*zb^2*G[1][5]*G[1][7]^2 - 6*s1*z^3*zb^2*G[1][5]*G[1][7]^2 + 
      6*s2*z^3*zb^2*G[1][5]*G[1][7]^2 + 18*s1*zb^3*G[1][5]*G[1][7]^2 - 
      12*s1*z*zb^3*G[1][5]*G[1][7]^2 + 18*s2*z*zb^3*G[1][5]*G[1][7]^2 - 
      6*s1*z^2*zb^3*G[1][5]*G[1][7]^2 - 18*s2*z^2*zb^3*G[1][5]*G[1][7]^2 - 
      12*s1*zb^4*G[1][5]*G[1][7]^2 + 12*s1*z*zb^4*G[1][5]*G[1][7]^2 - 
      6*s2*G[1][6]*G[1][7]^2 - 6*s1*z*G[1][6]*G[1][7]^2 + 
      30*s2*z*G[1][6]*G[1][7]^2 + 18*s1*z^2*G[1][6]*G[1][7]^2 - 
      24*s2*z^2*G[1][6]*G[1][7]^2 + 18*s2*z^3*G[1][6]*G[1][7]^2 - 
      6*s2*z^4*G[1][6]*G[1][7]^2 + 12*s2*zb*G[1][6]*G[1][7]^2 + 
      30*s1*z*zb*G[1][6]*G[1][7]^2 - 48*s2*z*zb*G[1][6]*G[1][7]^2 - 
      51*s1*z^2*zb*G[1][6]*G[1][7]^2 + 30*s2*z^2*zb*G[1][6]*G[1][7]^2 + 
      9*s1*z^3*zb*G[1][6]*G[1][7]^2 - 21*s2*z^3*zb*G[1][6]*G[1][7]^2 + 
      3*s2*z^4*zb*G[1][6]*G[1][7]^2 - 12*s1*zb^2*G[1][6]*G[1][7]^2 - 
      6*s2*zb^2*G[1][6]*G[1][7]^2 - 6*s1*z*zb^2*G[1][6]*G[1][7]^2 + 
      6*s2*z*zb^2*G[1][6]*G[1][7]^2 + 21*s1*z^2*zb^2*G[1][6]*G[1][7]^2 + 
      9*s2*z^2*zb^2*G[1][6]*G[1][7]^2 - 3*s1*z^3*zb^2*G[1][6]*G[1][7]^2 + 
      3*s2*z^3*zb^2*G[1][6]*G[1][7]^2 + 15*s1*zb^3*G[1][6]*G[1][7]^2 - 
      15*s1*z*zb^3*G[1][6]*G[1][7]^2 + 6*s2*z*zb^3*G[1][6]*G[1][7]^2 - 
      6*s2*z^2*zb^3*G[1][6]*G[1][7]^2 - 3*s1*zb^4*G[1][6]*G[1][7]^2 + 
      3*s1*z*zb^4*G[1][6]*G[1][7]^2 + 2*s2*G[1][7]^3 + 2*s1*z*G[1][7]^3 - 
      10*s2*z*G[1][7]^3 - 6*s1*z^2*G[1][7]^3 + 14*s2*z^2*G[1][7]^3 + 
      4*s1*z^3*G[1][7]^3 - 10*s2*z^3*G[1][7]^3 + 4*s2*z^4*G[1][7]^3 - 
      4*s2*zb*G[1][7]^3 - 6*s1*z*zb*G[1][7]^3 + 20*s2*z*zb*G[1][7]^3 + 
      20*s1*z^2*zb*G[1][7]^3 - 16*s2*z^2*zb*G[1][7]^3 - 
      14*s1*z^3*zb*G[1][7]^3 + 4*s2*z^3*zb*G[1][7]^3 - 
      4*s2*z^4*zb*G[1][7]^3 + 2*s2*zb^2*G[1][7]^3 - 2*s1*z*zb^2*G[1][7]^3 - 
      18*s2*z*zb^2*G[1][7]^3 - 8*s1*z^2*zb^2*G[1][7]^3 + 
      12*s2*z^2*zb^2*G[1][7]^3 + 10*s1*z^3*zb^2*G[1][7]^3 + 
      4*s2*z^3*zb^2*G[1][7]^3 + 2*s1*zb^3*G[1][7]^3 + 4*s1*z*zb^3*G[1][7]^3 + 
      6*s2*z*zb^3*G[1][7]^3 - 6*s1*z^2*zb^3*G[1][7]^3 - 
      6*s2*z^2*zb^3*G[1][7]^3 - 2*s1*zb^4*G[1][7]^3 + 2*s1*z*zb^4*G[1][7]^3 - 
      144*s2*z^2*G[1][1]*G[2][1] - 96*s1*z^3*G[1][1]*G[2][1] + 
      96*s2*z^3*G[1][1]*G[2][1] - 48*s2*z^4*G[1][1]*G[2][1] - 
      48*s2*z*zb*G[1][1]*G[2][1] - 96*s1*z^2*zb*G[1][1]*G[2][1] + 
      240*s2*z^2*zb*G[1][1]*G[2][1] + 144*s1*z^3*zb*G[1][1]*G[2][1] - 
      96*s2*z^3*zb*G[1][1]*G[2][1] + 48*s2*z^4*zb*G[1][1]*G[2][1] + 
      48*s2*z*zb^2*G[1][1]*G[2][1] + 96*s1*z^2*zb^2*G[1][1]*G[2][1] - 
      24*s2*z^2*zb^2*G[1][1]*G[2][1] - 96*s1*z^3*zb^2*G[1][1]*G[2][1] - 
      72*s2*z^3*zb^2*G[1][1]*G[2][1] - 48*s1*z*zb^3*G[1][1]*G[2][1] - 
      72*s2*z*zb^3*G[1][1]*G[2][1] + 48*s1*z^2*zb^3*G[1][1]*G[2][1] + 
      72*s2*z^2*zb^3*G[1][1]*G[2][1] - 48*s2*G[1][2]*G[2][1] - 
      48*s1*z*G[1][2]*G[2][1] - 48*s2*z*G[1][2]*G[2][1] - 
      48*s1*z^2*G[1][2]*G[2][1] + 96*s2*zb*G[1][2]*G[2][1] + 
      120*s1*z*zb*G[1][2]*G[2][1] + 192*s2*z*zb*G[1][2]*G[2][1] - 
      48*s2*z^2*zb*G[1][2]*G[2][1] + 72*s1*z^3*zb*G[1][2]*G[2][1] + 
      48*s2*z^3*zb*G[1][2]*G[2][1] - 72*s1*zb^2*G[1][2]*G[2][1] - 
      96*s2*zb^2*G[1][2]*G[2][1] + 24*s1*z*zb^2*G[1][2]*G[2][1] - 
      96*s2*z*zb^2*G[1][2]*G[2][1] - 24*s1*z^2*zb^2*G[1][2]*G[2][1] - 
      48*s2*z^2*zb^2*G[1][2]*G[2][1] - 72*s1*z^3*zb^2*G[1][2]*G[2][1] - 
      48*s2*z^3*zb^2*G[1][2]*G[2][1] + 72*s1*zb^3*G[1][2]*G[2][1] + 
      48*s2*zb^3*G[1][2]*G[2][1] - 48*s1*z*zb^3*G[1][2]*G[2][1] - 
      48*s2*z*zb^3*G[1][2]*G[2][1] + 72*s1*z^2*zb^3*G[1][2]*G[2][1] + 
      96*s2*z^2*zb^3*G[1][2]*G[2][1] - 48*s1*z*zb^4*G[1][2]*G[2][1] - 
      48*s2*G[1][3]*G[2][1] - 48*s1*z*G[1][3]*G[2][1] - 
      48*s2*z*G[1][3]*G[2][1] - 48*s1*z^2*G[1][3]*G[2][1] - 
      144*s2*z^2*G[1][3]*G[2][1] - 96*s1*z^3*G[1][3]*G[2][1] + 
      96*s2*z^3*G[1][3]*G[2][1] - 48*s2*z^4*G[1][3]*G[2][1] + 
      96*s2*zb*G[1][3]*G[2][1] + 120*s1*z*zb*G[1][3]*G[2][1] + 
      144*s2*z*zb*G[1][3]*G[2][1] - 96*s1*z^2*zb*G[1][3]*G[2][1] + 
      192*s2*z^2*zb*G[1][3]*G[2][1] + 216*s1*z^3*zb*G[1][3]*G[2][1] - 
      48*s2*z^3*zb*G[1][3]*G[2][1] + 48*s2*z^4*zb*G[1][3]*G[2][1] - 
      72*s1*zb^2*G[1][3]*G[2][1] - 96*s2*zb^2*G[1][3]*G[2][1] + 
      24*s1*z*zb^2*G[1][3]*G[2][1] - 48*s2*z*zb^2*G[1][3]*G[2][1] + 
      72*s1*z^2*zb^2*G[1][3]*G[2][1] - 72*s2*z^2*zb^2*G[1][3]*G[2][1] - 
      168*s1*z^3*zb^2*G[1][3]*G[2][1] - 120*s2*z^3*zb^2*G[1][3]*G[2][1] + 
      72*s1*zb^3*G[1][3]*G[2][1] + 48*s2*zb^3*G[1][3]*G[2][1] - 
      96*s1*z*zb^3*G[1][3]*G[2][1] - 120*s2*z*zb^3*G[1][3]*G[2][1] + 
      120*s1*z^2*zb^3*G[1][3]*G[2][1] + 168*s2*z^2*zb^3*G[1][3]*G[2][1] - 
      48*s1*z*zb^4*G[1][3]*G[2][1] + 48*s2*z*G[1][4]*G[2][1] + 
      48*s1*z^2*G[1][4]*G[2][1] + 36*s1*z*zb*G[1][4]*G[2][1] - 
      108*s2*z*zb*G[1][4]*G[2][1] - 84*s1*z^2*zb*G[1][4]*G[2][1] - 
      60*s2*z^2*zb*G[1][4]*G[2][1] - 48*s1*z^3*zb*G[1][4]*G[2][1] + 
      24*s2*z^3*zb*G[1][4]*G[2][1] - 12*s2*z^4*zb*G[1][4]*G[2][1] - 
      36*s1*zb^2*G[1][4]*G[2][1] + 24*s2*zb^2*G[1][4]*G[2][1] - 
      12*s1*z*zb^2*G[1][4]*G[2][1] + 48*s2*z*zb^2*G[1][4]*G[2][1] + 
      48*s1*z^2*zb^2*G[1][4]*G[2][1] + 60*s2*z^2*zb^2*G[1][4]*G[2][1] + 
      60*s1*z^3*zb^2*G[1][4]*G[2][1] + 24*s2*z^3*zb^2*G[1][4]*G[2][1] + 
      60*s1*zb^3*G[1][4]*G[2][1] - 24*s2*zb^3*G[1][4]*G[2][1] - 
      48*s1*z*zb^3*G[1][4]*G[2][1] + 36*s2*z*zb^3*G[1][4]*G[2][1] - 
      48*s1*z^2*zb^3*G[1][4]*G[2][1] - 60*s2*z^2*zb^3*G[1][4]*G[2][1] - 
      24*s1*zb^4*G[1][4]*G[2][1] + 36*s1*z*zb^4*G[1][4]*G[2][1] - 
      12*s2*G[1][5]*G[2][1] - 12*s1*z*G[1][5]*G[2][1] + 
      36*s2*z*G[1][5]*G[2][1] + 12*s1*z^2*G[1][5]*G[2][1] + 
      24*s2*z^2*G[1][5]*G[2][1] + 48*s1*z^3*G[1][5]*G[2][1] - 
      12*s2*z^3*G[1][5]*G[2][1] + 12*s2*z^4*G[1][5]*G[2][1] + 
      24*s2*zb*G[1][5]*G[2][1] + 24*s1*z*zb*G[1][5]*G[2][1] - 
      36*s2*z*zb*G[1][5]*G[2][1] + 12*s1*z^2*zb*G[1][5]*G[2][1] - 
      48*s2*z^2*zb*G[1][5]*G[2][1] - 84*s1*z^3*zb*G[1][5]*G[2][1] - 
      36*s2*z^4*zb*G[1][5]*G[2][1] + 12*s1*zb^2*G[1][5]*G[2][1] - 
      24*s1*z*zb^2*G[1][5]*G[2][1] - 84*s2*z*zb^2*G[1][5]*G[2][1] - 
      48*s1*z^2*zb^2*G[1][5]*G[2][1] + 84*s2*z^2*zb^2*G[1][5]*G[2][1] + 
      60*s1*z^3*zb^2*G[1][5]*G[2][1] + 48*s2*z^3*zb^2*G[1][5]*G[2][1] - 
      12*s2*zb^3*G[1][5]*G[2][1] + 24*s1*z*zb^3*G[1][5]*G[2][1] + 
      72*s2*z*zb^3*G[1][5]*G[2][1] - 24*s1*z^2*zb^3*G[1][5]*G[2][1] - 
      60*s2*z^2*zb^3*G[1][5]*G[2][1] - 12*s1*zb^4*G[1][5]*G[2][1] + 
      12*s1*z*zb^4*G[1][5]*G[2][1] + 48*s2*z*G[1][6]*G[2][1] + 
      48*s1*z^2*G[1][6]*G[2][1] - 24*s1*z*zb*G[1][6]*G[2][1] - 
      84*s2*z*zb*G[1][6]*G[2][1] - 12*s1*z^2*zb*G[1][6]*G[2][1] - 
      96*s2*z^2*zb*G[1][6]*G[2][1] - 12*s1*z^3*zb*G[1][6]*G[2][1] + 
      72*s2*z^3*zb*G[1][6]*G[2][1] - 12*s2*z^4*zb*G[1][6]*G[2][1] + 
      24*s1*zb^2*G[1][6]*G[2][1] + 12*s2*zb^2*G[1][6]*G[2][1] + 
      84*s2*z*zb^2*G[1][6]*G[2][1] - 48*s1*z^2*zb^2*G[1][6]*G[2][1] - 
      24*s2*z^3*zb^2*G[1][6]*G[2][1] - 12*s1*zb^3*G[1][6]*G[2][1] - 
      12*s2*zb^3*G[1][6]*G[2][1] + 24*s1*z*zb^3*G[1][6]*G[2][1] - 
      24*s2*z*zb^3*G[1][6]*G[2][1] + 12*s1*z^2*zb^3*G[1][6]*G[2][1] + 
      36*s2*z^2*zb^3*G[1][6]*G[2][1] - 12*s1*zb^4*G[1][6]*G[2][1] - 
      12*s1*z*zb^4*G[1][6]*G[2][1] + 24*s2*G[1][7]*G[2][1] + 
      24*s1*z*G[1][7]*G[2][1] - 120*s2*z*G[1][7]*G[2][1] - 
      72*s1*z^2*G[1][7]*G[2][1] + 96*s2*z^2*G[1][7]*G[2][1] - 
      72*s2*z^3*G[1][7]*G[2][1] + 24*s2*z^4*G[1][7]*G[2][1] - 
      48*s2*zb*G[1][7]*G[2][1] - 60*s1*z*zb*G[1][7]*G[2][1] + 
      180*s2*z*zb*G[1][7]*G[2][1] + 156*s1*z^2*zb*G[1][7]*G[2][1] - 
      24*s2*z^2*zb*G[1][7]*G[2][1] - 48*s1*z^3*zb*G[1][7]*G[2][1] - 
      12*s2*z^4*zb*G[1][7]*G[2][1] - 12*s1*zb^2*G[1][7]*G[2][1] + 
      36*s2*zb^2*G[1][7]*G[2][1] + 12*s1*z*zb^2*G[1][7]*G[2][1] - 
      108*s2*z*zb^2*G[1][7]*G[2][1] - 36*s1*z^2*zb^2*G[1][7]*G[2][1] + 
      12*s2*z^2*zb^2*G[1][7]*G[2][1] + 36*s1*z^3*zb^2*G[1][7]*G[2][1] + 
      12*s2*z^3*zb^2*G[1][7]*G[2][1] - 12*s2*zb^3*G[1][7]*G[2][1] + 
      24*s1*z*zb^3*G[1][7]*G[2][1] + 12*s2*z*zb^3*G[1][7]*G[2][1] - 
      24*s1*z^2*zb^3*G[1][7]*G[2][1] + 12*s1*zb^4*G[1][7]*G[2][1] - 
      12*s1*z*zb^4*G[1][7]*G[2][1] - 48*s2*z*G[1][4]*G[2][2] - 
      48*s1*z^2*G[1][4]*G[2][2] + 12*s1*z*zb*G[1][4]*G[2][2] + 
      120*s2*z*zb*G[1][4]*G[2][2] + 84*s1*z^2*zb*G[1][4]*G[2][2] + 
      48*s2*z^2*zb*G[1][4]*G[2][2] - 48*s1*z^3*zb*G[1][4]*G[2][2] - 
      36*s2*z^3*zb*G[1][4]*G[2][2] - 12*s2*z^4*zb*G[1][4]*G[2][2] - 
      12*s1*zb^2*G[1][4]*G[2][2] - 48*s2*zb^2*G[1][4]*G[2][2] - 
      36*s1*z*zb^2*G[1][4]*G[2][2] - 72*s2*z*zb^2*G[1][4]*G[2][2] + 
      24*s1*z^2*zb^2*G[1][4]*G[2][2] + 48*s1*z^3*zb^2*G[1][4]*G[2][2] + 
      48*s2*z^3*zb^2*G[1][4]*G[2][2] - 24*s1*zb^3*G[1][4]*G[2][2] + 
      48*s2*zb^3*G[1][4]*G[2][2] + 36*s1*z*zb^3*G[1][4]*G[2][2] - 
      12*s2*z*zb^3*G[1][4]*G[2][2] - 36*s1*z^2*zb^3*G[1][4]*G[2][2] - 
      36*s2*z^2*zb^3*G[1][4]*G[2][2] + 36*s1*zb^4*G[1][4]*G[2][2] - 
      12*s1*z*zb^4*G[1][4]*G[2][2] - 24*s2*G[1][5]*G[2][2] - 
      24*s1*z*G[1][5]*G[2][2] + 120*s2*z*G[1][5]*G[2][2] + 
      72*s1*z^2*G[1][5]*G[2][2] - 96*s2*z^2*G[1][5]*G[2][2] + 
      72*s2*z^3*G[1][5]*G[2][2] - 24*s2*z^4*G[1][5]*G[2][2] + 
      48*s2*zb*G[1][5]*G[2][2] + 48*s1*z*zb*G[1][5]*G[2][2] - 
      192*s2*z*zb*G[1][5]*G[2][2] - 180*s1*z^2*zb*G[1][5]*G[2][2] - 
      24*s2*z^2*zb*G[1][5]*G[2][2] + 84*s1*z^3*zb*G[1][5]*G[2][2] + 
      84*s2*z^3*zb*G[1][5]*G[2][2] - 12*s2*z^4*zb*G[1][5]*G[2][2] + 
      24*s1*zb^2*G[1][5]*G[2][2] - 24*s2*zb^2*G[1][5]*G[2][2] + 
      48*s1*z*zb^2*G[1][5]*G[2][2] + 168*s2*z*zb^2*G[1][5]*G[2][2] - 
      36*s1*z^2*zb^2*G[1][5]*G[2][2] - 60*s2*z^2*zb^2*G[1][5]*G[2][2] - 
      36*s1*z^3*zb^2*G[1][5]*G[2][2] - 36*s2*z^3*zb^2*G[1][5]*G[2][2] - 
      36*s1*zb^3*G[1][5]*G[2][2] - 12*s1*z*zb^3*G[1][5]*G[2][2] - 
      48*s2*z*zb^3*G[1][5]*G[2][2] + 48*s1*z^2*zb^3*G[1][5]*G[2][2] + 
      48*s2*z^2*zb^3*G[1][5]*G[2][2] + 12*s1*zb^4*G[1][5]*G[2][2] - 
      12*s1*z*zb^4*G[1][5]*G[2][2] + 24*s1*z*zb*G[1][4]*G[2][3] - 
      48*s2*z*zb*G[1][4]*G[2][3] - 96*s1*z^2*zb*G[1][4]*G[2][3] + 
      96*s2*z^2*zb*G[1][4]*G[2][3] + 72*s1*z^3*zb*G[1][4]*G[2][3] - 
      96*s2*z^3*zb*G[1][4]*G[2][3] + 48*s2*z^4*zb*G[1][4]*G[2][3] - 
      24*s1*zb^2*G[1][4]*G[2][3] + 48*s2*zb^2*G[1][4]*G[2][3] + 
      24*s1*z*zb^2*G[1][4]*G[2][3] - 48*s2*z*zb^2*G[1][4]*G[2][3] + 
      72*s1*z^2*zb^2*G[1][4]*G[2][3] + 24*s2*z^2*zb^2*G[1][4]*G[2][3] - 
      72*s1*z^3*zb^2*G[1][4]*G[2][3] - 24*s2*z^3*zb^2*G[1][4]*G[2][3] + 
      72*s1*zb^3*G[1][4]*G[2][3] - 48*s2*zb^3*G[1][4]*G[2][3] - 
      96*s1*z*zb^3*G[1][4]*G[2][3] + 72*s2*z*zb^3*G[1][4]*G[2][3] + 
      24*s1*z^2*zb^3*G[1][4]*G[2][3] - 24*s2*z^2*zb^3*G[1][4]*G[2][3] - 
      48*s1*zb^4*G[1][4]*G[2][3] + 48*s1*z*zb^4*G[1][4]*G[2][3] + 
      24*s1*z*zb*G[1][5]*G[2][3] + 96*s2*z^2*zb*G[1][5]*G[2][3] - 
      24*s1*z^3*zb*G[1][5]*G[2][3] - 144*s2*z^3*zb*G[1][5]*G[2][3] + 
      48*s2*z^4*zb*G[1][5]*G[2][3] - 24*s1*zb^2*G[1][5]*G[2][3] - 
      72*s1*z*zb^2*G[1][5]*G[2][3] - 96*s2*z*zb^2*G[1][5]*G[2][3] + 
      120*s1*z^2*zb^2*G[1][5]*G[2][3] + 72*s2*z^2*zb^2*G[1][5]*G[2][3] - 
      24*s1*z^3*zb^2*G[1][5]*G[2][3] + 24*s2*z^3*zb^2*G[1][5]*G[2][3] + 
      72*s1*zb^3*G[1][5]*G[2][3] - 48*s1*z*zb^3*G[1][5]*G[2][3] + 
      72*s2*z*zb^3*G[1][5]*G[2][3] - 24*s1*z^2*zb^3*G[1][5]*G[2][3] - 
      72*s2*z^2*zb^3*G[1][5]*G[2][3] - 48*s1*zb^4*G[1][5]*G[2][3] + 
      48*s1*z*zb^4*G[1][5]*G[2][3] - 12*s1*z*zb*G[1][6]*G[2][4] + 
      12*s2*z*zb*G[1][6]*G[2][4] + 24*s1*z^2*zb*G[1][6]*G[2][4] - 
      48*s2*z^2*zb*G[1][6]*G[2][4] - 12*s1*z^3*zb*G[1][6]*G[2][4] + 
      60*s2*z^3*zb*G[1][6]*G[2][4] - 24*s2*z^4*zb*G[1][6]*G[2][4] + 
      12*s1*zb^2*G[1][6]*G[2][4] - 12*s2*zb^2*G[1][6]*G[2][4] + 
      12*s1*z*zb^2*G[1][6]*G[2][4] + 36*s2*z*zb^2*G[1][6]*G[2][4] - 
      48*s1*z^2*zb^2*G[1][6]*G[2][4] - 24*s2*z^2*zb^2*G[1][6]*G[2][4] + 
      24*s1*z^3*zb^2*G[1][6]*G[2][4] - 36*s1*zb^3*G[1][6]*G[2][4] + 
      12*s2*zb^3*G[1][6]*G[2][4] + 36*s1*z*zb^3*G[1][6]*G[2][4] - 
      36*s2*z*zb^3*G[1][6]*G[2][4] + 24*s2*z^2*zb^3*G[1][6]*G[2][4] + 
      24*s1*zb^4*G[1][6]*G[2][4] - 24*s1*z*zb^4*G[1][6]*G[2][4] + 
      12*s1*z*zb*G[1][7]*G[2][4] - 12*s2*z*zb*G[1][7]*G[2][4] - 
      24*s1*z^2*zb*G[1][7]*G[2][4] + 48*s2*z^2*zb*G[1][7]*G[2][4] + 
      12*s1*z^3*zb*G[1][7]*G[2][4] - 60*s2*z^3*zb*G[1][7]*G[2][4] + 
      24*s2*z^4*zb*G[1][7]*G[2][4] - 12*s1*zb^2*G[1][7]*G[2][4] + 
      12*s2*zb^2*G[1][7]*G[2][4] - 12*s1*z*zb^2*G[1][7]*G[2][4] - 
      36*s2*z*zb^2*G[1][7]*G[2][4] + 48*s1*z^2*zb^2*G[1][7]*G[2][4] + 
      24*s2*z^2*zb^2*G[1][7]*G[2][4] - 24*s1*z^3*zb^2*G[1][7]*G[2][4] + 
      36*s1*zb^3*G[1][7]*G[2][4] - 12*s2*zb^3*G[1][7]*G[2][4] - 
      36*s1*z*zb^3*G[1][7]*G[2][4] + 36*s2*z*zb^3*G[1][7]*G[2][4] - 
      24*s2*z^2*zb^3*G[1][7]*G[2][4] - 24*s1*zb^4*G[1][7]*G[2][4] + 
      24*s1*z*zb^4*G[1][7]*G[2][4] - 96*s2*z*G[3][1] - 96*s1*z^2*G[3][1] + 
      48*s1*z*zb*G[3][1] + 192*s2*z*zb*G[3][1] + 24*s1*z^2*zb*G[3][1] + 
      168*s2*z^2*zb*G[3][1] + 24*s1*z^3*zb*G[3][1] - 120*s2*z^3*zb*G[3][1] + 
      24*s2*z^4*zb*G[3][1] - 48*s1*zb^2*G[3][1] - 120*s2*zb^2*G[3][1] - 
      24*s2*z*zb^2*G[3][1] + 144*s1*z^2*zb^2*G[3][1] - 
      72*s2*z^2*zb^2*G[3][1] - 24*s1*z^3*zb^2*G[3][1] + 
      48*s2*z^3*zb^2*G[3][1] - 48*s1*zb^3*G[3][1] + 120*s2*zb^3*G[3][1] - 
      24*s1*z*zb^3*G[3][1] - 96*s2*z*zb^3*G[3][1] - 24*s2*z^2*zb^3*G[3][1] + 
      96*s1*zb^4*G[3][1] - 24*s1*z*zb^4*G[3][1] + 72*s2*G[3][2] + 
      72*s1*z*G[3][2] - 312*s2*z*G[3][2] - 168*s1*z^2*G[3][2] + 
      288*s2*z^2*G[3][2] - 216*s2*z^3*G[3][2] + 72*s2*z^4*G[3][2] - 
      144*s2*zb*G[3][2] - 216*s1*z*zb*G[3][2] + 432*s2*z*zb*G[3][2] + 
      456*s1*z^2*zb*G[3][2] - 144*s1*z^3*zb*G[3][2] - 120*s2*z^3*zb*G[3][2] + 
      24*s2*z^4*zb*G[3][2] + 72*s2*zb^2*G[3][2] - 24*s1*z*zb^2*G[3][2] - 
      240*s2*z*zb^2*G[3][2] + 72*s2*z^2*zb^2*G[3][2] + 
      24*s1*z^3*zb^2*G[3][2] - 24*s1*zb^3*G[3][2] + 72*s1*z*zb^3*G[3][2] - 
      24*s2*z*zb^3*G[3][2] - 48*s1*z^2*zb^3*G[3][2] + 
      24*s2*z^2*zb^3*G[3][2] + 24*s1*zb^4*G[3][2] - 24*s1*z*zb^4*G[3][2] - 
      96*s2*z*G[3][3] - 96*s1*z^2*G[3][3] - 72*s1*z*zb*G[3][3] + 
      96*s2*z*zb*G[3][3] + 24*s1*z^2*zb*G[3][3] + 192*s2*z^2*zb*G[3][3] + 
      96*s1*z^3*zb*G[3][3] - 168*s2*z^3*zb*G[3][3] + 72*s2*z^4*zb*G[3][3] + 
      72*s1*zb^2*G[3][3] - 48*s2*zb^2*G[3][3] + 24*s1*z*zb^2*G[3][3] + 
      48*s1*z^2*zb^2*G[3][3] - 48*s2*z^2*zb^2*G[3][3] - 
      96*s1*z^3*zb^2*G[3][3] - 96*s1*zb^3*G[3][3] + 48*s2*zb^3*G[3][3] + 
      24*s1*z*zb^3*G[3][3] - 24*s2*z*zb^3*G[3][3] + 24*s1*z^2*zb^3*G[3][3] - 
      24*s2*z^2*zb^3*G[3][3] + 24*s1*zb^4*G[3][3] + 24*s1*z*zb^4*G[3][3] + 
      192*s2*z*G[3][4] + 96*s1*z^2*G[3][4] - 192*s2*z^2*G[3][4] + 
      144*s2*z^3*G[3][4] - 48*s2*z^4*G[3][4] + 144*s1*z*zb*G[3][4] - 
      240*s2*z*zb*G[3][4] - 312*s1*z^2*zb*G[3][4] + 192*s2*z^2*zb*G[3][4] + 
      72*s1*z^3*zb*G[3][4] - 168*s2*z^3*zb*G[3][4] + 24*s2*z^4*zb*G[3][4] - 
      48*s1*zb^2*G[3][4] - 48*s1*z*zb^2*G[3][4] - 96*s2*z*zb^2*G[3][4] + 
      120*s1*z^2*zb^2*G[3][4] + 168*s2*z^2*zb^2*G[3][4] - 
      24*s1*z^3*zb^2*G[3][4] + 24*s2*z^3*zb^2*G[3][4] + 120*s1*zb^3*G[3][4] - 
      120*s1*z*zb^3*G[3][4] + 96*s2*z*zb^3*G[3][4] - 96*s2*z^2*zb^3*G[3][4] - 
      72*s1*zb^4*G[3][4] + 72*s1*z*zb^4*G[3][4] + 48*s2*z*zb*G[3][5] + 
      96*s1*z^2*zb*G[3][5] - 48*s2*z^2*zb*G[3][5] - 96*s1*z^3*zb*G[3][5] + 
      48*s2*z^3*zb*G[3][5] - 48*s2*z^4*zb*G[3][5] - 48*s2*zb^2*G[3][5] - 
      48*s1*z*zb^2*G[3][5] - 48*s1*z^2*zb^2*G[3][5] + 
      96*s1*z^3*zb^2*G[3][5] + 48*s2*z^3*zb^2*G[3][5] - 48*s1*zb^3*G[3][5] + 
      48*s2*zb^3*G[3][5] + 96*s1*z*zb^3*G[3][5] - 48*s2*z*zb^3*G[3][5] - 
      48*s1*z^2*zb^3*G[3][5] + 48*s1*zb^4*G[3][5] - 48*s1*z*zb^4*G[3][5] + 
      24*s1*z*zb*G[3][6] + 48*s2*z^2*zb*G[3][6] - 24*s1*z^3*zb*G[3][6] - 
      48*s2*z^3*zb*G[3][6] - 24*s1*zb^2*G[3][6] - 24*s1*z*zb^2*G[3][6] - 
      48*s2*z*zb^2*G[3][6] + 24*s1*z^2*zb^2*G[3][6] + 
      24*s2*z^2*zb^2*G[3][6] + 24*s1*z^3*zb^2*G[3][6] + 
      24*s2*z^3*zb^2*G[3][6] + 24*s1*zb^3*G[3][6] + 24*s2*z*zb^3*G[3][6] - 
      24*s1*z^2*zb^3*G[3][6] - 24*s2*z^2*zb^3*G[3][6] - 24*s1*z*zb*G[3][7] + 
      24*s2*z*zb*G[3][7] + 48*s1*z^2*zb*G[3][7] - 96*s2*z^2*zb*G[3][7] - 
      24*s1*z^3*zb*G[3][7] + 120*s2*z^3*zb*G[3][7] - 48*s2*z^4*zb*G[3][7] + 
      24*s1*zb^2*G[3][7] - 24*s2*zb^2*G[3][7] + 24*s1*z*zb^2*G[3][7] + 
      72*s2*z*zb^2*G[3][7] - 96*s1*z^2*zb^2*G[3][7] - 
      48*s2*z^2*zb^2*G[3][7] + 48*s1*z^3*zb^2*G[3][7] - 72*s1*zb^3*G[3][7] + 
      24*s2*zb^3*G[3][7] + 72*s1*z*zb^3*G[3][7] - 72*s2*z*zb^3*G[3][7] + 
      48*s2*z^2*zb^3*G[3][7] + 48*s1*zb^4*G[3][7] - 48*s1*z*zb^4*G[3][7] - 
      48*s1*z*zb*G[3][8] + 48*s2*z*zb*G[3][8] + 96*s1*z^2*zb*G[3][8] - 
      192*s2*z^2*zb*G[3][8] - 48*s1*z^3*zb*G[3][8] + 240*s2*z^3*zb*G[3][8] - 
      96*s2*z^4*zb*G[3][8] + 48*s1*zb^2*G[3][8] - 48*s2*zb^2*G[3][8] + 
      48*s1*z*zb^2*G[3][8] + 144*s2*z*zb^2*G[3][8] - 
      192*s1*z^2*zb^2*G[3][8] - 96*s2*z^2*zb^2*G[3][8] + 
      96*s1*z^3*zb^2*G[3][8] - 144*s1*zb^3*G[3][8] + 48*s2*zb^3*G[3][8] + 
      144*s1*z*zb^3*G[3][8] - 144*s2*z*zb^3*G[3][8] + 
      96*s2*z^2*zb^3*G[3][8] + 96*s1*zb^4*G[3][8] - 96*s1*z*zb^4*G[3][8] - 
      48*s1*z*zb*G[3][9] + 48*s2*z*zb*G[3][9] + 96*s1*z^2*zb*G[3][9] - 
      192*s2*z^2*zb*G[3][9] - 48*s1*z^3*zb*G[3][9] + 240*s2*z^3*zb*G[3][9] - 
      96*s2*z^4*zb*G[3][9] + 48*s1*zb^2*G[3][9] - 48*s2*zb^2*G[3][9] + 
      48*s1*z*zb^2*G[3][9] + 144*s2*z*zb^2*G[3][9] - 
      192*s1*z^2*zb^2*G[3][9] - 96*s2*z^2*zb^2*G[3][9] + 
      96*s1*z^3*zb^2*G[3][9] - 144*s1*zb^3*G[3][9] + 48*s2*zb^3*G[3][9] + 
      144*s1*z*zb^3*G[3][9] - 144*s2*z*zb^3*G[3][9] + 
      96*s2*z^2*zb^3*G[3][9] + 96*s1*zb^4*G[3][9] - 96*s1*z*zb^4*G[3][9]))/
    (s^3*(z - zb)))/x + (s1^4*s2^4*z*(-1 + zb)*(1120*z^3*zb^2*G[1][1]^4 - 
    1120*z^2*zb^3*G[1][1]^4 + 4480*z^2*zb*G[1][1]^3*G[1][2] - 
    4480*z^3*zb*G[1][1]^3*G[1][2] + 4480*z^3*zb^2*G[1][1]^3*G[1][2] - 
    4480*z^2*zb^3*G[1][1]^3*G[1][2] + 4032*z*G[1][1]^2*G[1][2]^2 - 
    8064*z^2*G[1][1]^2*G[1][2]^2 + 4032*z^3*G[1][1]^2*G[1][2]^2 - 
    4032*z*zb*G[1][1]^2*G[1][2]^2 + 14784*z^2*zb*G[1][1]^2*G[1][2]^2 - 
    10752*z^3*zb*G[1][1]^2*G[1][2]^2 - 2688*z*zb^2*G[1][1]^2*G[1][2]^2 + 
    6720*z^3*zb^2*G[1][1]^2*G[1][2]^2 + 2688*z*zb^3*G[1][1]^2*G[1][2]^2 - 
    6720*z^2*zb^3*G[1][1]^2*G[1][2]^2 + 4480*z*G[1][1]*G[1][2]^3 - 
    8960*z^2*G[1][1]*G[1][2]^3 + 4480*z^3*G[1][1]*G[1][2]^3 - 
    4480*z*zb*G[1][1]*G[1][2]^3 + 13440*z^2*zb*G[1][1]*G[1][2]^3 - 
    8960*z^3*zb*G[1][1]*G[1][2]^3 - 4480*z*zb^2*G[1][1]*G[1][2]^3 + 
    4480*z^3*zb^2*G[1][1]*G[1][2]^3 + 4480*z*zb^3*G[1][1]*G[1][2]^3 - 
    4480*z^2*zb^3*G[1][1]*G[1][2]^3 + 1120*z*G[1][2]^4 - 2240*z^2*G[1][2]^4 + 
    1120*z^3*G[1][2]^4 - 1120*zb*G[1][2]^4 + 3360*z^2*zb*G[1][2]^4 - 
    2240*z^3*zb*G[1][2]^4 + 2240*zb^2*G[1][2]^4 - 3360*z*zb^2*G[1][2]^4 + 
    1120*z^3*zb^2*G[1][2]^4 - 1120*zb^3*G[1][2]^4 + 2240*z*zb^3*G[1][2]^4 - 
    1120*z^2*zb^3*G[1][2]^4 + 4480*z^2*zb*G[1][1]^3*G[1][3] - 
    4480*z^3*zb*G[1][1]^3*G[1][3] + 6272*z^3*zb^2*G[1][1]^3*G[1][3] - 
    6272*z^2*zb^3*G[1][1]^3*G[1][3] + 8064*z*G[1][1]^2*G[1][2]*G[1][3] - 
    16128*z^2*G[1][1]^2*G[1][2]*G[1][3] + 8064*z^3*G[1][1]^2*G[1][2]*
     G[1][3] - 8064*z*zb*G[1][1]^2*G[1][2]*G[1][3] + 
    34944*z^2*zb*G[1][1]^2*G[1][2]*G[1][3] - 26880*z^3*zb*G[1][1]^2*G[1][2]*
     G[1][3] - 2688*z*zb^2*G[1][1]^2*G[1][2]*G[1][3] + 
    18816*z^3*zb^2*G[1][1]^2*G[1][2]*G[1][3] + 2688*z*zb^3*G[1][1]^2*G[1][2]*
     G[1][3] - 18816*z^2*zb^3*G[1][1]^2*G[1][2]*G[1][3] + 
    16128*z*G[1][1]*G[1][2]^2*G[1][3] - 32256*z^2*G[1][1]*G[1][2]^2*G[1][3] + 
    16128*z^3*G[1][1]*G[1][2]^2*G[1][3] - 16128*z*zb*G[1][1]*G[1][2]^2*
     G[1][3] + 51072*z^2*zb*G[1][1]*G[1][2]^2*G[1][3] - 
    34944*z^3*zb*G[1][1]*G[1][2]^2*G[1][3] - 10752*z*zb^2*G[1][1]*G[1][2]^2*
     G[1][3] + 18816*z^3*zb^2*G[1][1]*G[1][2]^2*G[1][3] + 
    10752*z*zb^3*G[1][1]*G[1][2]^2*G[1][3] - 18816*z^2*zb^3*G[1][1]*G[1][2]^2*
     G[1][3] + 6272*z*G[1][2]^3*G[1][3] - 12544*z^2*G[1][2]^3*G[1][3] + 
    6272*z^3*G[1][2]^3*G[1][3] - 1792*zb*G[1][2]^3*G[1][3] - 
    4480*z*zb*G[1][2]^3*G[1][3] + 18816*z^2*zb*G[1][2]^3*G[1][3] - 
    12544*z^3*zb*G[1][2]^3*G[1][3] + 3584*zb^2*G[1][2]^3*G[1][3] - 
    9856*z*zb^2*G[1][2]^3*G[1][3] + 6272*z^3*zb^2*G[1][2]^3*G[1][3] - 
    1792*zb^3*G[1][2]^3*G[1][3] + 8064*z*zb^3*G[1][2]^3*G[1][3] - 
    6272*z^2*zb^3*G[1][2]^3*G[1][3] + 4032*z*G[1][1]^2*G[1][3]^2 - 
    8064*z^2*G[1][1]^2*G[1][3]^2 + 4032*z^3*G[1][1]^2*G[1][3]^2 - 
    4032*z*zb*G[1][1]^2*G[1][3]^2 + 20160*z^2*zb*G[1][1]^2*G[1][3]^2 - 
    16128*z^3*zb*G[1][1]^2*G[1][3]^2 + 12096*z^3*zb^2*G[1][1]^2*G[1][3]^2 - 
    12096*z^2*zb^3*G[1][1]^2*G[1][3]^2 + 18816*z*G[1][1]*G[1][2]*G[1][3]^2 - 
    37632*z^2*G[1][1]*G[1][2]*G[1][3]^2 + 18816*z^3*G[1][1]*G[1][2]*
     G[1][3]^2 - 18816*z*zb*G[1][1]*G[1][2]*G[1][3]^2 + 
    61824*z^2*zb*G[1][1]*G[1][2]*G[1][3]^2 - 43008*z^3*zb*G[1][1]*G[1][2]*
     G[1][3]^2 - 5376*z*zb^2*G[1][1]*G[1][2]*G[1][3]^2 + 
    24192*z^3*zb^2*G[1][1]*G[1][2]*G[1][3]^2 + 5376*z*zb^3*G[1][1]*G[1][2]*
     G[1][3]^2 - 24192*z^2*zb^3*G[1][1]*G[1][2]*G[1][3]^2 + 
    12096*z*G[1][2]^2*G[1][3]^2 - 24192*z^2*G[1][2]^2*G[1][3]^2 + 
    12096*z^3*G[1][2]^2*G[1][3]^2 - 12096*z*zb*G[1][2]^2*G[1][3]^2 + 
    36288*z^2*zb*G[1][2]^2*G[1][3]^2 - 24192*z^3*zb*G[1][2]^2*G[1][3]^2 - 
    8064*z*zb^2*G[1][2]^2*G[1][3]^2 + 12096*z^3*zb^2*G[1][2]^2*G[1][3]^2 + 
    8064*z*zb^3*G[1][2]^2*G[1][3]^2 - 12096*z^2*zb^3*G[1][2]^2*G[1][3]^2 + 
    7168*z*G[1][1]*G[1][3]^3 - 14336*z^2*G[1][1]*G[1][3]^3 + 
    7168*z^3*G[1][1]*G[1][3]^3 - 7168*z*zb*G[1][1]*G[1][3]^3 + 
    24192*z^2*zb*G[1][1]*G[1][3]^3 - 17024*z^3*zb*G[1][1]*G[1][3]^3 + 
    896*z*zb^2*G[1][1]*G[1][3]^3 + 8960*z^3*zb^2*G[1][1]*G[1][3]^3 - 
    896*z*zb^3*G[1][1]*G[1][3]^3 - 8960*z^2*zb^3*G[1][1]*G[1][3]^3 + 
    9856*z*G[1][2]*G[1][3]^3 - 19712*z^2*G[1][2]*G[1][3]^3 + 
    9856*z^3*G[1][2]*G[1][3]^3 + 896*zb*G[1][2]*G[1][3]^3 - 
    10752*z*zb*G[1][2]*G[1][3]^3 + 28672*z^2*zb*G[1][2]*G[1][3]^3 - 
    18816*z^3*zb*G[1][2]*G[1][3]^3 - 1792*zb^2*G[1][2]*G[1][3]^3 + 
    8960*z^3*zb^2*G[1][2]*G[1][3]^3 + 896*zb^3*G[1][2]*G[1][3]^3 + 
    896*z*zb^3*G[1][2]*G[1][3]^3 - 8960*z^2*zb^3*G[1][2]*G[1][3]^3 + 
    2912*z*G[1][3]^4 - 5824*z^2*G[1][3]^4 + 2912*z^3*G[1][3]^4 + 
    224*zb*G[1][3]^4 - 3136*z*zb*G[1][3]^4 + 7840*z^2*zb*G[1][3]^4 - 
    4928*z^3*zb*G[1][3]^4 - 448*zb^2*G[1][3]^4 + 1568*z*zb^2*G[1][3]^4 + 
    1792*z^3*zb^2*G[1][3]^4 + 224*zb^3*G[1][3]^4 - 1344*z*zb^3*G[1][3]^4 - 
    1792*z^2*zb^3*G[1][3]^4 - 1792*z^3*zb^2*G[1][1]^3*G[1][4] + 
    1792*z^2*zb^3*G[1][1]^3*G[1][4] - 2688*z^2*zb*G[1][1]^2*G[1][2]*G[1][4] + 
    2688*z^3*zb*G[1][1]^2*G[1][2]*G[1][4] - 2688*z^3*zb^2*G[1][1]^2*G[1][2]*
     G[1][4] + 2688*z^2*zb^3*G[1][1]^2*G[1][2]*G[1][4] - 
    2688*z^2*zb*G[1][1]*G[1][2]^2*G[1][4] + 2688*z^3*zb*G[1][1]*G[1][2]^2*
     G[1][4] + 2688*z*zb^2*G[1][1]*G[1][2]^2*G[1][4] - 
    2688*z^3*zb^2*G[1][1]*G[1][2]^2*G[1][4] - 2688*z*zb^3*G[1][1]*G[1][2]^2*
     G[1][4] + 2688*z^2*zb^3*G[1][1]*G[1][2]^2*G[1][4] - 
    2688*z^2*zb*G[1][1]^2*G[1][3]*G[1][4] + 2688*z^3*zb*G[1][1]^2*G[1][3]*
     G[1][4] - 4032*z^3*zb^2*G[1][1]^2*G[1][3]*G[1][4] + 
    4032*z^2*zb^3*G[1][1]^2*G[1][3]*G[1][4] - 5376*z^2*zb*G[1][1]*G[1][2]*
     G[1][3]*G[1][4] + 5376*z^3*zb*G[1][1]*G[1][2]*G[1][3]*G[1][4] + 
    2688*z*zb^2*G[1][1]*G[1][2]*G[1][3]*G[1][4] - 
    5376*z^3*zb^2*G[1][1]*G[1][2]*G[1][3]*G[1][4] - 
    2688*z*zb^3*G[1][1]*G[1][2]*G[1][3]*G[1][4] + 
    5376*z^2*zb^3*G[1][1]*G[1][2]*G[1][3]*G[1][4] - 
    1344*z^2*zb*G[1][2]^2*G[1][3]*G[1][4] + 1344*z^3*zb*G[1][2]^2*G[1][3]*
     G[1][4] + 1344*z*zb^2*G[1][2]^2*G[1][3]*G[1][4] - 
    1344*z^3*zb^2*G[1][2]^2*G[1][3]*G[1][4] - 1344*z*zb^3*G[1][2]^2*G[1][3]*
     G[1][4] + 1344*z^2*zb^3*G[1][2]^2*G[1][3]*G[1][4] - 
    2688*z^2*zb*G[1][1]*G[1][3]^2*G[1][4] + 2688*z^3*zb*G[1][1]*G[1][3]^2*
     G[1][4] - 1344*z^3*zb^2*G[1][1]*G[1][3]^2*G[1][4] + 
    1344*z^2*zb^3*G[1][1]*G[1][3]^2*G[1][4] - 1344*z^2*zb*G[1][2]*G[1][3]^2*
     G[1][4] + 1344*z^3*zb*G[1][2]*G[1][3]^2*G[1][4] + 
    1344*z*zb^2*G[1][2]*G[1][3]^2*G[1][4] - 1344*z^3*zb^2*G[1][2]*G[1][3]^2*
     G[1][4] - 1344*z*zb^3*G[1][2]*G[1][3]^2*G[1][4] + 
    1344*z^2*zb^3*G[1][2]*G[1][3]^2*G[1][4] + 896*z^3*zb^2*G[1][3]^3*
     G[1][4] - 896*z^2*zb^3*G[1][3]^3*G[1][4] - 672*z^3*zb^2*G[1][1]^2*
     G[1][4]^2 + 672*z^2*zb^3*G[1][1]^2*G[1][4]^2 - 
    1344*z^2*zb*G[1][1]*G[1][2]*G[1][4]^2 + 1344*z^3*zb*G[1][1]*G[1][2]*
     G[1][4]^2 - 1344*z^3*zb^2*G[1][1]*G[1][2]*G[1][4]^2 + 
    1344*z^2*zb^3*G[1][1]*G[1][2]*G[1][4]^2 - 672*z^2*zb*G[1][2]^2*
     G[1][4]^2 + 672*z^3*zb*G[1][2]^2*G[1][4]^2 + 
    672*z*zb^2*G[1][2]^2*G[1][4]^2 - 672*z^3*zb^2*G[1][2]^2*G[1][4]^2 - 
    672*z*zb^3*G[1][2]^2*G[1][4]^2 + 672*z^2*zb^3*G[1][2]^2*G[1][4]^2 - 
    1344*z^2*zb*G[1][1]*G[1][3]*G[1][4]^2 + 1344*z^3*zb*G[1][1]*G[1][3]*
     G[1][4]^2 - 3360*z^3*zb^2*G[1][1]*G[1][3]*G[1][4]^2 + 
    3360*z^2*zb^3*G[1][1]*G[1][3]*G[1][4]^2 - 2016*z^2*zb*G[1][2]*G[1][3]*
     G[1][4]^2 + 2016*z^3*zb*G[1][2]*G[1][3]*G[1][4]^2 + 
    672*z*zb^2*G[1][2]*G[1][3]*G[1][4]^2 - 2016*z^3*zb^2*G[1][2]*G[1][3]*
     G[1][4]^2 - 672*z*zb^3*G[1][2]*G[1][3]*G[1][4]^2 + 
    2016*z^2*zb^3*G[1][2]*G[1][3]*G[1][4]^2 - 1344*z^2*zb*G[1][3]^2*
     G[1][4]^2 + 1344*z^3*zb*G[1][3]^2*G[1][4]^2 - 
    2352*z^3*zb^2*G[1][3]^2*G[1][4]^2 + 2352*z^2*zb^3*G[1][3]^2*G[1][4]^2 + 
    672*z^3*zb^2*G[1][1]*G[1][4]^3 - 672*z^2*zb^3*G[1][1]*G[1][4]^3 + 
    336*z^3*zb^2*G[1][3]*G[1][4]^3 - 336*z^2*zb^3*G[1][3]*G[1][4]^3 - 
    287*zb*G[1][4]^4 + 287*z*zb*G[1][4]^4 + 287*z^2*zb*G[1][4]^4 - 
    287*z^3*zb*G[1][4]^4 + 574*zb^2*G[1][4]^4 - 686*z*zb^2*G[1][4]^4 + 
    196*z^3*zb^2*G[1][4]^4 - 287*zb^3*G[1][4]^4 + 399*z*zb^3*G[1][4]^4 - 
    196*z^2*zb^3*G[1][4]^4 - 2688*z^2*zb*G[1][1]^2*G[1][2]*G[1][5] + 
    2688*z^3*zb*G[1][1]^2*G[1][2]*G[1][5] + 2688*z*zb^2*G[1][1]^2*G[1][2]*
     G[1][5] - 2688*z^3*zb^2*G[1][1]^2*G[1][2]*G[1][5] - 
    2688*z*zb^3*G[1][1]^2*G[1][2]*G[1][5] + 2688*z^2*zb^3*G[1][1]^2*G[1][2]*
     G[1][5] - 2688*z*G[1][1]*G[1][2]^2*G[1][5] + 5376*z^2*G[1][1]*G[1][2]^2*
     G[1][5] - 2688*z^3*G[1][1]*G[1][2]^2*G[1][5] + 
    2688*z*zb*G[1][1]*G[1][2]^2*G[1][5] - 8064*z^2*zb*G[1][1]*G[1][2]^2*
     G[1][5] + 5376*z^3*zb*G[1][1]*G[1][2]^2*G[1][5] + 
    2688*z*zb^2*G[1][1]*G[1][2]^2*G[1][5] - 2688*z^3*zb^2*G[1][1]*G[1][2]^2*
     G[1][5] - 2688*z*zb^3*G[1][1]*G[1][2]^2*G[1][5] + 
    2688*z^2*zb^3*G[1][1]*G[1][2]^2*G[1][5] - 1792*z*G[1][2]^3*G[1][5] + 
    3584*z^2*G[1][2]^3*G[1][5] - 1792*z^3*G[1][2]^3*G[1][5] + 
    1792*zb*G[1][2]^3*G[1][5] - 5376*z^2*zb*G[1][2]^3*G[1][5] + 
    3584*z^3*zb*G[1][2]^3*G[1][5] - 3584*zb^2*G[1][2]^3*G[1][5] + 
    5376*z*zb^2*G[1][2]^3*G[1][5] - 1792*z^3*zb^2*G[1][2]^3*G[1][5] + 
    1792*zb^3*G[1][2]^3*G[1][5] - 3584*z*zb^3*G[1][2]^3*G[1][5] + 
    1792*z^2*zb^3*G[1][2]^3*G[1][5] - 1344*z^2*zb*G[1][1]^2*G[1][3]*G[1][5] + 
    1344*z^3*zb*G[1][1]^2*G[1][3]*G[1][5] + 1344*z*zb^2*G[1][1]^2*G[1][3]*
     G[1][5] - 1344*z^3*zb^2*G[1][1]^2*G[1][3]*G[1][5] - 
    1344*z*zb^3*G[1][1]^2*G[1][3]*G[1][5] + 1344*z^2*zb^3*G[1][1]^2*G[1][3]*
     G[1][5] - 2688*z*G[1][1]*G[1][2]*G[1][3]*G[1][5] + 
    5376*z^2*G[1][1]*G[1][2]*G[1][3]*G[1][5] - 2688*z^3*G[1][1]*G[1][2]*
     G[1][3]*G[1][5] + 2688*z*zb*G[1][1]*G[1][2]*G[1][3]*G[1][5] - 
    10752*z^2*zb*G[1][1]*G[1][2]*G[1][3]*G[1][5] + 
    8064*z^3*zb*G[1][1]*G[1][2]*G[1][3]*G[1][5] + 5376*z*zb^2*G[1][1]*G[1][2]*
     G[1][3]*G[1][5] - 5376*z^3*zb^2*G[1][1]*G[1][2]*G[1][3]*G[1][5] - 
    5376*z*zb^3*G[1][1]*G[1][2]*G[1][3]*G[1][5] + 
    5376*z^2*zb^3*G[1][1]*G[1][2]*G[1][3]*G[1][5] - 
    4032*z*G[1][2]^2*G[1][3]*G[1][5] + 8064*z^2*G[1][2]^2*G[1][3]*G[1][5] - 
    4032*z^3*G[1][2]^2*G[1][3]*G[1][5] + 1344*zb*G[1][2]^2*G[1][3]*G[1][5] + 
    2688*z*zb*G[1][2]^2*G[1][3]*G[1][5] - 12096*z^2*zb*G[1][2]^2*G[1][3]*
     G[1][5] + 8064*z^3*zb*G[1][2]^2*G[1][3]*G[1][5] - 
    2688*zb^2*G[1][2]^2*G[1][3]*G[1][5] + 6720*z*zb^2*G[1][2]^2*G[1][3]*
     G[1][5] - 4032*z^3*zb^2*G[1][2]^2*G[1][3]*G[1][5] + 
    1344*zb^3*G[1][2]^2*G[1][3]*G[1][5] - 5376*z*zb^3*G[1][2]^2*G[1][3]*
     G[1][5] + 4032*z^2*zb^3*G[1][2]^2*G[1][3]*G[1][5] - 
    1344*z^2*zb*G[1][1]*G[1][3]^2*G[1][5] + 1344*z^3*zb*G[1][1]*G[1][3]^2*
     G[1][5] + 1344*z*zb^2*G[1][1]*G[1][3]^2*G[1][5] - 
    1344*z^3*zb^2*G[1][1]*G[1][3]^2*G[1][5] - 1344*z*zb^3*G[1][1]*G[1][3]^2*
     G[1][5] + 1344*z^2*zb^3*G[1][1]*G[1][3]^2*G[1][5] - 
    1344*z*G[1][2]*G[1][3]^2*G[1][5] + 2688*z^2*G[1][2]*G[1][3]^2*G[1][5] - 
    1344*z^3*G[1][2]*G[1][3]^2*G[1][5] - 1344*zb*G[1][2]*G[1][3]^2*G[1][5] + 
    2688*z*zb*G[1][2]*G[1][3]^2*G[1][5] - 4032*z^2*zb*G[1][2]*G[1][3]^2*
     G[1][5] + 2688*z^3*zb*G[1][2]*G[1][3]^2*G[1][5] + 
    2688*zb^2*G[1][2]*G[1][3]^2*G[1][5] - 1344*z*zb^2*G[1][2]*G[1][3]^2*
     G[1][5] - 1344*z^3*zb^2*G[1][2]*G[1][3]^2*G[1][5] - 
    1344*zb^3*G[1][2]*G[1][3]^2*G[1][5] + 1344*z^2*zb^3*G[1][2]*G[1][3]^2*
     G[1][5] + 896*z*G[1][3]^3*G[1][5] - 1792*z^2*G[1][3]^3*G[1][5] + 
    896*z^3*G[1][3]^3*G[1][5] - 896*zb*G[1][3]^3*G[1][5] + 
    2688*z^2*zb*G[1][3]^3*G[1][5] - 1792*z^3*zb*G[1][3]^3*G[1][5] + 
    1792*zb^2*G[1][3]^3*G[1][5] - 2688*z*zb^2*G[1][3]^3*G[1][5] + 
    896*z^3*zb^2*G[1][3]^3*G[1][5] - 896*zb^3*G[1][3]^3*G[1][5] + 
    1792*z*zb^3*G[1][3]^3*G[1][5] - 896*z^2*zb^3*G[1][3]^3*G[1][5] - 
    1344*z*zb^2*G[1][1]^2*G[1][4]*G[1][5] + 1344*z^3*zb^2*G[1][1]^2*G[1][4]*
     G[1][5] + 1344*z*zb^3*G[1][1]^2*G[1][4]*G[1][5] - 
    1344*z^2*zb^3*G[1][1]^2*G[1][4]*G[1][5] + 2688*z^2*zb*G[1][1]*G[1][2]*
     G[1][4]*G[1][5] - 2688*z^3*zb*G[1][1]*G[1][2]*G[1][4]*G[1][5] - 
    2688*z*zb^2*G[1][1]*G[1][2]*G[1][4]*G[1][5] + 
    2688*z^3*zb^2*G[1][1]*G[1][2]*G[1][4]*G[1][5] + 
    2688*z*zb^3*G[1][1]*G[1][2]*G[1][4]*G[1][5] - 
    2688*z^2*zb^3*G[1][1]*G[1][2]*G[1][4]*G[1][5] - 
    1344*zb*G[1][2]^2*G[1][4]*G[1][5] + 1344*z*zb*G[1][2]^2*G[1][4]*G[1][5] + 
    1344*z^2*zb*G[1][2]^2*G[1][4]*G[1][5] - 1344*z^3*zb*G[1][2]^2*G[1][4]*
     G[1][5] + 2688*zb^2*G[1][2]^2*G[1][4]*G[1][5] - 
    4032*z*zb^2*G[1][2]^2*G[1][4]*G[1][5] + 1344*z^3*zb^2*G[1][2]^2*G[1][4]*
     G[1][5] - 1344*zb^3*G[1][2]^2*G[1][4]*G[1][5] + 
    2688*z*zb^3*G[1][2]^2*G[1][4]*G[1][5] - 1344*z^2*zb^3*G[1][2]^2*G[1][4]*
     G[1][5] + 1344*z^2*zb*G[1][1]*G[1][3]*G[1][4]*G[1][5] - 
    1344*z^3*zb*G[1][1]*G[1][3]*G[1][4]*G[1][5] - 2688*z*zb^2*G[1][1]*G[1][3]*
     G[1][4]*G[1][5] + 2688*z^3*zb^2*G[1][1]*G[1][3]*G[1][4]*G[1][5] + 
    2688*z*zb^3*G[1][1]*G[1][3]*G[1][4]*G[1][5] - 
    2688*z^2*zb^3*G[1][1]*G[1][3]*G[1][4]*G[1][5] - 
    1344*zb*G[1][2]*G[1][3]*G[1][4]*G[1][5] + 1344*z*zb*G[1][2]*G[1][3]*
     G[1][4]*G[1][5] + 2688*z^2*zb*G[1][2]*G[1][3]*G[1][4]*G[1][5] - 
    2688*z^3*zb*G[1][2]*G[1][3]*G[1][4]*G[1][5] + 2688*zb^2*G[1][2]*G[1][3]*
     G[1][4]*G[1][5] - 5376*z*zb^2*G[1][2]*G[1][3]*G[1][4]*G[1][5] + 
    2688*z^3*zb^2*G[1][2]*G[1][3]*G[1][4]*G[1][5] - 
    1344*zb^3*G[1][2]*G[1][3]*G[1][4]*G[1][5] + 4032*z*zb^3*G[1][2]*G[1][3]*
     G[1][4]*G[1][5] - 2688*z^2*zb^3*G[1][2]*G[1][3]*G[1][4]*G[1][5] + 
    672*z^2*zb*G[1][3]^2*G[1][4]*G[1][5] - 672*z^3*zb*G[1][3]^2*G[1][4]*
     G[1][5] - 672*z*zb^2*G[1][3]^2*G[1][4]*G[1][5] + 
    672*z^3*zb^2*G[1][3]^2*G[1][4]*G[1][5] + 672*z*zb^3*G[1][3]^2*G[1][4]*
     G[1][5] - 672*z^2*zb^3*G[1][3]^2*G[1][4]*G[1][5] + 
    672*z^2*zb*G[1][2]*G[1][4]^2*G[1][5] - 672*z^3*zb*G[1][2]*G[1][4]^2*
     G[1][5] - 672*z*zb^2*G[1][2]*G[1][4]^2*G[1][5] + 
    672*z^3*zb^2*G[1][2]*G[1][4]^2*G[1][5] + 672*z*zb^3*G[1][2]*G[1][4]^2*
     G[1][5] - 672*z^2*zb^3*G[1][2]*G[1][4]^2*G[1][5] + 
    336*z^2*zb*G[1][3]*G[1][4]^2*G[1][5] - 336*z^3*zb*G[1][3]*G[1][4]^2*
     G[1][5] - 1008*z*zb^2*G[1][3]*G[1][4]^2*G[1][5] + 
    1008*z^3*zb^2*G[1][3]*G[1][4]^2*G[1][5] + 1008*z*zb^3*G[1][3]*G[1][4]^2*
     G[1][5] - 1008*z^2*zb^3*G[1][3]*G[1][4]^2*G[1][5] - 
    272*zb*G[1][4]^3*G[1][5] + 272*z*zb*G[1][4]^3*G[1][5] + 
    216*z^2*zb*G[1][4]^3*G[1][5] - 216*z^3*zb*G[1][4]^3*G[1][5] + 
    544*zb^2*G[1][4]^3*G[1][5] + 704*z*zb^2*G[1][4]^3*G[1][5] - 
    1192*z^3*zb^2*G[1][4]^3*G[1][5] - 272*zb^3*G[1][4]^3*G[1][5] - 
    976*z*zb^3*G[1][4]^3*G[1][5] + 1192*z^2*zb^3*G[1][4]^3*G[1][5] - 
    672*z^2*zb*G[1][1]^2*G[1][5]^2 + 672*z^3*zb*G[1][1]^2*G[1][5]^2 + 
    672*z*zb^2*G[1][1]^2*G[1][5]^2 - 672*z^3*zb^2*G[1][1]^2*G[1][5]^2 - 
    672*z*zb^3*G[1][1]^2*G[1][5]^2 + 672*z^2*zb^3*G[1][1]^2*G[1][5]^2 - 
    1344*z*G[1][1]*G[1][2]*G[1][5]^2 + 2688*z^2*G[1][1]*G[1][2]*G[1][5]^2 - 
    1344*z^3*G[1][1]*G[1][2]*G[1][5]^2 + 1344*z*zb*G[1][1]*G[1][2]*
     G[1][5]^2 - 4032*z^2*zb*G[1][1]*G[1][2]*G[1][5]^2 + 
    2688*z^3*zb*G[1][1]*G[1][2]*G[1][5]^2 + 1344*z*zb^2*G[1][1]*G[1][2]*
     G[1][5]^2 - 1344*z^3*zb^2*G[1][1]*G[1][2]*G[1][5]^2 - 
    1344*z*zb^3*G[1][1]*G[1][2]*G[1][5]^2 + 1344*z^2*zb^3*G[1][1]*G[1][2]*
     G[1][5]^2 - 672*z*G[1][2]^2*G[1][5]^2 + 1344*z^2*G[1][2]^2*G[1][5]^2 - 
    672*z^3*G[1][2]^2*G[1][5]^2 + 672*zb*G[1][2]^2*G[1][5]^2 - 
    2016*z^2*zb*G[1][2]^2*G[1][5]^2 + 1344*z^3*zb*G[1][2]^2*G[1][5]^2 - 
    1344*zb^2*G[1][2]^2*G[1][5]^2 + 2016*z*zb^2*G[1][2]^2*G[1][5]^2 - 
    672*z^3*zb^2*G[1][2]^2*G[1][5]^2 + 672*zb^3*G[1][2]^2*G[1][5]^2 - 
    1344*z*zb^3*G[1][2]^2*G[1][5]^2 + 672*z^2*zb^3*G[1][2]^2*G[1][5]^2 - 
    1344*z*G[1][1]*G[1][3]*G[1][5]^2 + 2688*z^2*G[1][1]*G[1][3]*G[1][5]^2 - 
    1344*z^3*G[1][1]*G[1][3]*G[1][5]^2 + 1344*z*zb*G[1][1]*G[1][3]*
     G[1][5]^2 - 4704*z^2*zb*G[1][1]*G[1][3]*G[1][5]^2 + 
    3360*z^3*zb*G[1][1]*G[1][3]*G[1][5]^2 + 2016*z*zb^2*G[1][1]*G[1][3]*
     G[1][5]^2 - 2016*z^3*zb^2*G[1][1]*G[1][3]*G[1][5]^2 - 
    2016*z*zb^3*G[1][1]*G[1][3]*G[1][5]^2 + 2016*z^2*zb^3*G[1][1]*G[1][3]*
     G[1][5]^2 - 3360*z*G[1][2]*G[1][3]*G[1][5]^2 + 
    6720*z^2*G[1][2]*G[1][3]*G[1][5]^2 - 3360*z^3*G[1][2]*G[1][3]*G[1][5]^2 + 
    2016*zb*G[1][2]*G[1][3]*G[1][5]^2 + 1344*z*zb*G[1][2]*G[1][3]*G[1][5]^2 - 
    10080*z^2*zb*G[1][2]*G[1][3]*G[1][5]^2 + 6720*z^3*zb*G[1][2]*G[1][3]*
     G[1][5]^2 - 4032*zb^2*G[1][2]*G[1][3]*G[1][5]^2 + 
    7392*z*zb^2*G[1][2]*G[1][3]*G[1][5]^2 - 3360*z^3*zb^2*G[1][2]*G[1][3]*
     G[1][5]^2 + 2016*zb^3*G[1][2]*G[1][3]*G[1][5]^2 - 
    5376*z*zb^3*G[1][2]*G[1][3]*G[1][5]^2 + 3360*z^2*zb^3*G[1][2]*G[1][3]*
     G[1][5]^2 - 2352*z*G[1][3]^2*G[1][5]^2 + 4704*z^2*G[1][3]^2*G[1][5]^2 - 
    2352*z^3*G[1][3]^2*G[1][5]^2 + 1008*zb*G[1][3]^2*G[1][5]^2 + 
    1344*z*zb*G[1][3]^2*G[1][5]^2 - 7056*z^2*zb*G[1][3]^2*G[1][5]^2 + 
    4704*z^3*zb*G[1][3]^2*G[1][5]^2 - 2016*zb^2*G[1][3]^2*G[1][5]^2 + 
    4368*z*zb^2*G[1][3]^2*G[1][5]^2 - 2352*z^3*zb^2*G[1][3]^2*G[1][5]^2 + 
    1008*zb^3*G[1][3]^2*G[1][5]^2 - 3360*z*zb^3*G[1][3]^2*G[1][5]^2 + 
    2352*z^2*zb^3*G[1][3]^2*G[1][5]^2 + 672*z^2*zb*G[1][1]*G[1][4]*
     G[1][5]^2 - 672*z^3*zb*G[1][1]*G[1][4]*G[1][5]^2 - 
    336*z*zb^2*G[1][1]*G[1][4]*G[1][5]^2 + 336*z^3*zb^2*G[1][1]*G[1][4]*
     G[1][5]^2 + 336*z*zb^3*G[1][1]*G[1][4]*G[1][5]^2 - 
    336*z^2*zb^3*G[1][1]*G[1][4]*G[1][5]^2 + 336*zb*G[1][2]*G[1][4]*
     G[1][5]^2 - 336*z*zb*G[1][2]*G[1][4]*G[1][5]^2 - 
    336*z^2*zb*G[1][2]*G[1][4]*G[1][5]^2 + 336*z^3*zb*G[1][2]*G[1][4]*
     G[1][5]^2 - 672*zb^2*G[1][2]*G[1][4]*G[1][5]^2 + 
    1008*z*zb^2*G[1][2]*G[1][4]*G[1][5]^2 - 336*z^3*zb^2*G[1][2]*G[1][4]*
     G[1][5]^2 + 336*zb^3*G[1][2]*G[1][4]*G[1][5]^2 - 
    672*z*zb^3*G[1][2]*G[1][4]*G[1][5]^2 + 336*z^2*zb^3*G[1][2]*G[1][4]*
     G[1][5]^2 - 336*zb*G[1][3]*G[1][4]*G[1][5]^2 + 
    336*z*zb*G[1][3]*G[1][4]*G[1][5]^2 + 672*z^2*zb*G[1][3]*G[1][4]*
     G[1][5]^2 - 672*z^3*zb*G[1][3]*G[1][4]*G[1][5]^2 + 
    672*zb^2*G[1][3]*G[1][4]*G[1][5]^2 - 1008*z*zb^2*G[1][3]*G[1][4]*
     G[1][5]^2 + 336*z^3*zb^2*G[1][3]*G[1][4]*G[1][5]^2 - 
    336*zb^3*G[1][3]*G[1][4]*G[1][5]^2 + 672*z*zb^3*G[1][3]*G[1][4]*
     G[1][5]^2 - 336*z^2*zb^3*G[1][3]*G[1][4]*G[1][5]^2 - 
    504*z*G[1][4]^2*G[1][5]^2 + 1008*z^2*G[1][4]^2*G[1][5]^2 - 
    504*z^3*G[1][4]^2*G[1][5]^2 + 660*zb*G[1][4]^2*G[1][5]^2 - 
    156*z*zb*G[1][4]^2*G[1][5]^2 - 1500*z^2*zb*G[1][4]^2*G[1][5]^2 + 
    996*z^3*zb*G[1][4]^2*G[1][5]^2 - 1320*zb^2*G[1][4]^2*G[1][5]^2 - 
    2232*z*zb^2*G[1][4]^2*G[1][5]^2 + 3048*z^3*zb^2*G[1][4]^2*G[1][5]^2 + 
    660*zb^3*G[1][4]^2*G[1][5]^2 + 2892*z*zb^3*G[1][4]^2*G[1][5]^2 - 
    3048*z^2*zb^3*G[1][4]^2*G[1][5]^2 + 112*z*zb^2*G[1][1]*G[1][5]^3 - 
    112*z^3*zb^2*G[1][1]*G[1][5]^3 - 112*z*zb^3*G[1][1]*G[1][5]^3 + 
    112*z^2*zb^3*G[1][1]*G[1][5]^3 + 672*z*G[1][2]*G[1][5]^3 - 
    1344*z^2*G[1][2]*G[1][5]^3 + 672*z^3*G[1][2]*G[1][5]^3 - 
    560*zb*G[1][2]*G[1][5]^3 - 112*z*zb*G[1][2]*G[1][5]^3 + 
    1904*z^2*zb*G[1][2]*G[1][5]^3 - 1232*z^3*zb*G[1][2]*G[1][5]^3 + 
    1120*zb^2*G[1][2]*G[1][5]^3 - 1680*z*zb^2*G[1][2]*G[1][5]^3 + 
    560*z^3*zb^2*G[1][2]*G[1][5]^3 - 560*zb^3*G[1][2]*G[1][5]^3 + 
    1120*z*zb^3*G[1][2]*G[1][5]^3 - 560*z^2*zb^3*G[1][2]*G[1][5]^3 + 
    336*z*G[1][3]*G[1][5]^3 - 672*z^2*G[1][3]*G[1][5]^3 + 
    336*z^3*G[1][3]*G[1][5]^3 - 224*zb*G[1][3]*G[1][5]^3 - 
    112*z*zb*G[1][3]*G[1][5]^3 + 896*z^2*zb*G[1][3]*G[1][5]^3 - 
    560*z^3*zb*G[1][3]*G[1][5]^3 + 448*zb^2*G[1][3]*G[1][5]^3 - 
    560*z*zb^2*G[1][3]*G[1][5]^3 + 112*z^3*zb^2*G[1][3]*G[1][5]^3 - 
    224*zb^3*G[1][3]*G[1][5]^3 + 336*z*zb^3*G[1][3]*G[1][5]^3 - 
    112*z^2*zb^3*G[1][3]*G[1][5]^3 + 56*z*G[1][4]*G[1][5]^3 - 
    112*z^2*G[1][4]*G[1][5]^3 + 56*z^3*G[1][4]*G[1][5]^3 + 
    2584*zb*G[1][4]*G[1][5]^3 - 2640*z*zb*G[1][4]*G[1][5]^3 - 
    2528*z^2*zb*G[1][4]*G[1][5]^3 + 2584*z^3*zb*G[1][4]*G[1][5]^3 - 
    5168*zb^2*G[1][4]*G[1][5]^3 + 10672*z*zb^2*G[1][4]*G[1][5]^3 - 
    5504*z^3*zb^2*G[1][4]*G[1][5]^3 + 2584*zb^3*G[1][4]*G[1][5]^3 - 
    8088*z*zb^3*G[1][4]*G[1][5]^3 + 5504*z^2*zb^3*G[1][4]*G[1][5]^3 + 
    84*z*G[1][5]^4 - 168*z^2*G[1][5]^4 + 84*z^3*G[1][5]^4 - 
    1613*zb*G[1][5]^4 + 1529*z*zb*G[1][5]^4 + 1781*z^2*zb*G[1][5]^4 - 
    1697*z^3*zb*G[1][5]^4 + 3226*zb^2*G[1][5]^4 - 5262*z*zb^2*G[1][5]^4 + 
    2036*z^3*zb^2*G[1][5]^4 - 1613*zb^3*G[1][5]^4 + 3649*z*zb^3*G[1][5]^4 - 
    2036*z^2*zb^3*G[1][5]^4 - 56*zb*G[1][4]^3*G[1][6] + 
    56*z*zb*G[1][4]^3*G[1][6] + 56*z^2*zb*G[1][4]^3*G[1][6] - 
    56*z^3*zb*G[1][4]^3*G[1][6] + 112*zb^2*G[1][4]^3*G[1][6] - 
    224*z*zb^2*G[1][4]^3*G[1][6] + 112*z^3*zb^2*G[1][4]^3*G[1][6] - 
    56*zb^3*G[1][4]^3*G[1][6] + 168*z*zb^3*G[1][4]^3*G[1][6] - 
    112*z^2*zb^3*G[1][4]^3*G[1][6] + 36*zb*G[1][4]^2*G[1][5]*G[1][6] - 
    36*z*zb*G[1][4]^2*G[1][5]*G[1][6] - 36*z^2*zb*G[1][4]^2*G[1][5]*G[1][6] + 
    36*z^3*zb*G[1][4]^2*G[1][5]*G[1][6] - 72*zb^2*G[1][4]^2*G[1][5]*G[1][6] + 
    144*z*zb^2*G[1][4]^2*G[1][5]*G[1][6] - 72*z^3*zb^2*G[1][4]^2*G[1][5]*
     G[1][6] + 36*zb^3*G[1][4]^2*G[1][5]*G[1][6] - 
    108*z*zb^3*G[1][4]^2*G[1][5]*G[1][6] + 72*z^2*zb^3*G[1][4]^2*G[1][5]*
     G[1][6] - 336*z*zb^2*G[1][1]*G[1][5]^2*G[1][6] + 
    336*z^3*zb^2*G[1][1]*G[1][5]^2*G[1][6] + 336*z*zb^3*G[1][1]*G[1][5]^2*
     G[1][6] - 336*z^2*zb^3*G[1][1]*G[1][5]^2*G[1][6] - 
    336*zb*G[1][2]*G[1][5]^2*G[1][6] + 336*z*zb*G[1][2]*G[1][5]^2*G[1][6] + 
    336*z^2*zb*G[1][2]*G[1][5]^2*G[1][6] - 336*z^3*zb*G[1][2]*G[1][5]^2*
     G[1][6] + 672*zb^2*G[1][2]*G[1][5]^2*G[1][6] - 
    1008*z*zb^2*G[1][2]*G[1][5]^2*G[1][6] + 336*z^3*zb^2*G[1][2]*G[1][5]^2*
     G[1][6] - 336*zb^3*G[1][2]*G[1][5]^2*G[1][6] + 
    672*z*zb^3*G[1][2]*G[1][5]^2*G[1][6] - 336*z^2*zb^3*G[1][2]*G[1][5]^2*
     G[1][6] - 336*zb*G[1][3]*G[1][5]^2*G[1][6] + 336*z*zb*G[1][3]*G[1][5]^2*
     G[1][6] + 336*z^2*zb*G[1][3]*G[1][5]^2*G[1][6] - 
    336*z^3*zb*G[1][3]*G[1][5]^2*G[1][6] + 672*zb^2*G[1][3]*G[1][5]^2*
     G[1][6] - 1344*z*zb^2*G[1][3]*G[1][5]^2*G[1][6] + 
    672*z^3*zb^2*G[1][3]*G[1][5]^2*G[1][6] - 336*zb^3*G[1][3]*G[1][5]^2*
     G[1][6] + 1008*z*zb^3*G[1][3]*G[1][5]^2*G[1][6] - 
    672*z^2*zb^3*G[1][3]*G[1][5]^2*G[1][6] - 1008*zb*G[1][4]*G[1][5]^2*
     G[1][6] + 1008*z*zb*G[1][4]*G[1][5]^2*G[1][6] + 
    1008*z^2*zb*G[1][4]*G[1][5]^2*G[1][6] - 1008*z^3*zb*G[1][4]*G[1][5]^2*
     G[1][6] + 2016*zb^2*G[1][4]*G[1][5]^2*G[1][6] - 
    4032*z*zb^2*G[1][4]*G[1][5]^2*G[1][6] + 2016*z^3*zb^2*G[1][4]*G[1][5]^2*
     G[1][6] - 1008*zb^3*G[1][4]*G[1][5]^2*G[1][6] + 
    3024*z*zb^3*G[1][4]*G[1][5]^2*G[1][6] - 2016*z^2*zb^3*G[1][4]*G[1][5]^2*
     G[1][6] + 864*zb*G[1][5]^3*G[1][6] - 864*z*zb*G[1][5]^3*G[1][6] - 
    864*z^2*zb*G[1][5]^3*G[1][6] + 864*z^3*zb*G[1][5]^3*G[1][6] - 
    1728*zb^2*G[1][5]^3*G[1][6] + 3456*z*zb^2*G[1][5]^3*G[1][6] - 
    1728*z^3*zb^2*G[1][5]^3*G[1][6] + 864*zb^3*G[1][5]^3*G[1][6] - 
    2592*z*zb^3*G[1][5]^3*G[1][6] + 1728*z^2*zb^3*G[1][5]^3*G[1][6] - 
    66*zb*G[1][4]^2*G[1][6]^2 + 66*z*zb*G[1][4]^2*G[1][6]^2 + 
    66*z^2*zb*G[1][4]^2*G[1][6]^2 - 66*z^3*zb*G[1][4]^2*G[1][6]^2 + 
    132*zb^2*G[1][4]^2*G[1][6]^2 - 180*z*zb^2*G[1][4]^2*G[1][6]^2 + 
    48*z^3*zb^2*G[1][4]^2*G[1][6]^2 - 66*zb^3*G[1][4]^2*G[1][6]^2 + 
    114*z*zb^3*G[1][4]^2*G[1][6]^2 - 48*z^2*zb^3*G[1][4]^2*G[1][6]^2 + 
    132*zb*G[1][5]^2*G[1][6]^2 - 132*z*zb*G[1][5]^2*G[1][6]^2 - 
    132*z^2*zb*G[1][5]^2*G[1][6]^2 + 132*z^3*zb*G[1][5]^2*G[1][6]^2 - 
    264*zb^2*G[1][5]^2*G[1][6]^2 + 360*z*zb^2*G[1][5]^2*G[1][6]^2 - 
    96*z^3*zb^2*G[1][5]^2*G[1][6]^2 + 132*zb^3*G[1][5]^2*G[1][6]^2 - 
    228*z*zb^3*G[1][5]^2*G[1][6]^2 + 96*z^2*zb^3*G[1][5]^2*G[1][6]^2 - 
    8*zb*G[1][4]*G[1][6]^3 + 8*z*zb*G[1][4]*G[1][6]^3 + 
    8*z^2*zb*G[1][4]*G[1][6]^3 - 8*z^3*zb*G[1][4]*G[1][6]^3 + 
    16*zb^2*G[1][4]*G[1][6]^3 - 32*z*zb^2*G[1][4]*G[1][6]^3 + 
    16*z^3*zb^2*G[1][4]*G[1][6]^3 - 8*zb^3*G[1][4]*G[1][6]^3 + 
    24*z*zb^3*G[1][4]*G[1][6]^3 - 16*z^2*zb^3*G[1][4]*G[1][6]^3 + 
    12*zb*G[1][5]*G[1][6]^3 - 12*z*zb*G[1][5]*G[1][6]^3 - 
    12*z^2*zb*G[1][5]*G[1][6]^3 + 12*z^3*zb*G[1][5]*G[1][6]^3 - 
    24*zb^2*G[1][5]*G[1][6]^3 + 48*z*zb^2*G[1][5]*G[1][6]^3 - 
    24*z^3*zb^2*G[1][5]*G[1][6]^3 + 12*zb^3*G[1][5]*G[1][6]^3 - 
    36*z*zb^3*G[1][5]*G[1][6]^3 + 24*z^2*zb^3*G[1][5]*G[1][6]^3 - 
    7*zb*G[1][6]^4 + 7*z*zb*G[1][6]^4 + 7*z^2*zb*G[1][6]^4 - 
    7*z^3*zb*G[1][6]^4 + 14*zb^2*G[1][6]^4 - 14*z*zb^2*G[1][6]^4 - 
    7*zb^3*G[1][6]^4 + 7*z*zb^3*G[1][6]^4 + 32*zb*G[1][4]^3*G[1][7] - 
    32*z*zb*G[1][4]^3*G[1][7] - 32*z^2*zb*G[1][4]^3*G[1][7] + 
    32*z^3*zb*G[1][4]^3*G[1][7] - 64*zb^2*G[1][4]^3*G[1][7] + 
    128*z*zb^2*G[1][4]^3*G[1][7] - 64*z^3*zb^2*G[1][4]^3*G[1][7] + 
    32*zb^3*G[1][4]^3*G[1][7] - 96*z*zb^3*G[1][4]^3*G[1][7] + 
    64*z^2*zb^3*G[1][4]^3*G[1][7] + 672*z*zb^2*G[1][1]*G[1][4]*G[1][5]*
     G[1][7] - 672*z^3*zb^2*G[1][1]*G[1][4]*G[1][5]*G[1][7] - 
    672*z*zb^3*G[1][1]*G[1][4]*G[1][5]*G[1][7] + 672*z^2*zb^3*G[1][1]*G[1][4]*
     G[1][5]*G[1][7] + 672*zb*G[1][2]*G[1][4]*G[1][5]*G[1][7] - 
    672*z*zb*G[1][2]*G[1][4]*G[1][5]*G[1][7] - 672*z^2*zb*G[1][2]*G[1][4]*
     G[1][5]*G[1][7] + 672*z^3*zb*G[1][2]*G[1][4]*G[1][5]*G[1][7] - 
    1344*zb^2*G[1][2]*G[1][4]*G[1][5]*G[1][7] + 2016*z*zb^2*G[1][2]*G[1][4]*
     G[1][5]*G[1][7] - 672*z^3*zb^2*G[1][2]*G[1][4]*G[1][5]*G[1][7] + 
    672*zb^3*G[1][2]*G[1][4]*G[1][5]*G[1][7] - 1344*z*zb^3*G[1][2]*G[1][4]*
     G[1][5]*G[1][7] + 672*z^2*zb^3*G[1][2]*G[1][4]*G[1][5]*G[1][7] + 
    672*zb*G[1][3]*G[1][4]*G[1][5]*G[1][7] - 672*z*zb*G[1][3]*G[1][4]*G[1][5]*
     G[1][7] - 672*z^2*zb*G[1][3]*G[1][4]*G[1][5]*G[1][7] + 
    672*z^3*zb*G[1][3]*G[1][4]*G[1][5]*G[1][7] - 1344*zb^2*G[1][3]*G[1][4]*
     G[1][5]*G[1][7] + 2688*z*zb^2*G[1][3]*G[1][4]*G[1][5]*G[1][7] - 
    1344*z^3*zb^2*G[1][3]*G[1][4]*G[1][5]*G[1][7] + 
    672*zb^3*G[1][3]*G[1][4]*G[1][5]*G[1][7] - 2016*z*zb^3*G[1][3]*G[1][4]*
     G[1][5]*G[1][7] + 1344*z^2*zb^3*G[1][3]*G[1][4]*G[1][5]*G[1][7] - 
    360*zb*G[1][4]^2*G[1][5]*G[1][7] + 360*z*zb*G[1][4]^2*G[1][5]*G[1][7] + 
    360*z^2*zb*G[1][4]^2*G[1][5]*G[1][7] - 360*z^3*zb*G[1][4]^2*G[1][5]*
     G[1][7] + 720*zb^2*G[1][4]^2*G[1][5]*G[1][7] - 
    1440*z*zb^2*G[1][4]^2*G[1][5]*G[1][7] + 720*z^3*zb^2*G[1][4]^2*G[1][5]*
     G[1][7] - 360*zb^3*G[1][4]^2*G[1][5]*G[1][7] + 
    1080*z*zb^3*G[1][4]^2*G[1][5]*G[1][7] - 720*z^2*zb^3*G[1][4]^2*G[1][5]*
     G[1][7] - 336*z*zb^2*G[1][1]*G[1][5]^2*G[1][7] + 
    336*z^3*zb^2*G[1][1]*G[1][5]^2*G[1][7] + 336*z*zb^3*G[1][1]*G[1][5]^2*
     G[1][7] - 336*z^2*zb^3*G[1][1]*G[1][5]^2*G[1][7] - 
    336*zb*G[1][2]*G[1][5]^2*G[1][7] + 336*z*zb*G[1][2]*G[1][5]^2*G[1][7] + 
    336*z^2*zb*G[1][2]*G[1][5]^2*G[1][7] - 336*z^3*zb*G[1][2]*G[1][5]^2*
     G[1][7] + 672*zb^2*G[1][2]*G[1][5]^2*G[1][7] - 
    1008*z*zb^2*G[1][2]*G[1][5]^2*G[1][7] + 336*z^3*zb^2*G[1][2]*G[1][5]^2*
     G[1][7] - 336*zb^3*G[1][2]*G[1][5]^2*G[1][7] + 
    672*z*zb^3*G[1][2]*G[1][5]^2*G[1][7] - 336*z^2*zb^3*G[1][2]*G[1][5]^2*
     G[1][7] - 336*zb*G[1][3]*G[1][5]^2*G[1][7] + 336*z*zb*G[1][3]*G[1][5]^2*
     G[1][7] + 336*z^2*zb*G[1][3]*G[1][5]^2*G[1][7] - 
    336*z^3*zb*G[1][3]*G[1][5]^2*G[1][7] + 672*zb^2*G[1][3]*G[1][5]^2*
     G[1][7] - 1344*z*zb^2*G[1][3]*G[1][5]^2*G[1][7] + 
    672*z^3*zb^2*G[1][3]*G[1][5]^2*G[1][7] - 336*zb^3*G[1][3]*G[1][5]^2*
     G[1][7] + 1008*z*zb^3*G[1][3]*G[1][5]^2*G[1][7] - 
    672*z^2*zb^3*G[1][3]*G[1][5]^2*G[1][7] - 912*zb*G[1][4]*G[1][5]^2*
     G[1][7] + 912*z*zb*G[1][4]*G[1][5]^2*G[1][7] + 
    912*z^2*zb*G[1][4]*G[1][5]^2*G[1][7] - 912*z^3*zb*G[1][4]*G[1][5]^2*
     G[1][7] + 1824*zb^2*G[1][4]*G[1][5]^2*G[1][7] - 
    3648*z*zb^2*G[1][4]*G[1][5]^2*G[1][7] + 1824*z^3*zb^2*G[1][4]*G[1][5]^2*
     G[1][7] - 912*zb^3*G[1][4]*G[1][5]^2*G[1][7] + 
    2736*z*zb^3*G[1][4]*G[1][5]^2*G[1][7] - 1824*z^2*zb^3*G[1][4]*G[1][5]^2*
     G[1][7] + 788*zb*G[1][5]^3*G[1][7] - 788*z*zb*G[1][5]^3*G[1][7] - 
    788*z^2*zb*G[1][5]^3*G[1][7] + 788*z^3*zb*G[1][5]^3*G[1][7] - 
    1576*zb^2*G[1][5]^3*G[1][7] + 3152*z*zb^2*G[1][5]^3*G[1][7] - 
    1576*z^3*zb^2*G[1][5]^3*G[1][7] + 788*zb^3*G[1][5]^3*G[1][7] - 
    2364*z*zb^3*G[1][5]^3*G[1][7] + 1576*z^2*zb^3*G[1][5]^3*G[1][7] - 
    288*zb*G[1][4]^2*G[1][6]*G[1][7] + 288*z*zb*G[1][4]^2*G[1][6]*G[1][7] + 
    288*z^2*zb*G[1][4]^2*G[1][6]*G[1][7] - 288*z^3*zb*G[1][4]^2*G[1][6]*
     G[1][7] + 576*zb^2*G[1][4]^2*G[1][6]*G[1][7] - 
    816*z*zb^2*G[1][4]^2*G[1][6]*G[1][7] + 240*z^3*zb^2*G[1][4]^2*G[1][6]*
     G[1][7] - 288*zb^3*G[1][4]^2*G[1][6]*G[1][7] + 
    528*z*zb^3*G[1][4]^2*G[1][6]*G[1][7] - 240*z^2*zb^3*G[1][4]^2*G[1][6]*
     G[1][7] - 72*zb*G[1][4]*G[1][5]*G[1][6]*G[1][7] + 
    72*z*zb*G[1][4]*G[1][5]*G[1][6]*G[1][7] + 72*z^2*zb*G[1][4]*G[1][5]*
     G[1][6]*G[1][7] - 72*z^3*zb*G[1][4]*G[1][5]*G[1][6]*G[1][7] + 
    144*zb^2*G[1][4]*G[1][5]*G[1][6]*G[1][7] + 48*z*zb^2*G[1][4]*G[1][5]*
     G[1][6]*G[1][7] - 192*z^3*zb^2*G[1][4]*G[1][5]*G[1][6]*G[1][7] - 
    72*zb^3*G[1][4]*G[1][5]*G[1][6]*G[1][7] - 120*z*zb^3*G[1][4]*G[1][5]*
     G[1][6]*G[1][7] + 192*z^2*zb^3*G[1][4]*G[1][5]*G[1][6]*G[1][7] + 
    24*zb*G[1][5]^2*G[1][6]*G[1][7] - 24*z*zb*G[1][5]^2*G[1][6]*G[1][7] - 
    24*z^2*zb*G[1][5]^2*G[1][6]*G[1][7] + 24*z^3*zb*G[1][5]^2*G[1][6]*
     G[1][7] - 48*zb^2*G[1][5]^2*G[1][6]*G[1][7] + 
    264*z*zb^2*G[1][5]^2*G[1][6]*G[1][7] - 216*z^3*zb^2*G[1][5]^2*G[1][6]*
     G[1][7] + 24*zb^3*G[1][5]^2*G[1][6]*G[1][7] - 
    240*z*zb^3*G[1][5]^2*G[1][6]*G[1][7] + 216*z^2*zb^3*G[1][5]^2*G[1][6]*
     G[1][7] - 24*zb*G[1][4]*G[1][6]^2*G[1][7] + 24*z*zb*G[1][4]*G[1][6]^2*
     G[1][7] + 24*z^2*zb*G[1][4]*G[1][6]^2*G[1][7] - 
    24*z^3*zb*G[1][4]*G[1][6]^2*G[1][7] + 48*zb^2*G[1][4]*G[1][6]^2*G[1][7] - 
    96*z*zb^2*G[1][4]*G[1][6]^2*G[1][7] + 48*z^3*zb^2*G[1][4]*G[1][6]^2*
     G[1][7] - 24*zb^3*G[1][4]*G[1][6]^2*G[1][7] + 
    72*z*zb^3*G[1][4]*G[1][6]^2*G[1][7] - 48*z^2*zb^3*G[1][4]*G[1][6]^2*
     G[1][7] - 96*zb*G[1][5]*G[1][6]^2*G[1][7] + 96*z*zb*G[1][5]*G[1][6]^2*
     G[1][7] + 96*z^2*zb*G[1][5]*G[1][6]^2*G[1][7] - 
    96*z^3*zb*G[1][5]*G[1][6]^2*G[1][7] + 192*zb^2*G[1][5]*G[1][6]^2*
     G[1][7] - 384*z*zb^2*G[1][5]*G[1][6]^2*G[1][7] + 
    192*z^3*zb^2*G[1][5]*G[1][6]^2*G[1][7] - 96*zb^3*G[1][5]*G[1][6]^2*
     G[1][7] + 288*z*zb^3*G[1][5]*G[1][6]^2*G[1][7] - 
    192*z^2*zb^3*G[1][5]*G[1][6]^2*G[1][7] + 8*zb*G[1][6]^3*G[1][7] - 
    8*z*zb*G[1][6]^3*G[1][7] - 8*z^2*zb*G[1][6]^3*G[1][7] + 
    8*z^3*zb*G[1][6]^3*G[1][7] - 16*zb^2*G[1][6]^3*G[1][7] + 
    32*z*zb^2*G[1][6]^3*G[1][7] - 16*z^3*zb^2*G[1][6]^3*G[1][7] + 
    8*zb^3*G[1][6]^3*G[1][7] - 24*z*zb^3*G[1][6]^3*G[1][7] + 
    16*z^2*zb^3*G[1][6]^3*G[1][7] + 336*z*zb^2*G[1][1]*G[1][4]*G[1][7]^2 - 
    336*z^3*zb^2*G[1][1]*G[1][4]*G[1][7]^2 - 336*z*zb^3*G[1][1]*G[1][4]*
     G[1][7]^2 + 336*z^2*zb^3*G[1][1]*G[1][4]*G[1][7]^2 + 
    336*zb*G[1][2]*G[1][4]*G[1][7]^2 - 336*z*zb*G[1][2]*G[1][4]*G[1][7]^2 - 
    336*z^2*zb*G[1][2]*G[1][4]*G[1][7]^2 + 336*z^3*zb*G[1][2]*G[1][4]*
     G[1][7]^2 - 672*zb^2*G[1][2]*G[1][4]*G[1][7]^2 + 
    1008*z*zb^2*G[1][2]*G[1][4]*G[1][7]^2 - 336*z^3*zb^2*G[1][2]*G[1][4]*
     G[1][7]^2 + 336*zb^3*G[1][2]*G[1][4]*G[1][7]^2 - 
    672*z*zb^3*G[1][2]*G[1][4]*G[1][7]^2 + 336*z^2*zb^3*G[1][2]*G[1][4]*
     G[1][7]^2 + 336*zb*G[1][3]*G[1][4]*G[1][7]^2 - 
    336*z*zb*G[1][3]*G[1][4]*G[1][7]^2 - 336*z^2*zb*G[1][3]*G[1][4]*
     G[1][7]^2 + 336*z^3*zb*G[1][3]*G[1][4]*G[1][7]^2 - 
    672*zb^2*G[1][3]*G[1][4]*G[1][7]^2 + 1344*z*zb^2*G[1][3]*G[1][4]*
     G[1][7]^2 - 672*z^3*zb^2*G[1][3]*G[1][4]*G[1][7]^2 + 
    336*zb^3*G[1][3]*G[1][4]*G[1][7]^2 - 1008*z*zb^3*G[1][3]*G[1][4]*
     G[1][7]^2 + 672*z^2*zb^3*G[1][3]*G[1][4]*G[1][7]^2 - 
    132*zb*G[1][4]^2*G[1][7]^2 + 132*z*zb*G[1][4]^2*G[1][7]^2 + 
    132*z^2*zb*G[1][4]^2*G[1][7]^2 - 132*z^3*zb*G[1][4]^2*G[1][7]^2 + 
    264*zb^2*G[1][4]^2*G[1][7]^2 - 528*z*zb^2*G[1][4]^2*G[1][7]^2 + 
    264*z^3*zb^2*G[1][4]^2*G[1][7]^2 - 132*zb^3*G[1][4]^2*G[1][7]^2 + 
    396*z*zb^3*G[1][4]^2*G[1][7]^2 - 264*z^2*zb^3*G[1][4]^2*G[1][7]^2 - 
    336*z*zb^2*G[1][1]*G[1][5]*G[1][7]^2 + 336*z^3*zb^2*G[1][1]*G[1][5]*
     G[1][7]^2 + 336*z*zb^3*G[1][1]*G[1][5]*G[1][7]^2 - 
    336*z^2*zb^3*G[1][1]*G[1][5]*G[1][7]^2 - 336*zb*G[1][2]*G[1][5]*
     G[1][7]^2 + 336*z*zb*G[1][2]*G[1][5]*G[1][7]^2 + 
    336*z^2*zb*G[1][2]*G[1][5]*G[1][7]^2 - 336*z^3*zb*G[1][2]*G[1][5]*
     G[1][7]^2 + 672*zb^2*G[1][2]*G[1][5]*G[1][7]^2 - 
    1008*z*zb^2*G[1][2]*G[1][5]*G[1][7]^2 + 336*z^3*zb^2*G[1][2]*G[1][5]*
     G[1][7]^2 - 336*zb^3*G[1][2]*G[1][5]*G[1][7]^2 + 
    672*z*zb^3*G[1][2]*G[1][5]*G[1][7]^2 - 336*z^2*zb^3*G[1][2]*G[1][5]*
     G[1][7]^2 - 336*zb*G[1][3]*G[1][5]*G[1][7]^2 + 
    336*z*zb*G[1][3]*G[1][5]*G[1][7]^2 + 336*z^2*zb*G[1][3]*G[1][5]*
     G[1][7]^2 - 336*z^3*zb*G[1][3]*G[1][5]*G[1][7]^2 + 
    672*zb^2*G[1][3]*G[1][5]*G[1][7]^2 - 1344*z*zb^2*G[1][3]*G[1][5]*
     G[1][7]^2 + 672*z^3*zb^2*G[1][3]*G[1][5]*G[1][7]^2 - 
    336*zb^3*G[1][3]*G[1][5]*G[1][7]^2 + 1008*z*zb^3*G[1][3]*G[1][5]*
     G[1][7]^2 - 672*z^2*zb^3*G[1][3]*G[1][5]*G[1][7]^2 - 
    288*zb*G[1][4]*G[1][5]*G[1][7]^2 + 288*z*zb*G[1][4]*G[1][5]*G[1][7]^2 + 
    288*z^2*zb*G[1][4]*G[1][5]*G[1][7]^2 - 288*z^3*zb*G[1][4]*G[1][5]*
     G[1][7]^2 + 576*zb^2*G[1][4]*G[1][5]*G[1][7]^2 + 
    1032*z*zb^2*G[1][4]*G[1][5]*G[1][7]^2 - 1608*z^3*zb^2*G[1][4]*G[1][5]*
     G[1][7]^2 - 288*zb^3*G[1][4]*G[1][5]*G[1][7]^2 - 
    1320*z*zb^3*G[1][4]*G[1][5]*G[1][7]^2 + 1608*z^2*zb^3*G[1][4]*G[1][5]*
     G[1][7]^2 - 102*zb*G[1][5]^2*G[1][7]^2 + 102*z*zb*G[1][5]^2*G[1][7]^2 + 
    102*z^2*zb*G[1][5]^2*G[1][7]^2 - 102*z^3*zb*G[1][5]^2*G[1][7]^2 + 
    204*zb^2*G[1][5]^2*G[1][7]^2 - 660*z*zb^2*G[1][5]^2*G[1][7]^2 + 
    456*z^3*zb^2*G[1][5]^2*G[1][7]^2 - 102*zb^3*G[1][5]^2*G[1][7]^2 + 
    558*z*zb^3*G[1][5]^2*G[1][7]^2 - 456*z^2*zb^3*G[1][5]^2*G[1][7]^2 - 
    336*z*zb^2*G[1][1]*G[1][6]*G[1][7]^2 + 336*z^3*zb^2*G[1][1]*G[1][6]*
     G[1][7]^2 + 336*z*zb^3*G[1][1]*G[1][6]*G[1][7]^2 - 
    336*z^2*zb^3*G[1][1]*G[1][6]*G[1][7]^2 - 336*zb*G[1][2]*G[1][6]*
     G[1][7]^2 + 336*z*zb*G[1][2]*G[1][6]*G[1][7]^2 + 
    336*z^2*zb*G[1][2]*G[1][6]*G[1][7]^2 - 336*z^3*zb*G[1][2]*G[1][6]*
     G[1][7]^2 + 672*zb^2*G[1][2]*G[1][6]*G[1][7]^2 - 
    1008*z*zb^2*G[1][2]*G[1][6]*G[1][7]^2 + 336*z^3*zb^2*G[1][2]*G[1][6]*
     G[1][7]^2 - 336*zb^3*G[1][2]*G[1][6]*G[1][7]^2 + 
    672*z*zb^3*G[1][2]*G[1][6]*G[1][7]^2 - 336*z^2*zb^3*G[1][2]*G[1][6]*
     G[1][7]^2 - 336*zb*G[1][3]*G[1][6]*G[1][7]^2 + 
    336*z*zb*G[1][3]*G[1][6]*G[1][7]^2 + 336*z^2*zb*G[1][3]*G[1][6]*
     G[1][7]^2 - 336*z^3*zb*G[1][3]*G[1][6]*G[1][7]^2 + 
    672*zb^2*G[1][3]*G[1][6]*G[1][7]^2 - 1344*z*zb^2*G[1][3]*G[1][6]*
     G[1][7]^2 + 672*z^3*zb^2*G[1][3]*G[1][6]*G[1][7]^2 - 
    336*zb^3*G[1][3]*G[1][6]*G[1][7]^2 + 1008*z*zb^3*G[1][3]*G[1][6]*
     G[1][7]^2 - 672*z^2*zb^3*G[1][3]*G[1][6]*G[1][7]^2 + 
    144*zb*G[1][4]*G[1][6]*G[1][7]^2 - 144*z*zb*G[1][4]*G[1][6]*G[1][7]^2 - 
    144*z^2*zb*G[1][4]*G[1][6]*G[1][7]^2 + 144*z^3*zb*G[1][4]*G[1][6]*
     G[1][7]^2 - 288*zb^2*G[1][4]*G[1][6]*G[1][7]^2 + 
    576*z*zb^2*G[1][4]*G[1][6]*G[1][7]^2 - 288*z^3*zb^2*G[1][4]*G[1][6]*
     G[1][7]^2 + 144*zb^3*G[1][4]*G[1][6]*G[1][7]^2 - 
    432*z*zb^3*G[1][4]*G[1][6]*G[1][7]^2 + 288*z^2*zb^3*G[1][4]*G[1][6]*
     G[1][7]^2 + 216*zb*G[1][5]*G[1][6]*G[1][7]^2 - 
    216*z*zb*G[1][5]*G[1][6]*G[1][7]^2 - 216*z^2*zb*G[1][5]*G[1][6]*
     G[1][7]^2 + 216*z^3*zb*G[1][5]*G[1][6]*G[1][7]^2 - 
    432*zb^2*G[1][5]*G[1][6]*G[1][7]^2 + 864*z*zb^2*G[1][5]*G[1][6]*
     G[1][7]^2 - 432*z^3*zb^2*G[1][5]*G[1][6]*G[1][7]^2 + 
    216*zb^3*G[1][5]*G[1][6]*G[1][7]^2 - 648*z*zb^3*G[1][5]*G[1][6]*
     G[1][7]^2 + 432*z^2*zb^3*G[1][5]*G[1][6]*G[1][7]^2 + 
    108*zb*G[1][6]^2*G[1][7]^2 - 108*z*zb*G[1][6]^2*G[1][7]^2 - 
    108*z^2*zb*G[1][6]^2*G[1][7]^2 + 108*z^3*zb*G[1][6]^2*G[1][7]^2 - 
    216*zb^2*G[1][6]^2*G[1][7]^2 + 600*z*zb^2*G[1][6]^2*G[1][7]^2 - 
    384*z^3*zb^2*G[1][6]^2*G[1][7]^2 + 108*zb^3*G[1][6]^2*G[1][7]^2 - 
    492*z*zb^3*G[1][6]^2*G[1][7]^2 + 384*z^2*zb^3*G[1][6]^2*G[1][7]^2 - 
    112*z*zb^2*G[1][1]*G[1][7]^3 + 112*z^3*zb^2*G[1][1]*G[1][7]^3 + 
    112*z*zb^3*G[1][1]*G[1][7]^3 - 112*z^2*zb^3*G[1][1]*G[1][7]^3 - 
    112*zb*G[1][2]*G[1][7]^3 + 112*z*zb*G[1][2]*G[1][7]^3 + 
    112*z^2*zb*G[1][2]*G[1][7]^3 - 112*z^3*zb*G[1][2]*G[1][7]^3 + 
    224*zb^2*G[1][2]*G[1][7]^3 - 336*z*zb^2*G[1][2]*G[1][7]^3 + 
    112*z^3*zb^2*G[1][2]*G[1][7]^3 - 112*zb^3*G[1][2]*G[1][7]^3 + 
    224*z*zb^3*G[1][2]*G[1][7]^3 - 112*z^2*zb^3*G[1][2]*G[1][7]^3 - 
    112*zb*G[1][3]*G[1][7]^3 + 112*z*zb*G[1][3]*G[1][7]^3 + 
    112*z^2*zb*G[1][3]*G[1][7]^3 - 112*z^3*zb*G[1][3]*G[1][7]^3 + 
    224*zb^2*G[1][3]*G[1][7]^3 - 448*z*zb^2*G[1][3]*G[1][7]^3 + 
    224*z^3*zb^2*G[1][3]*G[1][7]^3 - 112*zb^3*G[1][3]*G[1][7]^3 + 
    336*z*zb^3*G[1][3]*G[1][7]^3 - 224*z^2*zb^3*G[1][3]*G[1][7]^3 + 
    176*zb*G[1][4]*G[1][7]^3 - 176*z*zb*G[1][4]*G[1][7]^3 - 
    176*z^2*zb*G[1][4]*G[1][7]^3 + 176*z^3*zb*G[1][4]*G[1][7]^3 - 
    352*zb^2*G[1][4]*G[1][7]^3 + 704*z*zb^2*G[1][4]*G[1][7]^3 - 
    352*z^3*zb^2*G[1][4]*G[1][7]^3 + 176*zb^3*G[1][4]*G[1][7]^3 - 
    528*z*zb^3*G[1][4]*G[1][7]^3 + 352*z^2*zb^3*G[1][4]*G[1][7]^3 + 
    148*zb*G[1][5]*G[1][7]^3 - 148*z*zb*G[1][5]*G[1][7]^3 - 
    148*z^2*zb*G[1][5]*G[1][7]^3 + 148*z^3*zb*G[1][5]*G[1][7]^3 - 
    296*zb^2*G[1][5]*G[1][7]^3 + 592*z*zb^2*G[1][5]*G[1][7]^3 - 
    296*z^3*zb^2*G[1][5]*G[1][7]^3 + 148*zb^3*G[1][5]*G[1][7]^3 - 
    444*z*zb^3*G[1][5]*G[1][7]^3 + 296*z^2*zb^3*G[1][5]*G[1][7]^3 - 
    64*zb*G[1][6]*G[1][7]^3 + 64*z*zb*G[1][6]*G[1][7]^3 + 
    64*z^2*zb*G[1][6]*G[1][7]^3 - 64*z^3*zb*G[1][6]*G[1][7]^3 + 
    128*zb^2*G[1][6]*G[1][7]^3 - 200*z*zb^2*G[1][6]*G[1][7]^3 + 
    72*z^3*zb^2*G[1][6]*G[1][7]^3 - 64*zb^3*G[1][6]*G[1][7]^3 + 
    136*z*zb^3*G[1][6]*G[1][7]^3 - 72*z^2*zb^3*G[1][6]*G[1][7]^3 - 
    145*zb*G[1][7]^4 + 145*z*zb*G[1][7]^4 + 145*z^2*zb*G[1][7]^4 - 
    145*z^3*zb*G[1][7]^4 + 290*zb^2*G[1][7]^4 - 706*z*zb^2*G[1][7]^4 + 
    416*z^3*zb^2*G[1][7]^4 - 145*zb^3*G[1][7]^4 + 561*z*zb^3*G[1][7]^4 - 
    416*z^2*zb^3*G[1][7]^4 - 1344*z*zb^2*G[1][1]*G[1][4]*G[2][1] + 
    1344*z^3*zb^2*G[1][1]*G[1][4]*G[2][1] + 1344*z*zb^3*G[1][1]*G[1][4]*
     G[2][1] - 1344*z^2*zb^3*G[1][1]*G[1][4]*G[2][1] - 
    1344*zb*G[1][2]*G[1][4]*G[2][1] + 1344*z*zb*G[1][2]*G[1][4]*G[2][1] + 
    1344*z^2*zb*G[1][2]*G[1][4]*G[2][1] - 1344*z^3*zb*G[1][2]*G[1][4]*
     G[2][1] + 2688*zb^2*G[1][2]*G[1][4]*G[2][1] - 
    4032*z*zb^2*G[1][2]*G[1][4]*G[2][1] + 1344*z^3*zb^2*G[1][2]*G[1][4]*
     G[2][1] - 1344*zb^3*G[1][2]*G[1][4]*G[2][1] + 
    2688*z*zb^3*G[1][2]*G[1][4]*G[2][1] - 1344*z^2*zb^3*G[1][2]*G[1][4]*
     G[2][1] - 1344*zb*G[1][3]*G[1][4]*G[2][1] + 1344*z*zb*G[1][3]*G[1][4]*
     G[2][1] + 1344*z^2*zb*G[1][3]*G[1][4]*G[2][1] - 
    1344*z^3*zb*G[1][3]*G[1][4]*G[2][1] + 2688*zb^2*G[1][3]*G[1][4]*G[2][1] - 
    5376*z*zb^2*G[1][3]*G[1][4]*G[2][1] + 2688*z^3*zb^2*G[1][3]*G[1][4]*
     G[2][1] - 1344*zb^3*G[1][3]*G[1][4]*G[2][1] + 
    4032*z*zb^3*G[1][3]*G[1][4]*G[2][1] - 2688*z^2*zb^3*G[1][3]*G[1][4]*
     G[2][1] + 304*zb*G[1][4]^2*G[2][1] - 304*z*zb*G[1][4]^2*G[2][1] - 
    192*z^2*zb*G[1][4]^2*G[2][1] + 192*z^3*zb*G[1][4]^2*G[2][1] - 
    608*zb^2*G[1][4]^2*G[2][1] + 992*z*zb^2*G[1][4]^2*G[2][1] - 
    496*z^3*zb^2*G[1][4]^2*G[2][1] + 304*zb^3*G[1][4]^2*G[2][1] - 
    688*z*zb^3*G[1][4]^2*G[2][1] + 496*z^2*zb^3*G[1][4]^2*G[2][1] - 
    1344*z*zb^2*G[1][1]*G[1][5]*G[2][1] + 1344*z^3*zb^2*G[1][1]*G[1][5]*
     G[2][1] + 1344*z*zb^3*G[1][1]*G[1][5]*G[2][1] - 
    1344*z^2*zb^3*G[1][1]*G[1][5]*G[2][1] - 1344*zb*G[1][2]*G[1][5]*G[2][1] + 
    1344*z*zb*G[1][2]*G[1][5]*G[2][1] + 1344*z^2*zb*G[1][2]*G[1][5]*G[2][1] - 
    1344*z^3*zb*G[1][2]*G[1][5]*G[2][1] + 2688*zb^2*G[1][2]*G[1][5]*G[2][1] - 
    4032*z*zb^2*G[1][2]*G[1][5]*G[2][1] + 1344*z^3*zb^2*G[1][2]*G[1][5]*
     G[2][1] - 1344*zb^3*G[1][2]*G[1][5]*G[2][1] + 
    2688*z*zb^3*G[1][2]*G[1][5]*G[2][1] - 1344*z^2*zb^3*G[1][2]*G[1][5]*
     G[2][1] - 1344*zb*G[1][3]*G[1][5]*G[2][1] + 1344*z*zb*G[1][3]*G[1][5]*
     G[2][1] + 1344*z^2*zb*G[1][3]*G[1][5]*G[2][1] - 
    1344*z^3*zb*G[1][3]*G[1][5]*G[2][1] + 2688*zb^2*G[1][3]*G[1][5]*G[2][1] - 
    5376*z*zb^2*G[1][3]*G[1][5]*G[2][1] + 2688*z^3*zb^2*G[1][3]*G[1][5]*
     G[2][1] - 1344*zb^3*G[1][3]*G[1][5]*G[2][1] + 
    4032*z*zb^3*G[1][3]*G[1][5]*G[2][1] - 2688*z^2*zb^3*G[1][3]*G[1][5]*
     G[2][1] + 224*z*G[1][4]*G[1][5]*G[2][1] - 448*z^2*G[1][4]*G[1][5]*
     G[2][1] + 224*z^3*G[1][4]*G[1][5]*G[2][1] + 416*zb*G[1][4]*G[1][5]*
     G[2][1] - 640*z*zb*G[1][4]*G[1][5]*G[2][1] - 416*z^2*zb*G[1][4]*G[1][5]*
     G[2][1] + 640*z^3*zb*G[1][4]*G[1][5]*G[2][1] - 
    832*zb^2*G[1][4]*G[1][5]*G[2][1] + 2336*z*zb^2*G[1][4]*G[1][5]*G[2][1] - 
    1280*z^3*zb^2*G[1][4]*G[1][5]*G[2][1] + 416*zb^3*G[1][4]*G[1][5]*
     G[2][1] - 1920*z*zb^3*G[1][4]*G[1][5]*G[2][1] + 
    1280*z^2*zb^3*G[1][4]*G[1][5]*G[2][1] - 112*z*G[1][5]^2*G[2][1] + 
    224*z^2*G[1][5]^2*G[2][1] - 112*z^3*G[1][5]^2*G[2][1] + 
    384*zb*G[1][5]^2*G[2][1] - 272*z*zb*G[1][5]^2*G[2][1] - 
    496*z^2*zb*G[1][5]^2*G[2][1] + 384*z^3*zb*G[1][5]^2*G[2][1] - 
    768*zb^2*G[1][5]^2*G[2][1] + 1424*z*zb^2*G[1][5]^2*G[2][1] - 
    656*z^3*zb^2*G[1][5]^2*G[2][1] + 384*zb^3*G[1][5]^2*G[2][1] - 
    1040*z*zb^3*G[1][5]^2*G[2][1] + 656*z^2*zb^3*G[1][5]^2*G[2][1] + 
    624*zb*G[1][4]*G[1][6]*G[2][1] - 624*z*zb*G[1][4]*G[1][6]*G[2][1] - 
    624*z^2*zb*G[1][4]*G[1][6]*G[2][1] + 624*z^3*zb*G[1][4]*G[1][6]*G[2][1] - 
    1248*zb^2*G[1][4]*G[1][6]*G[2][1] + 1824*z*zb^2*G[1][4]*G[1][6]*G[2][1] - 
    576*z^3*zb^2*G[1][4]*G[1][6]*G[2][1] + 624*zb^3*G[1][4]*G[1][6]*G[2][1] - 
    1200*z*zb^3*G[1][4]*G[1][6]*G[2][1] + 576*z^2*zb^3*G[1][4]*G[1][6]*
     G[2][1] - 672*z*zb^2*G[1][5]*G[1][6]*G[2][1] + 
    672*z^3*zb^2*G[1][5]*G[1][6]*G[2][1] + 672*z*zb^3*G[1][5]*G[1][6]*
     G[2][1] - 672*z^2*zb^3*G[1][5]*G[1][6]*G[2][1] + 
    48*zb*G[1][6]^2*G[2][1] - 48*z*zb*G[1][6]^2*G[2][1] - 
    48*z^2*zb*G[1][6]^2*G[2][1] + 48*z^3*zb*G[1][6]^2*G[2][1] - 
    96*zb^2*G[1][6]^2*G[2][1] + 192*z*zb^2*G[1][6]^2*G[2][1] - 
    96*z^3*zb^2*G[1][6]^2*G[2][1] + 48*zb^3*G[1][6]^2*G[2][1] - 
    144*z*zb^3*G[1][6]^2*G[2][1] + 96*z^2*zb^3*G[1][6]^2*G[2][1] + 
    528*zb*G[1][4]*G[1][7]*G[2][1] - 528*z*zb*G[1][4]*G[1][7]*G[2][1] - 
    528*z^2*zb*G[1][4]*G[1][7]*G[2][1] + 528*z^3*zb*G[1][4]*G[1][7]*G[2][1] - 
    1056*zb^2*G[1][4]*G[1][7]*G[2][1] + 1440*z*zb^2*G[1][4]*G[1][7]*G[2][1] - 
    384*z^3*zb^2*G[1][4]*G[1][7]*G[2][1] + 528*zb^3*G[1][4]*G[1][7]*G[2][1] - 
    912*z*zb^3*G[1][4]*G[1][7]*G[2][1] + 384*z^2*zb^3*G[1][4]*G[1][7]*
     G[2][1] - 672*z*zb^2*G[1][5]*G[1][7]*G[2][1] + 
    672*z^3*zb^2*G[1][5]*G[1][7]*G[2][1] + 672*z*zb^3*G[1][5]*G[1][7]*
     G[2][1] - 672*z^2*zb^3*G[1][5]*G[1][7]*G[2][1] + 
    240*zb*G[1][6]*G[1][7]*G[2][1] - 240*z*zb*G[1][6]*G[1][7]*G[2][1] - 
    240*z^2*zb*G[1][6]*G[1][7]*G[2][1] + 240*z^3*zb*G[1][6]*G[1][7]*G[2][1] - 
    480*zb^2*G[1][6]*G[1][7]*G[2][1] + 960*z*zb^2*G[1][6]*G[1][7]*G[2][1] - 
    480*z^3*zb^2*G[1][6]*G[1][7]*G[2][1] + 240*zb^3*G[1][6]*G[1][7]*G[2][1] - 
    720*z*zb^3*G[1][6]*G[1][7]*G[2][1] + 480*z^2*zb^3*G[1][6]*G[1][7]*
     G[2][1] + 192*zb*G[1][7]^2*G[2][1] - 192*z*zb*G[1][7]^2*G[2][1] - 
    192*z^2*zb*G[1][7]^2*G[2][1] + 192*z^3*zb*G[1][7]^2*G[2][1] - 
    384*zb^2*G[1][7]^2*G[2][1] + 768*z*zb^2*G[1][7]^2*G[2][1] - 
    384*z^3*zb^2*G[1][7]^2*G[2][1] + 192*zb^3*G[1][7]^2*G[2][1] - 
    576*z*zb^3*G[1][7]^2*G[2][1] + 384*z^2*zb^3*G[1][7]^2*G[2][1] - 
    672*z*G[2][1]^2 + 1344*z^2*G[2][1]^2 - 672*z^3*G[2][1]^2 + 
    432*zb*G[2][1]^2 + 240*z*zb*G[2][1]^2 - 1776*z^2*zb*G[2][1]^2 + 
    1104*z^3*zb*G[2][1]^2 - 864*zb^2*G[2][1]^2 + 1056*z*zb^2*G[2][1]^2 - 
    864*z^3*zb^2*G[2][1]^2 + 432*zb^3*G[2][1]^2 - 624*z*zb^3*G[2][1]^2 + 
    864*z^2*zb^3*G[2][1]^2 - 1344*z*zb^2*G[1][1]*G[1][4]*G[2][2] + 
    1344*z^3*zb^2*G[1][1]*G[1][4]*G[2][2] + 1344*z*zb^3*G[1][1]*G[1][4]*
     G[2][2] - 1344*z^2*zb^3*G[1][1]*G[1][4]*G[2][2] - 
    1344*zb*G[1][2]*G[1][4]*G[2][2] + 1344*z*zb*G[1][2]*G[1][4]*G[2][2] + 
    1344*z^2*zb*G[1][2]*G[1][4]*G[2][2] - 1344*z^3*zb*G[1][2]*G[1][4]*
     G[2][2] + 2688*zb^2*G[1][2]*G[1][4]*G[2][2] - 
    4032*z*zb^2*G[1][2]*G[1][4]*G[2][2] + 1344*z^3*zb^2*G[1][2]*G[1][4]*
     G[2][2] - 1344*zb^3*G[1][2]*G[1][4]*G[2][2] + 
    2688*z*zb^3*G[1][2]*G[1][4]*G[2][2] - 1344*z^2*zb^3*G[1][2]*G[1][4]*
     G[2][2] - 1344*zb*G[1][3]*G[1][4]*G[2][2] + 1344*z*zb*G[1][3]*G[1][4]*
     G[2][2] + 1344*z^2*zb*G[1][3]*G[1][4]*G[2][2] - 
    1344*z^3*zb*G[1][3]*G[1][4]*G[2][2] + 2688*zb^2*G[1][3]*G[1][4]*G[2][2] - 
    5376*z*zb^2*G[1][3]*G[1][4]*G[2][2] + 2688*z^3*zb^2*G[1][3]*G[1][4]*
     G[2][2] - 1344*zb^3*G[1][3]*G[1][4]*G[2][2] + 
    4032*z*zb^3*G[1][3]*G[1][4]*G[2][2] - 2688*z^2*zb^3*G[1][3]*G[1][4]*
     G[2][2] - 1752*zb*G[1][4]^2*G[2][2] + 1752*z*zb*G[1][4]^2*G[2][2] + 
    1752*z^2*zb*G[1][4]^2*G[2][2] - 1752*z^3*zb*G[1][4]^2*G[2][2] + 
    3504*zb^2*G[1][4]^2*G[2][2] - 3984*z*zb^2*G[1][4]^2*G[2][2] + 
    480*z^3*zb^2*G[1][4]^2*G[2][2] - 1752*zb^3*G[1][4]^2*G[2][2] + 
    2232*z*zb^3*G[1][4]^2*G[2][2] - 480*z^2*zb^3*G[1][4]^2*G[2][2] + 
    1344*z*zb^2*G[1][1]*G[1][5]*G[2][2] - 1344*z^3*zb^2*G[1][1]*G[1][5]*
     G[2][2] - 1344*z*zb^3*G[1][1]*G[1][5]*G[2][2] + 
    1344*z^2*zb^3*G[1][1]*G[1][5]*G[2][2] + 1344*zb*G[1][2]*G[1][5]*G[2][2] - 
    1344*z*zb*G[1][2]*G[1][5]*G[2][2] - 1344*z^2*zb*G[1][2]*G[1][5]*G[2][2] + 
    1344*z^3*zb*G[1][2]*G[1][5]*G[2][2] - 2688*zb^2*G[1][2]*G[1][5]*G[2][2] + 
    4032*z*zb^2*G[1][2]*G[1][5]*G[2][2] - 1344*z^3*zb^2*G[1][2]*G[1][5]*
     G[2][2] + 1344*zb^3*G[1][2]*G[1][5]*G[2][2] - 
    2688*z*zb^3*G[1][2]*G[1][5]*G[2][2] + 1344*z^2*zb^3*G[1][2]*G[1][5]*
     G[2][2] + 1344*zb*G[1][3]*G[1][5]*G[2][2] - 1344*z*zb*G[1][3]*G[1][5]*
     G[2][2] - 1344*z^2*zb*G[1][3]*G[1][5]*G[2][2] + 
    1344*z^3*zb*G[1][3]*G[1][5]*G[2][2] - 2688*zb^2*G[1][3]*G[1][5]*G[2][2] + 
    5376*z*zb^2*G[1][3]*G[1][5]*G[2][2] - 2688*z^3*zb^2*G[1][3]*G[1][5]*
     G[2][2] + 1344*zb^3*G[1][3]*G[1][5]*G[2][2] - 
    4032*z*zb^3*G[1][3]*G[1][5]*G[2][2] + 2688*z^2*zb^3*G[1][3]*G[1][5]*
     G[2][2] + 2784*zb*G[1][4]*G[1][5]*G[2][2] - 2784*z*zb*G[1][4]*G[1][5]*
     G[2][2] - 2784*z^2*zb*G[1][4]*G[1][5]*G[2][2] + 
    2784*z^3*zb*G[1][4]*G[1][5]*G[2][2] - 5568*zb^2*G[1][4]*G[1][5]*G[2][2] + 
    2400*z*zb^2*G[1][4]*G[1][5]*G[2][2] + 3168*z^3*zb^2*G[1][4]*G[1][5]*
     G[2][2] + 2784*zb^3*G[1][4]*G[1][5]*G[2][2] + 
    384*z*zb^3*G[1][4]*G[1][5]*G[2][2] - 3168*z^2*zb^3*G[1][4]*G[1][5]*
     G[2][2] - 456*zb*G[1][5]^2*G[2][2] + 456*z*zb*G[1][5]^2*G[2][2] + 
    456*z^2*zb*G[1][5]^2*G[2][2] - 456*z^3*zb*G[1][5]^2*G[2][2] + 
    912*zb^2*G[1][5]^2*G[2][2] + 1200*z*zb^2*G[1][5]^2*G[2][2] - 
    2112*z^3*zb^2*G[1][5]^2*G[2][2] - 456*zb^3*G[1][5]^2*G[2][2] - 
    1656*z*zb^3*G[1][5]^2*G[2][2] + 2112*z^2*zb^3*G[1][5]^2*G[2][2] - 
    384*zb*G[1][4]*G[1][6]*G[2][2] + 384*z*zb*G[1][4]*G[1][6]*G[2][2] + 
    384*z^2*zb*G[1][4]*G[1][6]*G[2][2] - 384*z^3*zb*G[1][4]*G[1][6]*G[2][2] + 
    768*zb^2*G[1][4]*G[1][6]*G[2][2] - 1536*z*zb^2*G[1][4]*G[1][6]*G[2][2] + 
    768*z^3*zb^2*G[1][4]*G[1][6]*G[2][2] - 384*zb^3*G[1][4]*G[1][6]*G[2][2] + 
    1152*z*zb^3*G[1][4]*G[1][6]*G[2][2] - 768*z^2*zb^3*G[1][4]*G[1][6]*
     G[2][2] - 1392*zb*G[1][5]*G[1][6]*G[2][2] + 1392*z*zb*G[1][5]*G[1][6]*
     G[2][2] + 1392*z^2*zb*G[1][5]*G[1][6]*G[2][2] - 
    1392*z^3*zb*G[1][5]*G[1][6]*G[2][2] + 2784*zb^2*G[1][5]*G[1][6]*G[2][2] - 
    5568*z*zb^2*G[1][5]*G[1][6]*G[2][2] + 2784*z^3*zb^2*G[1][5]*G[1][6]*
     G[2][2] - 1392*zb^3*G[1][5]*G[1][6]*G[2][2] + 
    4176*z*zb^3*G[1][5]*G[1][6]*G[2][2] - 2784*z^2*zb^3*G[1][5]*G[1][6]*
     G[2][2] - 936*zb*G[1][6]^2*G[2][2] + 936*z*zb*G[1][6]^2*G[2][2] + 
    936*z^2*zb*G[1][6]^2*G[2][2] - 936*z^3*zb*G[1][6]^2*G[2][2] + 
    1872*zb^2*G[1][6]^2*G[2][2] - 2736*z*zb^2*G[1][6]^2*G[2][2] + 
    864*z^3*zb^2*G[1][6]^2*G[2][2] - 936*zb^3*G[1][6]^2*G[2][2] + 
    1800*z*zb^3*G[1][6]^2*G[2][2] - 864*z^2*zb^3*G[1][6]^2*G[2][2] - 
    672*zb*G[1][4]*G[1][7]*G[2][2] + 672*z*zb*G[1][4]*G[1][7]*G[2][2] + 
    672*z^2*zb*G[1][4]*G[1][7]*G[2][2] - 672*z^3*zb*G[1][4]*G[1][7]*G[2][2] + 
    1344*zb^2*G[1][4]*G[1][7]*G[2][2] - 2688*z*zb^2*G[1][4]*G[1][7]*G[2][2] + 
    1344*z^3*zb^2*G[1][4]*G[1][7]*G[2][2] - 672*zb^3*G[1][4]*G[1][7]*
     G[2][2] + 2016*z*zb^3*G[1][4]*G[1][7]*G[2][2] - 
    1344*z^2*zb^3*G[1][4]*G[1][7]*G[2][2] - 816*zb*G[1][5]*G[1][7]*G[2][2] + 
    816*z*zb*G[1][5]*G[1][7]*G[2][2] + 816*z^2*zb*G[1][5]*G[1][7]*G[2][2] - 
    816*z^3*zb*G[1][5]*G[1][7]*G[2][2] + 1632*zb^2*G[1][5]*G[1][7]*G[2][2] - 
    3264*z*zb^2*G[1][5]*G[1][7]*G[2][2] + 1632*z^3*zb^2*G[1][5]*G[1][7]*
     G[2][2] - 816*zb^3*G[1][5]*G[1][7]*G[2][2] + 2448*z*zb^3*G[1][5]*G[1][7]*
     G[2][2] - 1632*z^2*zb^3*G[1][5]*G[1][7]*G[2][2] - 
    96*zb*G[1][6]*G[1][7]*G[2][2] + 96*z*zb*G[1][6]*G[1][7]*G[2][2] + 
    96*z^2*zb*G[1][6]*G[1][7]*G[2][2] - 96*z^3*zb*G[1][6]*G[1][7]*G[2][2] + 
    192*zb^2*G[1][6]*G[1][7]*G[2][2] + 288*z*zb^2*G[1][6]*G[1][7]*G[2][2] - 
    480*z^3*zb^2*G[1][6]*G[1][7]*G[2][2] - 96*zb^3*G[1][6]*G[1][7]*G[2][2] - 
    384*z*zb^3*G[1][6]*G[1][7]*G[2][2] + 480*z^2*zb^3*G[1][6]*G[1][7]*
     G[2][2] + 744*zb*G[1][7]^2*G[2][2] - 744*z*zb*G[1][7]^2*G[2][2] - 
    744*z^2*zb*G[1][7]^2*G[2][2] + 744*z^3*zb*G[1][7]^2*G[2][2] - 
    1488*zb^2*G[1][7]^2*G[2][2] + 3984*z*zb^2*G[1][7]^2*G[2][2] - 
    2496*z^3*zb^2*G[1][7]^2*G[2][2] + 744*zb^3*G[1][7]^2*G[2][2] - 
    3240*z*zb^3*G[1][7]^2*G[2][2] + 2496*z^2*zb^3*G[1][7]^2*G[2][2] - 
    192*zb*G[2][1]*G[2][2] + 192*z*zb*G[2][1]*G[2][2] + 
    192*z^2*zb*G[2][1]*G[2][2] - 192*z^3*zb*G[2][1]*G[2][2] + 
    384*zb^2*G[2][1]*G[2][2] - 768*z*zb^2*G[2][1]*G[2][2] + 
    384*z^3*zb^2*G[2][1]*G[2][2] - 192*zb^3*G[2][1]*G[2][2] + 
    576*z*zb^3*G[2][1]*G[2][2] - 384*z^2*zb^3*G[2][1]*G[2][2] - 
    1248*zb*G[2][2]^2 + 1248*z*zb*G[2][2]^2 + 1248*z^2*zb*G[2][2]^2 - 
    1248*z^3*zb*G[2][2]^2 + 2496*zb^2*G[2][2]^2 - 4992*z*zb^2*G[2][2]^2 + 
    2496*z^3*zb^2*G[2][2]^2 - 1248*zb^3*G[2][2]^2 + 3744*z*zb^3*G[2][2]^2 - 
    2496*z^2*zb^3*G[2][2]^2 + 1344*z*zb^2*G[1][1]*G[1][4]*G[2][3] - 
    1344*z^3*zb^2*G[1][1]*G[1][4]*G[2][3] - 1344*z*zb^3*G[1][1]*G[1][4]*
     G[2][3] + 1344*z^2*zb^3*G[1][1]*G[1][4]*G[2][3] + 
    1344*zb*G[1][2]*G[1][4]*G[2][3] - 1344*z*zb*G[1][2]*G[1][4]*G[2][3] - 
    1344*z^2*zb*G[1][2]*G[1][4]*G[2][3] + 1344*z^3*zb*G[1][2]*G[1][4]*
     G[2][3] - 2688*zb^2*G[1][2]*G[1][4]*G[2][3] + 
    4032*z*zb^2*G[1][2]*G[1][4]*G[2][3] - 1344*z^3*zb^2*G[1][2]*G[1][4]*
     G[2][3] + 1344*zb^3*G[1][2]*G[1][4]*G[2][3] - 
    2688*z*zb^3*G[1][2]*G[1][4]*G[2][3] + 1344*z^2*zb^3*G[1][2]*G[1][4]*
     G[2][3] + 1344*zb*G[1][3]*G[1][4]*G[2][3] - 1344*z*zb*G[1][3]*G[1][4]*
     G[2][3] - 1344*z^2*zb*G[1][3]*G[1][4]*G[2][3] + 
    1344*z^3*zb*G[1][3]*G[1][4]*G[2][3] - 2688*zb^2*G[1][3]*G[1][4]*G[2][3] + 
    5376*z*zb^2*G[1][3]*G[1][4]*G[2][3] - 2688*z^3*zb^2*G[1][3]*G[1][4]*
     G[2][3] + 1344*zb^3*G[1][3]*G[1][4]*G[2][3] - 
    4032*z*zb^3*G[1][3]*G[1][4]*G[2][3] + 2688*z^2*zb^3*G[1][3]*G[1][4]*
     G[2][3] + 192*zb*G[1][4]^2*G[2][3] - 192*z*zb*G[1][4]^2*G[2][3] - 
    192*z^2*zb*G[1][4]^2*G[2][3] + 192*z^3*zb*G[1][4]^2*G[2][3] - 
    384*zb^2*G[1][4]^2*G[2][3] - 576*z*zb^2*G[1][4]^2*G[2][3] + 
    960*z^3*zb^2*G[1][4]^2*G[2][3] + 192*zb^3*G[1][4]^2*G[2][3] + 
    768*z*zb^3*G[1][4]^2*G[2][3] - 960*z^2*zb^3*G[1][4]^2*G[2][3] - 
    1344*z*zb^2*G[1][1]*G[1][5]*G[2][3] + 1344*z^3*zb^2*G[1][1]*G[1][5]*
     G[2][3] + 1344*z*zb^3*G[1][1]*G[1][5]*G[2][3] - 
    1344*z^2*zb^3*G[1][1]*G[1][5]*G[2][3] - 1344*zb*G[1][2]*G[1][5]*G[2][3] + 
    1344*z*zb*G[1][2]*G[1][5]*G[2][3] + 1344*z^2*zb*G[1][2]*G[1][5]*G[2][3] - 
    1344*z^3*zb*G[1][2]*G[1][5]*G[2][3] + 2688*zb^2*G[1][2]*G[1][5]*G[2][3] - 
    4032*z*zb^2*G[1][2]*G[1][5]*G[2][3] + 1344*z^3*zb^2*G[1][2]*G[1][5]*
     G[2][3] - 1344*zb^3*G[1][2]*G[1][5]*G[2][3] + 
    2688*z*zb^3*G[1][2]*G[1][5]*G[2][3] - 1344*z^2*zb^3*G[1][2]*G[1][5]*
     G[2][3] - 1344*zb*G[1][3]*G[1][5]*G[2][3] + 1344*z*zb*G[1][3]*G[1][5]*
     G[2][3] + 1344*z^2*zb*G[1][3]*G[1][5]*G[2][3] - 
    1344*z^3*zb*G[1][3]*G[1][5]*G[2][3] + 2688*zb^2*G[1][3]*G[1][5]*G[2][3] - 
    5376*z*zb^2*G[1][3]*G[1][5]*G[2][3] + 2688*z^3*zb^2*G[1][3]*G[1][5]*
     G[2][3] - 1344*zb^3*G[1][3]*G[1][5]*G[2][3] + 
    4032*z*zb^3*G[1][3]*G[1][5]*G[2][3] - 2688*z^2*zb^3*G[1][3]*G[1][5]*
     G[2][3] - 2352*zb*G[1][4]*G[1][5]*G[2][3] + 2352*z*zb*G[1][4]*G[1][5]*
     G[2][3] + 2352*z^2*zb*G[1][4]*G[1][5]*G[2][3] - 
    2352*z^3*zb*G[1][4]*G[1][5]*G[2][3] + 4704*zb^2*G[1][4]*G[1][5]*G[2][3] - 
    1344*z*zb^2*G[1][4]*G[1][5]*G[2][3] - 3360*z^3*zb^2*G[1][4]*G[1][5]*
     G[2][3] - 2352*zb^3*G[1][4]*G[1][5]*G[2][3] - 
    1008*z*zb^3*G[1][4]*G[1][5]*G[2][3] + 3360*z^2*zb^3*G[1][4]*G[1][5]*
     G[2][3] + 312*zb*G[1][5]^2*G[2][3] - 312*z*zb*G[1][5]^2*G[2][3] - 
    312*z^2*zb*G[1][5]^2*G[2][3] + 312*z^3*zb*G[1][5]^2*G[2][3] - 
    624*zb^2*G[1][5]^2*G[2][3] - 96*z*zb^2*G[1][5]^2*G[2][3] + 
    720*z^3*zb^2*G[1][5]^2*G[2][3] + 312*zb^3*G[1][5]^2*G[2][3] + 
    408*z*zb^3*G[1][5]^2*G[2][3] - 720*z^2*zb^3*G[1][5]^2*G[2][3] + 
    96*zb*G[1][4]*G[1][6]*G[2][3] - 96*z*zb*G[1][4]*G[1][6]*G[2][3] - 
    96*z^2*zb*G[1][4]*G[1][6]*G[2][3] + 96*z^3*zb*G[1][4]*G[1][6]*G[2][3] - 
    192*zb^2*G[1][4]*G[1][6]*G[2][3] + 384*z*zb^2*G[1][4]*G[1][6]*G[2][3] - 
    192*z^3*zb^2*G[1][4]*G[1][6]*G[2][3] + 96*zb^3*G[1][4]*G[1][6]*G[2][3] - 
    288*z*zb^3*G[1][4]*G[1][6]*G[2][3] + 192*z^2*zb^3*G[1][4]*G[1][6]*
     G[2][3] + 720*zb*G[1][5]*G[1][6]*G[2][3] - 720*z*zb*G[1][5]*G[1][6]*
     G[2][3] - 720*z^2*zb*G[1][5]*G[1][6]*G[2][3] + 
    720*z^3*zb*G[1][5]*G[1][6]*G[2][3] - 1440*zb^2*G[1][5]*G[1][6]*G[2][3] + 
    2880*z*zb^2*G[1][5]*G[1][6]*G[2][3] - 1440*z^3*zb^2*G[1][5]*G[1][6]*
     G[2][3] + 720*zb^3*G[1][5]*G[1][6]*G[2][3] - 2160*z*zb^3*G[1][5]*G[1][6]*
     G[2][3] + 1440*z^2*zb^3*G[1][5]*G[1][6]*G[2][3] + 
    624*zb*G[1][6]^2*G[2][3] - 624*z*zb*G[1][6]^2*G[2][3] - 
    624*z^2*zb*G[1][6]^2*G[2][3] + 624*z^3*zb*G[1][6]^2*G[2][3] - 
    1248*zb^2*G[1][6]^2*G[2][3] + 1824*z*zb^2*G[1][6]^2*G[2][3] - 
    576*z^3*zb^2*G[1][6]^2*G[2][3] + 624*zb^3*G[1][6]^2*G[2][3] - 
    1200*z*zb^3*G[1][6]^2*G[2][3] + 576*z^2*zb^3*G[1][6]^2*G[2][3] + 
    432*zb*G[1][4]*G[1][7]*G[2][3] - 432*z*zb*G[1][4]*G[1][7]*G[2][3] - 
    432*z^2*zb*G[1][4]*G[1][7]*G[2][3] + 432*z^3*zb*G[1][4]*G[1][7]*G[2][3] - 
    864*zb^2*G[1][4]*G[1][7]*G[2][3] + 1728*z*zb^2*G[1][4]*G[1][7]*G[2][3] - 
    864*z^3*zb^2*G[1][4]*G[1][7]*G[2][3] + 432*zb^3*G[1][4]*G[1][7]*G[2][3] - 
    1296*z*zb^3*G[1][4]*G[1][7]*G[2][3] + 864*z^2*zb^3*G[1][4]*G[1][7]*
     G[2][3] + 192*zb*G[1][5]*G[1][7]*G[2][3] - 192*z*zb*G[1][5]*G[1][7]*
     G[2][3] - 192*z^2*zb*G[1][5]*G[1][7]*G[2][3] + 
    192*z^3*zb*G[1][5]*G[1][7]*G[2][3] - 384*zb^2*G[1][5]*G[1][7]*G[2][3] + 
    768*z*zb^2*G[1][5]*G[1][7]*G[2][3] - 384*z^3*zb^2*G[1][5]*G[1][7]*
     G[2][3] + 192*zb^3*G[1][5]*G[1][7]*G[2][3] - 576*z*zb^3*G[1][5]*G[1][7]*
     G[2][3] + 384*z^2*zb^3*G[1][5]*G[1][7]*G[2][3] - 
    144*zb*G[1][6]*G[1][7]*G[2][3] + 144*z*zb*G[1][6]*G[1][7]*G[2][3] + 
    144*z^2*zb*G[1][6]*G[1][7]*G[2][3] - 144*z^3*zb*G[1][6]*G[1][7]*G[2][3] + 
    288*zb^2*G[1][6]*G[1][7]*G[2][3] - 576*z*zb^2*G[1][6]*G[1][7]*G[2][3] + 
    288*z^3*zb^2*G[1][6]*G[1][7]*G[2][3] - 144*zb^3*G[1][6]*G[1][7]*G[2][3] + 
    432*z*zb^3*G[1][6]*G[1][7]*G[2][3] - 288*z^2*zb^3*G[1][6]*G[1][7]*
     G[2][3] - 888*zb*G[1][7]^2*G[2][3] + 888*z*zb*G[1][7]^2*G[2][3] + 
    888*z^2*zb*G[1][7]^2*G[2][3] - 888*z^3*zb*G[1][7]^2*G[2][3] + 
    1776*zb^2*G[1][7]^2*G[2][3] - 4224*z*zb^2*G[1][7]^2*G[2][3] + 
    2448*z^3*zb^2*G[1][7]^2*G[2][3] - 888*zb^3*G[1][7]^2*G[2][3] + 
    3336*z*zb^3*G[1][7]^2*G[2][3] - 2448*z^2*zb^3*G[1][7]^2*G[2][3] + 
    288*zb*G[2][1]*G[2][3] - 288*z*zb*G[2][1]*G[2][3] - 
    288*z^2*zb*G[2][1]*G[2][3] + 288*z^3*zb*G[2][1]*G[2][3] - 
    576*zb^2*G[2][1]*G[2][3] + 1152*z*zb^2*G[2][1]*G[2][3] - 
    576*z^3*zb^2*G[2][1]*G[2][3] + 288*zb^3*G[2][1]*G[2][3] - 
    864*z*zb^3*G[2][1]*G[2][3] + 576*z^2*zb^3*G[2][1]*G[2][3] + 
    3360*zb*G[2][2]*G[2][3] - 3360*z*zb*G[2][2]*G[2][3] - 
    3360*z^2*zb*G[2][2]*G[2][3] + 3360*z^3*zb*G[2][2]*G[2][3] - 
    6720*zb^2*G[2][2]*G[2][3] + 13440*z*zb^2*G[2][2]*G[2][3] - 
    6720*z^3*zb^2*G[2][2]*G[2][3] + 3360*zb^3*G[2][2]*G[2][3] - 
    10080*z*zb^3*G[2][2]*G[2][3] + 6720*z^2*zb^3*G[2][2]*G[2][3] - 
    1872*zb*G[2][3]^2 + 1872*z*zb*G[2][3]^2 + 1872*z^2*zb*G[2][3]^2 - 
    1872*z^3*zb*G[2][3]^2 + 3744*zb^2*G[2][3]^2 - 7488*z*zb^2*G[2][3]^2 + 
    3744*z^3*zb^2*G[2][3]^2 - 1872*zb^3*G[2][3]^2 + 5616*z*zb^3*G[2][3]^2 - 
    3744*z^2*zb^3*G[2][3]^2 + 384*zb*G[1][4]^2*G[2][4] - 
    384*z*zb*G[1][4]^2*G[2][4] - 384*z^2*zb*G[1][4]^2*G[2][4] + 
    384*z^3*zb*G[1][4]^2*G[2][4] - 768*zb^2*G[1][4]^2*G[2][4] + 
    1536*z*zb^2*G[1][4]^2*G[2][4] - 768*z^3*zb^2*G[1][4]^2*G[2][4] + 
    384*zb^3*G[1][4]^2*G[2][4] - 1152*z*zb^3*G[1][4]^2*G[2][4] + 
    768*z^2*zb^3*G[1][4]^2*G[2][4] + 928*zb*G[1][4]*G[1][5]*G[2][4] - 
    928*z*zb*G[1][4]*G[1][5]*G[2][4] - 928*z^2*zb*G[1][4]*G[1][5]*G[2][4] + 
    928*z^3*zb*G[1][4]*G[1][5]*G[2][4] - 1856*zb^2*G[1][4]*G[1][5]*G[2][4] + 
    3712*z*zb^2*G[1][4]*G[1][5]*G[2][4] - 1856*z^3*zb^2*G[1][4]*G[1][5]*
     G[2][4] + 928*zb^3*G[1][4]*G[1][5]*G[2][4] - 2784*z*zb^3*G[1][4]*G[1][5]*
     G[2][4] + 1856*z^2*zb^3*G[1][4]*G[1][5]*G[2][4] - 
    920*zb*G[1][5]^2*G[2][4] + 920*z*zb*G[1][5]^2*G[2][4] + 
    920*z^2*zb*G[1][5]^2*G[2][4] - 920*z^3*zb*G[1][5]^2*G[2][4] + 
    1840*zb^2*G[1][5]^2*G[2][4] - 3680*z*zb^2*G[1][5]^2*G[2][4] + 
    1840*z^3*zb^2*G[1][5]^2*G[2][4] - 920*zb^3*G[1][5]^2*G[2][4] + 
    2760*z*zb^3*G[1][5]^2*G[2][4] - 1840*z^2*zb^3*G[1][5]^2*G[2][4] + 
    48*zb*G[1][5]*G[1][6]*G[2][4] - 48*z*zb*G[1][5]*G[1][6]*G[2][4] - 
    48*z^2*zb*G[1][5]*G[1][6]*G[2][4] + 48*z^3*zb*G[1][5]*G[1][6]*G[2][4] - 
    96*zb^2*G[1][5]*G[1][6]*G[2][4] + 192*z*zb^2*G[1][5]*G[1][6]*G[2][4] - 
    96*z^3*zb^2*G[1][5]*G[1][6]*G[2][4] + 48*zb^3*G[1][5]*G[1][6]*G[2][4] - 
    144*z*zb^3*G[1][5]*G[1][6]*G[2][4] + 96*z^2*zb^3*G[1][5]*G[1][6]*
     G[2][4] - 144*zb*G[1][4]*G[1][7]*G[2][4] + 144*z*zb*G[1][4]*G[1][7]*
     G[2][4] + 144*z^2*zb*G[1][4]*G[1][7]*G[2][4] - 
    144*z^3*zb*G[1][4]*G[1][7]*G[2][4] + 288*zb^2*G[1][4]*G[1][7]*G[2][4] - 
    576*z*zb^2*G[1][4]*G[1][7]*G[2][4] + 288*z^3*zb^2*G[1][4]*G[1][7]*
     G[2][4] - 144*zb^3*G[1][4]*G[1][7]*G[2][4] + 432*z*zb^3*G[1][4]*G[1][7]*
     G[2][4] - 288*z^2*zb^3*G[1][4]*G[1][7]*G[2][4] + 
    192*zb*G[1][5]*G[1][7]*G[2][4] - 192*z*zb*G[1][5]*G[1][7]*G[2][4] - 
    192*z^2*zb*G[1][5]*G[1][7]*G[2][4] + 192*z^3*zb*G[1][5]*G[1][7]*G[2][4] - 
    384*zb^2*G[1][5]*G[1][7]*G[2][4] + 768*z*zb^2*G[1][5]*G[1][7]*G[2][4] - 
    384*z^3*zb^2*G[1][5]*G[1][7]*G[2][4] + 192*zb^3*G[1][5]*G[1][7]*G[2][4] - 
    576*z*zb^3*G[1][5]*G[1][7]*G[2][4] + 384*z^2*zb^3*G[1][5]*G[1][7]*
     G[2][4] + 144*zb*G[1][6]*G[1][7]*G[2][4] - 144*z*zb*G[1][6]*G[1][7]*
     G[2][4] - 144*z^2*zb*G[1][6]*G[1][7]*G[2][4] + 
    144*z^3*zb*G[1][6]*G[1][7]*G[2][4] - 288*zb^2*G[1][6]*G[1][7]*G[2][4] + 
    576*z*zb^2*G[1][6]*G[1][7]*G[2][4] - 288*z^3*zb^2*G[1][6]*G[1][7]*
     G[2][4] + 144*zb^3*G[1][6]*G[1][7]*G[2][4] - 432*z*zb^3*G[1][6]*G[1][7]*
     G[2][4] + 288*z^2*zb^3*G[1][6]*G[1][7]*G[2][4] - 
    312*zb*G[1][7]^2*G[2][4] + 312*z*zb*G[1][7]^2*G[2][4] + 
    312*z^2*zb*G[1][7]^2*G[2][4] - 312*z^3*zb*G[1][7]^2*G[2][4] + 
    624*zb^2*G[1][7]^2*G[2][4] - 1248*z*zb^2*G[1][7]^2*G[2][4] + 
    624*z^3*zb^2*G[1][7]^2*G[2][4] - 312*zb^3*G[1][7]^2*G[2][4] + 
    936*z*zb^3*G[1][7]^2*G[2][4] - 624*z^2*zb^3*G[1][7]^2*G[2][4] - 
    1248*zb*G[2][1]*G[2][4] + 1248*z*zb*G[2][1]*G[2][4] + 
    1248*z^2*zb*G[2][1]*G[2][4] - 1248*z^3*zb*G[2][1]*G[2][4] + 
    2496*zb^2*G[2][1]*G[2][4] - 2304*z*zb^2*G[2][1]*G[2][4] - 
    192*z^3*zb^2*G[2][1]*G[2][4] - 1248*zb^3*G[2][1]*G[2][4] + 
    1056*z*zb^3*G[2][1]*G[2][4] + 192*z^2*zb^3*G[2][1]*G[2][4] + 
    1632*zb*G[2][2]*G[2][4] - 1632*z*zb*G[2][2]*G[2][4] - 
    1632*z^2*zb*G[2][2]*G[2][4] + 1632*z^3*zb*G[2][2]*G[2][4] - 
    3264*zb^2*G[2][2]*G[2][4] + 6528*z*zb^2*G[2][2]*G[2][4] - 
    3264*z^3*zb^2*G[2][2]*G[2][4] + 1632*zb^3*G[2][2]*G[2][4] - 
    4896*z*zb^3*G[2][2]*G[2][4] + 3264*z^2*zb^3*G[2][2]*G[2][4] - 
    1248*zb*G[2][3]*G[2][4] + 1248*z*zb*G[2][3]*G[2][4] + 
    1248*z^2*zb*G[2][3]*G[2][4] - 1248*z^3*zb*G[2][3]*G[2][4] + 
    2496*zb^2*G[2][3]*G[2][4] - 4992*z*zb^2*G[2][3]*G[2][4] + 
    2496*z^3*zb^2*G[2][3]*G[2][4] - 1248*zb^3*G[2][3]*G[2][4] + 
    3744*z*zb^3*G[2][3]*G[2][4] - 2496*z^2*zb^3*G[2][3]*G[2][4] + 
    48*zb*G[2][4]^2 - 48*z*zb*G[2][4]^2 - 48*z^2*zb*G[2][4]^2 + 
    48*z^3*zb*G[2][4]^2 - 96*zb^2*G[2][4]^2 + 192*z*zb^2*G[2][4]^2 - 
    96*z^3*zb^2*G[2][4]^2 + 48*zb^3*G[2][4]^2 - 144*z*zb^3*G[2][4]^2 + 
    96*z^2*zb^3*G[2][4]^2 - 1632*zb*G[1][4]*G[3][1] + 
    1632*z*zb*G[1][4]*G[3][1] + 1632*z^2*zb*G[1][4]*G[3][1] - 
    1632*z^3*zb*G[1][4]*G[3][1] + 3264*zb^2*G[1][4]*G[3][1] - 
    3840*z*zb^2*G[1][4]*G[3][1] + 576*z^3*zb^2*G[1][4]*G[3][1] - 
    1632*zb^3*G[1][4]*G[3][1] + 2208*z*zb^3*G[1][4]*G[3][1] - 
    576*z^2*zb^3*G[1][4]*G[3][1] - 1344*z*G[1][5]*G[3][1] + 
    2688*z^2*G[1][5]*G[3][1] - 1344*z^3*G[1][5]*G[3][1] + 
    3648*zb*G[1][5]*G[3][1] - 2304*z*zb*G[1][5]*G[3][1] - 
    6336*z^2*zb*G[1][5]*G[3][1] + 4992*z^3*zb*G[1][5]*G[3][1] - 
    7296*zb^2*G[1][5]*G[3][1] + 10560*z*zb^2*G[1][5]*G[3][1] - 
    4608*z^3*zb^2*G[1][5]*G[3][1] + 3648*zb^3*G[1][5]*G[3][1] - 
    6912*z*zb^3*G[1][5]*G[3][1] + 4608*z^2*zb^3*G[1][5]*G[3][1] - 
    192*zb*G[1][6]*G[3][1] + 192*z*zb*G[1][6]*G[3][1] + 
    192*z^2*zb*G[1][6]*G[3][1] - 192*z^3*zb*G[1][6]*G[3][1] + 
    384*zb^2*G[1][6]*G[3][1] - 768*z*zb^2*G[1][6]*G[3][1] + 
    384*z^3*zb^2*G[1][6]*G[3][1] - 192*zb^3*G[1][6]*G[3][1] + 
    576*z*zb^3*G[1][6]*G[3][1] - 384*z^2*zb^3*G[1][6]*G[3][1] - 
    192*zb*G[1][7]*G[3][1] + 192*z*zb*G[1][7]*G[3][1] + 
    192*z^2*zb*G[1][7]*G[3][1] - 192*z^3*zb*G[1][7]*G[3][1] + 
    384*zb^2*G[1][7]*G[3][1] - 768*z*zb^2*G[1][7]*G[3][1] + 
    384*z^3*zb^2*G[1][7]*G[3][1] - 192*zb^3*G[1][7]*G[3][1] + 
    576*z*zb^3*G[1][7]*G[3][1] - 384*z^2*zb^3*G[1][7]*G[3][1] - 
    1344*z*G[1][4]*G[3][2] + 2688*z^2*G[1][4]*G[3][2] - 
    1344*z^3*G[1][4]*G[3][2] + 1344*zb*G[1][4]*G[3][2] - 
    4032*z^2*zb*G[1][4]*G[3][2] + 2688*z^3*zb*G[1][4]*G[3][2] - 
    2688*zb^2*G[1][4]*G[3][2] + 6720*z*zb^2*G[1][4]*G[3][2] - 
    5376*z^3*zb^2*G[1][4]*G[3][2] + 1344*zb^3*G[1][4]*G[3][2] - 
    5376*z*zb^3*G[1][4]*G[3][2] + 5376*z^2*zb^3*G[1][4]*G[3][2] + 
    1056*zb*G[1][5]*G[3][2] - 1056*z*zb*G[1][5]*G[3][2] - 
    1056*z^2*zb*G[1][5]*G[3][2] + 1056*z^3*zb*G[1][5]*G[3][2] - 
    2112*zb^2*G[1][5]*G[3][2] + 1536*z*zb^2*G[1][5]*G[3][2] + 
    576*z^3*zb^2*G[1][5]*G[3][2] + 1056*zb^3*G[1][5]*G[3][2] - 
    480*z*zb^3*G[1][5]*G[3][2] - 576*z^2*zb^3*G[1][5]*G[3][2] + 
    960*zb*G[1][6]*G[3][2] - 960*z*zb*G[1][6]*G[3][2] - 
    960*z^2*zb*G[1][6]*G[3][2] + 960*z^3*zb*G[1][6]*G[3][2] - 
    1920*zb^2*G[1][6]*G[3][2] + 3840*z*zb^2*G[1][6]*G[3][2] - 
    1920*z^3*zb^2*G[1][6]*G[3][2] + 960*zb^3*G[1][6]*G[3][2] - 
    2880*z*zb^3*G[1][6]*G[3][2] + 1920*z^2*zb^3*G[1][6]*G[3][2] + 
    576*zb*G[1][7]*G[3][2] - 576*z*zb*G[1][7]*G[3][2] - 
    576*z^2*zb*G[1][7]*G[3][2] + 576*z^3*zb*G[1][7]*G[3][2] - 
    1152*zb^2*G[1][7]*G[3][2] + 2304*z*zb^2*G[1][7]*G[3][2] - 
    1152*z^3*zb^2*G[1][7]*G[3][2] + 576*zb^3*G[1][7]*G[3][2] - 
    1728*z*zb^3*G[1][7]*G[3][2] + 1152*z^2*zb^3*G[1][7]*G[3][2] + 
    2688*z*zb^2*G[1][1]*G[3][3] - 2688*z^3*zb^2*G[1][1]*G[3][3] - 
    2688*z*zb^3*G[1][1]*G[3][3] + 2688*z^2*zb^3*G[1][1]*G[3][3] + 
    2688*zb*G[1][2]*G[3][3] - 2688*z*zb*G[1][2]*G[3][3] - 
    2688*z^2*zb*G[1][2]*G[3][3] + 2688*z^3*zb*G[1][2]*G[3][3] - 
    5376*zb^2*G[1][2]*G[3][3] + 8064*z*zb^2*G[1][2]*G[3][3] - 
    2688*z^3*zb^2*G[1][2]*G[3][3] + 2688*zb^3*G[1][2]*G[3][3] - 
    5376*z*zb^3*G[1][2]*G[3][3] + 2688*z^2*zb^3*G[1][2]*G[3][3] + 
    2688*zb*G[1][3]*G[3][3] - 2688*z*zb*G[1][3]*G[3][3] - 
    2688*z^2*zb*G[1][3]*G[3][3] + 2688*z^3*zb*G[1][3]*G[3][3] - 
    5376*zb^2*G[1][3]*G[3][3] + 10752*z*zb^2*G[1][3]*G[3][3] - 
    5376*z^3*zb^2*G[1][3]*G[3][3] + 2688*zb^3*G[1][3]*G[3][3] - 
    8064*z*zb^3*G[1][3]*G[3][3] + 5376*z^2*zb^3*G[1][3]*G[3][3] - 
    1152*zb*G[1][5]*G[3][3] + 1152*z*zb*G[1][5]*G[3][3] + 
    1152*z^2*zb*G[1][5]*G[3][3] - 1152*z^3*zb*G[1][5]*G[3][3] + 
    2304*zb^2*G[1][5]*G[3][3] - 4608*z*zb^2*G[1][5]*G[3][3] + 
    2304*z^3*zb^2*G[1][5]*G[3][3] - 1152*zb^3*G[1][5]*G[3][3] + 
    3456*z*zb^3*G[1][5]*G[3][3] - 2304*z^2*zb^3*G[1][5]*G[3][3] + 
    2304*zb*G[1][6]*G[3][3] - 2304*z*zb*G[1][6]*G[3][3] - 
    2304*z^2*zb*G[1][6]*G[3][3] + 2304*z^3*zb*G[1][6]*G[3][3] - 
    4608*zb^2*G[1][6]*G[3][3] + 6528*z*zb^2*G[1][6]*G[3][3] - 
    1920*z^3*zb^2*G[1][6]*G[3][3] + 2304*zb^3*G[1][6]*G[3][3] - 
    4224*z*zb^3*G[1][6]*G[3][3] + 1920*z^2*zb^3*G[1][6]*G[3][3] + 
    2304*zb*G[1][7]*G[3][3] - 2304*z*zb*G[1][7]*G[3][3] - 
    2304*z^2*zb*G[1][7]*G[3][3] + 2304*z^3*zb*G[1][7]*G[3][3] - 
    4608*zb^2*G[1][7]*G[3][3] + 6528*z*zb^2*G[1][7]*G[3][3] - 
    1920*z^3*zb^2*G[1][7]*G[3][3] + 2304*zb^3*G[1][7]*G[3][3] - 
    4224*z*zb^3*G[1][7]*G[3][3] + 1920*z^2*zb^3*G[1][7]*G[3][3] - 
    2688*z*zb^2*G[1][1]*G[3][4] + 2688*z^3*zb^2*G[1][1]*G[3][4] + 
    2688*z*zb^3*G[1][1]*G[3][4] - 2688*z^2*zb^3*G[1][1]*G[3][4] - 
    2688*zb*G[1][2]*G[3][4] + 2688*z*zb*G[1][2]*G[3][4] + 
    2688*z^2*zb*G[1][2]*G[3][4] - 2688*z^3*zb*G[1][2]*G[3][4] + 
    5376*zb^2*G[1][2]*G[3][4] - 8064*z*zb^2*G[1][2]*G[3][4] + 
    2688*z^3*zb^2*G[1][2]*G[3][4] - 2688*zb^3*G[1][2]*G[3][4] + 
    5376*z*zb^3*G[1][2]*G[3][4] - 2688*z^2*zb^3*G[1][2]*G[3][4] - 
    2688*zb*G[1][3]*G[3][4] + 2688*z*zb*G[1][3]*G[3][4] + 
    2688*z^2*zb*G[1][3]*G[3][4] - 2688*z^3*zb*G[1][3]*G[3][4] + 
    5376*zb^2*G[1][3]*G[3][4] - 10752*z*zb^2*G[1][3]*G[3][4] + 
    5376*z^3*zb^2*G[1][3]*G[3][4] - 2688*zb^3*G[1][3]*G[3][4] + 
    8064*z*zb^3*G[1][3]*G[3][4] - 5376*z^2*zb^3*G[1][3]*G[3][4] + 
    1536*zb*G[1][4]*G[3][4] - 1536*z*zb*G[1][4]*G[3][4] - 
    1536*z^2*zb*G[1][4]*G[3][4] + 1536*z^3*zb*G[1][4]*G[3][4] - 
    3072*zb^2*G[1][4]*G[3][4] + 6144*z*zb^2*G[1][4]*G[3][4] - 
    3072*z^3*zb^2*G[1][4]*G[3][4] + 1536*zb^3*G[1][4]*G[3][4] - 
    4608*z*zb^3*G[1][4]*G[3][4] + 3072*z^2*zb^3*G[1][4]*G[3][4] - 
    384*zb*G[1][5]*G[3][4] + 384*z*zb*G[1][5]*G[3][4] + 
    384*z^2*zb*G[1][5]*G[3][4] - 384*z^3*zb*G[1][5]*G[3][4] + 
    768*zb^2*G[1][5]*G[3][4] - 1536*z*zb^2*G[1][5]*G[3][4] + 
    768*z^3*zb^2*G[1][5]*G[3][4] - 384*zb^3*G[1][5]*G[3][4] + 
    1152*z*zb^3*G[1][5]*G[3][4] - 768*z^2*zb^3*G[1][5]*G[3][4] - 
    384*zb*G[1][6]*G[3][4] + 384*z*zb*G[1][6]*G[3][4] + 
    384*z^2*zb*G[1][6]*G[3][4] - 384*z^3*zb*G[1][6]*G[3][4] + 
    768*zb^2*G[1][6]*G[3][4] + 1152*z*zb^2*G[1][6]*G[3][4] - 
    1920*z^3*zb^2*G[1][6]*G[3][4] - 384*zb^3*G[1][6]*G[3][4] - 
    1536*z*zb^3*G[1][6]*G[3][4] + 1920*z^2*zb^3*G[1][6]*G[3][4] - 
    768*zb*G[1][7]*G[3][4] + 768*z*zb*G[1][7]*G[3][4] + 
    768*z^2*zb*G[1][7]*G[3][4] - 768*z^3*zb*G[1][7]*G[3][4] + 
    1536*zb^2*G[1][7]*G[3][4] - 384*z*zb^2*G[1][7]*G[3][4] - 
    1152*z^3*zb^2*G[1][7]*G[3][4] - 768*zb^3*G[1][7]*G[3][4] - 
    384*z*zb^3*G[1][7]*G[3][4] + 1152*z^2*zb^3*G[1][7]*G[3][4] - 
    2688*z*zb^2*G[1][1]*G[3][5] + 2688*z^3*zb^2*G[1][1]*G[3][5] + 
    2688*z*zb^3*G[1][1]*G[3][5] - 2688*z^2*zb^3*G[1][1]*G[3][5] - 
    2688*zb*G[1][2]*G[3][5] + 2688*z*zb*G[1][2]*G[3][5] + 
    2688*z^2*zb*G[1][2]*G[3][5] - 2688*z^3*zb*G[1][2]*G[3][5] + 
    5376*zb^2*G[1][2]*G[3][5] - 8064*z*zb^2*G[1][2]*G[3][5] + 
    2688*z^3*zb^2*G[1][2]*G[3][5] - 2688*zb^3*G[1][2]*G[3][5] + 
    5376*z*zb^3*G[1][2]*G[3][5] - 2688*z^2*zb^3*G[1][2]*G[3][5] - 
    2688*zb*G[1][3]*G[3][5] + 2688*z*zb*G[1][3]*G[3][5] + 
    2688*z^2*zb*G[1][3]*G[3][5] - 2688*z^3*zb*G[1][3]*G[3][5] + 
    5376*zb^2*G[1][3]*G[3][5] - 10752*z*zb^2*G[1][3]*G[3][5] + 
    5376*z^3*zb^2*G[1][3]*G[3][5] - 2688*zb^3*G[1][3]*G[3][5] + 
    8064*z*zb^3*G[1][3]*G[3][5] - 5376*z^2*zb^3*G[1][3]*G[3][5] - 
    4320*zb*G[1][4]*G[3][5] + 4320*z*zb*G[1][4]*G[3][5] + 
    4320*z^2*zb*G[1][4]*G[3][5] - 4320*z^3*zb*G[1][4]*G[3][5] + 
    8640*zb^2*G[1][4]*G[3][5] - 10560*z*zb^2*G[1][4]*G[3][5] + 
    1920*z^3*zb^2*G[1][4]*G[3][5] - 4320*zb^3*G[1][4]*G[3][5] + 
    6240*z*zb^3*G[1][4]*G[3][5] - 1920*z^2*zb^3*G[1][4]*G[3][5] + 
    8352*zb*G[1][5]*G[3][5] - 8352*z*zb*G[1][5]*G[3][5] - 
    8352*z^2*zb*G[1][5]*G[3][5] + 8352*z^3*zb*G[1][5]*G[3][5] - 
    16704*zb^2*G[1][5]*G[3][5] + 24000*z*zb^2*G[1][5]*G[3][5] - 
    7296*z^3*zb^2*G[1][5]*G[3][5] + 8352*zb^3*G[1][5]*G[3][5] - 
    15648*z*zb^3*G[1][5]*G[3][5] + 7296*z^2*zb^3*G[1][5]*G[3][5] - 
    768*zb*G[1][6]*G[3][5] + 768*z*zb*G[1][6]*G[3][5] + 
    768*z^2*zb*G[1][6]*G[3][5] - 768*z^3*zb*G[1][6]*G[3][5] + 
    1536*zb^2*G[1][6]*G[3][5] - 3072*z*zb^2*G[1][6]*G[3][5] + 
    1536*z^3*zb^2*G[1][6]*G[3][5] - 768*zb^3*G[1][6]*G[3][5] + 
    2304*z*zb^3*G[1][6]*G[3][5] - 1536*z^2*zb^3*G[1][6]*G[3][5] - 
    768*zb*G[1][7]*G[3][5] + 768*z*zb*G[1][7]*G[3][5] + 
    768*z^2*zb*G[1][7]*G[3][5] - 768*z^3*zb*G[1][7]*G[3][5] + 
    1536*zb^2*G[1][7]*G[3][5] - 3072*z*zb^2*G[1][7]*G[3][5] + 
    1536*z^3*zb^2*G[1][7]*G[3][5] - 768*zb^3*G[1][7]*G[3][5] + 
    2304*z*zb^3*G[1][7]*G[3][5] - 1536*z^2*zb^3*G[1][7]*G[3][5] - 
    1344*z*zb^2*G[1][1]*G[3][6] + 1344*z^3*zb^2*G[1][1]*G[3][6] + 
    1344*z*zb^3*G[1][1]*G[3][6] - 1344*z^2*zb^3*G[1][1]*G[3][6] - 
    1344*zb*G[1][2]*G[3][6] + 1344*z*zb*G[1][2]*G[3][6] + 
    1344*z^2*zb*G[1][2]*G[3][6] - 1344*z^3*zb*G[1][2]*G[3][6] + 
    2688*zb^2*G[1][2]*G[3][6] - 4032*z*zb^2*G[1][2]*G[3][6] + 
    1344*z^3*zb^2*G[1][2]*G[3][6] - 1344*zb^3*G[1][2]*G[3][6] + 
    2688*z*zb^3*G[1][2]*G[3][6] - 1344*z^2*zb^3*G[1][2]*G[3][6] - 
    1344*zb*G[1][3]*G[3][6] + 1344*z*zb*G[1][3]*G[3][6] + 
    1344*z^2*zb*G[1][3]*G[3][6] - 1344*z^3*zb*G[1][3]*G[3][6] + 
    2688*zb^2*G[1][3]*G[3][6] - 5376*z*zb^2*G[1][3]*G[3][6] + 
    2688*z^3*zb^2*G[1][3]*G[3][6] - 1344*zb^3*G[1][3]*G[3][6] + 
    4032*z*zb^3*G[1][3]*G[3][6] - 2688*z^2*zb^3*G[1][3]*G[3][6] + 
    816*zb*G[1][4]*G[3][6] - 816*z*zb*G[1][4]*G[3][6] - 
    816*z^2*zb*G[1][4]*G[3][6] + 816*z^3*zb*G[1][4]*G[3][6] - 
    1632*zb^2*G[1][4]*G[3][6] + 3264*z*zb^2*G[1][4]*G[3][6] - 
    1632*z^3*zb^2*G[1][4]*G[3][6] + 816*zb^3*G[1][4]*G[3][6] - 
    2448*z*zb^3*G[1][4]*G[3][6] + 1632*z^2*zb^3*G[1][4]*G[3][6] + 
    1152*zb*G[1][5]*G[3][6] - 1152*z*zb*G[1][5]*G[3][6] - 
    1152*z^2*zb*G[1][5]*G[3][6] + 1152*z^3*zb*G[1][5]*G[3][6] - 
    2304*zb^2*G[1][5]*G[3][6] + 4608*z*zb^2*G[1][5]*G[3][6] - 
    2304*z^3*zb^2*G[1][5]*G[3][6] + 1152*zb^3*G[1][5]*G[3][6] - 
    3456*z*zb^3*G[1][5]*G[3][6] + 2304*z^2*zb^3*G[1][5]*G[3][6] - 
    192*zb*G[1][7]*G[3][6] + 192*z*zb*G[1][7]*G[3][6] + 
    192*z^2*zb*G[1][7]*G[3][6] - 192*z^3*zb*G[1][7]*G[3][6] + 
    384*zb^2*G[1][7]*G[3][6] - 768*z*zb^2*G[1][7]*G[3][6] + 
    384*z^3*zb^2*G[1][7]*G[3][6] - 192*zb^3*G[1][7]*G[3][6] + 
    576*z*zb^3*G[1][7]*G[3][6] - 384*z^2*zb^3*G[1][7]*G[3][6] + 
    2016*zb*G[1][4]*G[3][7] - 2016*z*zb*G[1][4]*G[3][7] - 
    2016*z^2*zb*G[1][4]*G[3][7] + 2016*z^3*zb*G[1][4]*G[3][7] - 
    4032*zb^2*G[1][4]*G[3][7] + 5376*z*zb^2*G[1][4]*G[3][7] - 
    1344*z^3*zb^2*G[1][4]*G[3][7] + 2016*zb^3*G[1][4]*G[3][7] - 
    3360*z*zb^3*G[1][4]*G[3][7] + 1344*z^2*zb^3*G[1][4]*G[3][7] - 
    1056*zb*G[1][5]*G[3][7] + 1056*z*zb*G[1][5]*G[3][7] + 
    1056*z^2*zb*G[1][5]*G[3][7] - 1056*z^3*zb*G[1][5]*G[3][7] + 
    2112*zb^2*G[1][5]*G[3][7] - 4224*z*zb^2*G[1][5]*G[3][7] + 
    2112*z^3*zb^2*G[1][5]*G[3][7] - 1056*zb^3*G[1][5]*G[3][7] + 
    3168*z*zb^3*G[1][5]*G[3][7] - 2112*z^2*zb^3*G[1][5]*G[3][7] + 
    384*zb*G[1][7]*G[3][7] - 384*z*zb*G[1][7]*G[3][7] - 
    384*z^2*zb*G[1][7]*G[3][7] + 384*z^3*zb*G[1][7]*G[3][7] - 
    768*zb^2*G[1][7]*G[3][7] + 1536*z*zb^2*G[1][7]*G[3][7] - 
    768*z^3*zb^2*G[1][7]*G[3][7] + 384*zb^3*G[1][7]*G[3][7] - 
    1152*z*zb^3*G[1][7]*G[3][7] + 768*z^2*zb^3*G[1][7]*G[3][7] + 
    2880*zb*G[1][4]*G[3][8] - 2880*z*zb*G[1][4]*G[3][8] - 
    2880*z^2*zb*G[1][4]*G[3][8] + 2880*z^3*zb*G[1][4]*G[3][8] - 
    5760*zb^2*G[1][4]*G[3][8] + 8832*z*zb^2*G[1][4]*G[3][8] - 
    3072*z^3*zb^2*G[1][4]*G[3][8] + 2880*zb^3*G[1][4]*G[3][8] - 
    5952*z*zb^3*G[1][4]*G[3][8] + 3072*z^2*zb^3*G[1][4]*G[3][8] - 
    192*zb*G[1][5]*G[3][8] + 192*z*zb*G[1][5]*G[3][8] + 
    192*z^2*zb*G[1][5]*G[3][8] - 192*z^3*zb*G[1][5]*G[3][8] + 
    384*zb^2*G[1][5]*G[3][8] - 3456*z*zb^2*G[1][5]*G[3][8] + 
    3072*z^3*zb^2*G[1][5]*G[3][8] - 192*zb^3*G[1][5]*G[3][8] + 
    3264*z*zb^3*G[1][5]*G[3][8] - 3072*z^2*zb^3*G[1][5]*G[3][8] + 
    192*zb*G[1][6]*G[3][8] - 192*z*zb*G[1][6]*G[3][8] - 
    192*z^2*zb*G[1][6]*G[3][8] + 192*z^3*zb*G[1][6]*G[3][8] - 
    384*zb^2*G[1][6]*G[3][8] + 768*z*zb^2*G[1][6]*G[3][8] - 
    384*z^3*zb^2*G[1][6]*G[3][8] + 192*zb^3*G[1][6]*G[3][8] - 
    576*z*zb^3*G[1][6]*G[3][8] + 384*z^2*zb^3*G[1][6]*G[3][8] + 
    192*zb*G[1][7]*G[3][8] - 192*z*zb*G[1][7]*G[3][8] - 
    192*z^2*zb*G[1][7]*G[3][8] + 192*z^3*zb*G[1][7]*G[3][8] - 
    384*zb^2*G[1][7]*G[3][8] + 768*z*zb^2*G[1][7]*G[3][8] - 
    384*z^3*zb^2*G[1][7]*G[3][8] + 192*zb^3*G[1][7]*G[3][8] - 
    576*z*zb^3*G[1][7]*G[3][8] + 384*z^2*zb^3*G[1][7]*G[3][8] - 
    3264*zb*G[1][4]*G[3][9] + 3264*z*zb*G[1][4]*G[3][9] + 
    3264*z^2*zb*G[1][4]*G[3][9] - 3264*z^3*zb*G[1][4]*G[3][9] + 
    6528*zb^2*G[1][4]*G[3][9] - 15744*z*zb^2*G[1][4]*G[3][9] + 
    9216*z^3*zb^2*G[1][4]*G[3][9] - 3264*zb^3*G[1][4]*G[3][9] + 
    12480*z*zb^3*G[1][4]*G[3][9] - 9216*z^2*zb^3*G[1][4]*G[3][9] + 
    5952*zb*G[1][5]*G[3][9] - 5952*z*zb*G[1][5]*G[3][9] - 
    5952*z^2*zb*G[1][5]*G[3][9] + 5952*z^3*zb*G[1][5]*G[3][9] - 
    11904*zb^2*G[1][5]*G[3][9] + 21120*z*zb^2*G[1][5]*G[3][9] - 
    9216*z^3*zb^2*G[1][5]*G[3][9] + 5952*zb^3*G[1][5]*G[3][9] - 
    15168*z*zb^3*G[1][5]*G[3][9] + 9216*z^2*zb^3*G[1][5]*G[3][9] - 
    2304*zb*G[1][6]*G[3][9] + 2304*z*zb*G[1][6]*G[3][9] + 
    2304*z^2*zb*G[1][6]*G[3][9] - 2304*z^3*zb*G[1][6]*G[3][9] + 
    4608*zb^2*G[1][6]*G[3][9] - 9216*z*zb^2*G[1][6]*G[3][9] + 
    4608*z^3*zb^2*G[1][6]*G[3][9] - 2304*zb^3*G[1][6]*G[3][9] + 
    6912*z*zb^3*G[1][6]*G[3][9] - 4608*z^2*zb^3*G[1][6]*G[3][9] - 
    2304*zb*G[1][7]*G[3][9] + 2304*z*zb*G[1][7]*G[3][9] + 
    2304*z^2*zb*G[1][7]*G[3][9] - 2304*z^3*zb*G[1][7]*G[3][9] + 
    4608*zb^2*G[1][7]*G[3][9] - 9216*z*zb^2*G[1][7]*G[3][9] + 
    4608*z^3*zb^2*G[1][7]*G[3][9] - 2304*zb^3*G[1][7]*G[3][9] + 
    6912*z*zb^3*G[1][7]*G[3][9] - 4608*z^2*zb^3*G[1][7]*G[3][9] + 
    192*zb*G[1][4]*G[3][10] - 192*z*zb*G[1][4]*G[3][10] - 
    192*z^2*zb*G[1][4]*G[3][10] + 192*z^3*zb*G[1][4]*G[3][10] - 
    384*zb^2*G[1][4]*G[3][10] + 768*z*zb^2*G[1][4]*G[3][10] - 
    384*z^3*zb^2*G[1][4]*G[3][10] + 192*zb^3*G[1][4]*G[3][10] - 
    576*z*zb^3*G[1][4]*G[3][10] + 384*z^2*zb^3*G[1][4]*G[3][10] - 
    288*zb*G[1][5]*G[3][10] + 288*z*zb*G[1][5]*G[3][10] + 
    288*z^2*zb*G[1][5]*G[3][10] - 288*z^3*zb*G[1][5]*G[3][10] + 
    576*zb^2*G[1][5]*G[3][10] - 1152*z*zb^2*G[1][5]*G[3][10] + 
    576*z^3*zb^2*G[1][5]*G[3][10] - 288*zb^3*G[1][5]*G[3][10] + 
    864*z*zb^3*G[1][5]*G[3][10] - 576*z^2*zb^3*G[1][5]*G[3][10] - 
    192*zb*G[1][6]*G[3][10] + 192*z*zb*G[1][6]*G[3][10] + 
    192*z^2*zb*G[1][6]*G[3][10] - 192*z^3*zb*G[1][6]*G[3][10] + 
    384*zb^2*G[1][6]*G[3][10] - 768*z*zb^2*G[1][6]*G[3][10] + 
    384*z^3*zb^2*G[1][6]*G[3][10] - 192*zb^3*G[1][6]*G[3][10] + 
    576*z*zb^3*G[1][6]*G[3][10] - 384*z^2*zb^3*G[1][6]*G[3][10] - 
    192*zb*G[1][7]*G[3][10] + 192*z*zb*G[1][7]*G[3][10] + 
    192*z^2*zb*G[1][7]*G[3][10] - 192*z^3*zb*G[1][7]*G[3][10] + 
    384*zb^2*G[1][7]*G[3][10] - 768*z*zb^2*G[1][7]*G[3][10] + 
    384*z^3*zb^2*G[1][7]*G[3][10] - 192*zb^3*G[1][7]*G[3][10] + 
    576*z*zb^3*G[1][7]*G[3][10] - 384*z^2*zb^3*G[1][7]*G[3][10] + 
    2688*z*G[4][1] - 5376*z^2*G[4][1] + 2688*z^3*G[4][1] - 960*zb*G[4][1] - 
    1728*z*zb*G[4][1] + 3648*z^2*zb*G[4][1] - 960*z^3*zb*G[4][1] + 
    1920*zb^2*G[4][1] - 1152*z*zb^2*G[4][1] - 768*z^3*zb^2*G[4][1] - 
    960*zb^3*G[4][1] + 192*z*zb^3*G[4][1] + 768*z^2*zb^3*G[4][1] + 
    192*zb*G[4][2] - 192*z*zb*G[4][2] + 2496*z^2*zb*G[4][2] - 
    2496*z^3*zb*G[4][2] - 384*zb^2*G[4][2] - 4608*z*zb^2*G[4][2] + 
    2304*z^3*zb^2*G[4][2] + 192*zb^3*G[4][2] + 4800*z*zb^3*G[4][2] - 
    2304*z^2*zb^3*G[4][2] + 2688*z*G[4][3] - 5376*z^2*G[4][3] + 
    2688*z^3*G[4][3] - 1920*zb*G[4][3] - 768*z*zb*G[4][3] + 
    1920*z^2*zb*G[4][3] + 768*z^3*zb*G[4][3] + 3840*zb^2*G[4][3] + 
    384*z*zb^2*G[4][3] - 1536*z^3*zb^2*G[4][3] - 1920*zb^3*G[4][3] - 
    2304*z*zb^3*G[4][3] + 1536*z^2*zb^3*G[4][3] - 768*zb*G[4][4] + 
    768*z*zb*G[4][4] + 768*z^2*zb*G[4][4] - 768*z^3*zb*G[4][4] + 
    1536*zb^2*G[4][4] - 3072*z*zb^2*G[4][4] + 1536*z^3*zb^2*G[4][4] - 
    768*zb^3*G[4][4] + 2304*z*zb^3*G[4][4] - 1536*z^2*zb^3*G[4][4] + 
    384*zb*G[4][5] - 384*z*zb*G[4][5] - 384*z^2*zb*G[4][5] + 
    384*z^3*zb*G[4][5] - 768*zb^2*G[4][5] + 1536*z*zb^2*G[4][5] - 
    768*z^3*zb^2*G[4][5] + 384*zb^3*G[4][5] - 1152*z*zb^3*G[4][5] + 
    768*z^2*zb^3*G[4][5] - 672*zb*G[4][6] + 672*z*zb*G[4][6] + 
    672*z^2*zb*G[4][6] - 672*z^3*zb*G[4][6] + 1344*zb^2*G[4][6] - 
    4032*z*zb^2*G[4][6] + 2688*z^3*zb^2*G[4][6] - 672*zb^3*G[4][6] + 
    3360*z*zb^3*G[4][6] - 2688*z^2*zb^3*G[4][6] + 1920*zb*G[4][7] - 
    1920*z*zb*G[4][7] - 1920*z^2*zb*G[4][7] + 1920*z^3*zb*G[4][7] - 
    3840*zb^2*G[4][7] + 7680*z*zb^2*G[4][7] - 3840*z^3*zb^2*G[4][7] + 
    1920*zb^3*G[4][7] - 5760*z*zb^3*G[4][7] + 3840*z^2*zb^3*G[4][7] - 
    1728*zb*G[4][8] + 1728*z*zb*G[4][8] + 1728*z^2*zb*G[4][8] - 
    1728*z^3*zb*G[4][8] + 3456*zb^2*G[4][8] - 6912*z*zb^2*G[4][8] + 
    3456*z^3*zb^2*G[4][8] - 1728*zb^3*G[4][8] + 5184*z*zb^3*G[4][8] - 
    3456*z^2*zb^3*G[4][8]))/(672*s^4)


==> anc/H1.txt <==
{((-4*I)*Nc^2*Pi*(G[1][3] - G[1][4] + G[1][5]))/((-1 + Nc)*(1 + Nc)), 
 ((-4*I)*Nc^2*Pi*(G[1][3] + G[1][4] - G[1][5]))/((-1 + Nc)*(1 + Nc)), 
 -(Nc*(-7*Pi^2 + 16*L*G[1][3] + (6*I)*Pi*G[1][3] - 8*G[1][1]*G[1][3] - 
     8*G[1][2]*G[1][3] - 6*G[1][3]^2 - 8*L*G[1][4] - (2*I)*Pi*G[1][4] + 
     8*G[1][1]*G[1][4] + 4*G[1][3]*G[1][4] + 2*G[1][4]^2 - 8*L*G[1][5] - 
     (2*I)*Pi*G[1][5] + 8*G[1][2]*G[1][5] + 4*G[1][3]*G[1][5] - 
     4*G[1][4]*G[1][5] + 2*G[1][5]^2))/4, 
 ((2*I)*Nc^2*Pi*(G[1][3] + G[1][4] - G[1][5]))/((-2 + Nc)*(2 + Nc)), 
 (I*Pi*(G[1][3] + G[1][4] - G[1][5]))/(-2 + Nc), 
 (I*Pi*(G[1][3] + G[1][4] - G[1][5]))/(2 + Nc), 0, 
 ((2*I)*Nc^2*Pi*(G[1][3] - G[1][4] + G[1][5]))/((-2 + Nc)*(2 + Nc)), 
 ((-I/2)*Nc^3*Pi*(G[1][3] - G[1][4] - G[1][5]))/((-2 + Nc)*(2 + Nc)), 0, 
 (I*Pi*(G[1][3] - G[1][4] + G[1][5]))/(-2 + Nc), 
 (I*Pi*(G[1][3] - G[1][4] - G[1][5]))/(-2 + Nc), 0, 
 (I*Pi*(G[1][3] - G[1][4] + G[1][5]))/(2 + Nc), 
 (I*Pi*(G[1][3] - G[1][4] - G[1][5]))/(2 + Nc), 0, 0, 0, 0, 0, 0, 0}


==> anc/H2_lower.txt <==
{(Nc^3*Pi*((12*I)*Zeta[3] - (17*I)*Pi^2*G[1][3] + (36*I)*L*G[1][3]^2 - 
    18*Pi*G[1][3]^2 - (12*I)*G[1][1]*G[1][3]^2 - (24*I)*G[1][2]*G[1][3]^2 - 
    (6*I)*G[1][3]^3 + (17*I)*Pi^2*G[1][4] - (48*I)*L*G[1][3]*G[1][4] + 
    12*Pi*G[1][3]*G[1][4] + (24*I)*G[1][1]*G[1][3]*G[1][4] + 
    (24*I)*G[1][2]*G[1][3]*G[1][4] + (12*I)*L*G[1][4]^2 + 6*Pi*G[1][4]^2 - 
    (12*I)*G[1][1]*G[1][4]^2 + (18*I)*G[1][3]*G[1][4]^2 - (12*I)*G[1][4]^3 - 
    (29*I)*Pi^2*G[1][5] + (18*I)*G[1][3]^2*G[1][5] - 12*Pi*G[1][4]*G[1][5] + 
    (24*I)*G[1][1]*G[1][4]*G[1][5] - (24*I)*G[1][2]*G[1][4]*G[1][5] - 
    (24*I)*G[1][3]*G[1][4]*G[1][5] + (9*I)*G[1][4]^2*G[1][5] - 
    (12*I)*L*G[1][5]^2 + 6*Pi*G[1][5]^2 - (12*I)*G[1][1]*G[1][5]^2 + 
    (24*I)*G[1][2]*G[1][5]^2 + (6*I)*G[1][3]*G[1][5]^2 - 
    (21*I)*G[1][4]*G[1][5]^2 + (10*I)*G[1][5]^3 + (16*I)*Pi^2*G[1][6] - 
    12*Pi*G[1][5]*G[1][6] - (3*I)*G[1][5]^2*G[1][6] + 12*Pi*G[1][6]^2 + 
    (3*I)*G[1][5]*G[1][6]^2 - (2*I)*G[1][6]^3 - (8*I)*Pi^2*G[1][7] + 
    12*Pi*G[1][4]*G[1][7] - (3*I)*G[1][4]^2*G[1][7] + 
    (12*I)*G[1][4]*G[1][5]*G[1][7] - (6*I)*G[1][5]^2*G[1][7] - 
    12*Pi*G[1][6]*G[1][7] - (6*I)*G[1][4]*G[1][6]*G[1][7] + 
    (3*I)*G[1][6]^2*G[1][7] + 12*Pi*G[1][7]^2 + (3*I)*G[1][4]*G[1][7]^2 - 
    (9*I)*G[1][6]*G[1][7]^2 - (2*I)*G[1][7]^3 - (48*I)*L*G[2][1] + 
    (48*I)*G[1][1]*G[2][1] + (48*I)*G[1][3]*G[2][1] - 
    (36*I)*G[1][4]*G[2][1] - (6*I)*G[1][5]*G[2][1] + (12*I)*G[1][6]*G[2][1] - 
    (12*I)*G[1][7]*G[2][1] - (12*I)*G[1][4]*G[2][2] + 
    (12*I)*G[1][5]*G[2][2] - (72*I)*G[3][1] - (12*I)*G[3][2] + 
    (24*I)*G[3][3] - (24*I)*G[3][4] - (24*I)*G[3][5] - (24*I)*G[3][6]))/
  (3*(-1 + Nc)*(1 + Nc)), 
 (Nc^3*Pi*((12*I)*Zeta[3] - (17*I)*Pi^2*G[1][3] + (36*I)*L*G[1][3]^2 - 
    18*Pi*G[1][3]^2 - (24*I)*G[1][1]*G[1][3]^2 - (12*I)*G[1][2]*G[1][3]^2 - 
    (6*I)*G[1][3]^3 - (17*I)*Pi^2*G[1][4] + (18*I)*G[1][3]^2*G[1][4] - 
    (12*I)*L*G[1][4]^2 + 6*Pi*G[1][4]^2 + (24*I)*G[1][1]*G[1][4]^2 - 
    (12*I)*G[1][2]*G[1][4]^2 + (6*I)*G[1][3]*G[1][4]^2 + (6*I)*G[1][4]^3 + 
    (5*I)*Pi^2*G[1][5] - (48*I)*L*G[1][3]*G[1][5] + 12*Pi*G[1][3]*G[1][5] + 
    (24*I)*G[1][1]*G[1][3]*G[1][5] + (24*I)*G[1][2]*G[1][3]*G[1][5] - 
    12*Pi*G[1][4]*G[1][5] - (24*I)*G[1][1]*G[1][4]*G[1][5] + 
    (24*I)*G[1][2]*G[1][4]*G[1][5] - (24*I)*G[1][3]*G[1][4]*G[1][5] - 
    (15*I)*G[1][4]^2*G[1][5] + (12*I)*L*G[1][5]^2 + 6*Pi*G[1][5]^2 - 
    (12*I)*G[1][2]*G[1][5]^2 + (18*I)*G[1][3]*G[1][5]^2 + 
    (3*I)*G[1][4]*G[1][5]^2 - (8*I)*G[1][5]^3 + (24*I)*Pi^2*G[1][6] - 
    12*Pi*G[1][5]*G[1][6] - (3*I)*G[1][5]^2*G[1][6] + 12*Pi*G[1][6]^2 + 
    (3*I)*G[1][5]*G[1][6]^2 + 12*Pi*G[1][4]*G[1][7] - 
    (3*I)*G[1][4]^2*G[1][7] + (12*I)*G[1][4]*G[1][5]*G[1][7] - 
    (6*I)*G[1][5]^2*G[1][7] - 12*Pi*G[1][6]*G[1][7] - 
    (6*I)*G[1][4]*G[1][6]*G[1][7] + (3*I)*G[1][6]^2*G[1][7] + 
    12*Pi*G[1][7]^2 + (3*I)*G[1][4]*G[1][7]^2 - (9*I)*G[1][6]*G[1][7]^2 - 
    (48*I)*L*G[2][1] + (48*I)*G[1][2]*G[2][1] + (48*I)*G[1][3]*G[2][1] - 
    (6*I)*G[1][4]*G[2][1] - (36*I)*G[1][5]*G[2][1] + (12*I)*G[1][6]*G[2][1] - 
    (12*I)*G[1][7]*G[2][1] - (12*I)*G[1][4]*G[2][2] + 
    (12*I)*G[1][5]*G[2][2] - (12*I)*G[3][1] - (72*I)*G[3][2] + 
    (24*I)*G[3][3] - (24*I)*G[3][4] - (24*I)*G[3][5] - (24*I)*G[3][6]))/
  (3*(-1 + Nc)*(1 + Nc)), (265*Nc^2*Pi^4 + 1152*L*Nc^2*Zeta[3] + 
   (432*I)*Nc^2*Pi*Zeta[3] - 576*Nc^2*Zeta[3]*G[1][1] - 
   576*Nc^2*Zeta[3]*G[1][2] - 1632*L*Nc^2*Pi^2*G[1][3] - 
   (612*I)*Nc^2*Pi^3*G[1][3] + 288*Nc^2*Zeta[3]*G[1][3] + 
   816*Nc^2*Pi^2*G[1][1]*G[1][3] + 816*Nc^2*Pi^2*G[1][2]*G[1][3] + 
   2304*L^2*Nc^2*G[1][3]^2 + (1728*I)*L*Nc^2*Pi*G[1][3]^2 - 
   2304*Pi^2*G[1][3]^2 + 180*Nc^2*Pi^2*G[1][3]^2 - 
   2304*L*Nc^2*G[1][1]*G[1][3]^2 - (864*I)*Nc^2*Pi*G[1][1]*G[1][3]^2 + 
   576*Nc^2*G[1][1]^2*G[1][3]^2 - 2304*L*Nc^2*G[1][2]*G[1][3]^2 - 
   (864*I)*Nc^2*Pi*G[1][2]*G[1][3]^2 + 1152*Nc^2*G[1][1]*G[1][2]*G[1][3]^2 + 
   576*Nc^2*G[1][2]^2*G[1][3]^2 - 1728*L*Nc^2*G[1][3]^3 - 
   (648*I)*Nc^2*Pi*G[1][3]^3 + 864*Nc^2*G[1][1]*G[1][3]^3 + 
   864*Nc^2*G[1][2]*G[1][3]^3 + 324*Nc^2*G[1][3]^4 + 
   816*L*Nc^2*Pi^2*G[1][4] + (204*I)*Nc^2*Pi^3*G[1][4] - 
   288*Nc^2*Zeta[3]*G[1][4] - 816*Nc^2*Pi^2*G[1][1]*G[1][4] - 
   2304*L^2*Nc^2*G[1][3]*G[1][4] - (1440*I)*L*Nc^2*Pi*G[1][3]*G[1][4] + 
   1152*Pi^2*G[1][3]*G[1][4] - 120*Nc^2*Pi^2*G[1][3]*G[1][4] + 
   3456*L*Nc^2*G[1][1]*G[1][3]*G[1][4] + (1152*I)*Nc^2*Pi*G[1][1]*G[1][3]*
    G[1][4] - 1152*Nc^2*G[1][1]^2*G[1][3]*G[1][4] + 
   1152*L*Nc^2*G[1][2]*G[1][3]*G[1][4] + (288*I)*Nc^2*Pi*G[1][2]*G[1][3]*
    G[1][4] - 1152*Nc^2*G[1][1]*G[1][2]*G[1][3]*G[1][4] + 
   2016*L*Nc^2*G[1][3]^2*G[1][4] + (648*I)*Nc^2*Pi*G[1][3]^2*G[1][4] - 
   1440*Nc^2*G[1][1]*G[1][3]^2*G[1][4] - 576*Nc^2*G[1][2]*G[1][3]^2*G[1][4] - 
   432*Nc^2*G[1][3]^3*G[1][4] + 576*L^2*Nc^2*G[1][4]^2 + 
   (288*I)*L*Nc^2*Pi*G[1][4]^2 - 2304*Pi^2*G[1][4]^2 - 
   348*Nc^2*Pi^2*G[1][4]^2 - 1152*L*Nc^2*G[1][1]*G[1][4]^2 - 
   (288*I)*Nc^2*Pi*G[1][1]*G[1][4]^2 + 576*Nc^2*G[1][1]^2*G[1][4]^2 + 
   (72*I)*Nc^2*Pi*G[1][3]*G[1][4]^2 + 288*Nc^2*G[1][1]*G[1][3]*G[1][4]^2 - 
   288*Nc^2*G[1][2]*G[1][3]*G[1][4]^2 - 72*Nc^2*G[1][3]^2*G[1][4]^2 - 
   288*L*Nc^2*G[1][4]^3 - (72*I)*Nc^2*Pi*G[1][4]^3 + 
   288*Nc^2*G[1][1]*G[1][4]^3 + 144*Nc^2*G[1][3]*G[1][4]^3 + 
   36*Nc^2*G[1][4]^4 + 816*L*Nc^2*Pi^2*G[1][5] + (204*I)*Nc^2*Pi^3*G[1][5] - 
   288*Nc^2*Zeta[3]*G[1][5] - 816*Nc^2*Pi^2*G[1][2]*G[1][5] - 
   2304*L^2*Nc^2*G[1][3]*G[1][5] - (1440*I)*L*Nc^2*Pi*G[1][3]*G[1][5] + 
   1152*Pi^2*G[1][3]*G[1][5] - 120*Nc^2*Pi^2*G[1][3]*G[1][5] + 
   1152*L*Nc^2*G[1][1]*G[1][3]*G[1][5] + (288*I)*Nc^2*Pi*G[1][1]*G[1][3]*
    G[1][5] + 3456*L*Nc^2*G[1][2]*G[1][3]*G[1][5] + 
   (1152*I)*Nc^2*Pi*G[1][2]*G[1][3]*G[1][5] - 1152*Nc^2*G[1][1]*G[1][2]*
    G[1][3]*G[1][5] - 1152*Nc^2*G[1][2]^2*G[1][3]*G[1][5] + 
   2016*L*Nc^2*G[1][3]^2*G[1][5] + (648*I)*Nc^2*Pi*G[1][3]^2*G[1][5] - 
   576*Nc^2*G[1][1]*G[1][3]^2*G[1][5] - 1440*Nc^2*G[1][2]*G[1][3]^2*G[1][5] - 
   432*Nc^2*G[1][3]^3*G[1][5] + 1152*L^2*Nc^2*G[1][4]*G[1][5] + 
   (576*I)*L*Nc^2*Pi*G[1][4]*G[1][5] + 1152*Pi^2*G[1][4]*G[1][5] + 
   408*Nc^2*Pi^2*G[1][4]*G[1][5] - 1152*L*Nc^2*G[1][1]*G[1][4]*G[1][5] - 
   (288*I)*Nc^2*Pi*G[1][1]*G[1][4]*G[1][5] - 1152*L*Nc^2*G[1][2]*G[1][4]*
    G[1][5] - (288*I)*Nc^2*Pi*G[1][2]*G[1][4]*G[1][5] + 
   1152*Nc^2*G[1][1]*G[1][2]*G[1][4]*G[1][5] - 2304*L*Nc^2*G[1][3]*G[1][4]*
    G[1][5] - (720*I)*Nc^2*Pi*G[1][3]*G[1][4]*G[1][5] + 
   1152*Nc^2*G[1][1]*G[1][3]*G[1][4]*G[1][5] + 1152*Nc^2*G[1][2]*G[1][3]*
    G[1][4]*G[1][5] + 720*Nc^2*G[1][3]^2*G[1][4]*G[1][5] + 
   288*L*Nc^2*G[1][4]^2*G[1][5] + (72*I)*Nc^2*Pi*G[1][4]^2*G[1][5] - 
   576*Nc^2*G[1][1]*G[1][4]^2*G[1][5] + 288*Nc^2*G[1][2]*G[1][4]^2*G[1][5] - 
   144*Nc^2*G[1][3]*G[1][4]^2*G[1][5] - 144*Nc^2*G[1][4]^3*G[1][5] + 
   576*L^2*Nc^2*G[1][5]^2 + (288*I)*L*Nc^2*Pi*G[1][5]^2 - 
   2304*Pi^2*G[1][5]^2 - 348*Nc^2*Pi^2*G[1][5]^2 - 
   1152*L*Nc^2*G[1][2]*G[1][5]^2 - (288*I)*Nc^2*Pi*G[1][2]*G[1][5]^2 + 
   576*Nc^2*G[1][2]^2*G[1][5]^2 + (72*I)*Nc^2*Pi*G[1][3]*G[1][5]^2 - 
   288*Nc^2*G[1][1]*G[1][3]*G[1][5]^2 + 288*Nc^2*G[1][2]*G[1][3]*G[1][5]^2 - 
   72*Nc^2*G[1][3]^2*G[1][5]^2 + 288*L*Nc^2*G[1][4]*G[1][5]^2 + 
   (72*I)*Nc^2*Pi*G[1][4]*G[1][5]^2 + 288*Nc^2*G[1][1]*G[1][4]*G[1][5]^2 - 
   576*Nc^2*G[1][2]*G[1][4]*G[1][5]^2 - 144*Nc^2*G[1][3]*G[1][4]*G[1][5]^2 + 
   216*Nc^2*G[1][4]^2*G[1][5]^2 - 288*L*Nc^2*G[1][5]^3 - 
   (72*I)*Nc^2*Pi*G[1][5]^3 + 288*Nc^2*G[1][2]*G[1][5]^3 + 
   144*Nc^2*G[1][3]*G[1][5]^3 - 144*Nc^2*G[1][4]*G[1][5]^3 + 
   36*Nc^2*G[1][5]^4 - 2304*Pi^2*G[2][1])/288, 
 (Nc^3*Pi*((-12*I)*Zeta[3] + (17*I)*Pi^2*G[1][3] - (48*I)*L*G[1][3]^2 + 
    24*Pi*G[1][3]^2 + (24*I)*G[1][1]*G[1][3]^2 + (24*I)*G[1][2]*G[1][3]^2 + 
    (18*I)*G[1][3]^3 + (17*I)*Pi^2*G[1][4] - (24*I)*L*G[1][3]*G[1][4] + 
    (24*I)*G[1][2]*G[1][3]*G[1][4] + (6*I)*G[1][3]^2*G[1][4] + 
    (24*I)*L*G[1][4]^2 - (24*I)*G[1][1]*G[1][4]^2 - 
    (18*I)*G[1][3]*G[1][4]^2 - (6*I)*G[1][4]^3 - (17*I)*Pi^2*G[1][5] + 
    (72*I)*L*G[1][3]*G[1][5] - 24*Pi*G[1][3]*G[1][5] - 
    (24*I)*G[1][1]*G[1][3]*G[1][5] - (48*I)*G[1][2]*G[1][3]*G[1][5] - 
    (30*I)*G[1][3]^2*G[1][5] + (24*I)*G[1][1]*G[1][4]*G[1][5] - 
    (24*I)*G[1][2]*G[1][4]*G[1][5] + (12*I)*G[1][3]*G[1][4]*G[1][5] + 
    (18*I)*G[1][4]^2*G[1][5] - (24*I)*L*G[1][5]^2 + 
    (24*I)*G[1][2]*G[1][5]^2 + (6*I)*G[1][3]*G[1][5]^2 - 
    (18*I)*G[1][4]*G[1][5]^2 + (6*I)*G[1][5]^3))/(6*(-2 + Nc)*(2 + Nc)), 
 (Pi*((-12*I)*Nc^2*Zeta[3] + (17*I)*Nc^2*Pi^2*G[1][3] + 
    (24*I)*L*Nc*G[1][3]^2 - (60*I)*L*Nc^2*G[1][3]^2 - 24*Pi*G[1][3]^2 + 
    24*Nc*Pi*G[1][3]^2 + 18*Nc^2*Pi*G[1][3]^2 + (24*I)*Nc^2*G[1][1]*
     G[1][3]^2 - (24*I)*Nc*G[1][2]*G[1][3]^2 + (36*I)*Nc^2*G[1][2]*
     G[1][3]^2 - (24*I)*Nc*G[1][3]^3 + (30*I)*Nc^2*G[1][3]^3 + 
    (17*I)*Nc^2*Pi^2*G[1][4] + (48*I)*L*Nc*G[1][3]*G[1][4] - 
    (48*I)*L*Nc^2*G[1][3]*G[1][4] + 48*Pi*G[1][3]*G[1][4] - 
    72*Nc*Pi*G[1][3]*G[1][4] + 24*Nc^2*Pi*G[1][3]*G[1][4] - 
    (48*I)*Nc*G[1][2]*G[1][3]*G[1][4] + (48*I)*Nc^2*G[1][2]*G[1][3]*G[1][4] - 
    (48*I)*Nc*G[1][3]^2*G[1][4] + (30*I)*Nc^2*G[1][3]^2*G[1][4] - 
    (24*I)*L*Nc*G[1][4]^2 + (36*I)*L*Nc^2*G[1][4]^2 - 24*Pi*G[1][4]^2 + 
    24*Nc*Pi*G[1][4]^2 - 6*Nc^2*Pi*G[1][4]^2 - (24*I)*Nc^2*G[1][1]*
     G[1][4]^2 + (24*I)*Nc*G[1][2]*G[1][4]^2 - (12*I)*Nc^2*G[1][2]*
     G[1][4]^2 + (24*I)*Nc*G[1][3]*G[1][4]^2 - (30*I)*Nc^2*G[1][3]*
     G[1][4]^2 - (6*I)*Nc^2*G[1][4]^3 + (24*I)*Nc*Pi^2*G[1][5] - 
    (29*I)*Nc^2*Pi^2*G[1][5] - (48*I)*L*Nc*G[1][3]*G[1][5] + 
    (96*I)*L*Nc^2*G[1][3]*G[1][5] + 24*Nc*Pi*G[1][3]*G[1][5] - 
    36*Nc^2*Pi*G[1][3]*G[1][5] - (24*I)*Nc^2*G[1][1]*G[1][3]*G[1][5] + 
    (48*I)*Nc*G[1][2]*G[1][3]*G[1][5] - (72*I)*Nc^2*G[1][2]*G[1][3]*G[1][5] + 
    (60*I)*Nc*G[1][3]^2*G[1][5] - (60*I)*Nc^2*G[1][3]^2*G[1][5] + 
    24*Nc*Pi*G[1][4]*G[1][5] - 12*Nc^2*Pi*G[1][4]*G[1][5] + 
    (24*I)*Nc^2*G[1][1]*G[1][4]*G[1][5] - (24*I)*Nc^2*G[1][2]*G[1][4]*
     G[1][5] + (24*I)*Nc*G[1][3]*G[1][4]*G[1][5] - 
    (6*I)*Nc*G[1][4]^2*G[1][5] + (21*I)*Nc^2*G[1][4]^2*G[1][5] + 
    (24*I)*L*Nc*G[1][5]^2 - (36*I)*L*Nc^2*G[1][5]^2 + 24*Pi*G[1][5]^2 - 
    48*Nc*Pi*G[1][5]^2 + 18*Nc^2*Pi*G[1][5]^2 - (24*I)*Nc*G[1][2]*G[1][5]^2 + 
    (36*I)*Nc^2*G[1][2]*G[1][5]^2 - (48*I)*Nc*G[1][3]*G[1][5]^2 + 
    (30*I)*Nc^2*G[1][3]*G[1][5]^2 + (30*I)*Nc*G[1][4]*G[1][5]^2 - 
    (33*I)*Nc^2*G[1][4]*G[1][5]^2 + (4*I)*Nc*G[1][5]^3 + 
    (4*I)*Nc^2*G[1][5]^3 - (48*I)*Nc*Pi^2*G[1][6] + 
    (24*I)*Nc^2*Pi^2*G[1][6] + 24*Nc*Pi*G[1][5]*G[1][6] - 
    12*Nc^2*Pi*G[1][5]*G[1][6] + (6*I)*Nc*G[1][5]^2*G[1][6] - 
    (3*I)*Nc^2*G[1][5]^2*G[1][6] - 24*Nc*Pi*G[1][6]^2 + 
    12*Nc^2*Pi*G[1][6]^2 - (6*I)*Nc*G[1][5]*G[1][6]^2 + 
    (3*I)*Nc^2*G[1][5]*G[1][6]^2 - 24*Nc*Pi*G[1][4]*G[1][7] + 
    12*Nc^2*Pi*G[1][4]*G[1][7] + (6*I)*Nc*G[1][4]^2*G[1][7] - 
    (3*I)*Nc^2*G[1][4]^2*G[1][7] - (24*I)*Nc*G[1][4]*G[1][5]*G[1][7] + 
    (12*I)*Nc^2*G[1][4]*G[1][5]*G[1][7] + (12*I)*Nc*G[1][5]^2*G[1][7] - 
    (6*I)*Nc^2*G[1][5]^2*G[1][7] + 24*Nc*Pi*G[1][6]*G[1][7] - 
    12*Nc^2*Pi*G[1][6]*G[1][7] + (12*I)*Nc*G[1][4]*G[1][6]*G[1][7] - 
    (6*I)*Nc^2*G[1][4]*G[1][6]*G[1][7] - (6*I)*Nc*G[1][6]^2*G[1][7] + 
    (3*I)*Nc^2*G[1][6]^2*G[1][7] - 24*Nc*Pi*G[1][7]^2 + 
    12*Nc^2*Pi*G[1][7]^2 - (6*I)*Nc*G[1][4]*G[1][7]^2 + 
    (3*I)*Nc^2*G[1][4]*G[1][7]^2 + (18*I)*Nc*G[1][6]*G[1][7]^2 - 
    (9*I)*Nc^2*G[1][6]*G[1][7]^2 + (96*I)*L*Nc*G[2][1] - 
    (48*I)*L*Nc^2*G[2][1] - (96*I)*Nc*G[1][2]*G[2][1] + 
    (48*I)*Nc^2*G[1][2]*G[2][1] - (96*I)*Nc*G[1][3]*G[2][1] + 
    (48*I)*Nc^2*G[1][3]*G[2][1] + (12*I)*Nc*G[1][4]*G[2][1] - 
    (6*I)*Nc^2*G[1][4]*G[2][1] + (72*I)*Nc*G[1][5]*G[2][1] - 
    (36*I)*Nc^2*G[1][5]*G[2][1] - (24*I)*Nc*G[1][6]*G[2][1] + 
    (12*I)*Nc^2*G[1][6]*G[2][1] + (24*I)*Nc*G[1][7]*G[2][1] - 
    (12*I)*Nc^2*G[1][7]*G[2][1] + (24*I)*Nc*G[1][4]*G[2][2] - 
    (12*I)*Nc^2*G[1][4]*G[2][2] - (24*I)*Nc*G[1][5]*G[2][2] + 
    (12*I)*Nc^2*G[1][5]*G[2][2] + (24*I)*Nc*G[3][1] - (12*I)*Nc^2*G[3][1] + 
    (144*I)*Nc*G[3][2] - (72*I)*Nc^2*G[3][2] - (48*I)*Nc*G[3][3] + 
    (24*I)*Nc^2*G[3][3] + (48*I)*Nc*G[3][4] - (24*I)*Nc^2*G[3][4] + 
    (48*I)*Nc*G[3][5] - (24*I)*Nc^2*G[3][5] + (48*I)*Nc*G[3][6] - 
    (24*I)*Nc^2*G[3][6]))/(12*(-2 + Nc)*Nc), 
 (Pi*((-12*I)*Nc^2*Zeta[3] + (17*I)*Nc^2*Pi^2*G[1][3] - 
    (24*I)*L*Nc*G[1][3]^2 - (60*I)*L*Nc^2*G[1][3]^2 - 24*Pi*G[1][3]^2 - 
    24*Nc*Pi*G[1][3]^2 + 18*Nc^2*Pi*G[1][3]^2 + (24*I)*Nc^2*G[1][1]*
     G[1][3]^2 + (24*I)*Nc*G[1][2]*G[1][3]^2 + (36*I)*Nc^2*G[1][2]*
     G[1][3]^2 + (24*I)*Nc*G[1][3]^3 + (30*I)*Nc^2*G[1][3]^3 + 
    (17*I)*Nc^2*Pi^2*G[1][4] - (48*I)*L*Nc*G[1][3]*G[1][4] - 
    (48*I)*L*Nc^2*G[1][3]*G[1][4] + 48*Pi*G[1][3]*G[1][4] + 
    72*Nc*Pi*G[1][3]*G[1][4] + 24*Nc^2*Pi*G[1][3]*G[1][4] + 
    (48*I)*Nc*G[1][2]*G[1][3]*G[1][4] + (48*I)*Nc^2*G[1][2]*G[1][3]*G[1][4] + 
    (48*I)*Nc*G[1][3]^2*G[1][4] + (30*I)*Nc^2*G[1][3]^2*G[1][4] + 
    (24*I)*L*Nc*G[1][4]^2 + (36*I)*L*Nc^2*G[1][4]^2 - 24*Pi*G[1][4]^2 - 
    24*Nc*Pi*G[1][4]^2 - 6*Nc^2*Pi*G[1][4]^2 - (24*I)*Nc^2*G[1][1]*
     G[1][4]^2 - (24*I)*Nc*G[1][2]*G[1][4]^2 - (12*I)*Nc^2*G[1][2]*
     G[1][4]^2 - (24*I)*Nc*G[1][3]*G[1][4]^2 - (30*I)*Nc^2*G[1][3]*
     G[1][4]^2 - (6*I)*Nc^2*G[1][4]^3 - (24*I)*Nc*Pi^2*G[1][5] - 
    (29*I)*Nc^2*Pi^2*G[1][5] + (48*I)*L*Nc*G[1][3]*G[1][5] + 
    (96*I)*L*Nc^2*G[1][3]*G[1][5] - 24*Nc*Pi*G[1][3]*G[1][5] - 
    36*Nc^2*Pi*G[1][3]*G[1][5] - (24*I)*Nc^2*G[1][1]*G[1][3]*G[1][5] - 
    (48*I)*Nc*G[1][2]*G[1][3]*G[1][5] - (72*I)*Nc^2*G[1][2]*G[1][3]*G[1][5] - 
    (60*I)*Nc*G[1][3]^2*G[1][5] - (60*I)*Nc^2*G[1][3]^2*G[1][5] - 
    24*Nc*Pi*G[1][4]*G[1][5] - 12*Nc^2*Pi*G[1][4]*G[1][5] + 
    (24*I)*Nc^2*G[1][1]*G[1][4]*G[1][5] - (24*I)*Nc^2*G[1][2]*G[1][4]*
     G[1][5] - (24*I)*Nc*G[1][3]*G[1][4]*G[1][5] + 
    (6*I)*Nc*G[1][4]^2*G[1][5] + (21*I)*Nc^2*G[1][4]^2*G[1][5] - 
    (24*I)*L*Nc*G[1][5]^2 - (36*I)*L*Nc^2*G[1][5]^2 + 24*Pi*G[1][5]^2 + 
    48*Nc*Pi*G[1][5]^2 + 18*Nc^2*Pi*G[1][5]^2 + (24*I)*Nc*G[1][2]*G[1][5]^2 + 
    (36*I)*Nc^2*G[1][2]*G[1][5]^2 + (48*I)*Nc*G[1][3]*G[1][5]^2 + 
    (30*I)*Nc^2*G[1][3]*G[1][5]^2 - (30*I)*Nc*G[1][4]*G[1][5]^2 - 
    (33*I)*Nc^2*G[1][4]*G[1][5]^2 - (4*I)*Nc*G[1][5]^3 + 
    (4*I)*Nc^2*G[1][5]^3 + (48*I)*Nc*Pi^2*G[1][6] + 
    (24*I)*Nc^2*Pi^2*G[1][6] - 24*Nc*Pi*G[1][5]*G[1][6] - 
    12*Nc^2*Pi*G[1][5]*G[1][6] - (6*I)*Nc*G[1][5]^2*G[1][6] - 
    (3*I)*Nc^2*G[1][5]^2*G[1][6] + 24*Nc*Pi*G[1][6]^2 + 
    12*Nc^2*Pi*G[1][6]^2 + (6*I)*Nc*G[1][5]*G[1][6]^2 + 
    (3*I)*Nc^2*G[1][5]*G[1][6]^2 + 24*Nc*Pi*G[1][4]*G[1][7] + 
    12*Nc^2*Pi*G[1][4]*G[1][7] - (6*I)*Nc*G[1][4]^2*G[1][7] - 
    (3*I)*Nc^2*G[1][4]^2*G[1][7] + (24*I)*Nc*G[1][4]*G[1][5]*G[1][7] + 
    (12*I)*Nc^2*G[1][4]*G[1][5]*G[1][7] - (12*I)*Nc*G[1][5]^2*G[1][7] - 
    (6*I)*Nc^2*G[1][5]^2*G[1][7] - 24*Nc*Pi*G[1][6]*G[1][7] - 
    12*Nc^2*Pi*G[1][6]*G[1][7] - (12*I)*Nc*G[1][4]*G[1][6]*G[1][7] - 
    (6*I)*Nc^2*G[1][4]*G[1][6]*G[1][7] + (6*I)*Nc*G[1][6]^2*G[1][7] + 
    (3*I)*Nc^2*G[1][6]^2*G[1][7] + 24*Nc*Pi*G[1][7]^2 + 
    12*Nc^2*Pi*G[1][7]^2 + (6*I)*Nc*G[1][4]*G[1][7]^2 + 
    (3*I)*Nc^2*G[1][4]*G[1][7]^2 - (18*I)*Nc*G[1][6]*G[1][7]^2 - 
    (9*I)*Nc^2*G[1][6]*G[1][7]^2 - (96*I)*L*Nc*G[2][1] - 
    (48*I)*L*Nc^2*G[2][1] + (96*I)*Nc*G[1][2]*G[2][1] + 
    (48*I)*Nc^2*G[1][2]*G[2][1] + (96*I)*Nc*G[1][3]*G[2][1] + 
    (48*I)*Nc^2*G[1][3]*G[2][1] - (12*I)*Nc*G[1][4]*G[2][1] - 
    (6*I)*Nc^2*G[1][4]*G[2][1] - (72*I)*Nc*G[1][5]*G[2][1] - 
    (36*I)*Nc^2*G[1][5]*G[2][1] + (24*I)*Nc*G[1][6]*G[2][1] + 
    (12*I)*Nc^2*G[1][6]*G[2][1] - (24*I)*Nc*G[1][7]*G[2][1] - 
    (12*I)*Nc^2*G[1][7]*G[2][1] - (24*I)*Nc*G[1][4]*G[2][2] - 
    (12*I)*Nc^2*G[1][4]*G[2][2] + (24*I)*Nc*G[1][5]*G[2][2] + 
    (12*I)*Nc^2*G[1][5]*G[2][2] - (24*I)*Nc*G[3][1] - (12*I)*Nc^2*G[3][1] - 
    (144*I)*Nc*G[3][2] - (72*I)*Nc^2*G[3][2] + (48*I)*Nc*G[3][3] + 
    (24*I)*Nc^2*G[3][3] - (48*I)*Nc*G[3][4] - (24*I)*Nc^2*G[3][4] - 
    (48*I)*Nc*G[3][5] - (24*I)*Nc^2*G[3][5] - (48*I)*Nc*G[3][6] - 
    (24*I)*Nc^2*G[3][6]))/(12*Nc*(2 + Nc)), 
 Pi^2*(G[1][3]^2 + 4*G[1][3]*G[1][4] + G[1][4]^2 - 2*G[1][3]*G[1][5] - 
   2*G[1][4]*G[1][5] + G[1][5]^2 + 4*G[2][1]), 
 (Nc^3*Pi*((-12*I)*Zeta[3] + (17*I)*Pi^2*G[1][3] - (48*I)*L*G[1][3]^2 + 
    24*Pi*G[1][3]^2 + (24*I)*G[1][1]*G[1][3]^2 + (24*I)*G[1][2]*G[1][3]^2 + 
    (18*I)*G[1][3]^3 - (17*I)*Pi^2*G[1][4] + (72*I)*L*G[1][3]*G[1][4] - 
    24*Pi*G[1][3]*G[1][4] - (48*I)*G[1][1]*G[1][3]*G[1][4] - 
    (24*I)*G[1][2]*G[1][3]*G[1][4] - (30*I)*G[1][3]^2*G[1][4] - 
    (24*I)*L*G[1][4]^2 + (24*I)*G[1][1]*G[1][4]^2 + (6*I)*G[1][3]*G[1][4]^2 + 
    (6*I)*G[1][4]^3 + (17*I)*Pi^2*G[1][5] - (24*I)*L*G[1][3]*G[1][5] + 
    (24*I)*G[1][1]*G[1][3]*G[1][5] + (6*I)*G[1][3]^2*G[1][5] - 
    (24*I)*G[1][1]*G[1][4]*G[1][5] + (24*I)*G[1][2]*G[1][4]*G[1][5] + 
    (12*I)*G[1][3]*G[1][4]*G[1][5] - (18*I)*G[1][4]^2*G[1][5] + 
    (24*I)*L*G[1][5]^2 - (24*I)*G[1][2]*G[1][5]^2 - 
    (18*I)*G[1][3]*G[1][5]^2 + (18*I)*G[1][4]*G[1][5]^2 - (6*I)*G[1][5]^3))/
  (6*(-2 + Nc)*(2 + Nc)), 
 (Nc^4*Pi*((12*I)*Zeta[3] - (17*I)*Pi^2*G[1][3] + (48*I)*L*G[1][3]^2 - 
    24*Pi*G[1][3]^2 - (24*I)*G[1][1]*G[1][3]^2 - (24*I)*G[1][2]*G[1][3]^2 - 
    (18*I)*G[1][3]^3 + (17*I)*Pi^2*G[1][4] - (72*I)*L*G[1][3]*G[1][4] + 
    24*Pi*G[1][3]*G[1][4] + (48*I)*G[1][1]*G[1][3]*G[1][4] + 
    (24*I)*G[1][2]*G[1][3]*G[1][4] + (30*I)*G[1][3]^2*G[1][4] + 
    (24*I)*L*G[1][4]^2 - (24*I)*G[1][1]*G[1][4]^2 - (6*I)*G[1][3]*G[1][4]^2 - 
    (6*I)*G[1][4]^3 + (17*I)*Pi^2*G[1][5] - (72*I)*L*G[1][3]*G[1][5] + 
    24*Pi*G[1][3]*G[1][5] + (24*I)*G[1][1]*G[1][3]*G[1][5] + 
    (48*I)*G[1][2]*G[1][3]*G[1][5] + (30*I)*G[1][3]^2*G[1][5] + 
    (48*I)*L*G[1][4]*G[1][5] - 24*Pi*G[1][4]*G[1][5] - 
    (24*I)*G[1][1]*G[1][4]*G[1][5] - (24*I)*G[1][2]*G[1][4]*G[1][5] - 
    (36*I)*G[1][3]*G[1][4]*G[1][5] + (6*I)*G[1][4]^2*G[1][5] + 
    (24*I)*L*G[1][5]^2 - (24*I)*G[1][2]*G[1][5]^2 - (6*I)*G[1][3]*G[1][5]^2 + 
    (6*I)*G[1][4]*G[1][5]^2 - (6*I)*G[1][5]^3))/(24*(-2 + Nc)*(2 + Nc)), 0, 
 (Pi*((-12*I)*Nc^2*Zeta[3] + (17*I)*Nc^2*Pi^2*G[1][3] + 
    (24*I)*L*Nc*G[1][3]^2 - (60*I)*L*Nc^2*G[1][3]^2 - 24*Pi*G[1][3]^2 + 
    24*Nc*Pi*G[1][3]^2 + 18*Nc^2*Pi*G[1][3]^2 - (24*I)*Nc*G[1][1]*G[1][3]^2 + 
    (36*I)*Nc^2*G[1][1]*G[1][3]^2 + (24*I)*Nc^2*G[1][2]*G[1][3]^2 - 
    (24*I)*Nc*G[1][3]^3 + (30*I)*Nc^2*G[1][3]^3 - (17*I)*Nc^2*Pi^2*G[1][4] - 
    (48*I)*L*Nc*G[1][3]*G[1][4] + (96*I)*L*Nc^2*G[1][3]*G[1][4] + 
    24*Nc*Pi*G[1][3]*G[1][4] - 36*Nc^2*Pi*G[1][3]*G[1][4] + 
    (48*I)*Nc*G[1][1]*G[1][3]*G[1][4] - (72*I)*Nc^2*G[1][1]*G[1][3]*G[1][4] - 
    (24*I)*Nc^2*G[1][2]*G[1][3]*G[1][4] + (60*I)*Nc*G[1][3]^2*G[1][4] - 
    (60*I)*Nc^2*G[1][3]^2*G[1][4] + (24*I)*L*Nc*G[1][4]^2 - 
    (36*I)*L*Nc^2*G[1][4]^2 + 24*Pi*G[1][4]^2 - 48*Nc*Pi*G[1][4]^2 + 
    18*Nc^2*Pi*G[1][4]^2 - (24*I)*Nc*G[1][1]*G[1][4]^2 + 
    (36*I)*Nc^2*G[1][1]*G[1][4]^2 - (48*I)*Nc*G[1][3]*G[1][4]^2 + 
    (30*I)*Nc^2*G[1][3]*G[1][4]^2 + (12*I)*Nc*G[1][4]^3 + 
    (24*I)*Nc*Pi^2*G[1][5] + (5*I)*Nc^2*Pi^2*G[1][5] + 
    (48*I)*L*Nc*G[1][3]*G[1][5] - (48*I)*L*Nc^2*G[1][3]*G[1][5] + 
    48*Pi*G[1][3]*G[1][5] - 72*Nc*Pi*G[1][3]*G[1][5] + 
    24*Nc^2*Pi*G[1][3]*G[1][5] - (48*I)*Nc*G[1][1]*G[1][3]*G[1][5] + 
    (48*I)*Nc^2*G[1][1]*G[1][3]*G[1][5] - (48*I)*Nc*G[1][3]^2*G[1][5] + 
    (30*I)*Nc^2*G[1][3]^2*G[1][5] + 24*Nc*Pi*G[1][4]*G[1][5] - 
    12*Nc^2*Pi*G[1][4]*G[1][5] - (24*I)*Nc^2*G[1][1]*G[1][4]*G[1][5] + 
    (24*I)*Nc^2*G[1][2]*G[1][4]*G[1][5] + (24*I)*Nc*G[1][3]*G[1][4]*G[1][5] + 
    (18*I)*Nc*G[1][4]^2*G[1][5] - (27*I)*Nc^2*G[1][4]^2*G[1][5] - 
    (24*I)*L*Nc*G[1][5]^2 + (36*I)*L*Nc^2*G[1][5]^2 - 24*Pi*G[1][5]^2 + 
    24*Nc*Pi*G[1][5]^2 - 6*Nc^2*Pi*G[1][5]^2 + (24*I)*Nc*G[1][1]*G[1][5]^2 - 
    (12*I)*Nc^2*G[1][1]*G[1][5]^2 - (24*I)*Nc^2*G[1][2]*G[1][5]^2 + 
    (24*I)*Nc*G[1][3]*G[1][5]^2 - (30*I)*Nc^2*G[1][3]*G[1][5]^2 + 
    (6*I)*Nc*G[1][4]*G[1][5]^2 + (15*I)*Nc^2*G[1][4]*G[1][5]^2 - 
    (8*I)*Nc*G[1][5]^3 - (2*I)*Nc^2*G[1][5]^3 - (32*I)*Nc*Pi^2*G[1][6] + 
    (16*I)*Nc^2*Pi^2*G[1][6] + 24*Nc*Pi*G[1][5]*G[1][6] - 
    12*Nc^2*Pi*G[1][5]*G[1][6] + (6*I)*Nc*G[1][5]^2*G[1][6] - 
    (3*I)*Nc^2*G[1][5]^2*G[1][6] - 24*Nc*Pi*G[1][6]^2 + 
    12*Nc^2*Pi*G[1][6]^2 - (6*I)*Nc*G[1][5]*G[1][6]^2 + 
    (3*I)*Nc^2*G[1][5]*G[1][6]^2 + (4*I)*Nc*G[1][6]^3 - 
    (2*I)*Nc^2*G[1][6]^3 + (16*I)*Nc*Pi^2*G[1][7] - (8*I)*Nc^2*Pi^2*G[1][7] - 
    24*Nc*Pi*G[1][4]*G[1][7] + 12*Nc^2*Pi*G[1][4]*G[1][7] + 
    (6*I)*Nc*G[1][4]^2*G[1][7] - (3*I)*Nc^2*G[1][4]^2*G[1][7] - 
    (24*I)*Nc*G[1][4]*G[1][5]*G[1][7] + (12*I)*Nc^2*G[1][4]*G[1][5]*G[1][7] + 
    (12*I)*Nc*G[1][5]^2*G[1][7] - (6*I)*Nc^2*G[1][5]^2*G[1][7] + 
    24*Nc*Pi*G[1][6]*G[1][7] - 12*Nc^2*Pi*G[1][6]*G[1][7] + 
    (12*I)*Nc*G[1][4]*G[1][6]*G[1][7] - (6*I)*Nc^2*G[1][4]*G[1][6]*G[1][7] - 
    (6*I)*Nc*G[1][6]^2*G[1][7] + (3*I)*Nc^2*G[1][6]^2*G[1][7] - 
    24*Nc*Pi*G[1][7]^2 + 12*Nc^2*Pi*G[1][7]^2 - (6*I)*Nc*G[1][4]*G[1][7]^2 + 
    (3*I)*Nc^2*G[1][4]*G[1][7]^2 + (18*I)*Nc*G[1][6]*G[1][7]^2 - 
    (9*I)*Nc^2*G[1][6]*G[1][7]^2 + (4*I)*Nc*G[1][7]^3 - 
    (2*I)*Nc^2*G[1][7]^3 + (96*I)*L*Nc*G[2][1] - (48*I)*L*Nc^2*G[2][1] - 
    (96*I)*Nc*G[1][1]*G[2][1] + (48*I)*Nc^2*G[1][1]*G[2][1] - 
    (96*I)*Nc*G[1][3]*G[2][1] + (48*I)*Nc^2*G[1][3]*G[2][1] + 
    (72*I)*Nc*G[1][4]*G[2][1] - (36*I)*Nc^2*G[1][4]*G[2][1] + 
    (12*I)*Nc*G[1][5]*G[2][1] - (6*I)*Nc^2*G[1][5]*G[2][1] - 
    (24*I)*Nc*G[1][6]*G[2][1] + (12*I)*Nc^2*G[1][6]*G[2][1] + 
    (24*I)*Nc*G[1][7]*G[2][1] - (12*I)*Nc^2*G[1][7]*G[2][1] + 
    (24*I)*Nc*G[1][4]*G[2][2] - (12*I)*Nc^2*G[1][4]*G[2][2] - 
    (24*I)*Nc*G[1][5]*G[2][2] + (12*I)*Nc^2*G[1][5]*G[2][2] + 
    (144*I)*Nc*G[3][1] - (72*I)*Nc^2*G[3][1] + (24*I)*Nc*G[3][2] - 
    (12*I)*Nc^2*G[3][2] - (48*I)*Nc*G[3][3] + (24*I)*Nc^2*G[3][3] + 
    (48*I)*Nc*G[3][4] - (24*I)*Nc^2*G[3][4] + (48*I)*Nc*G[3][5] - 
    (24*I)*Nc^2*G[3][5] + (48*I)*Nc*G[3][6] - (24*I)*Nc^2*G[3][6]))/
  (12*(-2 + Nc)*Nc), (Pi*((192*I)*Zeta[3] - (108*I)*Nc*Zeta[3] + 
    (17*I)*Nc*Pi^2*G[1][3] + (48*I)*L*G[1][3]^2 - (72*I)*L*Nc*G[1][3]^2 + 
    24*Nc*Pi*G[1][3]^2 - (24*I)*G[1][1]*G[1][3]^2 + 
    (36*I)*Nc*G[1][1]*G[1][3]^2 - (24*I)*G[1][2]*G[1][3]^2 + 
    (36*I)*Nc*G[1][2]*G[1][3]^2 - (48*I)*G[1][3]^3 + (42*I)*Nc*G[1][3]^3 - 
    (17*I)*Nc*Pi^2*G[1][4] - (96*I)*L*G[1][3]*G[1][4] + 
    (120*I)*L*Nc*G[1][3]*G[1][4] + 24*Pi*G[1][3]*G[1][4] - 
    36*Nc*Pi*G[1][3]*G[1][4] + (48*I)*G[1][1]*G[1][3]*G[1][4] - 
    (72*I)*Nc*G[1][1]*G[1][3]*G[1][4] + (48*I)*G[1][2]*G[1][3]*G[1][4] - 
    (48*I)*Nc*G[1][2]*G[1][3]*G[1][4] + (108*I)*G[1][3]^2*G[1][4] - 
    (84*I)*Nc*G[1][3]^2*G[1][4] + (48*I)*L*G[1][4]^2 - 
    (48*I)*L*Nc*G[1][4]^2 - 24*Pi*G[1][4]^2 + 12*Nc*Pi*G[1][4]^2 - 
    (24*I)*G[1][1]*G[1][4]^2 + (36*I)*Nc*G[1][1]*G[1][4]^2 - 
    (24*I)*G[1][2]*G[1][4]^2 + (12*I)*Nc*G[1][2]*G[1][4]^2 - 
    (72*I)*G[1][3]*G[1][4]^2 + (42*I)*Nc*G[1][3]*G[1][4]^2 + 
    (12*I)*G[1][4]^3 - (17*I)*Nc*Pi^2*G[1][5] - (96*I)*L*G[1][3]*G[1][5] + 
    (120*I)*L*Nc*G[1][3]*G[1][5] + 24*Pi*G[1][3]*G[1][5] - 
    36*Nc*Pi*G[1][3]*G[1][5] + (48*I)*G[1][1]*G[1][3]*G[1][5] - 
    (48*I)*Nc*G[1][1]*G[1][3]*G[1][5] + (48*I)*G[1][2]*G[1][3]*G[1][5] - 
    (72*I)*Nc*G[1][2]*G[1][3]*G[1][5] + (108*I)*G[1][3]^2*G[1][5] - 
    (84*I)*Nc*G[1][3]^2*G[1][5] - (48*I)*L*Nc*G[1][4]*G[1][5] + 
    24*Pi*G[1][4]*G[1][5] + 12*Nc*Pi*G[1][4]*G[1][5] + 
    (24*I)*Nc*G[1][1]*G[1][4]*G[1][5] + (24*I)*Nc*G[1][2]*G[1][4]*G[1][5] - 
    (48*I)*G[1][3]*G[1][4]*G[1][5] + (60*I)*Nc*G[1][3]*G[1][4]*G[1][5] - 
    (6*I)*Nc*G[1][4]^2*G[1][5] + (48*I)*L*G[1][5]^2 - (48*I)*L*Nc*G[1][5]^2 - 
    24*Pi*G[1][5]^2 + 12*Nc*Pi*G[1][5]^2 - (24*I)*G[1][1]*G[1][5]^2 + 
    (12*I)*Nc*G[1][1]*G[1][5]^2 - (24*I)*G[1][2]*G[1][5]^2 + 
    (36*I)*Nc*G[1][2]*G[1][5]^2 - (72*I)*G[1][3]*G[1][5]^2 + 
    (42*I)*Nc*G[1][3]*G[1][5]^2 - (6*I)*Nc*G[1][4]*G[1][5]^2 + 
    (12*I)*G[1][5]^3 + (16*I)*Pi^2*G[1][6] - (8*I)*Nc*Pi^2*G[1][6] + 
    (4*I)*G[1][6]^3 - (2*I)*Nc*G[1][6]^3 - (16*I)*Pi^2*G[1][7] + 
    (8*I)*Nc*Pi^2*G[1][7] - (4*I)*G[1][7]^3 + (2*I)*Nc*G[1][7]^3 - 
    (192*I)*L*G[2][1] + (96*I)*L*Nc*G[2][1] + 48*Pi*G[2][1] - 
    24*Nc*Pi*G[2][1] + (96*I)*G[1][1]*G[2][1] - (48*I)*Nc*G[1][1]*G[2][1] + 
    (96*I)*G[1][2]*G[2][1] - (48*I)*Nc*G[1][2]*G[2][1] + 
    (192*I)*G[1][3]*G[2][1] - (96*I)*Nc*G[1][3]*G[2][1] - 
    (36*I)*G[1][4]*G[2][1] + (18*I)*Nc*G[1][4]*G[2][1] - 
    (36*I)*G[1][5]*G[2][1] + (18*I)*Nc*G[1][5]*G[2][1] - (72*I)*G[3][1] + 
    (36*I)*Nc*G[3][1] - (72*I)*G[3][2] + (36*I)*Nc*G[3][2]))/(12*(-2 + Nc)), 
 ((-2 + Nc)*Pi^2*(G[1][3] - G[1][4] - G[1][5])*(G[1][3] + G[1][4] - G[1][5]))/
  (2*Nc), (Pi*((-12*I)*Nc^2*Zeta[3] + (17*I)*Nc^2*Pi^2*G[1][3] - 
    (24*I)*L*Nc*G[1][3]^2 - (60*I)*L*Nc^2*G[1][3]^2 - 24*Pi*G[1][3]^2 - 
    24*Nc*Pi*G[1][3]^2 + 18*Nc^2*Pi*G[1][3]^2 + (24*I)*Nc*G[1][1]*G[1][3]^2 + 
    (36*I)*Nc^2*G[1][1]*G[1][3]^2 + (24*I)*Nc^2*G[1][2]*G[1][3]^2 + 
    (24*I)*Nc*G[1][3]^3 + (30*I)*Nc^2*G[1][3]^3 - (17*I)*Nc^2*Pi^2*G[1][4] + 
    (48*I)*L*Nc*G[1][3]*G[1][4] + (96*I)*L*Nc^2*G[1][3]*G[1][4] - 
    24*Nc*Pi*G[1][3]*G[1][4] - 36*Nc^2*Pi*G[1][3]*G[1][4] - 
    (48*I)*Nc*G[1][1]*G[1][3]*G[1][4] - (72*I)*Nc^2*G[1][1]*G[1][3]*G[1][4] - 
    (24*I)*Nc^2*G[1][2]*G[1][3]*G[1][4] - (60*I)*Nc*G[1][3]^2*G[1][4] - 
    (60*I)*Nc^2*G[1][3]^2*G[1][4] - (24*I)*L*Nc*G[1][4]^2 - 
    (36*I)*L*Nc^2*G[1][4]^2 + 24*Pi*G[1][4]^2 + 48*Nc*Pi*G[1][4]^2 + 
    18*Nc^2*Pi*G[1][4]^2 + (24*I)*Nc*G[1][1]*G[1][4]^2 + 
    (36*I)*Nc^2*G[1][1]*G[1][4]^2 + (48*I)*Nc*G[1][3]*G[1][4]^2 + 
    (30*I)*Nc^2*G[1][3]*G[1][4]^2 - (12*I)*Nc*G[1][4]^3 - 
    (24*I)*Nc*Pi^2*G[1][5] + (5*I)*Nc^2*Pi^2*G[1][5] - 
    (48*I)*L*Nc*G[1][3]*G[1][5] - (48*I)*L*Nc^2*G[1][3]*G[1][5] + 
    48*Pi*G[1][3]*G[1][5] + 72*Nc*Pi*G[1][3]*G[1][5] + 
    24*Nc^2*Pi*G[1][3]*G[1][5] + (48*I)*Nc*G[1][1]*G[1][3]*G[1][5] + 
    (48*I)*Nc^2*G[1][1]*G[1][3]*G[1][5] + (48*I)*Nc*G[1][3]^2*G[1][5] + 
    (30*I)*Nc^2*G[1][3]^2*G[1][5] - 24*Nc*Pi*G[1][4]*G[1][5] - 
    12*Nc^2*Pi*G[1][4]*G[1][5] - (24*I)*Nc^2*G[1][1]*G[1][4]*G[1][5] + 
    (24*I)*Nc^2*G[1][2]*G[1][4]*G[1][5] - (24*I)*Nc*G[1][3]*G[1][4]*G[1][5] - 
    (18*I)*Nc*G[1][4]^2*G[1][5] - (27*I)*Nc^2*G[1][4]^2*G[1][5] + 
    (24*I)*L*Nc*G[1][5]^2 + (36*I)*L*Nc^2*G[1][5]^2 - 24*Pi*G[1][5]^2 - 
    24*Nc*Pi*G[1][5]^2 - 6*Nc^2*Pi*G[1][5]^2 - (24*I)*Nc*G[1][1]*G[1][5]^2 - 
    (12*I)*Nc^2*G[1][1]*G[1][5]^2 - (24*I)*Nc^2*G[1][2]*G[1][5]^2 - 
    (24*I)*Nc*G[1][3]*G[1][5]^2 - (30*I)*Nc^2*G[1][3]*G[1][5]^2 - 
    (6*I)*Nc*G[1][4]*G[1][5]^2 + (15*I)*Nc^2*G[1][4]*G[1][5]^2 + 
    (8*I)*Nc*G[1][5]^3 - (2*I)*Nc^2*G[1][5]^3 + (32*I)*Nc*Pi^2*G[1][6] + 
    (16*I)*Nc^2*Pi^2*G[1][6] - 24*Nc*Pi*G[1][5]*G[1][6] - 
    12*Nc^2*Pi*G[1][5]*G[1][6] - (6*I)*Nc*G[1][5]^2*G[1][6] - 
    (3*I)*Nc^2*G[1][5]^2*G[1][6] + 24*Nc*Pi*G[1][6]^2 + 
    12*Nc^2*Pi*G[1][6]^2 + (6*I)*Nc*G[1][5]*G[1][6]^2 + 
    (3*I)*Nc^2*G[1][5]*G[1][6]^2 - (4*I)*Nc*G[1][6]^3 - 
    (2*I)*Nc^2*G[1][6]^3 - (16*I)*Nc*Pi^2*G[1][7] - (8*I)*Nc^2*Pi^2*G[1][7] + 
    24*Nc*Pi*G[1][4]*G[1][7] + 12*Nc^2*Pi*G[1][4]*G[1][7] - 
    (6*I)*Nc*G[1][4]^2*G[1][7] - (3*I)*Nc^2*G[1][4]^2*G[1][7] + 
    (24*I)*Nc*G[1][4]*G[1][5]*G[1][7] + (12*I)*Nc^2*G[1][4]*G[1][5]*G[1][7] - 
    (12*I)*Nc*G[1][5]^2*G[1][7] - (6*I)*Nc^2*G[1][5]^2*G[1][7] - 
    24*Nc*Pi*G[1][6]*G[1][7] - 12*Nc^2*Pi*G[1][6]*G[1][7] - 
    (12*I)*Nc*G[1][4]*G[1][6]*G[1][7] - (6*I)*Nc^2*G[1][4]*G[1][6]*G[1][7] + 
    (6*I)*Nc*G[1][6]^2*G[1][7] + (3*I)*Nc^2*G[1][6]^2*G[1][7] + 
    24*Nc*Pi*G[1][7]^2 + 12*Nc^2*Pi*G[1][7]^2 + (6*I)*Nc*G[1][4]*G[1][7]^2 + 
    (3*I)*Nc^2*G[1][4]*G[1][7]^2 - (18*I)*Nc*G[1][6]*G[1][7]^2 - 
    (9*I)*Nc^2*G[1][6]*G[1][7]^2 - (4*I)*Nc*G[1][7]^3 - 
    (2*I)*Nc^2*G[1][7]^3 - (96*I)*L*Nc*G[2][1] - (48*I)*L*Nc^2*G[2][1] + 
    (96*I)*Nc*G[1][1]*G[2][1] + (48*I)*Nc^2*G[1][1]*G[2][1] + 
    (96*I)*Nc*G[1][3]*G[2][1] + (48*I)*Nc^2*G[1][3]*G[2][1] - 
    (72*I)*Nc*G[1][4]*G[2][1] - (36*I)*Nc^2*G[1][4]*G[2][1] - 
    (12*I)*Nc*G[1][5]*G[2][1] - (6*I)*Nc^2*G[1][5]*G[2][1] + 
    (24*I)*Nc*G[1][6]*G[2][1] + (12*I)*Nc^2*G[1][6]*G[2][1] - 
    (24*I)*Nc*G[1][7]*G[2][1] - (12*I)*Nc^2*G[1][7]*G[2][1] - 
    (24*I)*Nc*G[1][4]*G[2][2] - (12*I)*Nc^2*G[1][4]*G[2][2] + 
    (24*I)*Nc*G[1][5]*G[2][2] + (12*I)*Nc^2*G[1][5]*G[2][2] - 
    (144*I)*Nc*G[3][1] - (72*I)*Nc^2*G[3][1] - (24*I)*Nc*G[3][2] - 
    (12*I)*Nc^2*G[3][2] + (48*I)*Nc*G[3][3] + (24*I)*Nc^2*G[3][3] - 
    (48*I)*Nc*G[3][4] - (24*I)*Nc^2*G[3][4] - (48*I)*Nc*G[3][5] - 
    (24*I)*Nc^2*G[3][5] - (48*I)*Nc*G[3][6] - (24*I)*Nc^2*G[3][6]))/
  (12*Nc*(2 + Nc)), (Pi*((-192*I)*Zeta[3] - (108*I)*Nc*Zeta[3] + 
    (17*I)*Nc*Pi^2*G[1][3] - (48*I)*L*G[1][3]^2 - (72*I)*L*Nc*G[1][3]^2 + 
    24*Nc*Pi*G[1][3]^2 + (24*I)*G[1][1]*G[1][3]^2 + 
    (36*I)*Nc*G[1][1]*G[1][3]^2 + (24*I)*G[1][2]*G[1][3]^2 + 
    (36*I)*Nc*G[1][2]*G[1][3]^2 + (48*I)*G[1][3]^3 + (42*I)*Nc*G[1][3]^3 - 
    (17*I)*Nc*Pi^2*G[1][4] + (96*I)*L*G[1][3]*G[1][4] + 
    (120*I)*L*Nc*G[1][3]*G[1][4] - 24*Pi*G[1][3]*G[1][4] - 
    36*Nc*Pi*G[1][3]*G[1][4] - (48*I)*G[1][1]*G[1][3]*G[1][4] - 
    (72*I)*Nc*G[1][1]*G[1][3]*G[1][4] - (48*I)*G[1][2]*G[1][3]*G[1][4] - 
    (48*I)*Nc*G[1][2]*G[1][3]*G[1][4] - (108*I)*G[1][3]^2*G[1][4] - 
    (84*I)*Nc*G[1][3]^2*G[1][4] - (48*I)*L*G[1][4]^2 - 
    (48*I)*L*Nc*G[1][4]^2 + 24*Pi*G[1][4]^2 + 12*Nc*Pi*G[1][4]^2 + 
    (24*I)*G[1][1]*G[1][4]^2 + (36*I)*Nc*G[1][1]*G[1][4]^2 + 
    (24*I)*G[1][2]*G[1][4]^2 + (12*I)*Nc*G[1][2]*G[1][4]^2 + 
    (72*I)*G[1][3]*G[1][4]^2 + (42*I)*Nc*G[1][3]*G[1][4]^2 - 
    (12*I)*G[1][4]^3 - (17*I)*Nc*Pi^2*G[1][5] + (96*I)*L*G[1][3]*G[1][5] + 
    (120*I)*L*Nc*G[1][3]*G[1][5] - 24*Pi*G[1][3]*G[1][5] - 
    36*Nc*Pi*G[1][3]*G[1][5] - (48*I)*G[1][1]*G[1][3]*G[1][5] - 
    (48*I)*Nc*G[1][1]*G[1][3]*G[1][5] - (48*I)*G[1][2]*G[1][3]*G[1][5] - 
    (72*I)*Nc*G[1][2]*G[1][3]*G[1][5] - (108*I)*G[1][3]^2*G[1][5] - 
    (84*I)*Nc*G[1][3]^2*G[1][5] - (48*I)*L*Nc*G[1][4]*G[1][5] - 
    24*Pi*G[1][4]*G[1][5] + 12*Nc*Pi*G[1][4]*G[1][5] + 
    (24*I)*Nc*G[1][1]*G[1][4]*G[1][5] + (24*I)*Nc*G[1][2]*G[1][4]*G[1][5] + 
    (48*I)*G[1][3]*G[1][4]*G[1][5] + (60*I)*Nc*G[1][3]*G[1][4]*G[1][5] - 
    (6*I)*Nc*G[1][4]^2*G[1][5] - (48*I)*L*G[1][5]^2 - (48*I)*L*Nc*G[1][5]^2 + 
    24*Pi*G[1][5]^2 + 12*Nc*Pi*G[1][5]^2 + (24*I)*G[1][1]*G[1][5]^2 + 
    (12*I)*Nc*G[1][1]*G[1][5]^2 + (24*I)*G[1][2]*G[1][5]^2 + 
    (36*I)*Nc*G[1][2]*G[1][5]^2 + (72*I)*G[1][3]*G[1][5]^2 + 
    (42*I)*Nc*G[1][3]*G[1][5]^2 - (6*I)*Nc*G[1][4]*G[1][5]^2 - 
    (12*I)*G[1][5]^3 - (16*I)*Pi^2*G[1][6] - (8*I)*Nc*Pi^2*G[1][6] - 
    (4*I)*G[1][6]^3 - (2*I)*Nc*G[1][6]^3 + (16*I)*Pi^2*G[1][7] + 
    (8*I)*Nc*Pi^2*G[1][7] + (4*I)*G[1][7]^3 + (2*I)*Nc*G[1][7]^3 + 
    (192*I)*L*G[2][1] + (96*I)*L*Nc*G[2][1] - 48*Pi*G[2][1] - 
    24*Nc*Pi*G[2][1] - (96*I)*G[1][1]*G[2][1] - (48*I)*Nc*G[1][1]*G[2][1] - 
    (96*I)*G[1][2]*G[2][1] - (48*I)*Nc*G[1][2]*G[2][1] - 
    (192*I)*G[1][3]*G[2][1] - (96*I)*Nc*G[1][3]*G[2][1] + 
    (36*I)*G[1][4]*G[2][1] + (18*I)*Nc*G[1][4]*G[2][1] + 
    (36*I)*G[1][5]*G[2][1] + (18*I)*Nc*G[1][5]*G[2][1] + (72*I)*G[3][1] + 
    (36*I)*Nc*G[3][1] + (72*I)*G[3][2] + (36*I)*Nc*G[3][2]))/(12*(2 + Nc)), 
 ((2 + Nc)*Pi^2*(G[1][3] - G[1][4] - G[1][5])*(G[1][3] + G[1][4] - G[1][5]))/
  (2*Nc), Pi^2*(G[1][3]^2 - 2*G[1][3]*G[1][4] + G[1][4]^2 + 
   4*G[1][3]*G[1][5] - 2*G[1][4]*G[1][5] + G[1][5]^2 + 4*G[2][1]), 0, 
 ((-2 + Nc)*Pi^2*(G[1][3] - G[1][4] - G[1][5])*(G[1][3] - G[1][4] + G[1][5]))/
  (2*Nc), ((2 + Nc)*Pi^2*(G[1][3] - G[1][4] - G[1][5])*
   (G[1][3] - G[1][4] + G[1][5]))/(2*Nc), 0, 
 2*Pi^2*(G[1][3]^2 - 2*G[1][3]*G[1][4] + G[1][4]^2 - 2*G[1][3]*G[1][5] + 
   G[1][4]*G[1][5] + G[1][5]^2 - 2*G[2][1])}


==> anc/H2_upper.txt <==
{(Nc^3*Pi*((12*I)*Zeta[3] - (17*I)*Pi^2*G[1][3] + (36*I)*L*G[1][3]^2 - 
    18*Pi*G[1][3]^2 - (12*I)*G[1][1]*G[1][3]^2 - (24*I)*G[1][2]*G[1][3]^2 - 
    (6*I)*G[1][3]^3 + (17*I)*Pi^2*G[1][4] - (48*I)*L*G[1][3]*G[1][4] + 
    12*Pi*G[1][3]*G[1][4] + (24*I)*G[1][1]*G[1][3]*G[1][4] + 
    (24*I)*G[1][2]*G[1][3]*G[1][4] + (12*I)*L*G[1][4]^2 + 6*Pi*G[1][4]^2 - 
    (12*I)*G[1][1]*G[1][4]^2 + (18*I)*G[1][3]*G[1][4]^2 - (12*I)*G[1][4]^3 - 
    (29*I)*Pi^2*G[1][5] + (18*I)*G[1][3]^2*G[1][5] - 12*Pi*G[1][4]*G[1][5] + 
    (24*I)*G[1][1]*G[1][4]*G[1][5] - (24*I)*G[1][2]*G[1][4]*G[1][5] - 
    (24*I)*G[1][3]*G[1][4]*G[1][5] + (9*I)*G[1][4]^2*G[1][5] - 
    (12*I)*L*G[1][5]^2 + 6*Pi*G[1][5]^2 - (12*I)*G[1][1]*G[1][5]^2 + 
    (24*I)*G[1][2]*G[1][5]^2 + (6*I)*G[1][3]*G[1][5]^2 - 
    (21*I)*G[1][4]*G[1][5]^2 + (10*I)*G[1][5]^3 + (16*I)*Pi^2*G[1][6] + 
    12*Pi*G[1][5]*G[1][6] - (3*I)*G[1][5]^2*G[1][6] - 12*Pi*G[1][6]^2 + 
    (3*I)*G[1][5]*G[1][6]^2 - (2*I)*G[1][6]^3 - (8*I)*Pi^2*G[1][7] - 
    12*Pi*G[1][4]*G[1][7] - (3*I)*G[1][4]^2*G[1][7] + 
    (12*I)*G[1][4]*G[1][5]*G[1][7] - (6*I)*G[1][5]^2*G[1][7] + 
    12*Pi*G[1][6]*G[1][7] - (6*I)*G[1][4]*G[1][6]*G[1][7] + 
    (3*I)*G[1][6]^2*G[1][7] - 12*Pi*G[1][7]^2 + (3*I)*G[1][4]*G[1][7]^2 - 
    (9*I)*G[1][6]*G[1][7]^2 - (2*I)*G[1][7]^3 - (48*I)*L*G[2][1] + 
    48*Pi*G[2][1] + (48*I)*G[1][1]*G[2][1] + (48*I)*G[1][3]*G[2][1] - 
    (36*I)*G[1][4]*G[2][1] - (6*I)*G[1][5]*G[2][1] + (12*I)*G[1][6]*G[2][1] - 
    (12*I)*G[1][7]*G[2][1] - (12*I)*G[1][4]*G[2][2] + 
    (12*I)*G[1][5]*G[2][2] - (72*I)*G[3][1] - (12*I)*G[3][2] + 
    (24*I)*G[3][3] - (24*I)*G[3][4] - (24*I)*G[3][5] - (24*I)*G[3][6]))/
  (3*(-1 + Nc)*(1 + Nc)), 
 (Nc^3*Pi*((12*I)*Zeta[3] - (17*I)*Pi^2*G[1][3] + (36*I)*L*G[1][3]^2 - 
    18*Pi*G[1][3]^2 - (24*I)*G[1][1]*G[1][3]^2 - (12*I)*G[1][2]*G[1][3]^2 - 
    (6*I)*G[1][3]^3 - (17*I)*Pi^2*G[1][4] + (18*I)*G[1][3]^2*G[1][4] - 
    (12*I)*L*G[1][4]^2 + 6*Pi*G[1][4]^2 + (24*I)*G[1][1]*G[1][4]^2 - 
    (12*I)*G[1][2]*G[1][4]^2 + (6*I)*G[1][3]*G[1][4]^2 + (6*I)*G[1][4]^3 + 
    (5*I)*Pi^2*G[1][5] - (48*I)*L*G[1][3]*G[1][5] + 12*Pi*G[1][3]*G[1][5] + 
    (24*I)*G[1][1]*G[1][3]*G[1][5] + (24*I)*G[1][2]*G[1][3]*G[1][5] - 
    12*Pi*G[1][4]*G[1][5] - (24*I)*G[1][1]*G[1][4]*G[1][5] + 
    (24*I)*G[1][2]*G[1][4]*G[1][5] - (24*I)*G[1][3]*G[1][4]*G[1][5] - 
    (15*I)*G[1][4]^2*G[1][5] + (12*I)*L*G[1][5]^2 + 6*Pi*G[1][5]^2 - 
    (12*I)*G[1][2]*G[1][5]^2 + (18*I)*G[1][3]*G[1][5]^2 + 
    (3*I)*G[1][4]*G[1][5]^2 - (8*I)*G[1][5]^3 + (24*I)*Pi^2*G[1][6] + 
    12*Pi*G[1][5]*G[1][6] - (3*I)*G[1][5]^2*G[1][6] - 12*Pi*G[1][6]^2 + 
    (3*I)*G[1][5]*G[1][6]^2 - 12*Pi*G[1][4]*G[1][7] - 
    (3*I)*G[1][4]^2*G[1][7] + (12*I)*G[1][4]*G[1][5]*G[1][7] - 
    (6*I)*G[1][5]^2*G[1][7] + 12*Pi*G[1][6]*G[1][7] - 
    (6*I)*G[1][4]*G[1][6]*G[1][7] + (3*I)*G[1][6]^2*G[1][7] - 
    12*Pi*G[1][7]^2 + (3*I)*G[1][4]*G[1][7]^2 - (9*I)*G[1][6]*G[1][7]^2 - 
    (48*I)*L*G[2][1] + 48*Pi*G[2][1] + (48*I)*G[1][2]*G[2][1] + 
    (48*I)*G[1][3]*G[2][1] - (6*I)*G[1][4]*G[2][1] - (36*I)*G[1][5]*G[2][1] + 
    (12*I)*G[1][6]*G[2][1] - (12*I)*G[1][7]*G[2][1] - 
    (12*I)*G[1][4]*G[2][2] + (12*I)*G[1][5]*G[2][2] - (12*I)*G[3][1] - 
    (72*I)*G[3][2] + (24*I)*G[3][3] - (24*I)*G[3][4] - (24*I)*G[3][5] - 
    (24*I)*G[3][6]))/(3*(-1 + Nc)*(1 + Nc)), 
 (265*Nc^2*Pi^4 + 1152*L*Nc^2*Zeta[3] + (432*I)*Nc^2*Pi*Zeta[3] - 
   576*Nc^2*Zeta[3]*G[1][1] - 576*Nc^2*Zeta[3]*G[1][2] - 
   1632*L*Nc^2*Pi^2*G[1][3] - (612*I)*Nc^2*Pi^3*G[1][3] + 
   288*Nc^2*Zeta[3]*G[1][3] + 816*Nc^2*Pi^2*G[1][1]*G[1][3] + 
   816*Nc^2*Pi^2*G[1][2]*G[1][3] + 2304*L^2*Nc^2*G[1][3]^2 + 
   (1728*I)*L*Nc^2*Pi*G[1][3]^2 - 2304*Pi^2*G[1][3]^2 + 
   180*Nc^2*Pi^2*G[1][3]^2 - 2304*L*Nc^2*G[1][1]*G[1][3]^2 - 
   (864*I)*Nc^2*Pi*G[1][1]*G[1][3]^2 + 576*Nc^2*G[1][1]^2*G[1][3]^2 - 
   2304*L*Nc^2*G[1][2]*G[1][3]^2 - (864*I)*Nc^2*Pi*G[1][2]*G[1][3]^2 + 
   1152*Nc^2*G[1][1]*G[1][2]*G[1][3]^2 + 576*Nc^2*G[1][2]^2*G[1][3]^2 - 
   1728*L*Nc^2*G[1][3]^3 - (648*I)*Nc^2*Pi*G[1][3]^3 + 
   864*Nc^2*G[1][1]*G[1][3]^3 + 864*Nc^2*G[1][2]*G[1][3]^3 + 
   324*Nc^2*G[1][3]^4 + 816*L*Nc^2*Pi^2*G[1][4] + (204*I)*Nc^2*Pi^3*G[1][4] - 
   288*Nc^2*Zeta[3]*G[1][4] - 816*Nc^2*Pi^2*G[1][1]*G[1][4] - 
   2304*L^2*Nc^2*G[1][3]*G[1][4] - (1440*I)*L*Nc^2*Pi*G[1][3]*G[1][4] + 
   1152*Pi^2*G[1][3]*G[1][4] - 120*Nc^2*Pi^2*G[1][3]*G[1][4] + 
   3456*L*Nc^2*G[1][1]*G[1][3]*G[1][4] + (1152*I)*Nc^2*Pi*G[1][1]*G[1][3]*
    G[1][4] - 1152*Nc^2*G[1][1]^2*G[1][3]*G[1][4] + 
   1152*L*Nc^2*G[1][2]*G[1][3]*G[1][4] + (288*I)*Nc^2*Pi*G[1][2]*G[1][3]*
    G[1][4] - 1152*Nc^2*G[1][1]*G[1][2]*G[1][3]*G[1][4] + 
   2016*L*Nc^2*G[1][3]^2*G[1][4] + (648*I)*Nc^2*Pi*G[1][3]^2*G[1][4] - 
   1440*Nc^2*G[1][1]*G[1][3]^2*G[1][4] - 576*Nc^2*G[1][2]*G[1][3]^2*G[1][4] - 
   432*Nc^2*G[1][3]^3*G[1][4] + 576*L^2*Nc^2*G[1][4]^2 + 
   (288*I)*L*Nc^2*Pi*G[1][4]^2 - 2304*Pi^2*G[1][4]^2 - 
   348*Nc^2*Pi^2*G[1][4]^2 - 1152*L*Nc^2*G[1][1]*G[1][4]^2 - 
   (288*I)*Nc^2*Pi*G[1][1]*G[1][4]^2 + 576*Nc^2*G[1][1]^2*G[1][4]^2 + 
   (72*I)*Nc^2*Pi*G[1][3]*G[1][4]^2 + 288*Nc^2*G[1][1]*G[1][3]*G[1][4]^2 - 
   288*Nc^2*G[1][2]*G[1][3]*G[1][4]^2 - 72*Nc^2*G[1][3]^2*G[1][4]^2 - 
   288*L*Nc^2*G[1][4]^3 - (72*I)*Nc^2*Pi*G[1][4]^3 + 
   288*Nc^2*G[1][1]*G[1][4]^3 + 144*Nc^2*G[1][3]*G[1][4]^3 + 
   36*Nc^2*G[1][4]^4 + 816*L*Nc^2*Pi^2*G[1][5] + (204*I)*Nc^2*Pi^3*G[1][5] - 
   288*Nc^2*Zeta[3]*G[1][5] - 816*Nc^2*Pi^2*G[1][2]*G[1][5] - 
   2304*L^2*Nc^2*G[1][3]*G[1][5] - (1440*I)*L*Nc^2*Pi*G[1][3]*G[1][5] + 
   1152*Pi^2*G[1][3]*G[1][5] - 120*Nc^2*Pi^2*G[1][3]*G[1][5] + 
   1152*L*Nc^2*G[1][1]*G[1][3]*G[1][5] + (288*I)*Nc^2*Pi*G[1][1]*G[1][3]*
    G[1][5] + 3456*L*Nc^2*G[1][2]*G[1][3]*G[1][5] + 
   (1152*I)*Nc^2*Pi*G[1][2]*G[1][3]*G[1][5] - 1152*Nc^2*G[1][1]*G[1][2]*
    G[1][3]*G[1][5] - 1152*Nc^2*G[1][2]^2*G[1][3]*G[1][5] + 
   2016*L*Nc^2*G[1][3]^2*G[1][5] + (648*I)*Nc^2*Pi*G[1][3]^2*G[1][5] - 
   576*Nc^2*G[1][1]*G[1][3]^2*G[1][5] - 1440*Nc^2*G[1][2]*G[1][3]^2*G[1][5] - 
   432*Nc^2*G[1][3]^3*G[1][5] + 1152*L^2*Nc^2*G[1][4]*G[1][5] + 
   (576*I)*L*Nc^2*Pi*G[1][4]*G[1][5] + 1152*Pi^2*G[1][4]*G[1][5] + 
   408*Nc^2*Pi^2*G[1][4]*G[1][5] - 1152*L*Nc^2*G[1][1]*G[1][4]*G[1][5] - 
   (288*I)*Nc^2*Pi*G[1][1]*G[1][4]*G[1][5] - 1152*L*Nc^2*G[1][2]*G[1][4]*
    G[1][5] - (288*I)*Nc^2*Pi*G[1][2]*G[1][4]*G[1][5] + 
   1152*Nc^2*G[1][1]*G[1][2]*G[1][4]*G[1][5] - 2304*L*Nc^2*G[1][3]*G[1][4]*
    G[1][5] - (720*I)*Nc^2*Pi*G[1][3]*G[1][4]*G[1][5] + 
   1152*Nc^2*G[1][1]*G[1][3]*G[1][4]*G[1][5] + 1152*Nc^2*G[1][2]*G[1][3]*
    G[1][4]*G[1][5] + 720*Nc^2*G[1][3]^2*G[1][4]*G[1][5] + 
   288*L*Nc^2*G[1][4]^2*G[1][5] + (72*I)*Nc^2*Pi*G[1][4]^2*G[1][5] - 
   576*Nc^2*G[1][1]*G[1][4]^2*G[1][5] + 288*Nc^2*G[1][2]*G[1][4]^2*G[1][5] - 
   144*Nc^2*G[1][3]*G[1][4]^2*G[1][5] - 144*Nc^2*G[1][4]^3*G[1][5] + 
   576*L^2*Nc^2*G[1][5]^2 + (288*I)*L*Nc^2*Pi*G[1][5]^2 - 
   2304*Pi^2*G[1][5]^2 - 348*Nc^2*Pi^2*G[1][5]^2 - 
   1152*L*Nc^2*G[1][2]*G[1][5]^2 - (288*I)*Nc^2*Pi*G[1][2]*G[1][5]^2 + 
   576*Nc^2*G[1][2]^2*G[1][5]^2 + (72*I)*Nc^2*Pi*G[1][3]*G[1][5]^2 - 
   288*Nc^2*G[1][1]*G[1][3]*G[1][5]^2 + 288*Nc^2*G[1][2]*G[1][3]*G[1][5]^2 - 
   72*Nc^2*G[1][3]^2*G[1][5]^2 + 288*L*Nc^2*G[1][4]*G[1][5]^2 + 
   (72*I)*Nc^2*Pi*G[1][4]*G[1][5]^2 + 288*Nc^2*G[1][1]*G[1][4]*G[1][5]^2 - 
   576*Nc^2*G[1][2]*G[1][4]*G[1][5]^2 - 144*Nc^2*G[1][3]*G[1][4]*G[1][5]^2 + 
   216*Nc^2*G[1][4]^2*G[1][5]^2 - 288*L*Nc^2*G[1][5]^3 - 
   (72*I)*Nc^2*Pi*G[1][5]^3 + 288*Nc^2*G[1][2]*G[1][5]^3 + 
   144*Nc^2*G[1][3]*G[1][5]^3 - 144*Nc^2*G[1][4]*G[1][5]^3 + 
   36*Nc^2*G[1][5]^4 - 2304*Pi^2*G[2][1])/288, 
 (Nc^3*Pi*((-12*I)*Zeta[3] + (17*I)*Pi^2*G[1][3] - (48*I)*L*G[1][3]^2 + 
    24*Pi*G[1][3]^2 + (24*I)*G[1][1]*G[1][3]^2 + (24*I)*G[1][2]*G[1][3]^2 + 
    (18*I)*G[1][3]^3 + (17*I)*Pi^2*G[1][4] - (24*I)*L*G[1][3]*G[1][4] + 
    (24*I)*G[1][2]*G[1][3]*G[1][4] + (6*I)*G[1][3]^2*G[1][4] + 
    (24*I)*L*G[1][4]^2 - (24*I)*G[1][1]*G[1][4]^2 - 
    (18*I)*G[1][3]*G[1][4]^2 - (6*I)*G[1][4]^3 - (17*I)*Pi^2*G[1][5] + 
    (72*I)*L*G[1][3]*G[1][5] - 24*Pi*G[1][3]*G[1][5] - 
    (24*I)*G[1][1]*G[1][3]*G[1][5] - (48*I)*G[1][2]*G[1][3]*G[1][5] - 
    (30*I)*G[1][3]^2*G[1][5] + (24*I)*G[1][1]*G[1][4]*G[1][5] - 
    (24*I)*G[1][2]*G[1][4]*G[1][5] + (12*I)*G[1][3]*G[1][4]*G[1][5] + 
    (18*I)*G[1][4]^2*G[1][5] - (24*I)*L*G[1][5]^2 + 
    (24*I)*G[1][2]*G[1][5]^2 + (6*I)*G[1][3]*G[1][5]^2 - 
    (18*I)*G[1][4]*G[1][5]^2 + (6*I)*G[1][5]^3))/(6*(-2 + Nc)*(2 + Nc)), 
 (Pi*((-12*I)*Nc^2*Zeta[3] + (17*I)*Nc^2*Pi^2*G[1][3] + 
    (24*I)*L*Nc*G[1][3]^2 - (60*I)*L*Nc^2*G[1][3]^2 - 24*Pi*G[1][3]^2 + 
    24*Nc*Pi*G[1][3]^2 + 18*Nc^2*Pi*G[1][3]^2 + (24*I)*Nc^2*G[1][1]*
     G[1][3]^2 - (24*I)*Nc*G[1][2]*G[1][3]^2 + (36*I)*Nc^2*G[1][2]*
     G[1][3]^2 - (24*I)*Nc*G[1][3]^3 + (30*I)*Nc^2*G[1][3]^3 + 
    (17*I)*Nc^2*Pi^2*G[1][4] + (48*I)*L*Nc*G[1][3]*G[1][4] - 
    (48*I)*L*Nc^2*G[1][3]*G[1][4] + 48*Pi*G[1][3]*G[1][4] - 
    72*Nc*Pi*G[1][3]*G[1][4] + 24*Nc^2*Pi*G[1][3]*G[1][4] - 
    (48*I)*Nc*G[1][2]*G[1][3]*G[1][4] + (48*I)*Nc^2*G[1][2]*G[1][3]*G[1][4] - 
    (48*I)*Nc*G[1][3]^2*G[1][4] + (30*I)*Nc^2*G[1][3]^2*G[1][4] - 
    (24*I)*L*Nc*G[1][4]^2 + (36*I)*L*Nc^2*G[1][4]^2 - 24*Pi*G[1][4]^2 + 
    24*Nc*Pi*G[1][4]^2 - 6*Nc^2*Pi*G[1][4]^2 - (24*I)*Nc^2*G[1][1]*
     G[1][4]^2 + (24*I)*Nc*G[1][2]*G[1][4]^2 - (12*I)*Nc^2*G[1][2]*
     G[1][4]^2 + (24*I)*Nc*G[1][3]*G[1][4]^2 - (30*I)*Nc^2*G[1][3]*
     G[1][4]^2 - (6*I)*Nc^2*G[1][4]^3 + (24*I)*Nc*Pi^2*G[1][5] - 
    (29*I)*Nc^2*Pi^2*G[1][5] - (48*I)*L*Nc*G[1][3]*G[1][5] + 
    (96*I)*L*Nc^2*G[1][3]*G[1][5] + 24*Nc*Pi*G[1][3]*G[1][5] - 
    36*Nc^2*Pi*G[1][3]*G[1][5] - (24*I)*Nc^2*G[1][1]*G[1][3]*G[1][5] + 
    (48*I)*Nc*G[1][2]*G[1][3]*G[1][5] - (72*I)*Nc^2*G[1][2]*G[1][3]*G[1][5] + 
    (60*I)*Nc*G[1][3]^2*G[1][5] - (60*I)*Nc^2*G[1][3]^2*G[1][5] + 
    24*Nc*Pi*G[1][4]*G[1][5] - 12*Nc^2*Pi*G[1][4]*G[1][5] + 
    (24*I)*Nc^2*G[1][1]*G[1][4]*G[1][5] - (24*I)*Nc^2*G[1][2]*G[1][4]*
     G[1][5] + (24*I)*Nc*G[1][3]*G[1][4]*G[1][5] - 
    (6*I)*Nc*G[1][4]^2*G[1][5] + (21*I)*Nc^2*G[1][4]^2*G[1][5] + 
    (24*I)*L*Nc*G[1][5]^2 - (36*I)*L*Nc^2*G[1][5]^2 + 24*Pi*G[1][5]^2 - 
    48*Nc*Pi*G[1][5]^2 + 18*Nc^2*Pi*G[1][5]^2 - (24*I)*Nc*G[1][2]*G[1][5]^2 + 
    (36*I)*Nc^2*G[1][2]*G[1][5]^2 - (48*I)*Nc*G[1][3]*G[1][5]^2 + 
    (30*I)*Nc^2*G[1][3]*G[1][5]^2 + (30*I)*Nc*G[1][4]*G[1][5]^2 - 
    (33*I)*Nc^2*G[1][4]*G[1][5]^2 + (4*I)*Nc*G[1][5]^3 + 
    (4*I)*Nc^2*G[1][5]^3 - (48*I)*Nc*Pi^2*G[1][6] + 
    (24*I)*Nc^2*Pi^2*G[1][6] - 24*Nc*Pi*G[1][5]*G[1][6] + 
    12*Nc^2*Pi*G[1][5]*G[1][6] + (6*I)*Nc*G[1][5]^2*G[1][6] - 
    (3*I)*Nc^2*G[1][5]^2*G[1][6] + 24*Nc*Pi*G[1][6]^2 - 
    12*Nc^2*Pi*G[1][6]^2 - (6*I)*Nc*G[1][5]*G[1][6]^2 + 
    (3*I)*Nc^2*G[1][5]*G[1][6]^2 + 24*Nc*Pi*G[1][4]*G[1][7] - 
    12*Nc^2*Pi*G[1][4]*G[1][7] + (6*I)*Nc*G[1][4]^2*G[1][7] - 
    (3*I)*Nc^2*G[1][4]^2*G[1][7] - (24*I)*Nc*G[1][4]*G[1][5]*G[1][7] + 
    (12*I)*Nc^2*G[1][4]*G[1][5]*G[1][7] + (12*I)*Nc*G[1][5]^2*G[1][7] - 
    (6*I)*Nc^2*G[1][5]^2*G[1][7] - 24*Nc*Pi*G[1][6]*G[1][7] + 
    12*Nc^2*Pi*G[1][6]*G[1][7] + (12*I)*Nc*G[1][4]*G[1][6]*G[1][7] - 
    (6*I)*Nc^2*G[1][4]*G[1][6]*G[1][7] - (6*I)*Nc*G[1][6]^2*G[1][7] + 
    (3*I)*Nc^2*G[1][6]^2*G[1][7] + 24*Nc*Pi*G[1][7]^2 - 
    12*Nc^2*Pi*G[1][7]^2 - (6*I)*Nc*G[1][4]*G[1][7]^2 + 
    (3*I)*Nc^2*G[1][4]*G[1][7]^2 + (18*I)*Nc*G[1][6]*G[1][7]^2 - 
    (9*I)*Nc^2*G[1][6]*G[1][7]^2 + (96*I)*L*Nc*G[2][1] - 
    (48*I)*L*Nc^2*G[2][1] - 96*Nc*Pi*G[2][1] + 48*Nc^2*Pi*G[2][1] - 
    (96*I)*Nc*G[1][2]*G[2][1] + (48*I)*Nc^2*G[1][2]*G[2][1] - 
    (96*I)*Nc*G[1][3]*G[2][1] + (48*I)*Nc^2*G[1][3]*G[2][1] + 
    (12*I)*Nc*G[1][4]*G[2][1] - (6*I)*Nc^2*G[1][4]*G[2][1] + 
    (72*I)*Nc*G[1][5]*G[2][1] - (36*I)*Nc^2*G[1][5]*G[2][1] - 
    (24*I)*Nc*G[1][6]*G[2][1] + (12*I)*Nc^2*G[1][6]*G[2][1] + 
    (24*I)*Nc*G[1][7]*G[2][1] - (12*I)*Nc^2*G[1][7]*G[2][1] + 
    (24*I)*Nc*G[1][4]*G[2][2] - (12*I)*Nc^2*G[1][4]*G[2][2] - 
    (24*I)*Nc*G[1][5]*G[2][2] + (12*I)*Nc^2*G[1][5]*G[2][2] + 
    (24*I)*Nc*G[3][1] - (12*I)*Nc^2*G[3][1] + (144*I)*Nc*G[3][2] - 
    (72*I)*Nc^2*G[3][2] - (48*I)*Nc*G[3][3] + (24*I)*Nc^2*G[3][3] + 
    (48*I)*Nc*G[3][4] - (24*I)*Nc^2*G[3][4] + (48*I)*Nc*G[3][5] - 
    (24*I)*Nc^2*G[3][5] + (48*I)*Nc*G[3][6] - (24*I)*Nc^2*G[3][6]))/
  (12*(-2 + Nc)*Nc), (Pi*((-12*I)*Nc^2*Zeta[3] + (17*I)*Nc^2*Pi^2*G[1][3] - 
    (24*I)*L*Nc*G[1][3]^2 - (60*I)*L*Nc^2*G[1][3]^2 - 24*Pi*G[1][3]^2 - 
    24*Nc*Pi*G[1][3]^2 + 18*Nc^2*Pi*G[1][3]^2 + (24*I)*Nc^2*G[1][1]*
     G[1][3]^2 + (24*I)*Nc*G[1][2]*G[1][3]^2 + (36*I)*Nc^2*G[1][2]*
     G[1][3]^2 + (24*I)*Nc*G[1][3]^3 + (30*I)*Nc^2*G[1][3]^3 + 
    (17*I)*Nc^2*Pi^2*G[1][4] - (48*I)*L*Nc*G[1][3]*G[1][4] - 
    (48*I)*L*Nc^2*G[1][3]*G[1][4] + 48*Pi*G[1][3]*G[1][4] + 
    72*Nc*Pi*G[1][3]*G[1][4] + 24*Nc^2*Pi*G[1][3]*G[1][4] + 
    (48*I)*Nc*G[1][2]*G[1][3]*G[1][4] + (48*I)*Nc^2*G[1][2]*G[1][3]*G[1][4] + 
    (48*I)*Nc*G[1][3]^2*G[1][4] + (30*I)*Nc^2*G[1][3]^2*G[1][4] + 
    (24*I)*L*Nc*G[1][4]^2 + (36*I)*L*Nc^2*G[1][4]^2 - 24*Pi*G[1][4]^2 - 
    24*Nc*Pi*G[1][4]^2 - 6*Nc^2*Pi*G[1][4]^2 - (24*I)*Nc^2*G[1][1]*
     G[1][4]^2 - (24*I)*Nc*G[1][2]*G[1][4]^2 - (12*I)*Nc^2*G[1][2]*
     G[1][4]^2 - (24*I)*Nc*G[1][3]*G[1][4]^2 - (30*I)*Nc^2*G[1][3]*
     G[1][4]^2 - (6*I)*Nc^2*G[1][4]^3 - (24*I)*Nc*Pi^2*G[1][5] - 
    (29*I)*Nc^2*Pi^2*G[1][5] + (48*I)*L*Nc*G[1][3]*G[1][5] + 
    (96*I)*L*Nc^2*G[1][3]*G[1][5] - 24*Nc*Pi*G[1][3]*G[1][5] - 
    36*Nc^2*Pi*G[1][3]*G[1][5] - (24*I)*Nc^2*G[1][1]*G[1][3]*G[1][5] - 
    (48*I)*Nc*G[1][2]*G[1][3]*G[1][5] - (72*I)*Nc^2*G[1][2]*G[1][3]*G[1][5] - 
    (60*I)*Nc*G[1][3]^2*G[1][5] - (60*I)*Nc^2*G[1][3]^2*G[1][5] - 
    24*Nc*Pi*G[1][4]*G[1][5] - 12*Nc^2*Pi*G[1][4]*G[1][5] + 
    (24*I)*Nc^2*G[1][1]*G[1][4]*G[1][5] - (24*I)*Nc^2*G[1][2]*G[1][4]*
     G[1][5] - (24*I)*Nc*G[1][3]*G[1][4]*G[1][5] + 
    (6*I)*Nc*G[1][4]^2*G[1][5] + (21*I)*Nc^2*G[1][4]^2*G[1][5] - 
    (24*I)*L*Nc*G[1][5]^2 - (36*I)*L*Nc^2*G[1][5]^2 + 24*Pi*G[1][5]^2 + 
    48*Nc*Pi*G[1][5]^2 + 18*Nc^2*Pi*G[1][5]^2 + (24*I)*Nc*G[1][2]*G[1][5]^2 + 
    (36*I)*Nc^2*G[1][2]*G[1][5]^2 + (48*I)*Nc*G[1][3]*G[1][5]^2 + 
    (30*I)*Nc^2*G[1][3]*G[1][5]^2 - (30*I)*Nc*G[1][4]*G[1][5]^2 - 
    (33*I)*Nc^2*G[1][4]*G[1][5]^2 - (4*I)*Nc*G[1][5]^3 + 
    (4*I)*Nc^2*G[1][5]^3 + (48*I)*Nc*Pi^2*G[1][6] + 
    (24*I)*Nc^2*Pi^2*G[1][6] + 24*Nc*Pi*G[1][5]*G[1][6] + 
    12*Nc^2*Pi*G[1][5]*G[1][6] - (6*I)*Nc*G[1][5]^2*G[1][6] - 
    (3*I)*Nc^2*G[1][5]^2*G[1][6] - 24*Nc*Pi*G[1][6]^2 - 
    12*Nc^2*Pi*G[1][6]^2 + (6*I)*Nc*G[1][5]*G[1][6]^2 + 
    (3*I)*Nc^2*G[1][5]*G[1][6]^2 - 24*Nc*Pi*G[1][4]*G[1][7] - 
    12*Nc^2*Pi*G[1][4]*G[1][7] - (6*I)*Nc*G[1][4]^2*G[1][7] - 
    (3*I)*Nc^2*G[1][4]^2*G[1][7] + (24*I)*Nc*G[1][4]*G[1][5]*G[1][7] + 
    (12*I)*Nc^2*G[1][4]*G[1][5]*G[1][7] - (12*I)*Nc*G[1][5]^2*G[1][7] - 
    (6*I)*Nc^2*G[1][5]^2*G[1][7] + 24*Nc*Pi*G[1][6]*G[1][7] + 
    12*Nc^2*Pi*G[1][6]*G[1][7] - (12*I)*Nc*G[1][4]*G[1][6]*G[1][7] - 
    (6*I)*Nc^2*G[1][4]*G[1][6]*G[1][7] + (6*I)*Nc*G[1][6]^2*G[1][7] + 
    (3*I)*Nc^2*G[1][6]^2*G[1][7] - 24*Nc*Pi*G[1][7]^2 - 
    12*Nc^2*Pi*G[1][7]^2 + (6*I)*Nc*G[1][4]*G[1][7]^2 + 
    (3*I)*Nc^2*G[1][4]*G[1][7]^2 - (18*I)*Nc*G[1][6]*G[1][7]^2 - 
    (9*I)*Nc^2*G[1][6]*G[1][7]^2 - (96*I)*L*Nc*G[2][1] - 
    (48*I)*L*Nc^2*G[2][1] + 96*Nc*Pi*G[2][1] + 48*Nc^2*Pi*G[2][1] + 
    (96*I)*Nc*G[1][2]*G[2][1] + (48*I)*Nc^2*G[1][2]*G[2][1] + 
    (96*I)*Nc*G[1][3]*G[2][1] + (48*I)*Nc^2*G[1][3]*G[2][1] - 
    (12*I)*Nc*G[1][4]*G[2][1] - (6*I)*Nc^2*G[1][4]*G[2][1] - 
    (72*I)*Nc*G[1][5]*G[2][1] - (36*I)*Nc^2*G[1][5]*G[2][1] + 
    (24*I)*Nc*G[1][6]*G[2][1] + (12*I)*Nc^2*G[1][6]*G[2][1] - 
    (24*I)*Nc*G[1][7]*G[2][1] - (12*I)*Nc^2*G[1][7]*G[2][1] - 
    (24*I)*Nc*G[1][4]*G[2][2] - (12*I)*Nc^2*G[1][4]*G[2][2] + 
    (24*I)*Nc*G[1][5]*G[2][2] + (12*I)*Nc^2*G[1][5]*G[2][2] - 
    (24*I)*Nc*G[3][1] - (12*I)*Nc^2*G[3][1] - (144*I)*Nc*G[3][2] - 
    (72*I)*Nc^2*G[3][2] + (48*I)*Nc*G[3][3] + (24*I)*Nc^2*G[3][3] - 
    (48*I)*Nc*G[3][4] - (24*I)*Nc^2*G[3][4] - (48*I)*Nc*G[3][5] - 
    (24*I)*Nc^2*G[3][5] - (48*I)*Nc*G[3][6] - (24*I)*Nc^2*G[3][6]))/
  (12*Nc*(2 + Nc)), Pi^2*(G[1][3]^2 + 4*G[1][3]*G[1][4] + G[1][4]^2 - 
   2*G[1][3]*G[1][5] - 2*G[1][4]*G[1][5] + G[1][5]^2 + 4*G[2][1]), 
 (Nc^3*Pi*((-12*I)*Zeta[3] + (17*I)*Pi^2*G[1][3] - (48*I)*L*G[1][3]^2 + 
    24*Pi*G[1][3]^2 + (24*I)*G[1][1]*G[1][3]^2 + (24*I)*G[1][2]*G[1][3]^2 + 
    (18*I)*G[1][3]^3 - (17*I)*Pi^2*G[1][4] + (72*I)*L*G[1][3]*G[1][4] - 
    24*Pi*G[1][3]*G[1][4] - (48*I)*G[1][1]*G[1][3]*G[1][4] - 
    (24*I)*G[1][2]*G[1][3]*G[1][4] - (30*I)*G[1][3]^2*G[1][4] - 
    (24*I)*L*G[1][4]^2 + (24*I)*G[1][1]*G[1][4]^2 + (6*I)*G[1][3]*G[1][4]^2 + 
    (6*I)*G[1][4]^3 + (17*I)*Pi^2*G[1][5] - (24*I)*L*G[1][3]*G[1][5] + 
    (24*I)*G[1][1]*G[1][3]*G[1][5] + (6*I)*G[1][3]^2*G[1][5] - 
    (24*I)*G[1][1]*G[1][4]*G[1][5] + (24*I)*G[1][2]*G[1][4]*G[1][5] + 
    (12*I)*G[1][3]*G[1][4]*G[1][5] - (18*I)*G[1][4]^2*G[1][5] + 
    (24*I)*L*G[1][5]^2 - (24*I)*G[1][2]*G[1][5]^2 - 
    (18*I)*G[1][3]*G[1][5]^2 + (18*I)*G[1][4]*G[1][5]^2 - (6*I)*G[1][5]^3))/
  (6*(-2 + Nc)*(2 + Nc)), 
 (Nc^4*Pi*((12*I)*Zeta[3] - (17*I)*Pi^2*G[1][3] + (48*I)*L*G[1][3]^2 - 
    24*Pi*G[1][3]^2 - (24*I)*G[1][1]*G[1][3]^2 - (24*I)*G[1][2]*G[1][3]^2 - 
    (18*I)*G[1][3]^3 + (17*I)*Pi^2*G[1][4] - (72*I)*L*G[1][3]*G[1][4] + 
    24*Pi*G[1][3]*G[1][4] + (48*I)*G[1][1]*G[1][3]*G[1][4] + 
    (24*I)*G[1][2]*G[1][3]*G[1][4] + (30*I)*G[1][3]^2*G[1][4] + 
    (24*I)*L*G[1][4]^2 - (24*I)*G[1][1]*G[1][4]^2 - (6*I)*G[1][3]*G[1][4]^2 - 
    (6*I)*G[1][4]^3 + (17*I)*Pi^2*G[1][5] - (72*I)*L*G[1][3]*G[1][5] + 
    24*Pi*G[1][3]*G[1][5] + (24*I)*G[1][1]*G[1][3]*G[1][5] + 
    (48*I)*G[1][2]*G[1][3]*G[1][5] + (30*I)*G[1][3]^2*G[1][5] + 
    (48*I)*L*G[1][4]*G[1][5] - 24*Pi*G[1][4]*G[1][5] - 
    (24*I)*G[1][1]*G[1][4]*G[1][5] - (24*I)*G[1][2]*G[1][4]*G[1][5] - 
    (36*I)*G[1][3]*G[1][4]*G[1][5] + (6*I)*G[1][4]^2*G[1][5] + 
    (24*I)*L*G[1][5]^2 - (24*I)*G[1][2]*G[1][5]^2 - (6*I)*G[1][3]*G[1][5]^2 + 
    (6*I)*G[1][4]*G[1][5]^2 - (6*I)*G[1][5]^3))/(24*(-2 + Nc)*(2 + Nc)), 0, 
 (Pi*((-12*I)*Nc^2*Zeta[3] + (17*I)*Nc^2*Pi^2*G[1][3] + 
    (24*I)*L*Nc*G[1][3]^2 - (60*I)*L*Nc^2*G[1][3]^2 - 24*Pi*G[1][3]^2 + 
    24*Nc*Pi*G[1][3]^2 + 18*Nc^2*Pi*G[1][3]^2 - (24*I)*Nc*G[1][1]*G[1][3]^2 + 
    (36*I)*Nc^2*G[1][1]*G[1][3]^2 + (24*I)*Nc^2*G[1][2]*G[1][3]^2 - 
    (24*I)*Nc*G[1][3]^3 + (30*I)*Nc^2*G[1][3]^3 - (17*I)*Nc^2*Pi^2*G[1][4] - 
    (48*I)*L*Nc*G[1][3]*G[1][4] + (96*I)*L*Nc^2*G[1][3]*G[1][4] + 
    24*Nc*Pi*G[1][3]*G[1][4] - 36*Nc^2*Pi*G[1][3]*G[1][4] + 
    (48*I)*Nc*G[1][1]*G[1][3]*G[1][4] - (72*I)*Nc^2*G[1][1]*G[1][3]*G[1][4] - 
    (24*I)*Nc^2*G[1][2]*G[1][3]*G[1][4] + (60*I)*Nc*G[1][3]^2*G[1][4] - 
    (60*I)*Nc^2*G[1][3]^2*G[1][4] + (24*I)*L*Nc*G[1][4]^2 - 
    (36*I)*L*Nc^2*G[1][4]^2 + 24*Pi*G[1][4]^2 - 48*Nc*Pi*G[1][4]^2 + 
    18*Nc^2*Pi*G[1][4]^2 - (24*I)*Nc*G[1][1]*G[1][4]^2 + 
    (36*I)*Nc^2*G[1][1]*G[1][4]^2 - (48*I)*Nc*G[1][3]*G[1][4]^2 + 
    (30*I)*Nc^2*G[1][3]*G[1][4]^2 + (12*I)*Nc*G[1][4]^3 + 
    (24*I)*Nc*Pi^2*G[1][5] + (5*I)*Nc^2*Pi^2*G[1][5] + 
    (48*I)*L*Nc*G[1][3]*G[1][5] - (48*I)*L*Nc^2*G[1][3]*G[1][5] + 
    48*Pi*G[1][3]*G[1][5] - 72*Nc*Pi*G[1][3]*G[1][5] + 
    24*Nc^2*Pi*G[1][3]*G[1][5] - (48*I)*Nc*G[1][1]*G[1][3]*G[1][5] + 
    (48*I)*Nc^2*G[1][1]*G[1][3]*G[1][5] - (48*I)*Nc*G[1][3]^2*G[1][5] + 
    (30*I)*Nc^2*G[1][3]^2*G[1][5] + 24*Nc*Pi*G[1][4]*G[1][5] - 
    12*Nc^2*Pi*G[1][4]*G[1][5] - (24*I)*Nc^2*G[1][1]*G[1][4]*G[1][5] + 
    (24*I)*Nc^2*G[1][2]*G[1][4]*G[1][5] + (24*I)*Nc*G[1][3]*G[1][4]*G[1][5] + 
    (18*I)*Nc*G[1][4]^2*G[1][5] - (27*I)*Nc^2*G[1][4]^2*G[1][5] - 
    (24*I)*L*Nc*G[1][5]^2 + (36*I)*L*Nc^2*G[1][5]^2 - 24*Pi*G[1][5]^2 + 
    24*Nc*Pi*G[1][5]^2 - 6*Nc^2*Pi*G[1][5]^2 + (24*I)*Nc*G[1][1]*G[1][5]^2 - 
    (12*I)*Nc^2*G[1][1]*G[1][5]^2 - (24*I)*Nc^2*G[1][2]*G[1][5]^2 + 
    (24*I)*Nc*G[1][3]*G[1][5]^2 - (30*I)*Nc^2*G[1][3]*G[1][5]^2 + 
    (6*I)*Nc*G[1][4]*G[1][5]^2 + (15*I)*Nc^2*G[1][4]*G[1][5]^2 - 
    (8*I)*Nc*G[1][5]^3 - (2*I)*Nc^2*G[1][5]^3 - (32*I)*Nc*Pi^2*G[1][6] + 
    (16*I)*Nc^2*Pi^2*G[1][6] - 24*Nc*Pi*G[1][5]*G[1][6] + 
    12*Nc^2*Pi*G[1][5]*G[1][6] + (6*I)*Nc*G[1][5]^2*G[1][6] - 
    (3*I)*Nc^2*G[1][5]^2*G[1][6] + 24*Nc*Pi*G[1][6]^2 - 
    12*Nc^2*Pi*G[1][6]^2 - (6*I)*Nc*G[1][5]*G[1][6]^2 + 
    (3*I)*Nc^2*G[1][5]*G[1][6]^2 + (4*I)*Nc*G[1][6]^3 - 
    (2*I)*Nc^2*G[1][6]^3 + (16*I)*Nc*Pi^2*G[1][7] - (8*I)*Nc^2*Pi^2*G[1][7] + 
    24*Nc*Pi*G[1][4]*G[1][7] - 12*Nc^2*Pi*G[1][4]*G[1][7] + 
    (6*I)*Nc*G[1][4]^2*G[1][7] - (3*I)*Nc^2*G[1][4]^2*G[1][7] - 
    (24*I)*Nc*G[1][4]*G[1][5]*G[1][7] + (12*I)*Nc^2*G[1][4]*G[1][5]*G[1][7] + 
    (12*I)*Nc*G[1][5]^2*G[1][7] - (6*I)*Nc^2*G[1][5]^2*G[1][7] - 
    24*Nc*Pi*G[1][6]*G[1][7] + 12*Nc^2*Pi*G[1][6]*G[1][7] + 
    (12*I)*Nc*G[1][4]*G[1][6]*G[1][7] - (6*I)*Nc^2*G[1][4]*G[1][6]*G[1][7] - 
    (6*I)*Nc*G[1][6]^2*G[1][7] + (3*I)*Nc^2*G[1][6]^2*G[1][7] + 
    24*Nc*Pi*G[1][7]^2 - 12*Nc^2*Pi*G[1][7]^2 - (6*I)*Nc*G[1][4]*G[1][7]^2 + 
    (3*I)*Nc^2*G[1][4]*G[1][7]^2 + (18*I)*Nc*G[1][6]*G[1][7]^2 - 
    (9*I)*Nc^2*G[1][6]*G[1][7]^2 + (4*I)*Nc*G[1][7]^3 - 
    (2*I)*Nc^2*G[1][7]^3 + (96*I)*L*Nc*G[2][1] - (48*I)*L*Nc^2*G[2][1] - 
    96*Nc*Pi*G[2][1] + 48*Nc^2*Pi*G[2][1] - (96*I)*Nc*G[1][1]*G[2][1] + 
    (48*I)*Nc^2*G[1][1]*G[2][1] - (96*I)*Nc*G[1][3]*G[2][1] + 
    (48*I)*Nc^2*G[1][3]*G[2][1] + (72*I)*Nc*G[1][4]*G[2][1] - 
    (36*I)*Nc^2*G[1][4]*G[2][1] + (12*I)*Nc*G[1][5]*G[2][1] - 
    (6*I)*Nc^2*G[1][5]*G[2][1] - (24*I)*Nc*G[1][6]*G[2][1] + 
    (12*I)*Nc^2*G[1][6]*G[2][1] + (24*I)*Nc*G[1][7]*G[2][1] - 
    (12*I)*Nc^2*G[1][7]*G[2][1] + (24*I)*Nc*G[1][4]*G[2][2] - 
    (12*I)*Nc^2*G[1][4]*G[2][2] - (24*I)*Nc*G[1][5]*G[2][2] + 
    (12*I)*Nc^2*G[1][5]*G[2][2] + (144*I)*Nc*G[3][1] - (72*I)*Nc^2*G[3][1] + 
    (24*I)*Nc*G[3][2] - (12*I)*Nc^2*G[3][2] - (48*I)*Nc*G[3][3] + 
    (24*I)*Nc^2*G[3][3] + (48*I)*Nc*G[3][4] - (24*I)*Nc^2*G[3][4] + 
    (48*I)*Nc*G[3][5] - (24*I)*Nc^2*G[3][5] + (48*I)*Nc*G[3][6] - 
    (24*I)*Nc^2*G[3][6]))/(12*(-2 + Nc)*Nc), 
 (Pi*((192*I)*Zeta[3] - (108*I)*Nc*Zeta[3] + (17*I)*Nc*Pi^2*G[1][3] + 
    (48*I)*L*G[1][3]^2 - (72*I)*L*Nc*G[1][3]^2 + 24*Nc*Pi*G[1][3]^2 - 
    (24*I)*G[1][1]*G[1][3]^2 + (36*I)*Nc*G[1][1]*G[1][3]^2 - 
    (24*I)*G[1][2]*G[1][3]^2 + (36*I)*Nc*G[1][2]*G[1][3]^2 - 
    (48*I)*G[1][3]^3 + (42*I)*Nc*G[1][3]^3 - (17*I)*Nc*Pi^2*G[1][4] - 
    (96*I)*L*G[1][3]*G[1][4] + (120*I)*L*Nc*G[1][3]*G[1][4] + 
    24*Pi*G[1][3]*G[1][4] - 36*Nc*Pi*G[1][3]*G[1][4] + 
    (48*I)*G[1][1]*G[1][3]*G[1][4] - (72*I)*Nc*G[1][1]*G[1][3]*G[1][4] + 
    (48*I)*G[1][2]*G[1][3]*G[1][4] - (48*I)*Nc*G[1][2]*G[1][3]*G[1][4] + 
    (108*I)*G[1][3]^2*G[1][4] - (84*I)*Nc*G[1][3]^2*G[1][4] + 
    (48*I)*L*G[1][4]^2 - (48*I)*L*Nc*G[1][4]^2 - 24*Pi*G[1][4]^2 + 
    12*Nc*Pi*G[1][4]^2 - (24*I)*G[1][1]*G[1][4]^2 + 
    (36*I)*Nc*G[1][1]*G[1][4]^2 - (24*I)*G[1][2]*G[1][4]^2 + 
    (12*I)*Nc*G[1][2]*G[1][4]^2 - (72*I)*G[1][3]*G[1][4]^2 + 
    (42*I)*Nc*G[1][3]*G[1][4]^2 + (12*I)*G[1][4]^3 - (17*I)*Nc*Pi^2*G[1][5] - 
    (96*I)*L*G[1][3]*G[1][5] + (120*I)*L*Nc*G[1][3]*G[1][5] + 
    24*Pi*G[1][3]*G[1][5] - 36*Nc*Pi*G[1][3]*G[1][5] + 
    (48*I)*G[1][1]*G[1][3]*G[1][5] - (48*I)*Nc*G[1][1]*G[1][3]*G[1][5] + 
    (48*I)*G[1][2]*G[1][3]*G[1][5] - (72*I)*Nc*G[1][2]*G[1][3]*G[1][5] + 
    (108*I)*G[1][3]^2*G[1][5] - (84*I)*Nc*G[1][3]^2*G[1][5] - 
    (48*I)*L*Nc*G[1][4]*G[1][5] + 24*Pi*G[1][4]*G[1][5] + 
    12*Nc*Pi*G[1][4]*G[1][5] + (24*I)*Nc*G[1][1]*G[1][4]*G[1][5] + 
    (24*I)*Nc*G[1][2]*G[1][4]*G[1][5] - (48*I)*G[1][3]*G[1][4]*G[1][5] + 
    (60*I)*Nc*G[1][3]*G[1][4]*G[1][5] - (6*I)*Nc*G[1][4]^2*G[1][5] + 
    (48*I)*L*G[1][5]^2 - (48*I)*L*Nc*G[1][5]^2 - 24*Pi*G[1][5]^2 + 
    12*Nc*Pi*G[1][5]^2 - (24*I)*G[1][1]*G[1][5]^2 + 
    (12*I)*Nc*G[1][1]*G[1][5]^2 - (24*I)*G[1][2]*G[1][5]^2 + 
    (36*I)*Nc*G[1][2]*G[1][5]^2 - (72*I)*G[1][3]*G[1][5]^2 + 
    (42*I)*Nc*G[1][3]*G[1][5]^2 - (6*I)*Nc*G[1][4]*G[1][5]^2 + 
    (12*I)*G[1][5]^3 + (16*I)*Pi^2*G[1][6] - (8*I)*Nc*Pi^2*G[1][6] + 
    (4*I)*G[1][6]^3 - (2*I)*Nc*G[1][6]^3 - (16*I)*Pi^2*G[1][7] + 
    (8*I)*Nc*Pi^2*G[1][7] - (4*I)*G[1][7]^3 + (2*I)*Nc*G[1][7]^3 - 
    (192*I)*L*G[2][1] + (96*I)*L*Nc*G[2][1] + 48*Pi*G[2][1] - 
    24*Nc*Pi*G[2][1] + (96*I)*G[1][1]*G[2][1] - (48*I)*Nc*G[1][1]*G[2][1] + 
    (96*I)*G[1][2]*G[2][1] - (48*I)*Nc*G[1][2]*G[2][1] + 
    (192*I)*G[1][3]*G[2][1] - (96*I)*Nc*G[1][3]*G[2][1] - 
    (36*I)*G[1][4]*G[2][1] + (18*I)*Nc*G[1][4]*G[2][1] - 
    (36*I)*G[1][5]*G[2][1] + (18*I)*Nc*G[1][5]*G[2][1] - (72*I)*G[3][1] + 
    (36*I)*Nc*G[3][1] - (72*I)*G[3][2] + (36*I)*Nc*G[3][2]))/(12*(-2 + Nc)), 
 ((-2 + Nc)*Pi^2*(G[1][3] - G[1][4] - G[1][5])*(G[1][3] + G[1][4] - G[1][5]))/
  (2*Nc), (Pi*((-12*I)*Nc^2*Zeta[3] + (17*I)*Nc^2*Pi^2*G[1][3] - 
    (24*I)*L*Nc*G[1][3]^2 - (60*I)*L*Nc^2*G[1][3]^2 - 24*Pi*G[1][3]^2 - 
    24*Nc*Pi*G[1][3]^2 + 18*Nc^2*Pi*G[1][3]^2 + (24*I)*Nc*G[1][1]*G[1][3]^2 + 
    (36*I)*Nc^2*G[1][1]*G[1][3]^2 + (24*I)*Nc^2*G[1][2]*G[1][3]^2 + 
    (24*I)*Nc*G[1][3]^3 + (30*I)*Nc^2*G[1][3]^3 - (17*I)*Nc^2*Pi^2*G[1][4] + 
    (48*I)*L*Nc*G[1][3]*G[1][4] + (96*I)*L*Nc^2*G[1][3]*G[1][4] - 
    24*Nc*Pi*G[1][3]*G[1][4] - 36*Nc^2*Pi*G[1][3]*G[1][4] - 
    (48*I)*Nc*G[1][1]*G[1][3]*G[1][4] - (72*I)*Nc^2*G[1][1]*G[1][3]*G[1][4] - 
    (24*I)*Nc^2*G[1][2]*G[1][3]*G[1][4] - (60*I)*Nc*G[1][3]^2*G[1][4] - 
    (60*I)*Nc^2*G[1][3]^2*G[1][4] - (24*I)*L*Nc*G[1][4]^2 - 
    (36*I)*L*Nc^2*G[1][4]^2 + 24*Pi*G[1][4]^2 + 48*Nc*Pi*G[1][4]^2 + 
    18*Nc^2*Pi*G[1][4]^2 + (24*I)*Nc*G[1][1]*G[1][4]^2 + 
    (36*I)*Nc^2*G[1][1]*G[1][4]^2 + (48*I)*Nc*G[1][3]*G[1][4]^2 + 
    (30*I)*Nc^2*G[1][3]*G[1][4]^2 - (12*I)*Nc*G[1][4]^3 - 
    (24*I)*Nc*Pi^2*G[1][5] + (5*I)*Nc^2*Pi^2*G[1][5] - 
    (48*I)*L*Nc*G[1][3]*G[1][5] - (48*I)*L*Nc^2*G[1][3]*G[1][5] + 
    48*Pi*G[1][3]*G[1][5] + 72*Nc*Pi*G[1][3]*G[1][5] + 
    24*Nc^2*Pi*G[1][3]*G[1][5] + (48*I)*Nc*G[1][1]*G[1][3]*G[1][5] + 
    (48*I)*Nc^2*G[1][1]*G[1][3]*G[1][5] + (48*I)*Nc*G[1][3]^2*G[1][5] + 
    (30*I)*Nc^2*G[1][3]^2*G[1][5] - 24*Nc*Pi*G[1][4]*G[1][5] - 
    12*Nc^2*Pi*G[1][4]*G[1][5] - (24*I)*Nc^2*G[1][1]*G[1][4]*G[1][5] + 
    (24*I)*Nc^2*G[1][2]*G[1][4]*G[1][5] - (24*I)*Nc*G[1][3]*G[1][4]*G[1][5] - 
    (18*I)*Nc*G[1][4]^2*G[1][5] - (27*I)*Nc^2*G[1][4]^2*G[1][5] + 
    (24*I)*L*Nc*G[1][5]^2 + (36*I)*L*Nc^2*G[1][5]^2 - 24*Pi*G[1][5]^2 - 
    24*Nc*Pi*G[1][5]^2 - 6*Nc^2*Pi*G[1][5]^2 - (24*I)*Nc*G[1][1]*G[1][5]^2 - 
    (12*I)*Nc^2*G[1][1]*G[1][5]^2 - (24*I)*Nc^2*G[1][2]*G[1][5]^2 - 
    (24*I)*Nc*G[1][3]*G[1][5]^2 - (30*I)*Nc^2*G[1][3]*G[1][5]^2 - 
    (6*I)*Nc*G[1][4]*G[1][5]^2 + (15*I)*Nc^2*G[1][4]*G[1][5]^2 + 
    (8*I)*Nc*G[1][5]^3 - (2*I)*Nc^2*G[1][5]^3 + (32*I)*Nc*Pi^2*G[1][6] + 
    (16*I)*Nc^2*Pi^2*G[1][6] + 24*Nc*Pi*G[1][5]*G[1][6] + 
    12*Nc^2*Pi*G[1][5]*G[1][6] - (6*I)*Nc*G[1][5]^2*G[1][6] - 
    (3*I)*Nc^2*G[1][5]^2*G[1][6] - 24*Nc*Pi*G[1][6]^2 - 
    12*Nc^2*Pi*G[1][6]^2 + (6*I)*Nc*G[1][5]*G[1][6]^2 + 
    (3*I)*Nc^2*G[1][5]*G[1][6]^2 - (4*I)*Nc*G[1][6]^3 - 
    (2*I)*Nc^2*G[1][6]^3 - (16*I)*Nc*Pi^2*G[1][7] - (8*I)*Nc^2*Pi^2*G[1][7] - 
    24*Nc*Pi*G[1][4]*G[1][7] - 12*Nc^2*Pi*G[1][4]*G[1][7] - 
    (6*I)*Nc*G[1][4]^2*G[1][7] - (3*I)*Nc^2*G[1][4]^2*G[1][7] + 
    (24*I)*Nc*G[1][4]*G[1][5]*G[1][7] + (12*I)*Nc^2*G[1][4]*G[1][5]*G[1][7] - 
    (12*I)*Nc*G[1][5]^2*G[1][7] - (6*I)*Nc^2*G[1][5]^2*G[1][7] + 
    24*Nc*Pi*G[1][6]*G[1][7] + 12*Nc^2*Pi*G[1][6]*G[1][7] - 
    (12*I)*Nc*G[1][4]*G[1][6]*G[1][7] - (6*I)*Nc^2*G[1][4]*G[1][6]*G[1][7] + 
    (6*I)*Nc*G[1][6]^2*G[1][7] + (3*I)*Nc^2*G[1][6]^2*G[1][7] - 
    24*Nc*Pi*G[1][7]^2 - 12*Nc^2*Pi*G[1][7]^2 + (6*I)*Nc*G[1][4]*G[1][7]^2 + 
    (3*I)*Nc^2*G[1][4]*G[1][7]^2 - (18*I)*Nc*G[1][6]*G[1][7]^2 - 
    (9*I)*Nc^2*G[1][6]*G[1][7]^2 - (4*I)*Nc*G[1][7]^3 - 
    (2*I)*Nc^2*G[1][7]^3 - (96*I)*L*Nc*G[2][1] - (48*I)*L*Nc^2*G[2][1] + 
    96*Nc*Pi*G[2][1] + 48*Nc^2*Pi*G[2][1] + (96*I)*Nc*G[1][1]*G[2][1] + 
    (48*I)*Nc^2*G[1][1]*G[2][1] + (96*I)*Nc*G[1][3]*G[2][1] + 
    (48*I)*Nc^2*G[1][3]*G[2][1] - (72*I)*Nc*G[1][4]*G[2][1] - 
    (36*I)*Nc^2*G[1][4]*G[2][1] - (12*I)*Nc*G[1][5]*G[2][1] - 
    (6*I)*Nc^2*G[1][5]*G[2][1] + (24*I)*Nc*G[1][6]*G[2][1] + 
    (12*I)*Nc^2*G[1][6]*G[2][1] - (24*I)*Nc*G[1][7]*G[2][1] - 
    (12*I)*Nc^2*G[1][7]*G[2][1] - (24*I)*Nc*G[1][4]*G[2][2] - 
    (12*I)*Nc^2*G[1][4]*G[2][2] + (24*I)*Nc*G[1][5]*G[2][2] + 
    (12*I)*Nc^2*G[1][5]*G[2][2] - (144*I)*Nc*G[3][1] - (72*I)*Nc^2*G[3][1] - 
    (24*I)*Nc*G[3][2] - (12*I)*Nc^2*G[3][2] + (48*I)*Nc*G[3][3] + 
    (24*I)*Nc^2*G[3][3] - (48*I)*Nc*G[3][4] - (24*I)*Nc^2*G[3][4] - 
    (48*I)*Nc*G[3][5] - (24*I)*Nc^2*G[3][5] - (48*I)*Nc*G[3][6] - 
    (24*I)*Nc^2*G[3][6]))/(12*Nc*(2 + Nc)), 
 (Pi*((-192*I)*Zeta[3] - (108*I)*Nc*Zeta[3] + (17*I)*Nc*Pi^2*G[1][3] - 
    (48*I)*L*G[1][3]^2 - (72*I)*L*Nc*G[1][3]^2 + 24*Nc*Pi*G[1][3]^2 + 
    (24*I)*G[1][1]*G[1][3]^2 + (36*I)*Nc*G[1][1]*G[1][3]^2 + 
    (24*I)*G[1][2]*G[1][3]^2 + (36*I)*Nc*G[1][2]*G[1][3]^2 + 
    (48*I)*G[1][3]^3 + (42*I)*Nc*G[1][3]^3 - (17*I)*Nc*Pi^2*G[1][4] + 
    (96*I)*L*G[1][3]*G[1][4] + (120*I)*L*Nc*G[1][3]*G[1][4] - 
    24*Pi*G[1][3]*G[1][4] - 36*Nc*Pi*G[1][3]*G[1][4] - 
    (48*I)*G[1][1]*G[1][3]*G[1][4] - (72*I)*Nc*G[1][1]*G[1][3]*G[1][4] - 
    (48*I)*G[1][2]*G[1][3]*G[1][4] - (48*I)*Nc*G[1][2]*G[1][3]*G[1][4] - 
    (108*I)*G[1][3]^2*G[1][4] - (84*I)*Nc*G[1][3]^2*G[1][4] - 
    (48*I)*L*G[1][4]^2 - (48*I)*L*Nc*G[1][4]^2 + 24*Pi*G[1][4]^2 + 
    12*Nc*Pi*G[1][4]^2 + (24*I)*G[1][1]*G[1][4]^2 + 
    (36*I)*Nc*G[1][1]*G[1][4]^2 + (24*I)*G[1][2]*G[1][4]^2 + 
    (12*I)*Nc*G[1][2]*G[1][4]^2 + (72*I)*G[1][3]*G[1][4]^2 + 
    (42*I)*Nc*G[1][3]*G[1][4]^2 - (12*I)*G[1][4]^3 - (17*I)*Nc*Pi^2*G[1][5] + 
    (96*I)*L*G[1][3]*G[1][5] + (120*I)*L*Nc*G[1][3]*G[1][5] - 
    24*Pi*G[1][3]*G[1][5] - 36*Nc*Pi*G[1][3]*G[1][5] - 
    (48*I)*G[1][1]*G[1][3]*G[1][5] - (48*I)*Nc*G[1][1]*G[1][3]*G[1][5] - 
    (48*I)*G[1][2]*G[1][3]*G[1][5] - (72*I)*Nc*G[1][2]*G[1][3]*G[1][5] - 
    (108*I)*G[1][3]^2*G[1][5] - (84*I)*Nc*G[1][3]^2*G[1][5] - 
    (48*I)*L*Nc*G[1][4]*G[1][5] - 24*Pi*G[1][4]*G[1][5] + 
    12*Nc*Pi*G[1][4]*G[1][5] + (24*I)*Nc*G[1][1]*G[1][4]*G[1][5] + 
    (24*I)*Nc*G[1][2]*G[1][4]*G[1][5] + (48*I)*G[1][3]*G[1][4]*G[1][5] + 
    (60*I)*Nc*G[1][3]*G[1][4]*G[1][5] - (6*I)*Nc*G[1][4]^2*G[1][5] - 
    (48*I)*L*G[1][5]^2 - (48*I)*L*Nc*G[1][5]^2 + 24*Pi*G[1][5]^2 + 
    12*Nc*Pi*G[1][5]^2 + (24*I)*G[1][1]*G[1][5]^2 + 
    (12*I)*Nc*G[1][1]*G[1][5]^2 + (24*I)*G[1][2]*G[1][5]^2 + 
    (36*I)*Nc*G[1][2]*G[1][5]^2 + (72*I)*G[1][3]*G[1][5]^2 + 
    (42*I)*Nc*G[1][3]*G[1][5]^2 - (6*I)*Nc*G[1][4]*G[1][5]^2 - 
    (12*I)*G[1][5]^3 - (16*I)*Pi^2*G[1][6] - (8*I)*Nc*Pi^2*G[1][6] - 
    (4*I)*G[1][6]^3 - (2*I)*Nc*G[1][6]^3 + (16*I)*Pi^2*G[1][7] + 
    (8*I)*Nc*Pi^2*G[1][7] + (4*I)*G[1][7]^3 + (2*I)*Nc*G[1][7]^3 + 
    (192*I)*L*G[2][1] + (96*I)*L*Nc*G[2][1] - 48*Pi*G[2][1] - 
    24*Nc*Pi*G[2][1] - (96*I)*G[1][1]*G[2][1] - (48*I)*Nc*G[1][1]*G[2][1] - 
    (96*I)*G[1][2]*G[2][1] - (48*I)*Nc*G[1][2]*G[2][1] - 
    (192*I)*G[1][3]*G[2][1] - (96*I)*Nc*G[1][3]*G[2][1] + 
    (36*I)*G[1][4]*G[2][1] + (18*I)*Nc*G[1][4]*G[2][1] + 
    (36*I)*G[1][5]*G[2][1] + (18*I)*Nc*G[1][5]*G[2][1] + (72*I)*G[3][1] + 
    (36*I)*Nc*G[3][1] + (72*I)*G[3][2] + (36*I)*Nc*G[3][2]))/(12*(2 + Nc)), 
 ((2 + Nc)*Pi^2*(G[1][3] - G[1][4] - G[1][5])*(G[1][3] + G[1][4] - G[1][5]))/
  (2*Nc), Pi^2*(G[1][3]^2 - 2*G[1][3]*G[1][4] + G[1][4]^2 + 
   4*G[1][3]*G[1][5] - 2*G[1][4]*G[1][5] + G[1][5]^2 + 4*G[2][1]), 0, 
 ((-2 + Nc)*Pi^2*(G[1][3] - G[1][4] - G[1][5])*(G[1][3] - G[1][4] + G[1][5]))/
  (2*Nc), ((2 + Nc)*Pi^2*(G[1][3] - G[1][4] - G[1][5])*
   (G[1][3] - G[1][4] + G[1][5]))/(2*Nc), 0, 
 2*Pi^2*(G[1][3]^2 - 2*G[1][3]*G[1][4] + G[1][4]^2 - 2*G[1][3]*G[1][5] + 
   G[1][4]*G[1][5] + G[1][5]^2 - 2*G[2][1])}


==> anc/colour_transform.txt <==
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0}, 
 {1, 1, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-Nc/4, Nc/4, 0, 0, -Nc/4, Nc/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
  0, 0}, {1, -1, 0, 0, 1, -1, 0, -2 + Nc, 0, 0, 2 - Nc, 0, 0, 0, 0, 2 - Nc, 
  -2/(-1 + Nc), 0, 0, 0, 2 - Nc, 0}, {1, -1, 0, 0, 1, -1, 0, -2 - Nc, 0, 0, 
  2 + Nc, 0, 0, 0, 0, -2 - Nc, -2/(1 + Nc), 0, 0, 0, -2 - Nc, 0}, 
 {1, 1, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc, 0, 0, 0, 0, Nc, 0}, 
 {-Nc/4, -Nc/4, 0, 0, -Nc/4, -Nc/4, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
  0, 0}, {1, -1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, -Nc/2, 0, 0, -Nc/2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
  0}, {1, 1, -2 + Nc, -2 + Nc, 1, 1, 0, 0, 0, 0, 0, 0, 0, -2/(-1 + Nc), 
  2 - Nc, 0, 0, 0, 2 - Nc, 0, 0, 0}, {1, -1, 0, 0, -1, 1, 2 - Nc, 0, -2 + Nc, 
  -2 + Nc, 0, 2 - Nc, 2 - Nc, 0, 0, 0, 0, 2 - Nc, 0, 2 - Nc, 0, 2 - Nc}, 
 {1, 1, -2, -2, 1, 1, -Nc, (2*Nc)/(-2 + Nc), -Nc, -Nc, (2*Nc)/(-2 + Nc), -Nc, 
  -Nc, -4/(-2 + Nc), 2, 0, 0, -Nc, 2, Nc, 0, Nc}, 
 {1, 1, -2 - Nc, -2 - Nc, 1, 1, 0, 0, 0, 0, 0, 0, 0, -2/(1 + Nc), -2 - Nc, 0, 
  0, 0, -2 - Nc, 0, 0, 0}, {1, -1, 0, 0, -1, 1, 2 + Nc, 0, -2 - Nc, -2 - Nc, 
  0, 2 + Nc, -2 - Nc, 0, 0, 0, 0, -2 - Nc, 0, -2 - Nc, 0, -2 - Nc}, 
 {1, 1, -2, -2, 1, 1, Nc, (2*Nc)/(2 + Nc), Nc, Nc, (2*Nc)/(2 + Nc), Nc, -Nc, 
  -4/(2 + Nc), -2, 0, 0, -Nc, -2, Nc, 0, Nc}, {1, 1, 0, 0, -1, -1, 0, 0, 0, 
  0, 0, 0, 0, 0, -Nc, 0, 0, 0, Nc, 0, 0, 0}, {0, 0, -Nc/2, Nc/2, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0}, {1, -1, (2*Nc)/(-2 + Nc), 
  (-2*Nc)/(-2 + Nc), 1, -1, -Nc, -2, -Nc, Nc, 2, Nc, -Nc, 0, 0, 2, 
  -4/(-2 + Nc), Nc, 0, Nc, 2, -Nc}, {1, -1, (2*Nc)/(2 + Nc), 
  (-2*Nc)/(2 + Nc), 1, -1, Nc, -2, Nc, -Nc, 2, -Nc, -Nc, 0, 0, -2, 
  -4/(2 + Nc), Nc, 0, Nc, -2, -Nc}, {0, 0, 0, 0, 0, 0, -Nc/2, 0, Nc/2, -Nc/2, 
  0, Nc/2, -1, 0, 1, 1, 0, 1, -1, -1, -1, 1}, {1, 1, 0, 0, -1, -1, 0, 0, 0, 
  0, 0, 0, -Nc, 0, 0, 0, 0, Nc, 0, -Nc, 0, Nc}}


==> anc/functions_def.txt <==
{G[1][1] -> Log[s1], G[1][2] -> Log[s2], G[1][3] -> Log[s/(s1*s2)], 
 G[1][4] -> Log[z*zb], G[1][5] -> Log[(1 - z)*(1 - zb)], 
 G[1][6] -> Log[z] - Log[zb], G[1][7] -> Log[1 - z] - Log[1 - zb], 
 G[2][1] -> ((Log[1 - z] - Log[1 - zb])*Log[z*zb])/2 + PolyLog[2, z] - 
   PolyLog[2, zb], G[2][2] -> PolyLog[2, z] + PolyLog[2, zb], 
 G[2][3] -> PolyLog[2, z/(1 - zb)] + PolyLog[2, zb/(1 - z)] + 
   l*(G[1][4] - G[1][5]) + I*Pi*\[Theta]*(G[1][6] + G[1][7]), 
 G[2][4] -> (Log[(z*zb)/((1 - z)*(1 - zb))]*(Log[1 - z/(1 - zb)] - 
      Log[1 - zb/(1 - z)]))/2 + PolyLog[2, z/(1 - zb)] - 
   PolyLog[2, zb/(1 - z)] + l*(G[1][6] + G[1][7]), 
 G[3][1] -> -(Log[(1 - z)*(1 - zb)]*Log[z*zb]^2)/4 - 
   (Log[z*zb]*(PolyLog[2, z] + PolyLog[2, zb]))/2 + PolyLog[3, z] + 
   PolyLog[3, zb], G[3][2] -> -(Log[(1 - z)*(1 - zb)]^2*Log[z*zb])/4 - 
   (Log[(1 - z)*(1 - zb)]*(PolyLog[2, 1 - z] + PolyLog[2, 1 - zb]))/2 + 
   PolyLog[3, 1 - z] + PolyLog[3, 1 - zb], 
 G[3][3] -> PolyLog[3, z] - PolyLog[3, zb], 
 G[3][4] -> PolyLog[3, 1 - z] - PolyLog[3, 1 - zb], 
 G[3][5] -> (Log[1 - z - zb]*Log[((1 - z)*(1 - zb))/(z*zb)]^2)/2 + 
   PolyLog[3, (z*zb)/((-1 + z)*(-1 + zb))], 
 G[3][6] -> -(Log[(z*zb)/((1 - z)*(1 - zb))]*
     ((Log[(z*zb)/((1 - z)*(1 - zb))]*(Log[1 - z/(1 - zb)] - 
         Log[1 - zb/(1 - z)]))/2 + PolyLog[2, z/(1 - zb)] - 
      PolyLog[2, zb/(1 - z)])) + 2*(PolyLog[3, z/(1 - zb)] - 
     PolyLog[3, zb/(1 - z)]) + (I/2)*Pi*\[Theta]*((G[1][4] - G[1][5])^2 + 
     (G[1][6] + G[1][7])^2), 
 G[3][7] -> -(Log[(1 - z - zb)^2/((1 - z)*(1 - zb))]*
      Log[(z*zb)/((1 - z)*(1 - zb))]^2)/4 - 
   (Log[(z*zb)/((1 - z)*(1 - zb))]*(PolyLog[2, z/(1 - zb)] + 
      PolyLog[2, zb/(1 - z)]))/2 + PolyLog[3, z/(1 - zb)] + 
   PolyLog[3, zb/(1 - z)] + 
   (l*((G[1][4] - G[1][5])^2 + (G[1][6] + G[1][7])^2))/4, 
 G[3][8] -> -(Log[((1 - z)*(1 - zb))/(z*zb)]*Log[(1 - z - zb)^2/(z*zb)]^2)/
    4 - (Log[(1 - z - zb)^2/(z*zb)]*(PolyLog[2, (-1 + z + zb)/z] + 
      PolyLog[2, (-1 + z + zb)/zb]))/2 + PolyLog[3, (-1 + z + zb)/z] + 
   PolyLog[3, (-1 + z + zb)/zb] + I*l*Pi*\[Theta]*(G[1][6] + G[1][7]) + 
   l*(-Pi^2/3 + (3*G[1][4]^2)/4 - G[1][4]*G[1][5] + G[1][5]^2/4 - 
     G[1][6]^2/4 + G[1][7]^2/4 + G[2][3]), 
 G[3][9] -> PolyLog[3, (1 - z - zb)/((1 - z)*(1 - zb))], 
 G[3][10] -> PolyLog[3, (-1 + z + zb)/z] - PolyLog[3, (-1 + z + zb)/zb], 
 G[4][1] -> (Log[z*zb]^2*(PolyLog[2, z] - PolyLog[2, zb]))/12 - 
   (Log[z*zb]*(PolyLog[3, z] - PolyLog[3, zb]))/2 + PolyLog[4, z] - 
   PolyLog[4, zb], G[4][2] -> 
  (Log[(1 - z)*(1 - zb)]^2*(PolyLog[2, 1 - z] - PolyLog[2, 1 - zb]))/12 - 
   (Log[(1 - z)*(1 - zb)]*(PolyLog[3, 1 - z] - PolyLog[3, 1 - zb]))/2 + 
   PolyLog[4, 1 - z] - PolyLog[4, 1 - zb], 
 G[4][3] -> (Log[(z*zb)/((1 - z)*(1 - zb))]^2*(PolyLog[2, z/(-1 + z)] - 
      PolyLog[2, zb/(-1 + zb)]))/12 - 
   (Log[(z*zb)/((1 - z)*(1 - zb))]*(PolyLog[3, z/(-1 + z)] - 
      PolyLog[3, zb/(-1 + zb)]))/2 + PolyLog[4, z/(-1 + z)] - 
   PolyLog[4, zb/(-1 + zb)], 
 G[4][4] -> (Log[(z*zb)/((1 - z)*(1 - zb))]^2*(PolyLog[2, z/(1 - zb)] - 
      PolyLog[2, zb/(1 - z)]))/12 - (Log[(z*zb)/((1 - z)*(1 - zb))]*
     (PolyLog[3, z/(1 - zb)] - PolyLog[3, zb/(1 - z)]))/2 + 
   PolyLog[4, z/(1 - zb)] - PolyLog[4, zb/(1 - z)] - 
   (l*(G[1][4] - G[1][5] - G[1][6] - G[1][7])*(G[1][6] + G[1][7])*
     (G[1][4] - G[1][5] + G[1][6] + G[1][7]))/24, 
 G[4][5] -> -2*Li22[zb/(1 - z), 1 - z] + 
   2*Li22[-((-1 + z + zb)/((-1 + z)*(-1 + zb))), 1 - z] + 
   6*Li22[-((-1 + z + zb)/((-1 + z)*(-1 + zb))), 1 - zb] + 
   Li22[(-1 + z + zb)/zb, zb/(-1 + zb)] - 9*Li22[(-1 + z + zb)/(z*zb), z] - 
   11*Li22[(-1 + z + zb)/(z*zb), zb] + 20*PolyLog[4, 1 - z] - 
   34*PolyLog[4, z] - 19*PolyLog[4, z/(-1 + z)] - 
   (13*PolyLog[4, z/(1 - zb)])/2 + 20*PolyLog[4, 1 - zb] - 
   34*PolyLog[4, zb] - (13*PolyLog[4, zb/(1 - z)])/2 - 
   19*PolyLog[4, zb/(-1 + zb)] + 
   38*(-(Log[1 - z - zb]*Log[((1 - z)*(1 - zb))/(z*zb)]^3)/6 + 
     PolyLog[4, (z*zb)/((-1 + z)*(-1 + zb))]) + 
   (7*PolyLog[4, (-1 + z + zb)/(-1 + z)])/2 - 
   11*PolyLog[4, (-1 + z + zb)/z] + (7*PolyLog[4, (-1 + z + zb)/(-1 + zb)])/
    2 + 13*PolyLog[4, -((-1 + z + zb)/((-1 + z)*(-1 + zb)))] - 
   11*PolyLog[4, (-1 + z + zb)/zb] + 13*PolyLog[4, (-1 + z + zb)/(z*zb)] - 
   ((13*I)/48)*Pi*\[Theta]*(G[1][6] + G[1][7])*(3*(G[1][4] - G[1][5])^2 + 
     (G[1][6] + G[1][7])^2) - (13*l*(G[1][4] - G[1][5])*
     ((G[1][4] - G[1][5])^2 + 3*(G[1][6] + G[1][7])^2))/48, 
 G[4][6] -> 2*Li22[-((-1 + z + zb)/((-1 + z)*(-1 + zb))), 1 - z] + 
   2*Li22[-((-1 + z + zb)/((-1 + z)*(-1 + zb))), 1 - zb] - 
   2*Li22[(-1 + z + zb)/(z*zb), z] - 2*Li22[(-1 + z + zb)/(z*zb), zb] + 
   8*PolyLog[4, 1 - z] - 8*PolyLog[4, z] - 6*PolyLog[4, z/(-1 + z)] - 
   2*PolyLog[4, z/(1 - zb)] + 8*PolyLog[4, 1 - zb] - 8*PolyLog[4, zb] - 
   2*PolyLog[4, zb/(1 - z)] - 6*PolyLog[4, zb/(-1 + zb)] + 
   11*(-(Log[1 - z - zb]*Log[((1 - z)*(1 - zb))/(z*zb)]^3)/6 + 
     PolyLog[4, (z*zb)/((-1 + z)*(-1 + zb))]) + 
   2*PolyLog[4, (-1 + z + zb)/(-1 + z)] - 2*PolyLog[4, (-1 + z + zb)/z] + 
   2*PolyLog[4, (-1 + z + zb)/(-1 + zb)] - 2*PolyLog[4, (-1 + z + zb)/zb] - 
   (I/12)*Pi*\[Theta]*(G[1][6] + G[1][7])*(3*(G[1][4] - G[1][5])^2 + 
     (G[1][6] + G[1][7])^2) - (l*(G[1][4] - G[1][5])*
     ((G[1][4] - G[1][5])^2 + 3*(G[1][6] + G[1][7])^2))/12, 
 G[4][7] -> (Log[(-1 + z + zb)^2/(z*zb)]^2*(PolyLog[2, (-1 + z + zb)/z] - 
      PolyLog[2, (-1 + z + zb)/zb]))/12 - 
   (Log[(-1 + z + zb)^2/(z*zb)]*(PolyLog[3, (-1 + z + zb)/z] - 
      PolyLog[3, (-1 + z + zb)/zb]))/2 + PolyLog[4, (-1 + z + zb)/z] - 
   PolyLog[4, (-1 + z + zb)/zb] - (l^3*(G[1][6] + G[1][7]))/3 + 
   l^2*((G[1][4]*(G[1][6] + G[1][7]))/2 - G[2][4]/3) + 
   l*((G[1][4]*(-(G[1][4]*(G[1][6] + G[1][7]))/2 + G[2][4]))/3 + G[3][10]), 
 G[4][8] -> (Log[(-1 + z + zb)^2/((1 - z)*(1 - zb))]^2*
     (PolyLog[2, (-1 + z + zb)/(-1 + z)] - PolyLog[2, 
       (-1 + z + zb)/(-1 + zb)]))/12 - 
   (Log[(-1 + z + zb)^2/((1 - z)*(1 - zb))]*
     (PolyLog[3, (-1 + z + zb)/(-1 + z)] - PolyLog[3, 
       (-1 + z + zb)/(-1 + zb)]))/2 + PolyLog[4, (-1 + z + zb)/(-1 + z)] - 
   PolyLog[4, (-1 + z + zb)/(-1 + zb)] - (l^3*(G[1][6] + G[1][7]))/3 + 
   (I/4)*l*Pi*\[Theta]*((G[1][4] - G[1][5])^2 + (G[1][6] + G[1][7])^2) + 
   l^2*((G[1][4]*(G[1][6] + G[1][7]))/2 - G[2][4]/3) + 
   l*(-(G[1][4]^2*G[1][6])/8 - (G[1][5]^2*G[1][6])/24 - G[1][6]^3/24 - 
     (G[1][4]*G[1][5]*G[1][7])/4 + (G[1][5]^2*G[1][7])/12 + 
     (G[1][6]*G[1][7]^2)/8 + G[1][7]^3/12 - (Pi^2*(G[1][6] + G[1][7]))/6 + 
     (G[1][4]*G[2][4])/2 - (G[1][5]*G[2][4])/6 + G[3][6]/2 + G[3][10]), 
 \[Theta] -> HeavisideTheta[-1/2 + Re[z]]*Sign[Im[z]], 
 l -> Log[Abs[1 - z - zb]], L -> Log[x]}


==> anc/readme.txt <==
** ** ** ** ** ** ** ** ** ** ** ** ** ** ** ** ** ** ** ** ** ** ** ** ** ** ** ** ** ** ** ** ** ** ** ** ** ** ** ** 
	Multi-Regge Limit of the Two-Loop Five-Point Amplitudes in N = 4 Super Yang-Mills and N = 8 Supergravity


		Simon Caron-Huot, Dmitry Chicherin, Johannes Henn, Yang Zhang, Simone Zoia

** ** ** ** ** ** ** ** ** ** ** ** ** ** ** ** ** ** ** ** ** ** ** ** ** ** ** ** ** ** ** ** ** ** ** ** ** ** ** **

All provided files are readable by Wolfram MATHEMATICA.

The file colour_transform.txt contains the 22x22 transformation matrix $E_{ab}$ from the single and double trace five-point colour basis to the colour-flow colour basis, eq. 5.18.

The file H1.txt contains the 22 colour components of the N = 4 super Yang-Mills hard function (normalised by $PT_1$) at one loop in the multi-Regge asymptotics, eq. 5.19.

The file H2_upper.txt contains the 22 colour components of the N = 4 super Yang-Mills hard function (normalised by $PT_1$) at two loops in the multi-Regge asymptotics, valid in the region Im[z] > 0, eq. 5.22.

The file H2_lower.txt contains the 22 colour components of the N = 4 super Yang-Mills hard function (normalised by $PT_1$) at two loops in the multi-Regge asymptotics, valid in the region Im[z] < 0, eq. 5.22.

The file F1.txt contains the N = 8 supergravity hard function (normalised by $PT_1^2$, eq. 7.1) at one loop in the multi-Regge asymptotics, eq. 7.4.

The file F2_upper.txt contains the N = 8 supergravity hard function (normalised by $PT_1^2$, eq. 7.1) at two loops in the multi-Regge asymptotics, valid in the region Im[z] > 0, eq. 7.10.

The file F2_lower.txt contains the N = 8 supergravity hard function (normalized by $PT_1^2$, eq. 7.1) at two loops in the multi-Regge asymptotics, valid in the region Im[z] < 0, eq. 7.10.

The file functions_def.txt contains the definitions of the functions appearing in the multi-Regge asymptotics, described in Sections 4.4 and 4.5.

Our parametrisation of the multi-Regge kinematics in the s12 channel is given by eqs. 4.4 and 4.7,
{s[1,2] -> s/x^2, s[2,3] -> -s1*s2*z*zb/s, s[3,4] -> s1/x, s[4,5]-> s2/x, s[1,5]-> -s1*s2*(1-z)*(1-zb)/s}
with x->0.

Li22[p,q] denotes the multiple polylogarithm $Li_{2,2}(p,q)$.


